Two-loop radiative corrections to $e^+ e^-\rightarrow \gamma\gamma^*$ cross section

The increasing accuracy of current and planned experiments to measure the anomalous magnetic moment of the muon requires more precision and reliability of its theoretical calculation. For this purpose, we calculate the differential cross section for the process of annihilation of an electron-positron pair into two photons, one of which is virtual, accompanied by the emission of soft photons, taking into account radiative corrections of the order $\alpha^2$. The results obtained can be used to improve the accuracy of calculating the contribution of the hadron vacuum polarization to the muon anomalous moment. It is shown that all logarithmically amplified two-loop corrections can be easily found using modern theorems of soft and collinear factorizations and available one-loop results.

==> anc/Hmn/Hmn.0 <==
(*
  Born coefficients in hard massive leptonic tensor.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{H}_{mn}^{(0)}$.
  Notations:  T=-t/s, U=-u/s.
*)
{-((2 - 2*T + T^2 - 2*U + U^2)/(T*U)), (4*(-1 + T + U))/(T*U), 
 (4*(-1 + T + U))/(T*U), 0, 0}


==> anc/Hmn/Hmn.1 <==
(*
  One-loop coefficients in hard massive leptonic tensor.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{H}_{mn}^{(1)}$.
  Notations:  T=-t/s, U=-u/s, mm=m^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{(2*(4 - 5*T + 3*T^2 - 5*U + 3*U^2))/(T*U) - 
  (2*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 2*T^3*U + 
     10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*T*(-1 + U)*U*(T + U)) - 
  (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1])/(T^2*U) + 
  (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (T^2*U) + (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1])/
   (T*U^2) - (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
  (4*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm])/(T*U) - 
  (2*(-1 + T)*(2 + U)*Log[T])/((-1 + U)*U) + 
  (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*Log[T])/(T*U^2) - 
  (2*(2 + T)*(-1 + U)*Log[U])/((-1 + T)*T) - 
  (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*Log[U])/(T^2*U), 
 (-4*(-4 + 12*T - 13*T^2 + 6*T^3 + 12*U - 22*T*U + 9*T^2*U - 9*U^2 + 
     8*T*U^2 + U^3))/((-1 + T)*T*U*(T + U)) + 
  (4*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
     32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^2*U^2*(T + U)^2) + (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), 0}, 1])/(T^3*U) - (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1])/(T*U^3) - 
  (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (16*(-1 + T + U)*Log[mm])/(T*U) + (4*(2 + U)*(-1 + T + U)*Log[T])/(T*U^2) + 
  (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[T])/(T*U^3) - 
  (4*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[U])/((-1 + T)^2*T^2*U) + 
  (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1)}, 1]*Log[U])/(T^3*U), 
 (-4*(-4 + 12*T - 9*T^2 + T^3 + 12*U - 22*T*U + 8*T^2*U - 13*U^2 + 9*T*U^2 + 
     6*U^3))/(T*(-1 + U)*U*(T + U)) + 
  (4*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
     28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1])/
   (T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1])/(T^3*U) - 
  (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1])/(T*U^3) - 
  (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (T*U^3) - (16*(-1 + T + U)*Log[mm])/(T*U) - 
  (4*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[T])/(T*(-1 + U)^2*U^2) + 
  (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1)}, 1]*Log[T])/(T*U^3) + 
  (4*(2 + T)*(-1 + T + U)*Log[U])/(T^2*U) + 
  (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U])/(T^3*U), 
 (-4*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 8*U^2 - 
     6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/((-1 + T)*T*(-1 + U)*U*(T + U)) - 
  (4*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
     34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
     88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
     54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
     40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
     T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
  (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1])/(T^3*U) + 
  (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0}, 1])/(T*U^3) + 
  (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (4*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[T])/
   (T*(-1 + U)^2*U^2) - (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1]*Log[T])/
   (T*U^3) + (4*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*Log[U])/
   ((-1 + T)^2*T^2*U) - (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*Log[U])/
   (T^3*U), (-4*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2))/
   ((-1 + T)^2*T*(-1 + U)^2*U) - (8*(-1 + T + U)*G[{T^(-1)}, 1])/(T^2*U) + 
  (8*(-1 + T + U)*G[{U^(-1)}, 1])/(T*U^2)}


==> anc/Hmn/Hmn.2 <==
(*
  Two-loop coefficients in hard massive leptonic tensor.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{H}_{mn}^{(2)}$.
  Notations:  T=-t/s, U=-u/s, mm=mm^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{(64*Pi^4*(2 - 2*T + T^2 - 2*U + U^2))/(45*T*U) - 
  (104 - 115*T + 64*T^2 - 115*U + 64*U^2)/(T*U) - 
  (4*Nf*(1532 - 1589*T + 823*T^2 - 1589*U + 823*U^2))/(27*T*U) + 
  Pi^2*((8*Nf*(22 - 46*T + 37*T^2 - 13*T^3 - 46*U + 64*T*U - 31*T^2*U + 
       10*T^3*U + 37*U^2 - 31*T*U^2 - 13*U^3 + 10*T*U^3))/
     (9*(-1 + T)*T*(-1 + U)*U) - 
    (4*LbL*Nf*(-24*T^2 + 64*T^3 - 60*T^4 + 20*T^5 - 108*T*U + 144*T^2*U - 
       115*T^3*U + 30*T^4*U - 24*U^2 + 144*T*U^2 - 110*T^2*U^2 + 50*T^3*U^2 + 
       64*U^3 - 115*T*U^3 + 50*T^2*U^3 - 60*U^4 + 30*T*U^4 + 20*U^5))/
     (9*T*U*(T + U)) + (-74*T^2 + 346*T^3 - 641*T^4 + 540*T^5 - 171*T^6 - 
      148*T*U + 1158*T^2*U - 2694*T^3*U + 2852*T^4*U - 1484*T^5*U + 
      316*T^6*U - 74*U^2 + 1158*T*U^2 - 3866*T^2*U^2 + 5496*T^3*U^2 - 
      3961*T^4*U^2 + 1432*T^5*U^2 - 212*T^6*U^2 + 346*U^3 - 2694*T*U^3 + 
      5496*T^2*U^3 - 4816*T^3*U^3 + 2116*T^4*U^3 - 488*T^5*U^3 + 40*T^6*U^3 - 
      641*U^4 + 2852*T*U^4 - 3961*T^2*U^4 + 2116*T^3*U^4 - 312*T^4*U^4 + 
      540*U^5 - 1484*T*U^5 + 1432*T^2*U^5 - 488*T^3*U^5 - 171*U^6 + 
      316*T*U^6 - 212*T^2*U^6 + 40*T^3*U^6)/(3*(-1 + T)^2*T*(-1 + U)^2*U*
      (T + U)^2)) + Pi^2*((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/
     (9*T^2*U) - (8*LbL*Nf*(10*T^2 - 40*T^3 + 60*T^4 - 40*T^5 + 10*T^6 + 
       20*T*U - 55*T^2*U + 75*T^3*U - 50*T^4*U + 10*T^5*U + 10*U^2 - 
       43*T*U^2 + 30*T^2*U^2 - 25*T^3*U^2 + 10*T^4*U^2 - 10*U^3 + 33*T*U^3 - 
       15*T^2*U^3 + 10*T^3*U^3))/(9*T^2*U^2) - 
    (2*(14 - 56*T + 101*T^2 - 100*T^3 + 51*T^4 - 10*T^5 - 56*U + 136*T*U - 
       166*T^2*U + 124*T^3*U - 48*T^4*U + 10*T^5*U + 53*U^2 - 108*T*U^2 + 
       132*T^2*U^2 - 90*T^3*U^2 + 19*T^4*U^2 + 18*U^3 + 34*T*U^3 - 
       58*T^2*U^3 + 34*T^3*U^3 - 4*T^4*U^3 - 29*U^4 - 6*T*U^4 + 9*T^2*U^4 - 
       4*T^3*U^4))/(3*(-1 + T)*T^2*(-1 + U)*U^2))*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(9*T*U^2) + 
    (2*(-14 + 56*T - 53*T^2 - 18*T^3 + 29*T^4 + 56*U - 136*T*U + 108*T^2*U - 
       34*T^3*U + 6*T^4*U - 101*U^2 + 166*T*U^2 - 132*T^2*U^2 + 58*T^3*U^2 - 
       9*T^4*U^2 + 100*U^3 - 124*T*U^3 + 90*T^2*U^3 - 34*T^3*U^3 + 
       4*T^4*U^3 - 51*U^4 + 48*T*U^4 - 19*T^2*U^4 + 4*T^3*U^4 + 10*U^5 - 
       10*T*U^5))/(3*(-1 + T)*T^2*(-1 + U)*U^2) - 
    (8*LbL*Nf*(10*T^2 - 10*T^3 + 20*T*U - 43*T^2*U + 33*T^3*U + 10*U^2 - 
       55*T*U^2 + 30*T^2*U^2 - 15*T^3*U^2 - 40*U^3 + 75*T*U^3 - 25*T^2*U^3 + 
       10*T^3*U^3 + 60*U^4 - 50*T*U^4 + 10*T^2*U^4 - 40*U^5 + 10*T*U^5 + 
       10*U^6))/(9*T^2*U^2))*G[{U^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T + U)*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 
       23*U^2 + 2*T*U^2 + 2*U^3))/(3*T*U*(T + U)) + 
    (4*Nf*(-1 + T + U)*(-140*T + 178*T^2 - 89*T^3 - 140*U + 280*T*U - 
       127*T^2*U + 38*T^3*U + 178*U^2 - 127*T*U^2 - 89*U^3 + 38*T*U^3))/
     (9*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    ((-1 + T + U)*(-92*T + 154*T^2 - 83*T^3 - 92*U + 216*T*U - 153*T^2*U + 
       56*T^3*U + 154*U^2 - 153*T*U^2 + 20*T^2*U^2 - 83*U^3 + 56*T*U^3))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((40*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       17*T^4*U - 16*T^5*U + 4*T^6*U - 18*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(9*T^2*U^2*(T + U)^2) + 
    (2*(-1 + T + U)*(-14*T^3 + 42*T^4 - 59*T^5 + 41*T^6 - 10*T^7 - 42*T^2*U + 
       168*T^3*U - 185*T^4*U + 90*T^5*U - 20*T^6*U + 10*T^7*U - 42*T*U^2 + 
       252*T^2*U^2 - 320*T^3*U^2 + 211*T^4*U^2 - 90*T^5*U^2 + 10*T^6*U^2 - 
       14*U^3 + 168*T*U^3 - 320*T^2*U^3 + 204*T^3*U^3 - 180*T^4*U^3 + 
       110*T^5*U^3 - 10*T^6*U^3 + 42*U^4 - 185*T*U^4 + 211*T^2*U^4 - 
       180*T^3*U^4 + 100*T^4*U^4 - 30*T^5*U^4 - 59*U^5 + 90*T*U^5 - 
       90*T^2*U^5 + 110*T^3*U^5 - 30*T^4*U^5 + 41*U^6 - 20*T*U^6 + 
       10*T^2*U^6 - 10*T^3*U^6 - 10*U^7 + 10*T*U^7))/
     (3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-16*LbL*Nf*(-2 + T)*(-1 + U))/(3*T^2) - 
    (4*(2*T^2 - 2*T^3 + 8*T*U - 6*T^2*U + 2*T^3*U + 41*U^2 - 15*T*U^2 - 
       41*U^3 + 11*T*U^3))/(3*T^2*U^2))*G[{T^(-1), 0}, 1] + 
  ((8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
       19*U^2 - 25*T*U^2 - 3*T^2*U^2))/(9*(-1 + T)*T^2*U) + 
    (2*(4*T^2 - 26*T^3 + 20*T^4 + 3*T^5 - T^6 + 8*T*U - 31*T^2*U - 32*T^3*U + 
       118*T^4*U - 62*T^5*U + 8*T^6*U + 4*U^2 - 8*T*U^2 + 3*T^2*U^2 + 
       38*T^3*U^2 - 28*T^4*U^2 - 3*U^3 + 14*T*U^3 + 22*T^2*U^3 - 42*T^3*U^3 + 
       7*U^4 + 3*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)*T^2*U*(T + U)^2) - 
    (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 
       9*T^2*U + 24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 
       62*T^2*U^2 - 30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 
       31*T^2*U^3 + 10*T^3*U^3 + 14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       4*T*U^5))/(3*T^2*U*(T + U)))*G[{T^(-1), 0}, 1] - 
  (8*Pi^2*(2*T^2 - 2*T^3 + T^4 + 9*T*U + T^2*U + 3*U^2 - 3*T*U^2 + T^2*U^2)*
    G[{T^(-1), T^(-1)}, 1])/(3*T^3*U) + 
  (8*Pi^2*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1)}, 1])/(T^2*U^2) + 
  (4*Pi^2*(4*T - 4*T^2 + 2*T^3 + 27*U - 7*T*U - 27*U^2 + 5*T*U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^2*U) + 
  ((-8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
       19*U^2 - 25*T*U^2 - 3*T^2*U^2))/(9*(-1 + T)*T^2*U) - 
    (2*(4*T^2 - 26*T^3 + 20*T^4 + 3*T^5 - T^6 + 8*T*U - 31*T^2*U - 32*T^3*U + 
       118*T^4*U - 62*T^5*U + 8*T^6*U + 4*U^2 - 8*T*U^2 + 3*T^2*U^2 + 
       38*T^3*U^2 - 28*T^4*U^2 - 3*U^3 + 14*T*U^3 + 22*T^2*U^3 - 42*T^3*U^3 + 
       7*U^4 + 3*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)*T^2*U*(T + U)^2) + 
    (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 
       9*T^2*U + 24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 
       62*T^2*U^2 - 30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 
       31*T^2*U^3 + 10*T^3*U^3 + 14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       4*T*U^5))/(3*T^2*U*(T + U)))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((-16*LbL*Nf*(-1 + T)*(-2 + U))/(3*U^2) - 
    (4*(41*T^2 - 41*T^3 + 8*T*U - 15*T^2*U + 11*T^3*U + 2*U^2 - 6*T*U^2 - 
       2*U^3 + 2*T*U^3))/(3*T^2*U^2))*G[{U^(-1), 0}, 1] + 
  ((8*Nf*(-19*T + 19*T^2 - 38*U + 44*T*U - 25*T^2*U + 76*U^2 - 16*T*U^2 - 
       3*T^2*U^2 - 57*U^3 + 19*U^4))/(9*T*(-1 + U)*U^2) - 
    (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 18*T*U - 72*T^2*U + 
       40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 62*T^2*U^2 - 
       31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 10*T^3*U^3 - 
       12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 4*U^6))/
     (3*T*U^2*(T + U)) + (2*(4*T^2 - 3*T^3 + 7*T^4 + 8*T*U - 8*T^2*U + 
       14*T^3*U + 3*T^4*U + 4*U^2 - 31*T*U^2 + 3*T^2*U^2 + 22*T^3*U^2 - 
       27*T^4*U^2 - 26*U^3 - 32*T*U^3 + 38*T^2*U^3 - 42*T^3*U^3 + 8*T^4*U^3 + 
       20*U^4 + 118*T*U^4 - 28*T^2*U^4 + 3*U^5 - 62*T*U^5 - U^6 + 8*T*U^6))/
     (T*(-1 + U)*U^2*(T + U)^2))*G[{U^(-1), 0}, 1] + 
  (8*Pi^2*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1)}, 1])/(T^2*U^2) - 
  (8*Pi^2*(3*T^2 + 9*T*U - 3*T^2*U + 2*U^2 + T*U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), U^(-1)}, 1])/(3*T*U^3) + 
  (4*Pi^2*(27*T - 27*T^2 + 4*U - 7*T*U + 5*T^2*U - 4*U^2 + 2*U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^2) + 
  ((-8*Nf*(-19*T + 19*T^2 - 38*U + 44*T*U - 25*T^2*U + 76*U^2 - 16*T*U^2 - 
       3*T^2*U^2 - 57*U^3 + 19*U^4))/(9*T*(-1 + U)*U^2) + 
    (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 18*T*U - 72*T^2*U + 
       40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 62*T^2*U^2 - 
       31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 10*T^3*U^3 - 
       12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 4*U^6))/
     (3*T*U^2*(T + U)) - (2*(4*T^2 - 3*T^3 + 7*T^4 + 8*T*U - 8*T^2*U + 
       14*T^3*U + 3*T^4*U + 4*U^2 - 31*T*U^2 + 3*T^2*U^2 + 22*T^3*U^2 - 
       27*T^4*U^2 - 26*U^3 - 32*T*U^3 + 38*T^2*U^3 - 42*T^3*U^3 + 8*T^4*U^3 + 
       20*U^4 + 118*T*U^4 - 28*T^2*U^4 + 3*U^5 - 62*T*U^5 - U^6 + 8*T*U^6))/
     (T*(-1 + U)*U^2*(T + U)^2))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  (8*Pi^2*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^2*U^2) + 
  ((-8*Nf*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3))/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (16*LbL*Nf*(-12*T + 30*T^2 - 8*T^3 - 14*T^4 + 4*T^5 - 12*U + 24*T*U + 
       12*T^2*U - 27*T^3*U + 6*T^4*U + 30*U^2 + 12*T*U^2 - 26*T^2*U^2 + 
       10*T^3*U^2 - 8*U^3 - 27*T*U^3 + 10*T^2*U^3 - 14*U^4 + 6*T*U^4 + 
       4*U^5))/(3*T*U*(T + U)) - 
    (2*(24*T^2 - 8*T^3 - 45*T^4 + 29*T^5 + 48*T*U + 28*T^2*U - 224*T^3*U + 
       193*T^4*U - 54*T^5*U + 24*U^2 + 28*T*U^2 - 262*T^2*U^2 + 342*T^3*U^2 - 
       148*T^4*U^2 + 16*T^5*U^2 - 8*U^3 - 224*T*U^3 + 342*T^2*U^3 - 
       92*T^3*U^3 - 45*U^4 + 193*T*U^4 - 148*T^2*U^4 + 29*U^5 - 54*T*U^5 + 
       16*T^2*U^5))/((-1 + T)*T*(-1 + U)*U*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-2 + T + U)*(-1 + T + U)*(-T + T^2 - U + U^2))/
     (3*T*U*(T + U)) - (2*(-1 + T + U)*(-30*T^2 + 76*T^3 - 69*T^4 + 23*T^5 - 
       52*T*U + 180*T^2*U - 206*T^3*U + 105*T^4*U - 18*T^5*U - 30*U^2 + 
       180*T*U^2 - 258*T^2*U^2 + 144*T^3*U^2 - 40*T^4*U^2 + 4*T^5*U^2 + 
       76*U^3 - 206*T*U^3 + 144*T^2*U^3 - 36*T^3*U^3 + 4*T^4*U^3 - 69*U^4 + 
       105*T*U^4 - 40*T^2*U^4 + 4*T^3*U^4 + 23*U^5 - 18*T*U^5 + 4*T^2*U^5))/
     ((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 
    1] + ((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) + 
    (8*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 14*T*U - 4*T^2*U + 
       15*T^3*U + 2*T^4*U - 7*U^2 + 11*T*U^2 - 16*T^2*U^2 - 3*T^3*U^2 + 
       2*T*U^3 + 12*T^2*U^3 - T^3*U^3 - U^4 - 5*T*U^4 - T^2*U^4 + 2*U^5))/
     (T^2*(-1 + U)*U^2) + (32*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 4*T*U - 35*T^2*U + 39*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 
       14*T*U^2 + 12*T^2*U^2 - 8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 18*T*U^3 - 
       8*T^2*U^3 + 4*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 
       2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{T^(-1), 0, 0}, 1] + 
  ((-16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 35*T^2*U + 
       39*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 14*T*U^2 + 12*T^2*U^2 - 
       8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 18*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
       12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6))/
     (3*T^2*U^2) - (4*(2*T - 8*T^2 + 15*T^3 - 16*T^4 + 9*T^5 - 2*T^6 + 2*U - 
       16*T*U + 45*T^2*U - 42*T^3*U + 4*T^4*U + 5*T^5*U + 2*T^6*U - 8*U^2 + 
       40*T*U^2 - 54*T^2*U^2 + 27*T^3*U^2 - 14*T^4*U^2 + 3*T^5*U^2 + 12*U^3 - 
       40*T*U^3 + 32*T^2*U^3 - 17*T^3*U^3 + 15*T^4*U^3 - 2*T^5*U^3 - 10*U^4 + 
       8*T*U^4 + 8*T^2*U^4 + 4*T^3*U^4 - 4*T^4*U^4 + 6*U^5 + 4*T*U^5 - 
       8*T^2*U^5 - 2*T^3*U^5 - 2*U^6 + 2*T*U^6))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)))*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) - 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) - 
    (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 4*T*U + 25*T^2*U - 
       24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 6*T^3*U^2 - 
       2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3))/
     ((-1 + T)*T^2*U^2))*G[{T^(-1), T^(-1), 0}, 1] + 
  ((16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) + 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) + 
    (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 4*T*U + 25*T^2*U - 
       24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 6*T^3*U^2 - 
       2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3))/
     ((-1 + T)*T^2*U^2))*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) - 
    (16*LbL*Nf*(-24*T^2 + 24*T^3 - 9*T*U + 6*T^2*U - 3*T^3*U - 6*U^2 + 
       15*T*U^2 - 5*T^2*U^2 + 2*T^3*U^2 + 12*U^3 - 10*T*U^3 + 2*T^2*U^3 - 
       8*U^4 + 2*T*U^4 + 2*U^5))/(3*T^2*U) + 
    (4*(-4*T + 16*T^2 - 26*T^3 + 20*T^4 - 6*T^5 - 4*U + 32*T*U - 60*T^2*U + 
       32*T^3*U + 19*T^4*U - 19*T^5*U + 16*U^2 - 55*T*U^2 + 40*T^2*U^2 + 
       17*T^3*U^2 - 28*T^4*U^2 + 10*T^5*U^2 - 23*U^3 + 46*T*U^3 - 
       18*T^2*U^3 - 3*T^3*U^3 + 4*T^4*U^3 + 16*U^4 - 19*T*U^4 + 8*T^2*U^4 - 
       5*T^3*U^4 - 7*U^5 + 2*T*U^5 - T^2*U^5 + 2*U^6 - 2*T*U^6))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) - 
    (4*(-2*T + 8*T^2 - 11*T^3 + 4*T^4 + 3*T^5 - 2*T^6 - 2*U + 16*T*U - 
       31*T^2*U + 22*T^3*U - 5*T^4*U - 2*T^5*U + 2*T^6*U + 8*U^2 - 37*T*U^2 + 
       38*T^2*U^2 + 6*T^3*U^2 - 14*T^4*U^2 + 5*T^5*U^2 - 21*U^3 + 50*T*U^3 - 
       32*T^3*U^3 + 9*T^4*U^3 + 26*U^4 - 29*T*U^4 - 12*T^2*U^4 + 9*T^3*U^4 - 
       11*U^5 + 2*T*U^5 + 3*T^2*U^5))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) + 
    (8*(-2 + 8*T - 7*T^2 - T^4 + 2*T^5 + 6*U - 14*T*U + 11*T^2*U + 2*T^3*U - 
       5*T^4*U - 9*U^2 - 4*T*U^2 - 16*T^2*U^2 + 12*T^3*U^2 - T^4*U^2 + 
       7*U^3 + 15*T*U^3 - 3*T^2*U^3 - T^3*U^3 - 2*U^4 + 2*T*U^4))/
     ((-1 + T)*T^2*U^2) + (32*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 4*T*U - 14*T^2*U + 18*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 
       35*T*U^2 + 12*T^2*U^2 - 8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 39*T*U^3 - 
       8*T^2*U^3 + 4*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 
       2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{U^(-1), 0, 0}, 1] + 
  ((-16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 14*T^2*U + 
       18*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 35*T*U^2 + 12*T^2*U^2 - 
       8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 39*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
       12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6))/
     (3*T^2*U^2) - (4*(2*T - 8*T^2 + 12*T^3 - 10*T^4 + 6*T^5 - 2*T^6 + 2*U - 
       16*T*U + 40*T^2*U - 40*T^3*U + 8*T^4*U + 4*T^5*U + 2*T^6*U - 8*U^2 + 
       45*T*U^2 - 54*T^2*U^2 + 32*T^3*U^2 + 8*T^4*U^2 - 8*T^5*U^2 + 15*U^3 - 
       42*T*U^3 + 27*T^2*U^3 - 17*T^3*U^3 + 4*T^4*U^3 - 2*T^5*U^3 - 16*U^4 + 
       4*T*U^4 - 14*T^2*U^4 + 15*T^3*U^4 - 4*T^4*U^4 + 9*U^5 + 5*T*U^5 + 
       3*T^2*U^5 - 2*T^3*U^5 - 2*U^6 + 2*T*U^6))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) - 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) - 
    (4*(2 - 6*T + 5*T^2 - T^3 - 8*U - 4*T*U - 4*T^2*U + 6*T^3*U + 11*U^2 + 
       25*T*U^2 + T^2*U^2 - 9*T^3*U^2 - 4*U^3 - 24*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3 - 3*U^4 + 9*T*U^4 - 2*T^2*U^4 + 2*U^5))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((-16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) + 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) + 
    (4*(2 - 6*T + 5*T^2 - T^3 - 8*U - 4*T*U - 4*T^2*U + 6*T^3*U + 11*U^2 + 
       25*T*U^2 + T^2*U^2 - 9*T^3*U^2 - 4*U^3 - 24*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3 - 3*U^4 + 9*T*U^4 - 2*T^2*U^4 + 2*U^5))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((-16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) - 
    (16*LbL*Nf*(-6*T^2 + 12*T^3 - 8*T^4 + 2*T^5 - 9*T*U + 15*T^2*U - 
       10*T^3*U + 2*T^4*U - 24*U^2 + 6*T*U^2 - 5*T^2*U^2 + 2*T^3*U^2 + 
       24*U^3 - 3*T*U^3 + 2*T^2*U^3))/(3*T*U^2) - 
    (4*(4*T - 16*T^2 + 23*T^3 - 16*T^4 + 7*T^5 - 2*T^6 + 4*U - 32*T*U + 
       55*T^2*U - 46*T^3*U + 19*T^4*U - 2*T^5*U + 2*T^6*U - 16*U^2 + 
       60*T*U^2 - 40*T^2*U^2 + 18*T^3*U^2 - 8*T^4*U^2 + T^5*U^2 + 26*U^3 - 
       32*T*U^3 - 17*T^2*U^3 + 3*T^3*U^3 + 5*T^4*U^3 - 20*U^4 - 19*T*U^4 + 
       28*T^2*U^4 - 4*T^3*U^4 + 6*U^5 + 19*T*U^5 - 10*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) - 
    (4*(-2*T + 8*T^2 - 21*T^3 + 26*T^4 - 11*T^5 - 2*U + 16*T*U - 37*T^2*U + 
       50*T^3*U - 29*T^4*U + 2*T^5*U + 8*U^2 - 31*T*U^2 + 38*T^2*U^2 - 
       12*T^4*U^2 + 3*T^5*U^2 - 11*U^3 + 22*T*U^3 + 6*T^2*U^3 - 32*T^3*U^3 + 
       9*T^4*U^3 + 4*U^4 - 5*T*U^4 - 14*T^2*U^4 + 9*T^3*U^4 + 3*U^5 - 
       2*T*U^5 + 5*T^2*U^5 - 2*U^6 + 2*T*U^6))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)))*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-32*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 45*T^4*U + 
       57*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 104*T^3*U^2 + 
       93*T^4*U^2 - 36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 104*T^2*U^3 + 
       96*T^3*U^3 - 34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 45*T*U^4 + 93*T^2*U^4 - 
       34*T^3*U^4 + 12*T^4*U^4 - 8*U^5 + 57*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 
       12*U^6 - 26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8))/
     (3*T^2*U^2*(T + U)^2) - (4*(4*T^3 - 16*T^4 + 30*T^5 - 32*T^6 + 18*T^7 - 
       4*T^8 + 12*T^2*U - 64*T^3*U + 114*T^4*U - 60*T^5*U - 33*T^6*U + 
       27*T^7*U + 4*T^8*U + 12*T*U^2 - 96*T^2*U^2 + 216*T^3*U^2 - 
       64*T^4*U^2 - 143*T^5*U^2 + 116*T^6*U^2 - 11*T^7*U^2 + 4*U^3 - 
       64*T*U^3 + 216*T^2*U^3 - 24*T^3*U^3 - 210*T^4*U^3 + 117*T^5*U^3 - 
       5*T^6*U^3 - 4*T^7*U^3 - 16*U^4 + 114*T*U^4 - 64*T^2*U^4 - 
       210*T^3*U^4 + 112*T^4*U^4 + 20*T^5*U^4 - 16*T^6*U^4 + 30*U^5 - 
       60*T*U^5 - 143*T^2*U^5 + 117*T^3*U^5 + 20*T^4*U^5 - 24*T^5*U^5 - 
       32*U^6 - 33*T*U^6 + 116*T^2*U^6 - 5*T^3*U^6 - 16*T^4*U^6 + 18*U^7 + 
       27*T*U^7 - 11*T^2*U^7 - 4*T^3*U^7 - 4*U^8 + 4*T*U^8))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1), 0, 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       17*T^4*U - 16*T^5*U + 4*T^6*U - 24*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 27*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(2*T^3 - 8*T^4 + 15*T^5 - 16*T^6 + 9*T^7 - 2*T^8 + 6*T^2*U - 
       32*T^3*U + 41*T^4*U - 10*T^5*U - 7*T^6*U + 2*T^8*U + 6*T*U^2 - 
       48*T^2*U^2 + 72*T^3*U^2 - 8*T^4*U^2 - 49*T^5*U^2 + 32*T^6*U^2 - 
       8*T^7*U^2 + 2*U^3 - 32*T*U^3 + 72*T^2*U^3 + 20*T^3*U^3 - 121*T^4*U^3 + 
       56*T^5*U^3 + 4*T^6*U^3 - 4*T^7*U^3 - 8*U^4 + 41*T*U^4 - 8*T^2*U^4 - 
       121*T^3*U^4 + 100*T^4*U^4 + 18*T^5*U^4 - 16*T^6*U^4 + 15*U^5 - 
       10*T*U^5 - 49*T^2*U^5 + 56*T^3*U^5 + 18*T^4*U^5 - 24*T^5*U^5 - 
       16*U^6 - 7*T*U^6 + 32*T^2*U^6 + 4*T^3*U^6 - 16*T^4*U^6 + 9*U^7 - 
       8*T^2*U^7 - 4*T^3*U^7 - 2*U^8 + 2*T*U^8))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)^3))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
       29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 25*T^5*U^2 + 3*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 146*T^3*U^3 + 30*T^4*U^3 + 
       22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 103*T^2*U^4 + 34*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 26*T^2*U^5 + 6*T^3*U^5 - 
       6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 
       2*T*U^7))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
       29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) - 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 25*T^5*U^2 + 3*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 146*T^3*U^3 + 30*T^4*U^3 + 
       22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 103*T^2*U^4 + 34*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 26*T^2*U^5 + 6*T^3*U^5 - 
       6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 
       2*T*U^7))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 5*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 34*T^4*U^3 + 
       6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 30*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 22*T^3*U^5 - 
       6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) - 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 5*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 34*T^4*U^3 + 
       6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 30*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 22*T^3*U^5 - 
       6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (8*(-2 + 6*T - 7*T^2 + 3*T^3 + 6*U - 2*T*U - T^2*U + T^3*U - 7*U^2 - 
     T*U^2 + 3*U^3 + T*U^3)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U^2) + ((4*(-1 + T + U)*(2 - 6*T + 5*T^2 + T^3 - 2*T^4 - 6*U - 
       8*T*U + 19*T^2*U - 10*T^3*U + 2*T^4*U + 5*U^2 + 19*T*U^2 - 
       24*T^2*U^2 + 6*T^3*U^2 + U^3 - 10*T*U^3 + 6*T^2*U^3 - 2*U^4 + 
       2*T*U^4))/((-1 + T)*T^2*(-1 + U)*U^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 
       5*T^2*U - 4*T^3*U - 2*U^2 + 5*T*U^2 - 2*T^2*U^2 + 2*T^3*U^2 + 6*U^3 - 
       4*T*U^3 + 2*T^2*U^3 - 6*U^4 + 2*U^5))/(3*T^2*U^2))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (24*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0, 0}, 1])/T^2 + 
  ((32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 + 
    (8*(2*T - 2*T^2 + T^3 - 15*U + T*U + 15*U^2 - 2*T*U^2))/(T^2*U))*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  (8*(2*T^3 - 2*T^4 + 6*T^2*U - 4*T^3*U + T^4*U - 5*T*U^2 - 5*T^2*U^2 - U^3 + 
     3*T*U^3 + T^2*U^3)*G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^2) - 
  (8*(2*T^3 - 2*T^4 + 6*T^2*U - 4*T^3*U + T^4*U - 5*T*U^2 - 5*T^2*U^2 - U^3 + 
     3*T*U^3 + T^2*U^3)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^2) + 
  ((64*LbL*Nf*(-2 + T)*(-1 + U))/T^2 + 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3))/(T^2*U^2))*
   G[{T^(-1), 0, U^(-1), 0}, 1] + ((-64*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3))/(T^2*U^2))*
   G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((-32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (8*(2*T - 2*T^2 + 6*U - 4*T*U + T^2*U - 6*U^2 + 3*U^3))/(T*U^2))*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (8*(-4*T^3 + 4*T^4 - 8*T^2*U + 4*T^3*U - 3*T*U^2 + 11*T^2*U^2 + 2*U^3 + 
     7*T*U^3 - 5*T^2*U^3)*G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^2) + 
  (8*(-2*T^3 + 2*T^4 - 2*T^3*U + 2*T^4*U - T*U^2 + 5*T^2*U^2 + 2*U^3 + 
     5*T*U^3 - 3*T^2*U^3)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/
   (T^3*U^2) + (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
    G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T^2*U) - 
  (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  (16*(-T^3 + T^4 - 2*T^2*U + T^3*U + T*U^2 + 3*T^2*U^2 + U^3 + T*U^3 - 
     T^2*U^3)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^2) - 
  (16*(2*T^2 - 2*T^3 + T^4 + 2*T*U + U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/
   (T^2*U^2) - (16*(T + U)*(-T + T^2 - U + U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (16*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + 6*U^2 - 6*T*U^2 - 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(-T^2 + T^3 - 2*T*U + T^2*U - 5*U^2 + 3*T*U^2 + 5*U^3 - 2*T*U^3)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T^3 - 
  (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 
      (T + U)^(-1)}, 1])/T^3 + ((-32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3))/(T^2*U^2))*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 + 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3))/(T^2*U^2))*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  (24*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0, 0}, 1])/U^2 + 
  ((32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(15*T - 15*T^2 - 2*U - T*U + 2*T^2*U + 2*U^2 - U^3))/(T*U^2))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((64*LbL*Nf*(-1 + T)*(-2 + U))/U^2 + 
    (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), 0, T^(-1), 0}, 1] + ((-64*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (8*(-T^3 - 5*T^2*U + 3*T^3*U + 6*T*U^2 - 5*T^2*U^2 + T^3*U^2 + 2*U^3 - 
     4*T*U^3 - 2*U^4 + T*U^4)*G[{U^(-1), 0, U^(-1), 0}, 1])/(T^2*U^3) - 
  (8*(-T^3 - 5*T^2*U + 3*T^3*U + 6*T*U^2 - 5*T^2*U^2 + T^3*U^2 + 2*U^3 - 
     4*T*U^3 - 2*U^4 + T*U^4)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/
   (T^2*U^3) + ((-32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(6*T - 6*T^2 + 3*T^3 + 2*U - 4*T*U - 2*U^2 + T*U^2))/(T^2*U))*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/
   (T^2*U^2) - (16*(T + U)*(-T + T^2 - U + U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(-2*T^3 + 3*T^2*U - 7*T^3*U + 8*T*U^2 - 11*T^2*U^2 + 5*T^3*U^2 + 4*U^3 - 
     4*T*U^3 - 4*U^4)*G[{U^(-1), U^(-1), 0, 0}, 1])/(T^2*U^3) - 
  (8*(-2*T^3 + T^2*U - 5*T^3*U - 5*T^2*U^2 + 3*T^3*U^2 + 2*U^3 + 2*T*U^3 - 
     2*U^4 - 2*T*U^4)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^3) - 
  (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
    G[{U^(-1), U^(-1), U^(-1), 0}, 1])/(T*U^2) + 
  (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^2) - 
  (16*(-T^3 - T^2*U - T^3*U + 2*T*U^2 - 3*T^2*U^2 + T^3*U^2 + U^3 - T*U^3 - 
     U^4)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^3) - 
  (16*(T^2 + 2*T*U + 2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (16*(6*T^2 - 6*T^3 + 6*T*U - 6*T^2*U + 3*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^2*U^2) + 
  (16*(5*T^2 - 5*T^3 + 2*T*U - 3*T^2*U + 2*T^3*U + U^2 - T*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  ((-32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 + 
    (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U^3 - 
  (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 
      (T + U)^(-1)}, 1])/U^3 + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^2) - 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^2*U^2) + 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^2*U^2) + 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (16*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^2*U^2) + 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^2*U^2) + 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (32*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*Pi^2*(2 - 2*T + T^2 - 2*U + U^2)*Log[2])/(T*U) + 
  Pi^2*((-4*(2 - 2*T + T^2 - 2*U + U^2))/(T*U) + 
    (16*Nf*(2 - 2*T + T^2 - 2*U + U^2))/(9*T*U))*Log[mm] + 
  (-((26 - 34*T + 21*T^2 - 34*U + 21*U^2)/(T*U)) - 
    (4*Nf*(530 - 548*T + 283*T^2 - 548*U + 283*U^2))/(27*T*U))*Log[mm] + 
  ((8*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (8*Nf*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3))/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)))*G[{(T + U)^(-1)}, 1]*Log[mm] + 
  ((16*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(T^2*U) + 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U))*G[{T^(-1), 0}, 1]*
   Log[mm] + ((-16*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(T^2*U) - 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  ((-16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(T*U^2) - 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2))*G[{U^(-1), 0}, 1]*
   Log[mm] + ((16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(T*U^2) + 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  ((-8*(2 - 2*T + T^2 - 2*U + U^2))/(T*U) - 
    (76*Nf*(2 - 2*T + T^2 - 2*U + U^2))/(9*T*U))*Log[mm]^2 - 
  (8*Nf*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]^3)/(9*T*U) + 
  ((-8*LbL*Nf*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 23*U^2 + 
       2*T*U^2 + 2*U^3))/(3*U*(T + U)) + 
    (4*Nf*(-38*T + 38*T^2 + 6*U - 13*T*U + 13*T^2*U - 12*U^2 + 6*U^3))/
     (9*T*(-1 + U)*U) - (50*T - 50*T^2 + 50*U - 65*T*U + 23*T^2*U - 63*U^2 + 
      9*T*U^2 + 34*U^3)/((-1 + U)*U*(T + U)))*Log[T] + 
  Pi^2*((32*LbL*Nf*(-1 + U))/(3*T) + 
    (2*(50*T - 46*T^2 + 28*U - 36*T*U + 30*T^2*U - 56*U^2 + T^2*U^2 + 
       28*U^3 + T*U^3))/(3*T*(-1 + U)*U))*Log[T] + 
  Pi^2*((-16*LbL*Nf*(-2 + T)*(-1 + U))/(3*T^2) - (8*(-7 + 2*T)*(-1 + U))/
     (3*T^2))*G[{T^(-1)}, 1]*Log[T] - 
  (20*Pi^2*(-1 + T)*(-5 + U)*G[{U^(-1)}, 1]*Log[T])/(3*U^2) + 
  ((8*Nf*(-19*T + 19*T^2 - 38*U + 44*T*U - 25*T^2*U + 76*U^2 - 16*T*U^2 - 
       3*T^2*U^2 - 57*U^3 + 19*U^4))/(9*T*(-1 + U)*U^2) - 
    (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 18*T*U - 72*T^2*U + 
       40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 62*T^2*U^2 - 
       31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 10*T^3*U^3 - 
       12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 4*U^6))/
     (3*T*U^2*(T + U)) + (2*(4*T^2 - 3*T^3 + 7*T^4 + 8*T*U - 8*T^2*U + 
       14*T^3*U + 3*T^4*U + 4*U^2 - 31*T*U^2 + 3*T^2*U^2 + 22*T^3*U^2 - 
       27*T^4*U^2 - 26*U^3 - 32*T*U^3 + 38*T^2*U^3 - 42*T^3*U^3 + 8*T^4*U^3 + 
       20*U^4 + 118*T*U^4 - 28*T^2*U^4 + 3*U^5 - 62*T*U^5 - U^6 + 8*T*U^6))/
     (T*(-1 + U)*U^2*(T + U)^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((-8*Nf*(-1 + T + U)*(2*T - 2*T^2 + 6*U - 2*T*U - T^2*U - 6*U^2 + 3*U^3))/
     (3*T*(-1 + U)*U*(T + U)) - (32*LbL*Nf*(-1 + T + U)*
      (-T^3 + T^4 - 6*T*U - 4*T^2*U - 6*U^2 + 10*T*U^2 + 7*U^3 - U^4))/
     (3*T*U*(T + U)^2) - (2*(-1 + T + U)*(10*T^2 - 16*T^3 + 4*T^4 + 20*T*U - 
       64*T^2*U + 64*T^3*U - 18*T^4*U + 10*U^2 - 6*T*U^2 + 81*T^2*U^2 - 
       86*T^3*U^2 + 5*T^4*U^2 - 6*U^3 - 34*T*U^3 + 7*T^2*U^3 + 29*T^3*U^3 - 
       7*U^4 + 30*T*U^4 - 25*T^2*U^4 + 3*U^5 - T*U^5))/
     ((-1 + T)*T*(-1 + U)^2*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  ((16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3))/
     (3*T^2*U^2) - (4*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 14*T*U - 
       20*T^2*U + 12*T^3*U - 2*T^4*U + 7*U^2 - 7*T*U^2 + 13*T^2*U^2 - 
       3*T^3*U^2 + 2*U^3 - 5*T*U^3 - 6*T^2*U^3 + T^3*U^3 - 3*U^4 + 4*T*U^4 + 
       T^2*U^4))/(T^2*(-1 + U)*U^2))*G[{T^(-1), 0}, 1]*Log[T] + 
  ((-16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3))/
     (3*T^2*U^2) + (4*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 14*T*U - 
       20*T^2*U + 12*T^3*U - 2*T^4*U + 7*U^2 - 7*T*U^2 + 13*T^2*U^2 - 
       3*T^3*U^2 + 2*U^3 - 5*T*U^3 - 6*T^2*U^3 + T^3*U^3 - 3*U^4 + 4*T*U^4 + 
       T^2*U^4))/(T^2*(-1 + U)*U^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) + 
    (4*(2 - 8*T + 7*T^2 - 2*T^3 + 3*T^4 - 2*T^5 - 8*U + 22*T*U - 26*T^2*U + 
       11*T^3*U - T^4*U + 2*T^5*U + 15*U^2 - 10*T*U^2 + 29*T^2*U^2 - 
       15*T^3*U^2 - T^4*U^2 - 16*U^3 - 19*T*U^3 - 13*T^2*U^3 + 13*T^3*U^3 - 
       T^4*U^3 + 9*U^4 + 13*T*U^4 - 3*T^2*U^4 - T^3*U^4 - 2*U^5 + 2*T*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2) + 
    (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 14*T^2*U + 
       18*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 35*T*U^2 + 12*T^2*U^2 - 
       8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 39*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
       12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*
   G[{U^(-1), 0}, 1]*Log[T] + 
  ((16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) - 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) - 
    (4*(2 - 6*T + 5*T^2 - T^3 - 8*U - 4*T*U - 4*T^2*U + 6*T^3*U + 11*U^2 + 
       25*T*U^2 + T^2*U^2 - 9*T^3*U^2 - 4*U^3 - 24*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3 - 3*U^4 + 9*T*U^4 - 2*T^2*U^4 + 2*U^5))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((-16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) + 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) + 
    (4*(-2*T + 8*T^2 - 16*T^3 + 18*T^4 - 8*T^5 - 2*U + 16*T*U - 26*T^2*U + 
       38*T^3*U - 35*T^4*U + 9*T^5*U + 8*U^2 - 23*T*U^2 + 20*T^2*U^2 - 
       8*T^3*U^2 + 12*T^4*U^2 - 6*T^5*U^2 - 11*U^3 + 6*T*U^3 + 23*T^2*U^3 - 
       21*T^3*U^3 + T^4*U^3 - T^5*U^3 + 4*U^4 + 9*T*U^4 - 28*T^2*U^4 + 
       14*T^3*U^4 - 2*T^4*U^4 + 3*U^5 - 8*T*U^5 + 9*T^2*U^5 - T^3*U^5 - 
       2*U^6 + 2*T*U^6))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-4*(-2*T^3 + 8*T^4 - 15*T^5 + 16*T^6 - 9*T^7 + 2*T^8 - 6*T^2*U + 
       30*T^3*U - 49*T^4*U + 43*T^5*U - 27*T^6*U + 9*T^7*U - 6*T*U^2 + 
       42*T^2*U^2 - 78*T^3*U^2 + 77*T^4*U^2 - 81*T^5*U^2 + 39*T^6*U^2 - 
       2*T^7*U^2 - 2*U^3 + 26*T*U^3 - 66*T^2*U^3 + 48*T^3*U^3 - 66*T^4*U^3 + 
       50*T^5*U^3 - 8*T^6*U^3 + 6*U^4 - 31*T*U^4 + 24*T^2*U^4 - 13*T^3*U^4 + 
       26*T^4*U^4 - 12*T^5*U^4 - 9*U^5 + 9*T*U^5 + 23*T^2*U^5 + 3*T^3*U^5 - 
       8*T^4*U^5 + 7*U^6 + 7*T*U^6 - 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 
       2*T*U^7))/((-1 + T)*T^2*U^2*(T + U)^3) - 
    (16*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 27*T^4*U + 
       39*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 62*T^3*U^2 + 57*T^4*U^2 - 
       36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 74*T^2*U^3 + 72*T^3*U^3 - 
       34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 39*T*U^4 + 81*T^2*U^4 - 34*T^3*U^4 + 
       12*T^4*U^4 - 8*U^5 + 51*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 12*U^6 - 
       26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8))/
     (3*T^2*U^2*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 5*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 34*T^4*U^3 + 
       6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 30*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 22*T^3*U^5 - 
       6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1)}, 1]*
   Log[T] + ((4*(-1 + T + U)*(-2*T + 6*T^2 - 9*T^3 + 7*T^4 - 2*T^5 - 2*U + 
       12*T*U - 21*T^2*U + 20*T^3*U - 8*T^4*U + 2*T^5*U + 6*U^2 - T*U^2 + 
       2*T^2*U^2 - 14*T^3*U^2 + 4*T^4*U^2 - 5*U^3 - 12*T*U^3 + 14*T^2*U^3 - 
       U^4 + 8*T*U^4 - 4*T^2*U^4 + 2*U^5 - 2*T*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) + 
    (16*LbL*Nf*(T - U)*(-1 + T + U)*(-2*T^3 + 6*T^4 - 6*T^5 + 2*T^6 - 
       10*T^2*U + 23*T^3*U - 22*T^4*U + 6*T^5*U - 10*T*U^2 + 32*T^2*U^2 - 
       32*T^3*U^2 + 10*T^4*U^2 - 2*U^3 + 23*T*U^3 - 32*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 22*T*U^4 + 10*T^2*U^4 - 6*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T^2*U^2*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0}, 1]*Log[T])/T^2 + 
  ((64*LbL*Nf*(-2 + T)*(-1 + U))/T^2 + 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3))/(T^2*U^2))*
   G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((-48*(-1 + U))/T^2 - (32*LbL*Nf*(-2 + T)*(-1 + U))/T^2)*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T^2 - 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T^2 + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0}, 1]*Log[T])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) - 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T^2 + 
  ((-32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3))/(T^2*U^2))*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  (16*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U^2 + 
  (8*(-T^3 - 5*T^2*U + 3*T^3*U + 6*T*U^2 - 5*T^2*U^2 + T^3*U^2 + 2*U^3 - 
     4*T*U^3 - 2*U^4 + T*U^4)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^2*U^3) - 
  (8*(7*T^2 - 7*T^3 + 8*T*U - 7*T^2*U + 3*T^3*U + 2*U^2 - 6*T*U^2 - 2*U^3 + 
     2*T*U^3)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0}, 1]*Log[T])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (16*(-T^3 - 2*T^2*U - 2*T^2*U^2 + T^3*U^2 + U^3 + T*U^3 - U^4 - T*U^4)*
    G[{U^(-1), U^(-1), 0}, 1]*Log[T])/(T^2*U^3) - 
  (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
    G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/(T*U^2) + 
  (8*(2*T^2 + 9*T*U - 5*T^2*U + 4*U^2 - T*U^2 + T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
  (8*(6*T^2 - 6*T^3 + 6*T*U - 6*T^2*U + 3*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^2*U^2) + 
  (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/
   U^3 - (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^2) - 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[T])/(T^2*U) - (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 
     4*T*U^2 - 2*U^3 + T*U^3)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/
   (T^2*U^2) + (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^2*U) + 
  ((8*(-1 + T)*(2 + U))/((-1 + U)*U) + (8*Nf*(-1 + T)*(2 + U))/
     (3*(-1 + U)*U))*Log[mm]*Log[T] + 
  ((-16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(T*U^2) - 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2))*G[{U^(-1)}, 1]*
   Log[mm]*Log[T] + ((-4*Nf*(-1 + T)*(2 + U))/(3*(-1 + U)*U) + 
    (-20 + 16*T + 29*U - 33*T*U - 9*U^2 + 8*T*U^2)/((-1 + U)^2*U))*Log[T]^2 + 
  ((4*(2*T + 8*U - 5*T*U - 2*U^2 + 3*T*U^2))/((-1 + U)*U^2) + 
    (8*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2))*G[{U^(-1)}, 1]*
   Log[T]^2 + (4*(-1 + T)*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/U^2 - 
  (4*(2*T^2 + 11*T*U - 7*T^2*U + 8*U^2 - 3*T*U^2 + T^2*U^2 - 8*U^3 + 4*U^4)*
    G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/(T*U^3) + 
  Pi^2*((32*LbL*Nf*(-1 + T))/(3*U) + 
    (2*(28*T - 56*T^2 + 28*T^3 + 50*U - 36*T*U + T^3*U - 46*U^2 + 30*T*U^2 + 
       T^2*U^2))/(3*(-1 + T)*T*U))*Log[U] + 
  ((4*Nf*(6*T - 12*T^2 + 6*T^3 - 38*U - 13*T*U + 38*U^2 + 13*T*U^2))/
     (9*(-1 + T)*T*U) - (50*T - 63*T^2 + 34*T^3 + 50*U - 65*T*U + 9*T^2*U - 
      50*U^2 + 23*T*U^2)/((-1 + T)*T*(T + U)) - 
    (8*LbL*Nf*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 23*U^2 + 
       2*T*U^2 + 2*U^3))/(3*T*(T + U)))*Log[U] - 
  (20*Pi^2*(-5 + T)*(-1 + U)*G[{T^(-1)}, 1]*Log[U])/(3*T^2) + 
  ((8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
       19*U^2 - 25*T*U^2 - 3*T^2*U^2))/(9*(-1 + T)*T^2*U) + 
    (2*(4*T^2 - 26*T^3 + 20*T^4 + 3*T^5 - T^6 + 8*T*U - 31*T^2*U - 32*T^3*U + 
       118*T^4*U - 62*T^5*U + 8*T^6*U + 4*U^2 - 8*T*U^2 + 3*T^2*U^2 + 
       38*T^3*U^2 - 28*T^4*U^2 - 3*U^3 + 14*T*U^3 + 22*T^2*U^3 - 42*T^3*U^3 + 
       7*U^4 + 3*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)*T^2*U*(T + U)^2) - 
    (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 
       9*T^2*U + 24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 
       62*T^2*U^2 - 30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 
       31*T^2*U^3 + 10*T^3*U^3 + 14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       4*T*U^5))/(3*T^2*U*(T + U)))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((-16*LbL*Nf*(-1 + T)*(-2 + U))/(3*U^2) - (8*(-1 + T)*(-7 + 2*U))/
     (3*U^2))*G[{U^(-1)}, 1]*Log[U] + 
  ((-8*Nf*(-1 + T + U)*(6*T - 6*T^2 + 3*T^3 + 2*U - 2*T*U - 2*U^2 - T*U^2))/
     (3*(-1 + T)*T*U*(T + U)) + (32*LbL*Nf*(-1 + T + U)*
      (6*T^2 - 7*T^3 + T^4 + 6*T*U - 10*T^2*U + 4*T*U^2 + U^3 - U^4))/
     (3*T*U*(T + U)^2) + (2*(-1 + T + U)*(-10*T^2 + 6*T^3 + 7*T^4 - 3*T^5 - 
       20*T*U + 6*T^2*U + 34*T^3*U - 30*T^4*U + T^5*U - 10*U^2 + 64*T*U^2 - 
       81*T^2*U^2 - 7*T^3*U^2 + 25*T^4*U^2 + 16*U^3 - 64*T*U^3 + 86*T^2*U^3 - 
       29*T^3*U^3 - 4*U^4 + 18*T*U^4 - 5*T^2*U^4))/((-1 + T)^2*T*(-1 + U)*U*
      (T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  ((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) + 
    (4*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 8*U + 22*T*U - 10*T^2*U - 
       19*T^3*U + 13*T^4*U + 2*T^5*U + 7*U^2 - 26*T*U^2 + 29*T^2*U^2 - 
       13*T^3*U^2 - 3*T^4*U^2 - 2*U^3 + 11*T*U^3 - 15*T^2*U^3 + 13*T^3*U^3 - 
       T^4*U^3 + 3*U^4 - T*U^4 - T^2*U^4 - T^3*U^4 - 2*U^5 + 2*T*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2) + 
    (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 35*T^2*U + 
       39*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 14*T*U^2 + 12*T^2*U^2 - 
       8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 18*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
       12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*
   G[{T^(-1), 0}, 1]*Log[U] + 
  ((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) - 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) - 
    (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 4*T*U + 25*T^2*U - 
       24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 6*T^3*U^2 - 
       2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3))/
     ((-1 + T)*T^2*U^2))*G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) + 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) + 
    (4*(-2*T + 8*T^2 - 11*T^3 + 4*T^4 + 3*T^5 - 2*T^6 - 2*U + 16*T*U - 
       23*T^2*U + 6*T^3*U + 9*T^4*U - 8*T^5*U + 2*T^6*U + 8*U^2 - 26*T*U^2 + 
       20*T^2*U^2 + 23*T^3*U^2 - 28*T^4*U^2 + 9*T^5*U^2 - 16*U^3 + 38*T*U^3 - 
       8*T^2*U^3 - 21*T^3*U^3 + 14*T^4*U^3 - T^5*U^3 + 18*U^4 - 35*T*U^4 + 
       12*T^2*U^4 + T^3*U^4 - 2*T^4*U^4 - 8*U^5 + 9*T*U^5 - 6*T^2*U^5 - 
       T^3*U^5))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
       4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 
       7*U^3 + 12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T^2*U^2) + (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 
       6*T^3*U + 2*U^2 - 11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 
       15*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 
       8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{U^(-1), 0}, 1]*Log[U] + 
  ((4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
       4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 
       7*U^3 + 12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T^2*U^2) - (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 
       6*T^3*U + 2*U^2 - 11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 
       15*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 
       8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{U^(-1), (T + U)^(-1)}, 1]*
   Log[U] + ((-16*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 
       39*T^4*U + 51*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 74*T^3*U^2 + 
       81*T^4*U^2 - 36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 62*T^2*U^3 + 
       72*T^3*U^3 - 34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 27*T*U^4 + 57*T^2*U^4 - 
       34*T^3*U^4 + 12*T^4*U^4 - 8*U^5 + 39*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 
       12*U^6 - 26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8))/
     (3*T^2*U^2*(T + U)^2) - (4*(-2*T^3 + 6*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 
       6*T^2*U + 26*T^3*U - 31*T^4*U + 9*T^5*U + 7*T^6*U + 2*T^7*U - 
       6*T*U^2 + 42*T^2*U^2 - 66*T^3*U^2 + 24*T^4*U^2 + 23*T^5*U^2 - 
       3*T^6*U^2 - 2*U^3 + 30*T*U^3 - 78*T^2*U^3 + 48*T^3*U^3 - 13*T^4*U^3 + 
       3*T^5*U^3 - 2*T^6*U^3 + 8*U^4 - 49*T*U^4 + 77*T^2*U^4 - 66*T^3*U^4 + 
       26*T^4*U^4 - 8*T^5*U^4 - 15*U^5 + 43*T*U^5 - 81*T^2*U^5 + 50*T^3*U^5 - 
       12*T^4*U^5 + 16*U^6 - 27*T*U^6 + 39*T^2*U^6 - 8*T^3*U^6 - 9*U^7 + 
       9*T*U^7 - 2*T^2*U^7 + 2*U^8))/(T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
       29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 25*T^5*U^2 + 3*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 146*T^3*U^3 + 30*T^4*U^3 + 
       22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 103*T^2*U^4 + 34*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 26*T^2*U^5 + 6*T^3*U^5 - 
       6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 
       2*T*U^7))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-4*(-1 + T + U)*(2*T - 6*T^2 + 5*T^3 + T^4 - 2*T^5 + 2*U - 12*T*U + 
       T^2*U + 12*T^3*U - 8*T^4*U + 2*T^5*U - 6*U^2 + 21*T*U^2 - 2*T^2*U^2 - 
       14*T^3*U^2 + 4*T^4*U^2 + 9*U^3 - 20*T*U^3 + 14*T^2*U^3 - 7*U^4 + 
       8*T*U^4 - 4*T^2*U^4 + 2*U^5 - 2*T*U^5))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)) - (16*LbL*Nf*(T - U)*(-1 + T + U)*(-2*T^3 + 6*T^4 - 6*T^5 + 
       2*T^6 - 10*T^2*U + 23*T^3*U - 22*T^4*U + 6*T^5*U - 10*T*U^2 + 
       32*T^2*U^2 - 32*T^3*U^2 + 10*T^4*U^2 - 2*U^3 + 23*T*U^3 - 32*T^2*U^3 + 
       12*T^3*U^3 + 6*U^4 - 22*T*U^4 + 10*T^2*U^4 - 6*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T^2*U^2*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/T^2 + 
  (8*(2*T^3 - 2*T^4 + 6*T^2*U - 4*T^3*U + T^4*U - 5*T*U^2 - 5*T^2*U^2 - U^3 + 
     3*T*U^3 + T^2*U^3)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^2) - 
  (8*(2*T^2 - 2*T^3 + 8*T*U - 6*T^2*U + 2*T^3*U + 7*U^2 - 7*T*U^2 - 7*U^3 + 
     3*T*U^3)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(-T^3 + T^4 - T^3*U + T^4*U + 2*T*U^2 + 2*T^2*U^2 + U^3 - T^2*U^3)*
    G[{T^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^2) + 
  (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
    G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/(T^2*U) + 
  (8*(4*T^2 - 4*T^3 + 2*T^4 + 9*T*U - T^2*U + 2*U^2 - 5*T*U^2 + T^2*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0}, 1]*Log[U])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + 6*U^2 - 6*T*U^2 - 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^2*U^2) + 
  (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/
   T^3 + (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U) + 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U^2 + 
  ((64*LbL*Nf*(-1 + T)*(-2 + U))/U^2 + 
    (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-48*(-1 + T))/U^2 - (32*LbL*Nf*(-1 + T)*(-2 + U))/U^2)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0}, 1]*Log[U])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) + 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U^2 - 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U^2 - 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U^2 + 
  ((-32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[U])/(T*U^2) - (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 
     5*T*U^2 - U^3 + 2*T*U^3)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/
   (T^2*U^2) - (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T*U^2) + 
  ((8*(2 + T)*(-1 + U))/((-1 + T)*T) + (8*Nf*(2 + T)*(-1 + U))/
     (3*(-1 + T)*T))*Log[mm]*Log[U] + 
  ((16*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(T^2*U) + 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U))*G[{T^(-1)}, 1]*
   Log[mm]*Log[U] + 
  ((8*LbL*Nf*(8*T^3 - 12*T^4 + 4*T^5 - 12*T*U + 24*T^2*U - 23*T^3*U + 
       6*T^4*U + 24*T*U^2 - 22*T^2*U^2 + 10*T^3*U^2 + 8*U^3 - 23*T*U^3 + 
       10*T^2*U^3 - 12*U^4 + 6*T*U^4 + 4*U^5))/(3*T*U*(T + U)) - 
    (4*(2*T^2 + 2*T^3 - 9*T^4 + 5*T^5 + 4*T*U + 18*T^2*U - 52*T^3*U + 
       39*T^4*U - 10*T^5*U + 2*U^2 + 18*T*U^2 - 62*T^2*U^2 + 68*T^3*U^2 - 
       30*T^4*U^2 + 4*T^5*U^2 + 2*U^3 - 52*T*U^3 + 68*T^2*U^3 - 16*T^3*U^3 - 
       9*U^4 + 39*T*U^4 - 30*T^2*U^4 + 5*U^5 - 10*T*U^5 + 4*T^2*U^5))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^2))*Log[T]*Log[U] + 
  ((16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3))/
     (3*T^2*U^2) - (4*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 14*T*U - 
       20*T^2*U + 12*T^3*U - 2*T^4*U + 7*U^2 - 7*T*U^2 + 13*T^2*U^2 - 
       3*T^3*U^2 + 2*U^3 - 5*T*U^3 - 6*T^2*U^3 + T^3*U^3 - 3*U^4 + 4*T*U^4 + 
       T^2*U^4))/(T^2*(-1 + U)*U^2))*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
  ((-4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
       4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 
       7*U^3 + 12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T^2*U^2) + (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 
       6*T^3*U + 2*U^2 - 11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 
       15*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 
       8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       17*T^4*U - 16*T^5*U + 4*T^6*U - 18*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) - 
    (4*(-1 + T + U)*(-2*T^3 + 6*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 6*T^2*U + 
       24*T^3*U - 27*T^4*U + 14*T^5*U - 4*T^6*U + 2*T^7*U - 6*T*U^2 + 
       36*T^2*U^2 - 48*T^3*U^2 + 37*T^4*U^2 - 18*T^5*U^2 + 2*T^6*U^2 - 
       2*U^3 + 24*T*U^3 - 48*T^2*U^3 + 36*T^3*U^3 - 36*T^4*U^3 + 22*T^5*U^3 - 
       2*T^6*U^3 + 6*U^4 - 27*T*U^4 + 37*T^2*U^4 - 36*T^3*U^4 + 20*T^4*U^4 - 
       6*T^5*U^4 - 9*U^5 + 14*T*U^5 - 18*T^2*U^5 + 22*T^3*U^5 - 6*T^4*U^5 + 
       7*U^6 - 4*T*U^6 + 2*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[T]*
   Log[U] + (8*(-5 + T)*(-1 + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T^2 + 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T^2 + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
   (T^2*U^2) - (8*(-5 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*
    Log[U])/T^2 + (8*(-1 + T)*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U^2 + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/
   (T^2*U^2) + (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
   U^2 - (8*(-1 + T)*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/
   U^2 - (2*(-1 + T)*(-10 + 7*U)*Log[T]^2*Log[U])/((-1 + U)*U) + 
  (4*(-1 + T)*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U^2 + 
  ((-4*Nf*(2 + T)*(-1 + U))/(3*(-1 + T)*T) + 
    (-20 + 29*T - 9*T^2 + 16*U - 33*T*U + 8*T^2*U)/((-1 + T)^2*T))*Log[U]^2 + 
  ((4*(8*T - 2*T^2 + 2*U - 5*T*U + 3*T^2*U))/((-1 + T)*T^2) - 
    (8*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U))*G[{T^(-1)}, 1]*
   Log[U]^2 + (4*(-5 + T)*(-1 + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/T^2 - 
  (4*(8*T^2 - 8*T^3 + 4*T^4 + 11*T*U - 3*T^2*U + 2*U^2 - 7*T*U^2 + T^2*U^2)*
    G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/(T^3*U) - 
  (2*(-10 + 7*T)*(-1 + U)*Log[T]*Log[U]^2)/((-1 + T)*T) + 
  (4*(-5 + T)*(-1 + U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T^2 + 
  ((-192*LbL*Nf*(-T + T^2 - U + U^2))/(T*U) - 
    (4*(-36 + 78*T - 75*T^2 + 33*T^3 + 78*U - 50*T*U + 9*T^2*U - 4*T^3*U - 
       75*U^2 + 9*T*U^2 - 4*T^2*U^2 + 4*T^3*U^2 + 33*U^3 - 4*T*U^3 + 
       4*T^2*U^3))/((-1 + T)*T*(-1 + U)*U))*Zeta[3] + 
  ((96*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (16*(4*T - 4*T^2 + 2*T^3 + U - U^2 - 2*T*U^2))/(T^2*U))*G[{T^(-1)}, 1]*
   Zeta[3] + ((96*LbL*Nf*(-1 + T)*(-2 + U))/U^2 + 
    (16*(-T + T^2 - 4*U + 2*T^2*U + 4*U^2 - 2*U^3))/(T*U^2))*G[{U^(-1)}, 1]*
   Zeta[3] + (48*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]*Zeta[3])/(T*U), 
 (-256*Pi^4*(-1 + T + U))/(45*T*U) + 
  (8*Nf*(-228 + 1988*T - 3349*T^2 + 1646*T^3 + 1988*U - 5166*T*U + 
     3121*T^2*U - 1817*U^2 + 1760*T*U^2 + 57*U^3))/
   (27*(-1 + T)*T*U*(T + U)) + 
  (2*(36*T - 216*T^2 + 443*T^3 - 391*T^4 + 128*T^5 + 36*U - 380*T*U + 
     993*T^2*U - 998*T^3*U + 351*T^4*U - 180*U^2 + 737*T*U^2 - 926*T^2*U^2 + 
     373*T^3*U^2 + 155*U^3 - 314*T*U^3 + 161*T^2*U^3 - 11*U^4 + 11*T*U^4))/
   ((-1 + T)^2*T*U*(T + U)^2) + 
  Pi^2*((-16*Nf*(-1 + T + U)*(-2*T + 4*T^2 - 2*T^3 - 2*U + 24*T*U - 
       42*T^2*U + 21*T^3*U + 4*U^2 - 6*T*U^2 - 2*U^3 + 3*T*U^3))/
     (9*(-1 + T)^2*T^2*U^2) - (8*LbL*Nf*(-24*T^2 + 112*T^3 - 212*T^4 + 
       204*T^5 - 100*T^6 + 20*T^7 - 48*T*U + 196*T^2*U - 344*T^3*U + 
       370*T^4*U - 234*T^5*U + 60*T^6*U - 24*U^2 + 226*T*U^2 - 530*T^2*U^2 + 
       568*T^3*U^2 - 423*T^4*U^2 + 215*T^5*U^2 - 70*T^6*U^2 + 20*T^7*U^2 + 
       112*U^3 - 520*T*U^3 + 812*T^2*U^3 - 636*T^3*U^3 + 395*T^4*U^3 - 
       175*T^5*U^3 + 30*T^6*U^3 - 212*U^4 + 704*T*U^4 - 829*T^2*U^4 + 
       525*T^3*U^4 - 220*T^4*U^4 + 50*T^5*U^4 + 204*U^5 - 552*T*U^5 + 
       515*T^2*U^5 - 235*T^3*U^5 + 50*T^4*U^5 - 100*U^6 + 230*T*U^6 - 
       160*T^2*U^6 + 30*T^3*U^6 + 20*U^7 - 40*T*U^7 + 20*T^2*U^7))/
     (9*(-1 + T)^2*T^2*U^2*(T + U)) - 
    (4*(-14*T^3 + 8*T^4 + 163*T^5 - 452*T^6 + 508*T^7 - 268*T^8 + 55*T^9 - 
       42*T^2*U + 164*T^3*U - 58*T^4*U - 592*T^5*U + 1142*T^6*U - 872*T^7*U + 
       286*T^8*U - 28*T^9*U - 42*T*U^2 - 76*T^2*U^2 + 1205*T^3*U^2 - 
       3492*T^4*U^2 + 5023*T^5*U^2 - 4255*T^6*U^2 + 2235*T^7*U^2 - 
       699*T^8*U^2 + 101*T^9*U^2 - 14*U^3 + 108*T*U^3 + 553*T^2*U^3 - 
       3562*T^3*U^3 + 7195*T^4*U^3 - 7269*T^5*U^3 + 4056*T^6*U^3 - 
       1222*T^7*U^3 + 155*T^8*U^3 - 20*U^4 + 344*T*U^4 - 2134*T^2*U^4 + 
       5702*T^3*U^4 - 7728*T^4*U^4 + 5491*T^5*U^4 - 1758*T^6*U^4 + 
       40*T^7*U^4 + 60*T^8*U^4 + 137*U^5 - 1002*T*U^5 + 2924*T^2*U^5 - 
       4408*T^3*U^5 + 3552*T^4*U^5 - 1232*T^5*U^5 - 100*T^6*U^5 + 
       120*T^7*U^5 - 158*U^6 + 803*T*U^6 - 1589*T^2*U^6 + 1511*T^3*U^6 - 
       611*T^4*U^6 - 25*T^5*U^6 + 60*T^6*U^6 + 55*U^7 - 211*T*U^7 + 
       318*T^2*U^7 - 226*T^3*U^7 + 61*T^4*U^7))/(3*(-1 + T)^4*T^2*U^2*
      (T + U)^3)) + Pi^2*((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/
     (9*T^3*U) - (80*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 
       3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 
       2*T^2*U^4))/(9*T^3*U^3) - 
    (4*(-1 + T + U)*(-14 + 56*T - 101*T^2 + 100*T^3 - 51*T^4 + 10*T^5 + 
       56*U - 140*T*U + 94*T^2*U + 28*T^3*U - 58*T^4*U + 20*T^5*U - 53*U^2 + 
       88*T*U^2 - 24*T^2*U^2 + 18*T^3*U^2 - 57*T^4*U^2 + 30*T^5*U^2 - 6*U^3 + 
       10*T^2*U^3 - 4*T^3*U^3 + 8*T^4*U^3 + 17*U^4 - 28*T*U^4 + 15*T^2*U^4 + 
       2*T^3*U^4 - 4*T^4*U^4))/(3*(-1 + T)^2*T^3*U^3))*G[{T^(-1)}, 1] + 
  Pi^2*((32*Nf*(-1 + T + U)*(1 + U^2))/(9*T*U^3) + 
    (4*(-1 + T + U)*(14 - 56*T + 53*T^2 + 6*T^3 - 17*T^4 - 56*U + 140*T*U - 
       88*T^2*U - 20*T^3*U + 24*T^4*U + 101*U^2 - 190*T*U^2 + 88*T^2*U^2 - 
       10*T^3*U^2 + 5*T^4*U^2 - 100*U^3 + 176*T*U^3 - 86*T^2*U^3 + 
       44*T^3*U^3 - 22*T^4*U^3 + 51*U^4 - 90*T*U^4 + 37*T^2*U^4 - 8*T^3*U^4 + 
       4*T^4*U^4 - 10*U^5 + 20*T*U^5 - 10*T^2*U^5))/(3*(-1 + T)^2*T^3*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(10*T^2 - 23*T^2*U + 10*U^2 + 
       20*T^2*U^2 - 40*U^3 - 5*T^2*U^3 + 60*U^4 + 10*T^2*U^4 - 40*U^5 + 
       10*U^6))/(9*T^3*U^3))*G[{U^(-1)}, 1] + 
  ((-8*Nf*(-1 + T + U)*(38*T^2 - 114*T^3 + 114*T^4 - 38*T^5 + 128*T*U - 
       434*T^2*U + 560*T^3*U - 318*T^4*U + 89*T^5*U + 38*U^2 - 382*T*U^2 + 
       852*T^2*U^2 - 660*T^3*U^2 + 152*T^4*U^2 - 114*U^3 + 520*T*U^3 - 
       672*T^2*U^3 + 216*T^3*U^3 + 114*U^4 - 278*T*U^4 + 164*T^2*U^4 - 
       38*U^5 + 63*T*U^5))/(9*(-1 + T)^2*T^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 
       158*T^2*U - 108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 
       57*T^3*U^2 - 7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 
       131*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 
       35*T^2*U^4 + 4*T^3*U^4 + 18*U^5 - 13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 
       2*T*U^6))/(3*(-1 + T)*T^2*U^2*(T + U)^2) - 
    (2*(-1 + T + U)*(-42*T^3 + 172*T^4 - 264*T^5 + 180*T^6 - 46*T^7 - 
       202*T^2*U + 930*T^3*U - 1630*T^4*U + 1350*T^5*U - 541*T^6*U + 
       93*T^7*U - 202*T*U^2 + 1290*T^2*U^2 - 2892*T^3*U^2 + 2918*T^4*U^2 - 
       1351*T^5*U^2 + 241*T^6*U^2 - 42*U^3 + 694*T*U^3 - 2384*T^2*U^3 + 
       3268*T^3*U^3 - 2004*T^4*U^3 + 528*T^5*U^3 - 48*T^6*U^3 + 130*U^4 - 
       896*T*U^4 + 1876*T^2*U^4 - 1670*T^3*U^4 + 668*T^4*U^4 - 96*T^5*U^4 - 
       134*U^5 + 498*T*U^5 - 663*T^2*U^5 + 351*T^3*U^5 - 48*T^4*U^5 + 
       46*U^6 - 109*T*U^6 + 63*T^2*U^6))/((-1 + T)^3*T^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*((80*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 16*T^2*U^3 - 
       22*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       28*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (9*T^3*U^3*(T + U)^2) + (4*(-1 + T + U)*(-14*T^4 + 56*T^5 - 101*T^6 + 
       100*T^7 - 51*T^8 + 10*T^9 - 56*T^3*U + 280*T^4*U - 494*T^5*U + 
       352*T^6*U - 42*T^7*U - 60*T^8*U + 20*T^9*U - 84*T^2*U^2 + 
       560*T^3*U^2 - 907*T^4*U^2 + 136*T^5*U^2 + 732*T^6*U^2 - 530*T^7*U^2 + 
       70*T^8*U^2 + 30*T^9*U^2 - 56*T*U^3 + 560*T^2*U^3 - 1388*T^3*U^3 + 
       444*T^4*U^3 + 1466*T^5*U^3 - 1052*T^6*U^3 - 110*T^7*U^3 + 
       150*T^8*U^3 - 14*U^4 + 280*T*U^4 - 907*T^2*U^4 + 436*T^3*U^4 + 
       1398*T^4*U^4 - 1450*T^5*U^4 - 40*T^6*U^4 + 300*T^7*U^4 - 10*T^8*U^4 + 
       56*U^5 - 494*T*U^5 + 584*T^2*U^5 + 606*T^3*U^5 - 930*T^4*U^5 - 
       120*T^5*U^5 + 310*T^6*U^5 - 40*T^7*U^5 - 101*U^6 + 448*T*U^6 - 
       244*T^2*U^6 - 390*T^3*U^6 + 150*T^4*U^6 + 190*T^5*U^6 - 60*T^6*U^6 + 
       100*U^7 - 246*T*U^7 + 120*T^2*U^7 - 10*T^3*U^7 + 90*T^4*U^7 - 
       40*T^5*U^7 - 51*U^8 + 88*T*U^8 - 60*T^2*U^8 + 40*T^3*U^8 - 
       10*T^4*U^8 + 10*U^9 - 20*T*U^9 + 10*T^2*U^9))/
     (3*(-1 + T)^2*T^3*U^3*(T + U)^4))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((64*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(3*T^3*U) + 
    (8*(-1 + T + U)*(2*T^2 + 41*U^2 + 6*T^2*U^2 - 82*U^3 + 41*U^4))/
     (3*T^3*U^3))*G[{T^(-1), 0}, 1] + 
  ((-16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 38*U + 
       88*T*U - 56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2))/
     (9*(-1 + T)^2*T^3*U) - (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 
       4*T^7 - 74*T^2*U + 156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 
       12*U^2 + 34*T*U^2 + 6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 
       10*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 
       147*T^3*U^3 + 66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 
       197*T*U^4 - 206*T^2*U^4 + 105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 
       54*U^5 - 127*T*U^5 + 114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 
       50*T*U^6 - 34*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7))/
     (3*(-1 + T)*T^3*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       87*T^3*U + 173*T^4*U - 144*T^5*U + 96*T^6*U - 102*T^7*U + 52*T^8*U + 
       12*T*U^2 - 25*T^2*U^2 + 84*T^3*U^2 - 258*T^4*U^2 + 306*T^5*U^2 - 
       98*T^6*U^2 - 56*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 85*T*U^3 + 
       278*T^2*U^3 - 499*T^3*U^3 + 553*T^4*U^3 - 228*T^5*U^3 - 82*T^6*U^3 + 
       66*T^7*U^3 - 19*U^4 + 214*T*U^4 - 601*T^2*U^4 + 632*T^3*U^4 - 
       64*T^4*U^4 - 264*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 37*U^5 - 
       233*T*U^5 + 420*T^2*U^5 - 158*T^3*U^5 - 176*T^4*U^5 + 48*T^5*U^5 + 
       48*T^6*U^5 - 33*U^6 + 108*T*U^6 - 82*T^2*U^6 - 40*T^3*U^6 + 
       30*T^4*U^6 + 24*T^5*U^6 + 11*U^7 - 16*T*U^7 - 10*T^2*U^7 + 
       22*T^3*U^7))/((-1 + T)^2*T^3*U^2*(T + U)^3))*G[{T^(-1), 0}, 1] + 
  (16*Pi^2*(-1 + T + U)*(9 + 2*T^2 - 6*U + 3*U^2)*G[{T^(-1), T^(-1)}, 1])/
   (3*T^3*U) + (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) - 
  (8*Pi^2*(-1 + T + U)*(27 + 4*T^2 - 54*U + 27*U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U) + 
  ((16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 38*U + 
       88*T*U - 56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2))/
     (9*(-1 + T)^2*T^3*U) + (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 
       4*T^7 - 74*T^2*U + 156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 
       12*U^2 + 34*T*U^2 + 6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 
       10*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 
       147*T^3*U^3 + 66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 
       197*T*U^4 - 206*T^2*U^4 + 105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 
       54*U^5 - 127*T*U^5 + 114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 
       50*T*U^6 - 34*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7))/
     (3*(-1 + T)*T^3*U^2*(T + U)) + 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       87*T^3*U + 173*T^4*U - 144*T^5*U + 96*T^6*U - 102*T^7*U + 52*T^8*U + 
       12*T*U^2 - 25*T^2*U^2 + 84*T^3*U^2 - 258*T^4*U^2 + 306*T^5*U^2 - 
       98*T^6*U^2 - 56*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 85*T*U^3 + 
       278*T^2*U^3 - 499*T^3*U^3 + 553*T^4*U^3 - 228*T^5*U^3 - 82*T^6*U^3 + 
       66*T^7*U^3 - 19*U^4 + 214*T*U^4 - 601*T^2*U^4 + 632*T^3*U^4 - 
       64*T^4*U^4 - 264*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 37*U^5 - 
       233*T*U^5 + 420*T^2*U^5 - 158*T^3*U^5 - 176*T^4*U^5 + 48*T^5*U^5 + 
       48*T^6*U^5 - 33*U^6 + 108*T*U^6 - 82*T^2*U^6 - 40*T^3*U^6 + 
       30*T^4*U^6 + 24*T^5*U^6 + 11*U^7 - 16*T*U^7 - 10*T^2*U^7 + 
       22*T^3*U^7))/((-1 + T)^2*T^3*U^2*(T + U)^3))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((32*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(3*T*U^3) + 
    (8*(-1 + T + U)*(41*T^2 - 48*T^2*U + 2*U^2 + 15*T^2*U^2 - 4*U^3 + 2*U^4))/
     (3*T^3*U^3))*G[{U^(-1), 0}, 1] + 
  ((-16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2))/(9*T*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 
       4*T^7 + 28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 12*T^6*U + 
       24*U^2 - 92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 
       46*T^5*U^2 - 16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 
       131*T^2*U^3 - 63*T^3*U^3 + 75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 84*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 
       4*T^2*U^7))/(3*(-1 + T)^2*T^2*U^3*(T + U)) - 
    (4*(4*T^3 - 19*T^4 + 37*T^5 - 33*T^6 + 11*T^7 + 12*T^2*U - 85*T^3*U + 
       208*T^4*U - 211*T^5*U + 82*T^6*U - 6*T^7*U + 12*T*U^2 - 25*T^2*U^2 + 
       100*T^3*U^2 - 211*T^4*U^2 + 128*T^5*U^2 - 2*T^6*U^2 - 10*T^7*U^2 + 
       4*U^3 - 87*T*U^3 + 34*T^2*U^3 + 187*T^3*U^3 - 218*T^4*U^3 + 
       142*T^5*U^3 - 100*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 7*T*U^4 + 
       272*T^2*U^4 - 753*T^3*U^4 + 694*T^4*U^4 - 266*T^5*U^4 + 54*T^6*U^4 - 
       98*U^5 + 356*T*U^5 - 746*T^2*U^5 + 992*T^3*U^5 - 584*T^4*U^5 + 
       56*T^5*U^5 + 24*T^6*U^5 + 160*U^6 - 522*T*U^6 + 688*T^2*U^6 - 
       454*T^3*U^6 + 56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 
       236*T^2*U^7 + 42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 
       26*T^2*U^8))/((-1 + T)^2*T^2*U^3*(T + U)^3))*G[{U^(-1), 0}, 1] + 
  (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) - 
  (16*Pi^2*(-1 + T + U)*(-9 + 6*U + U^2)*G[{U^(-1), U^(-1)}, 1])/(3*T*U^3) - 
  (8*Pi^2*(-3 + U)*(-1 + T + U)*(-9 + 7*U)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (3*T*U^3) + ((16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2))/(9*T*U^3) + 
    (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 
       4*T^7 + 28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 12*T^6*U + 
       24*U^2 - 92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 
       46*T^5*U^2 - 16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 
       131*T^2*U^3 - 63*T^3*U^3 + 75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 84*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 
       4*T^2*U^7))/(3*(-1 + T)^2*T^2*U^3*(T + U)) + 
    (4*(4*T^3 - 19*T^4 + 37*T^5 - 33*T^6 + 11*T^7 + 12*T^2*U - 85*T^3*U + 
       208*T^4*U - 211*T^5*U + 82*T^6*U - 6*T^7*U + 12*T*U^2 - 25*T^2*U^2 + 
       100*T^3*U^2 - 211*T^4*U^2 + 128*T^5*U^2 - 2*T^6*U^2 - 10*T^7*U^2 + 
       4*U^3 - 87*T*U^3 + 34*T^2*U^3 + 187*T^3*U^3 - 218*T^4*U^3 + 
       142*T^5*U^3 - 100*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 7*T*U^4 + 
       272*T^2*U^4 - 753*T^3*U^4 + 694*T^4*U^4 - 266*T^5*U^4 + 54*T^6*U^4 - 
       98*U^5 + 356*T*U^5 - 746*T^2*U^5 + 992*T^3*U^5 - 584*T^4*U^5 + 
       56*T^5*U^5 + 24*T^6*U^5 + 160*U^6 - 522*T*U^6 + 688*T^2*U^6 - 
       454*T^3*U^6 + 56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 
       236*T^2*U^7 + 42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 
       26*T^2*U^8))/((-1 + T)^2*T^2*U^3*(T + U)^3))*
   G[{U^(-1), (T + U)^(-1)}, 1] - 
  (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^3*U^3) + 
  ((16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5))/
     (3*(-1 + T)^2*T^2*U^2*(T + U)^2) + 
    (4*(2*T^3 - 42*T^4 + 116*T^5 - 114*T^6 + 38*T^7 - 6*T^2*U + 56*T^4*U - 
       94*T^5*U + 25*T^6*U + 19*T^7*U - 6*T*U^2 - 216*T^2*U^2 + 560*T^3*U^2 - 
       526*T^4*U^2 + 365*T^5*U^2 - 234*T^6*U^2 + 80*T^7*U^2 + 2*U^3 - 
       12*T*U^3 + 428*T^2*U^3 - 904*T^3*U^3 + 838*T^4*U^3 - 449*T^5*U^3 + 
       120*T^6*U^3 - 42*U^4 + 212*T*U^4 - 690*T^2*U^4 + 1222*T^3*U^4 - 
       916*T^4*U^4 + 120*T^5*U^4 + 48*T^6*U^4 + 116*U^5 - 446*T*U^5 + 
       751*T^2*U^5 - 667*T^3*U^5 + 104*T^4*U^5 + 96*T^5*U^5 - 114*U^6 + 
       315*T*U^6 - 298*T^2*U^6 + 72*T^3*U^6 + 48*T^4*U^6 + 38*U^7 - 
       63*T*U^7 + 48*T^2*U^7))/((-1 + T)^2*T^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-12*T^2 + 54*T^3 - 80*T^4 + 32*T^5 + 24*T^6 - 22*T^7 + 
       4*T^8 - 36*T*U + 198*T^2*U - 388*T^3*U + 293*T^4*U - 36*T^5*U - 
       47*T^6*U + 16*T^7*U - 12*U^2 + 186*T*U^2 - 586*T^2*U^2 + 669*T^3*U^2 - 
       208*T^4*U^2 - 83*T^5*U^2 + 64*T^6*U^2 - 16*T^7*U^2 + 4*T^8*U^2 + 
       54*U^3 - 358*T*U^3 + 667*T^2*U^3 - 336*T^3*U^3 - 130*T^4*U^3 + 
       148*T^5*U^3 - 55*T^6*U^3 + 10*T^7*U^3 - 80*U^4 + 279*T*U^4 - 
       210*T^2*U^4 - 176*T^3*U^4 + 222*T^4*U^4 - 87*T^5*U^4 + 16*T^6*U^4 + 
       32*U^5 - 10*T*U^5 - 189*T^2*U^5 + 246*T^3*U^5 - 99*T^4*U^5 + 
       20*T^5*U^5 + 24*U^6 - 107*T*U^6 + 170*T^2*U^6 - 85*T^3*U^6 + 
       16*T^4*U^6 - 22*U^7 + 54*T*U^7 - 42*T^2*U^7 + 10*T^3*U^7 + 4*U^8 - 
       8*T*U^8 + 4*T^2*U^8))/(3*(-1 + T)^2*T^2*U^2*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 10*T^3 - 8*T^4 + 2*T^5 - 12*T*U + 
       30*T^2*U - 22*T^3*U + 7*T^4*U - 4*U^2 + 34*T*U^2 - 38*T^2*U^2 + 
       11*T^3*U^2 - 5*T^4*U^2 + 2*T^5*U^2 + 14*U^3 - 42*T*U^3 + 29*T^2*U^3 - 
       11*T^3*U^3 + 4*T^4*U^3 - 18*U^4 + 29*T*U^4 - 15*T^2*U^4 + 4*T^3*U^4 + 
       10*U^5 - 11*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6))/
     (3*(-1 + T)*T^2*U^2*(T + U)^2) + 
    (8*(-1 + T + U)*(8*T^4 - 38*T^5 + 73*T^6 - 71*T^7 + 35*T^8 - 7*T^9 + 
       40*T^3*U - 202*T^4*U + 407*T^5*U - 413*T^6*U + 217*T^7*U - 53*T^8*U + 
       4*T^9*U + 56*T^2*U^2 - 324*T^3*U^2 + 711*T^4*U^2 - 751*T^5*U^2 + 
       393*T^6*U^2 - 97*T^7*U^2 + 12*T^8*U^2 + 40*T*U^3 - 296*T^2*U^3 + 
       762*T^3*U^3 - 897*T^4*U^3 + 503*T^5*U^3 - 139*T^6*U^3 + 28*T^7*U^3 + 
       8*U^4 - 126*T*U^4 + 467*T^2*U^4 - 717*T^3*U^4 + 517*T^4*U^4 - 
       193*T^5*U^4 + 48*T^6*U^4 - 22*U^5 + 151*T*U^5 - 339*T^2*U^5 + 
       335*T^3*U^5 - 163*T^4*U^5 + 44*T^5*U^5 + 21*U^6 - 85*T*U^6 + 
       119*T^2*U^6 - 71*T^3*U^6 + 20*T^4*U^6 - 7*U^7 + 17*T*U^7 - 
       13*T^2*U^7 + 4*T^3*U^7))/((-1 + T)^4*T^2*U^2*(T + U)^4))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (16*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U + 
       22*T^2*U - 30*T^3*U + 4*T^4*U + 7*U^2 + 3*T*U^2 - 14*T^2*U^2 + 
       4*T^3*U^2 + 6*T^4*U^2 - 20*T*U^3 + 4*T^2*U^3 + 4*T^3*U^3 + U^4 + 
       9*T*U^4 - 3*T^2*U^4 - T^3*U^4 - 2*U^5 + 2*T*U^5))/((-1 + T)*T^3*U^3) + 
    (64*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 
       6*T^3*U + 3*T^4*U - 2*U^2 - 29*T^2*U^2 + 8*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 10*U^3 + 5*T^2*U^3 - 4*T^3*U^3 - 20*U^4 - 3*T^2*U^4 + 
       2*T^3*U^4 + 20*U^5 + 2*T^2*U^5 - 10*U^6 + 2*U^7))/(3*T^3*U^3))*
   G[{T^(-1), 0, 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 
       6*T^3*U + 3*T^4*U - 2*U^2 - 29*T^2*U^2 + 8*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 10*U^3 + 5*T^2*U^3 - 4*T^3*U^3 - 20*U^4 - 3*T^2*U^4 + 
       2*T^3*U^4 + 20*U^5 + 2*T^2*U^5 - 10*U^6 + 2*U^7))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 15*T^4 + 16*T^5 - 9*T^6 + 2*T^7 - 
       4*T*U + 24*T^2*U - 52*T^3*U + 28*T^4*U + 28*T^5*U - 28*T^6*U + 
       4*T^7*U - 2*U^2 + 24*T*U^2 - 73*T^2*U^2 + 28*T^3*U^2 + 83*T^4*U^2 - 
       68*T^5*U^2 + 6*T^7*U^2 + 8*U^3 - 40*T*U^3 + 14*T^2*U^3 + 94*T^3*U^3 - 
       90*T^4*U^3 - 6*T^5*U^3 + 18*T^6*U^3 - 10*U^4 + 16*T*U^4 + 56*T^2*U^4 - 
       90*T^3*U^4 + 16*T^4*U^4 + 14*T^5*U^4 - 2*T^6*U^4 + 6*U^5 + 12*T*U^5 - 
       48*T^2*U^5 + 32*T^3*U^5 - 4*T^5*U^5 - 4*U^6 - 4*T*U^6 + 8*T^2*U^6 - 
       2*T^4*U^6 + 2*U^7 - 4*T*U^7 + 2*T^2*U^7))/((-1 + T)^2*T^3*U^3*
      (T + U)^2))*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 
       28*T*U^2 + 12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 
       24*T*U^3 - 22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 
       9*T^2*U^4 - 2*T^3*U^4 - 2*T^4*U^4))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1), 0}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 
       28*T*U^2 + 12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 
       24*T*U^3 - 22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 
       9*T^2*U^4 - 2*T^3*U^4 - 2*T^4*U^4))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(24*T^2 - 24*T^2*U + 6*U^2 + 5*T^2*U^2 - 18*U^3 - 
       3*T^2*U^3 + 20*U^4 + 2*T^2*U^4 - 10*U^5 + 2*U^6))/(3*T^3*U^2) - 
    (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 26*T^4 + 20*T^5 - 6*T^6 - 8*T*U + 
       48*T^2*U - 94*T^3*U + 58*T^4*U + 14*T^5*U - 18*T^6*U - 4*U^2 + 
       48*T*U^2 - 135*T^2*U^2 + 104*T^3*U^2 + 34*T^4*U^2 - 60*T^5*U^2 + 
       13*T^6*U^2 + 16*U^3 - 82*T*U^3 + 98*T^2*U^3 + 26*T^3*U^3 - 
       90*T^4*U^3 + 28*T^5*U^3 + 2*T^6*U^3 - 21*U^4 + 56*T*U^4 - 5*T^2*U^4 - 
       56*T^3*U^4 + 20*T^4*U^4 + 2*T^5*U^4 + 12*U^5 - 14*T*U^5 - 10*T^2*U^5 + 
       10*T^3*U^5 - 5*U^6 + 4*T*U^6 - T^2*U^6 + 2*T^3*U^6 + 2*U^7 - 4*T*U^7 + 
       2*T^2*U^7))/((-1 + T)^2*T^3*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 2*T^7 + 4*T*U - 
       24*T^2*U + 46*T^3*U - 42*T^4*U + 26*T^5*U - 14*T^6*U + 4*T^7*U + 
       2*U^2 - 24*T*U^2 + 84*T^2*U^2 - 132*T^3*U^2 + 107*T^4*U^2 - 
       40*T^5*U^2 - T^6*U^2 + 6*T^7*U^2 - 8*U^3 + 54*T*U^3 - 116*T^2*U^3 + 
       92*T^3*U^3 - 8*T^4*U^3 - 22*T^5*U^3 + 12*T^6*U^3 + 17*U^4 - 64*T*U^4 + 
       61*T^2*U^4 - 2*T^3*U^4 - 16*T^4*U^4 + 8*T^5*U^4 - 18*U^5 + 38*T*U^5 - 
       18*T^2*U^5 - 2*T^3*U^5 + 4*T^4*U^5 + 7*U^6 - 8*T*U^6 + T^2*U^6 + 
       2*T^3*U^6))/((-1 + T)^2*T^3*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (16*(-1 + T + U)*(2 - 10*T + 15*T^2 - 7*T^3 + T^4 - 3*T^5 + 2*T^6 - 8*U + 
       28*T*U - 24*T^2*U - 20*T^3*U + 44*T^4*U - 24*T^5*U + 4*T^6*U + 
       15*U^2 - 21*T*U^2 - 25*T^2*U^2 + 49*T^3*U^2 - 34*T^4*U^2 + 2*T^5*U^2 + 
       6*T^6*U^2 - 16*U^3 + 68*T^2*U^3 - 36*T^3*U^3 - 8*T^4*U^3 + 8*T^5*U^3 + 
       9*U^4 - 3*T*U^4 - 34*T^2*U^4 + 26*T^3*U^4 - 5*T^4*U^4 - T^5*U^4 - 
       2*U^5 + 6*T*U^5 - 6*T^2*U^5 + 2*T^3*U^5))/((-1 + T)^3*T^3*U^3) + 
    (64*LbL*Nf*(-1 + T + U)*(2*T^2 - 12*T^3 + 30*T^4 - 40*T^5 + 30*T^6 - 
       12*T^7 + 2*T^8 - 6*T^2*U + 24*T^3*U - 39*T^4*U + 33*T^5*U - 15*T^6*U + 
       3*T^7*U + 2*U^2 - 30*T*U^2 + 74*T^2*U^2 - 88*T^3*U^2 + 51*T^4*U^2 - 
       43*T^5*U^2 + 23*T^6*U^2 - 9*T^7*U^2 + 2*T^8*U^2 - 10*U^3 + 78*T*U^3 - 
       155*T^2*U^3 + 137*T^3*U^3 - 27*T^4*U^3 + 17*T^5*U^3 - 4*T^6*U^3 + 
       20*U^4 - 84*T*U^4 + 123*T^2*U^4 - 85*T^3*U^4 + 15*T^4*U^4 - 
       9*T^5*U^4 + 2*T^6*U^4 - 20*U^5 + 60*T*U^5 - 62*T^2*U^5 + 26*T^3*U^5 - 
       6*T^4*U^5 + 2*T^5*U^5 + 10*U^6 - 30*T*U^6 + 30*T^2*U^6 - 10*T^3*U^6 - 
       2*U^7 + 6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7))/(3*(-1 + T)^3*T^3*U^3))*
   G[{U^(-1), 0, 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^2 - 12*T^3 + 30*T^4 - 40*T^5 + 30*T^6 - 
       12*T^7 + 2*T^8 - 6*T^2*U + 24*T^3*U - 39*T^4*U + 33*T^5*U - 15*T^6*U + 
       3*T^7*U + 2*U^2 - 30*T*U^2 + 74*T^2*U^2 - 88*T^3*U^2 + 51*T^4*U^2 - 
       43*T^5*U^2 + 23*T^6*U^2 - 9*T^7*U^2 + 2*T^8*U^2 - 10*U^3 + 78*T*U^3 - 
       155*T^2*U^3 + 137*T^3*U^3 - 27*T^4*U^3 + 17*T^5*U^3 - 4*T^6*U^3 + 
       20*U^4 - 84*T*U^4 + 123*T^2*U^4 - 85*T^3*U^4 + 15*T^4*U^4 - 
       9*T^5*U^4 + 2*T^6*U^4 - 20*U^5 + 60*T*U^5 - 62*T^2*U^5 + 26*T^3*U^5 - 
       6*T^4*U^5 + 2*T^5*U^5 + 10*U^6 - 30*T*U^6 + 30*T^2*U^6 - 10*T^3*U^6 - 
       2*U^7 + 6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7))/(3*(-1 + T)^3*T^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 10*T^3 + 18*T^4 - 16*T^5 + 10*T^6 - 6*T^7 + 
       2*T^8 + 4*T*U - 28*T^2*U + 64*T^3*U - 54*T^4*U - 6*T^5*U + 38*T^6*U - 
       22*T^7*U + 4*T^8*U + 2*U^2 - 26*T*U^2 + 97*T^2*U^2 - 111*T^3*U^2 - 
       28*T^4*U^2 + 126*T^5*U^2 - 86*T^6*U^2 + 12*T^7*U^2 + 6*T^8*U^2 - 
       8*U^3 + 60*T*U^3 - 102*T^2*U^3 - 24*T^3*U^3 + 176*T^4*U^3 - 
       130*T^5*U^3 + 10*T^6*U^3 + 18*T^7*U^3 + 15*U^4 - 59*T*U^4 + 
       11*T^2*U^4 + 143*T^3*U^4 - 124*T^4*U^4 + 16*T^5*U^4 + 16*T^6*U^4 - 
       2*T^7*U^4 - 16*U^5 + 24*T*U^5 + 42*T^2*U^5 - 80*T^3*U^5 + 30*T^4*U^5 + 
       4*T^5*U^5 - 4*T^6*U^5 + 9*U^6 - 9*T*U^6 - 16*T^2*U^6 + 8*T^3*U^6 + 
       2*T^4*U^6 - 2*T^5*U^6 - 2*U^7 + 6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7))/
     ((-1 + T)^3*T^3*U^3*(T + U)^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (8*(-1 + T + U)*(-2 + 4*T - T^2 + 8*U - 4*T*U + 12*T^2*U - 11*U^2 - 
       5*T^2*U^2 + 4*U^3 - 2*T^2*U^3 + 3*U^4 + 2*T^2*U^4 - 2*U^5))/
     (T^3*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 
       4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/
     (3*T^3*U^3))*G[{U^(-1), U^(-1), 0}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) - 
    (8*(-1 + T + U)*(-2 + 4*T - T^2 + 8*U - 4*T*U + 12*T^2*U - 11*U^2 - 
       5*T^2*U^2 + 4*U^3 - 2*T^2*U^3 + 3*U^4 + 2*T^2*U^4 - 2*U^5))/
     (T^3*U^3) + (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 
       4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/
     (3*T^3*U^3))*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-6*T^2 + 24*T^3 - 38*T^4 + 30*T^5 - 12*T^6 + 
       2*T^7 - 3*T*U + 15*T^2*U - 30*T^3*U + 30*T^4*U - 15*T^5*U + 3*T^6*U - 
       24*U^2 + 63*T*U^2 - 71*T^2*U^2 + 36*T^3*U^2 - 38*T^4*U^2 + 
       23*T^5*U^2 - 9*T^6*U^2 + 2*T^7*U^2 + 48*U^3 - 120*T*U^3 + 
       112*T^2*U^3 - 12*T^3*U^3 + 12*T^4*U^3 - 4*T^5*U^3 - 24*U^4 + 
       60*T*U^4 - 56*T^2*U^4 + 6*T^3*U^4 - 6*T^4*U^4 + 2*T^5*U^4))/
     (3*(-1 + T)^3*T^2*U^3) - (8*(-1 + T + U)*(4*T^2 - 20*T^3 + 37*T^4 - 
       33*T^5 + 17*T^6 - 7*T^7 + 2*T^8 + 8*T*U - 56*T^2*U + 130*T^3*U - 
       136*T^4*U + 64*T^5*U - 4*T^6*U - 10*T^7*U + 4*T^8*U + 4*U^2 - 
       52*T*U^2 + 183*T^2*U^2 - 257*T^3*U^2 + 129*T^4*U^2 + 19*T^5*U^2 - 
       47*T^6*U^2 + 7*T^7*U^2 + 6*T^8*U^2 - 16*U^3 + 110*T*U^3 - 
       220*T^2*U^3 + 120*T^3*U^3 + 74*T^4*U^3 - 90*T^5*U^3 + 6*T^6*U^3 + 
       16*T^7*U^3 + 26*U^4 - 100*T*U^4 + 70*T^2*U^4 + 106*T^3*U^4 - 
       124*T^4*U^4 + 32*T^5*U^4 + 6*T^6*U^4 - 20*U^5 + 30*T*U^5 + 
       52*T^2*U^5 - 110*T^3*U^5 + 60*T^4*U^5 - 12*T^5*U^5 + 6*U^6 + 4*T*U^6 - 
       39*T^2*U^6 + 29*T^3*U^6 - 8*T^4*U^6))/((-1 + T)^3*T^3*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 17*T^4 - 18*T^5 + 7*T^6 + 4*T*U - 
       24*T^2*U + 54*T^3*U - 60*T^4*U + 34*T^5*U - 8*T^6*U + 2*U^2 - 
       24*T*U^2 + 84*T^2*U^2 - 132*T^3*U^2 + 97*T^4*U^2 - 26*T^5*U^2 + 
       T^6*U^2 - 8*U^3 + 46*T*U^3 - 112*T^2*U^3 + 124*T^3*U^3 - 46*T^4*U^3 - 
       10*T^5*U^3 + 6*T^6*U^3 + 11*U^4 - 42*T*U^4 + 71*T^2*U^4 - 44*T^3*U^4 - 
       12*T^4*U^4 + 12*T^5*U^4 - 4*U^5 + 14*T*U^5 - 12*T^2*U^5 - 6*T^3*U^5 + 
       8*T^4*U^5 - 3*U^6 + 6*T*U^6 - 5*T^2*U^6 + 4*T^3*U^6 + 2*U^7 - 
       4*T*U^7 + 2*T^2*U^7))/((-1 + T)^2*T^3*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-16*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
       2*T^10 + 8*T^3*U - 48*T^4*U + 110*T^5*U - 101*T^6*U - T^7*U + 
       61*T^8*U - 33*T^9*U + 4*T^10*U + 12*T^2*U^2 - 92*T^3*U^2 + 
       193*T^4*U^2 + 4*T^5*U^2 - 449*T^6*U^2 + 522*T^7*U^2 - 224*T^8*U^2 + 
       22*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 88*T^2*U^3 + 268*T^3*U^3 - 
       10*T^4*U^3 - 874*T^5*U^3 + 1128*T^6*U^3 - 490*T^7*U^3 + 16*T^8*U^3 + 
       30*T^9*U^3 + 2*U^4 - 42*T*U^4 + 153*T^2*U^4 + 73*T^3*U^4 - 
       988*T^4*U^4 + 1497*T^5*U^4 - 834*T^6*U^4 + 91*T^7*U^4 + 56*T^8*U^4 - 
       2*T^9*U^4 - 8*U^5 + 78*T*U^5 - 33*T^2*U^5 - 585*T^3*U^5 + 
       1223*T^4*U^5 - 839*T^5*U^5 + 150*T^6*U^5 + 46*T^7*U^5 - 8*T^8*U^5 + 
       15*U^6 - 62*T*U^6 - 109*T^2*U^6 + 584*T^3*U^6 - 640*T^4*U^6 + 
       216*T^5*U^6 + 14*T^6*U^6 - 12*T^7*U^6 - 16*U^7 + 20*T*U^7 + 
       102*T^2*U^7 - 212*T^3*U^7 + 100*T^4*U^7 + 2*T^5*U^7 - 8*T^6*U^7 + 
       9*U^8 - 8*T*U^8 - 16*T^2*U^8 + 7*T^3*U^8 + 4*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4) - (32*LbL*Nf*(-1 + T + U)*(4*T^4 - 24*T^5 + 60*T^6 - 
       80*T^7 + 60*T^8 - 24*T^9 + 4*T^10 + 8*T^3*U - 90*T^4*U + 258*T^5*U - 
       328*T^6*U + 216*T^7*U - 78*T^8*U + 14*T^9*U + 8*T^2*U^2 - 
       156*T^3*U^2 + 484*T^4*U^2 - 655*T^5*U^2 + 444*T^6*U^2 - 200*T^7*U^2 + 
       62*T^8*U^2 - 18*T^9*U^2 + 4*T^10*U^2 + 8*T*U^3 - 164*T^2*U^3 + 
       596*T^3*U^3 - 950*T^4*U^3 + 742*T^5*U^3 - 328*T^6*U^3 + 132*T^7*U^3 - 
       44*T^8*U^3 + 8*T^9*U^3 + 4*U^4 - 88*T*U^4 + 458*T^2*U^4 - 
       913*T^3*U^4 + 866*T^4*U^4 - 373*T^5*U^4 + 144*T^6*U^4 - 52*T^7*U^4 + 
       8*T^8*U^4 - 20*U^5 + 212*T*U^5 - 602*T^2*U^5 + 772*T^3*U^5 - 
       464*T^4*U^5 + 146*T^5*U^5 - 56*T^6*U^5 + 12*T^7*U^5 + 40*U^6 - 
       236*T*U^6 + 476*T^2*U^6 - 451*T^3*U^6 + 194*T^4*U^6 - 62*T^5*U^6 + 
       12*T^6*U^6 - 40*U^7 + 160*T*U^7 - 248*T^2*U^7 + 184*T^3*U^7 - 
       64*T^4*U^7 + 8*T^5*U^7 + 20*U^8 - 68*T*U^8 + 84*T^2*U^8 - 44*T^3*U^8 + 
       8*T^4*U^8 - 4*U^9 + 12*T*U^9 - 12*T^2*U^9 + 4*T^3*U^9))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2))*G[{(T + U)^(-1), 0, 0}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 19*T^2*U^3 - 
       28*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       31*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 
       16*T^7 - 9*T^8 + 2*T^9 - 8*T^3*U + 40*T^4*U - 60*T^5*U + 22*T^6*U + 
       20*T^7*U - 18*T^8*U + 4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 41*T^4*U^2 - 
       226*T^5*U^2 + 348*T^6*U^2 - 184*T^7*U^2 + 28*T^8*U^2 + 6*T^9*U^2 - 
       8*T*U^3 + 80*T^2*U^3 - 136*T^3*U^3 - 260*T^4*U^3 + 704*T^5*U^3 - 
       424*T^6*U^3 + 12*T^7*U^3 + 30*T^8*U^3 - 2*U^4 + 40*T*U^4 - 
       41*T^2*U^4 - 308*T^3*U^4 + 826*T^4*U^4 - 700*T^5*U^4 + 132*T^6*U^4 + 
       58*T^7*U^4 - 4*T^8*U^4 + 8*U^5 - 60*T*U^5 - 114*T^2*U^5 + 
       588*T^3*U^5 - 584*T^4*U^5 + 128*T^5*U^5 + 54*T^6*U^5 - 16*T^7*U^5 - 
       15*U^6 + 38*T*U^6 + 140*T^2*U^6 - 344*T^3*U^6 + 180*T^4*U^6 + 
       26*T^5*U^6 - 24*T^6*U^6 + 16*U^7 - 16*T*U^7 - 48*T^2*U^7 + 
       52*T^3*U^7 + 10*T^4*U^7 - 16*T^5*U^7 - 9*U^8 + 10*T*U^8 - 4*T^2*U^8 + 
       6*T^3*U^8 - 4*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9))/
     ((-1 + T)^2*T^3*U^3*(T + U)^4))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       46*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 
       4*T^7 - 3*T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 88*T^6*U + 
       54*T^7*U - 20*T^8*U + 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 
       263*T^4*U^2 - 436*T^5*U^2 + 369*T^6*U^2 - 152*T^7*U^2 + 19*T^8*U^2 + 
       6*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 666*T^4*U^3 + 
       738*T^5*U^3 - 340*T^6*U^3 + 6*T^7*U^3 + 30*T^8*U^3 + 2*U^4 - 
       40*T*U^4 + 257*T^2*U^4 - 664*T^3*U^4 + 858*T^4*U^4 - 518*T^5*U^4 + 
       54*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 
       630*T^3*U^5 - 440*T^4*U^5 + 44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 
       13*U^6 - 84*T*U^6 + 233*T^2*U^6 - 252*T^3*U^6 + 71*T^4*U^6 + 
       38*T^5*U^6 - 12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 46*T^2*U^7 + 14*T^3*U^7 + 
       18*T^4*U^7 - 8*T^5*U^7 - U^8 + 4*T*U^8 - 8*T^2*U^8 + 8*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9))/((-1 + T)^2*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       46*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) - (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 
       4*T^7 - 3*T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 88*T^6*U + 
       54*T^7*U - 20*T^8*U + 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 
       263*T^4*U^2 - 436*T^5*U^2 + 369*T^6*U^2 - 152*T^7*U^2 + 19*T^8*U^2 + 
       6*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 666*T^4*U^3 + 
       738*T^5*U^3 - 340*T^6*U^3 + 6*T^7*U^3 + 30*T^8*U^3 + 2*U^4 - 
       40*T*U^4 + 257*T^2*U^4 - 664*T^3*U^4 + 858*T^4*U^4 - 518*T^5*U^4 + 
       54*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 
       630*T^3*U^5 - 440*T^4*U^5 + 44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 
       13*U^6 - 84*T*U^6 + 233*T^2*U^6 - 252*T^3*U^6 + 71*T^4*U^6 + 
       38*T^5*U^6 - 12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 46*T^2*U^7 + 14*T^3*U^7 + 
       18*T^4*U^7 - 8*T^5*U^7 - U^8 + 4*T*U^8 - 8*T^2*U^8 + 8*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9))/((-1 + T)^2*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 
       87*T^7*U - 39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 
       152*T^4*U^2 - 161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 
       9*T^9*U^2 + 2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 
       349*T^4*U^3 + 233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 
       4*T^9*U^3 + 2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 
       379*T^4*U^4 - 170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 
       10*U^5 + 106*T*U^5 - 295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 
       73*T^5*U^5 - 28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 
       223*T^2*U^6 - 212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 
       20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 
       4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/(3*(-1 + T)^3*T^3*U^3*
      (T + U)^2) + (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 
       7*T^8 - 3*T^9 + 2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 
       106*T^7*U + 38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 
       337*T^4*U^2 + 649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 
       32*T^9*U^2 + 6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 
       974*T^4*U^3 - 1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 
       30*T^9*U^3 - 2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 
       1826*T^4*U^4 + 1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 
       2*T^9*U^4 + 8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 
       1550*T^4*U^5 - 796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 
       11*U^6 + 99*T*U^6 - 407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 
       90*T^5*U^6 + 50*T^6*U^6 - 12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 
       140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 26*T^5*U^7 - 8*T^6*U^7 + 
       3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 10*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 
       87*T^7*U - 39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 
       152*T^4*U^2 - 161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 
       9*T^9*U^2 + 2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 
       349*T^4*U^3 + 233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 
       4*T^9*U^3 + 2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 
       379*T^4*U^4 - 170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 
       10*U^5 + 106*T*U^5 - 295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 
       73*T^5*U^5 - 28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 
       223*T^2*U^6 - 212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 
       20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 
       4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/(3*(-1 + T)^3*T^3*U^3*
      (T + U)^2) - (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 
       7*T^8 - 3*T^9 + 2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 
       106*T^7*U + 38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 
       337*T^4*U^2 + 649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 
       32*T^9*U^2 + 6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 
       974*T^4*U^3 - 1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 
       30*T^9*U^3 - 2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 
       1826*T^4*U^4 + 1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 
       2*T^9*U^4 + 8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 
       1550*T^4*U^5 - 796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 
       11*U^6 + 99*T*U^6 - 407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 
       90*T^5*U^6 + 50*T^6*U^6 - 12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 
       140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 26*T^5*U^7 - 8*T^6*U^7 + 
       3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 10*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (16*(-1 + U)*(-1 + T + U)*(2 - 4*T + 3*T^2 - 6*U + T^2*U + 7*U^2 - 3*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  ((8*(-1 + T + U)^2*(-2 + 6*T - 5*T^2 - T^3 + 2*T^4 + 6*U - 8*T*U + 
       5*T^2*U - 8*T^3*U + 4*T^4*U - 5*U^2 + 5*T*U^2 + 8*T^2*U^2 - 
       12*T^3*U^2 + 6*T^4*U^2 - U^3 + 4*T*U^3 - 4*T^2*U^3 + 2*U^4 - 4*T*U^4 + 
       2*T^2*U^4))/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^2 - 4*T^3 + 2*T^4 - T^2*U + T^3*U + 
       2*U^2 + 2*T*U^2 + 6*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 8*U^3 - 6*T*U^3 - 
       5*T^2*U^3 - 2*T^3*U^3 + 12*U^4 + 6*T*U^4 + 4*T^2*U^4 - 8*U^5 - 
       2*T*U^5 + 2*U^6))/(3*T^3*U^3))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  (240*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0, 0}, 1])/(T^3*U) + 
  ((-128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(-15 + 2*T^2 + 30*U - 15*U^2))/(T^3*U))*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (16*(-1 + T + U)*(2*T^2 - 5*U^2 + 4*T^2*U^2 + 6*U^3 - 3*U^4)*
    G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 5*U^2 + 4*T^2*U^2 + 6*U^3 - 3*U^4)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((-256*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 13*U^4))/(T^3*U^3))*
   G[{T^(-1), 0, U^(-1), 0}, 1] + 
  ((256*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 13*U^4))/(T^3*U^3))*
   G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (32*(-1 + T + U)*(1 + 2*U^2))/(T*U^3))*G[{T^(-1), 0, (T + U)^(-1), 0}, 
    1] - (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(4*T^2 + 3*U^2 + 4*T^2*U^2 - 14*U^3 + 7*U^4)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 - U^2 + 2*T^2*U^2 + 10*U^3 - 5*U^4)*
    G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*G[{T^(-1), T^(-1), T^(-1), 0}, 
     1])/(T^3*U) + (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (32*(-1 + T + U)*(T^2 - U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/(T^3*U) + (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(T^2 + 3*U^2 + 2*T^2*U^2 - 6*U^3 + 3*U^4)*
    G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + 5*U^2 + T^2*U^2 - 10*U^3 + 5*U^4)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/
   (T^3*U) + (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*
    G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  ((128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4))/(T^3*U^3))*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((-128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4))/(T^3*U^3))*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (48*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) + 
  ((-64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(15 - 18*U + U^2))/(T*U^3))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((-128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), 0, T^(-1), 0}, 1] + 
  ((128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
  (16*(-1 + T + U)*(-5*T^2 + 6*T^2*U + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5*T^2 + 6*T^2*U + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (32*(-1 + T + U)*(1 + 3*T^2 - 2*U + U^2))/(T^3*U))*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(3*T^2 - 6*T^2*U + 4*U^2 + 11*T^2*U^2 - 8*U^3 + 4*U^4)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + U)*(-1 + T + U)*(-T^2 + 5*T^2*U - 2*U^2 + 2*U^3)*
    G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-3 + 6*U + U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/
   (T*U^3) + (16*(-1 + T + U)*(-3 + 6*U + U^2)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (32*(-1 + T + U)*(-T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U^3) + (64*(-1 + T + U)*(3*T^2 - 3*T^2*U + U^2 + 3*T^2*U^2 - 2*U^3 + 
     U^4)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(5*T^2 - 6*T^2*U + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((-64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/
   (T*U^3) - (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 
      (T + U)^(-1)}, 1])/(T*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T*U^3) + 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (64*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (64*Pi^2*(-1 + T + U)*Log[2])/(T*U) + 
  Pi^2*((16*(-1 + T + U))/(T*U) - (64*Nf*(-1 + T + U))/(9*T*U))*Log[mm] + 
  ((4*(-16 + 45*T - 46*T^2 + 21*T^3 + 45*U - 79*T*U + 30*T^2*U - 33*U^2 + 
       29*T*U^2 + 4*U^3))/((-1 + T)*T*U*(T + U)) + 
    (16*Nf*(-36 + 337*T - 575*T^2 + 283*T^3 + 337*U - 885*T*U + 539*T^2*U - 
       310*U^2 + 301*T*U^2 + 9*U^3))/(27*(-1 + T)*T*U*(T + U)))*Log[mm] + 
  ((-16*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5))/
     ((-1 + T)^2*T^2*U^2*(T + U)^2) - 
    (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5))/
     (3*(-1 + T)^2*T^2*U^2*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[mm] + 
  ((-32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(T^3*U) - 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U))*G[{T^(-1), 0}, 1]*
   Log[mm] + ((32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(T^3*U) + 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  ((-32*(-1 + T + U)*(1 + U^2))/(T*U^3) - (32*Nf*(-1 + T + U)*(1 + U^2))/
     (3*T*U^3))*G[{U^(-1), 0}, 1]*Log[mm] + 
  ((32*(-1 + T + U)*(1 + U^2))/(T*U^3) + (32*Nf*(-1 + T + U)*(1 + U^2))/
     (3*T*U^3))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  ((32*(-1 + T + U))/(T*U) + (304*Nf*(-1 + T + U))/(9*T*U))*Log[mm]^2 + 
  (32*Nf*(-1 + T + U)*Log[mm]^3)/(9*T*U) + 
  Pi^2*((-16*LbL*Nf*(4 - 10*T + 9*T^2)*(-1 + U)^2*(-1 + T + U))/
     (3*(-1 + T)^3*T^2*U) + (4*(-1 + T + U)*(-50*T + 150*T^2 - 150*T^3 + 
       50*T^4 - 28*U + 104*T*U - 158*T^2*U + 106*T^3*U - 28*T^4*U + 56*U^2 - 
       138*T*U^2 + 114*T^2*U^2 - 22*T^3*U^2 - 2*T^4*U^2 - 28*U^3 + 69*T*U^3 - 
       57*T^2*U^3 + 11*T^3*U^3 + T^4*U^3))/(3*(-1 + T)^3*T^2*U^2))*Log[T] + 
  ((-8*Nf*(-38*T + 38*T^2 - 26*U + 57*T*U + 13*T^2*U + 7*U^2 + 20*T*U^2 + 
       19*U^3))/(9*T*U^2*(T + U)) + 
    (2*(-42*T^2 + 88*T^3 - 46*T^4 - 176*T*U + 377*T^2*U - 224*T^3*U + 
       27*T^4*U + 10*U^2 + 258*T*U^2 - 305*T^2*U^2 + 37*T^3*U^2 - 31*U^3 - 
       110*T*U^3 + 181*T^2*U^3 - 48*T^3*U^3 + 17*U^4 + 31*T*U^4 - 
       48*T^2*U^4 + 4*U^5))/((-1 + T)*T*U^2*(T + U)^2) - 
    (16*LbL*Nf*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 158*T^2*U - 
       108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 57*T^3*U^2 - 
       7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 131*T^2*U^3 - 
       31*T^3*U^3 + 4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 35*T^2*U^4 + 4*T^3*U^4 + 
       18*U^5 - 13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6))/
     (3*(-1 + T)*T*U^2*(T + U)^2))*Log[T] + 
  Pi^2*((112*(-1 + U)^2*(-1 + T + U))/(3*T^3*U) + 
    (64*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(3*T^3*U))*G[{T^(-1)}, 1]*Log[T] + 
  (40*Pi^2*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T])/(3*T*U^3) + 
  ((-16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2))/(9*T*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 
       4*T^7 + 28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 12*T^6*U + 
       24*U^2 - 92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 
       46*T^5*U^2 - 16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 
       131*T^2*U^3 - 63*T^3*U^3 + 75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 84*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 
       4*T^2*U^7))/(3*(-1 + T)^2*T^2*U^3*(T + U)) - 
    (4*(4*T^3 - 19*T^4 + 37*T^5 - 33*T^6 + 11*T^7 + 12*T^2*U - 85*T^3*U + 
       208*T^4*U - 211*T^5*U + 82*T^6*U - 6*T^7*U + 12*T*U^2 - 25*T^2*U^2 + 
       100*T^3*U^2 - 211*T^4*U^2 + 128*T^5*U^2 - 2*T^6*U^2 - 10*T^7*U^2 + 
       4*U^3 - 87*T*U^3 + 34*T^2*U^3 + 187*T^3*U^3 - 218*T^4*U^3 + 
       142*T^5*U^3 - 100*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 7*T*U^4 + 
       272*T^2*U^4 - 753*T^3*U^4 + 694*T^4*U^4 - 266*T^5*U^4 + 54*T^6*U^4 - 
       98*U^5 + 356*T*U^5 - 746*T^2*U^5 + 992*T^3*U^5 - 584*T^4*U^5 + 
       56*T^5*U^5 + 24*T^6*U^5 + 160*U^6 - 522*T*U^6 + 688*T^2*U^6 - 
       454*T^3*U^6 + 56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 
       236*T^2*U^7 + 42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 
       26*T^2*U^8))/((-1 + T)^2*T^2*U^3*(T + U)^3))*G[{U^(-1)}, 1]*Log[T] + 
  ((-16*Nf*(-1 + T + U)*(-2*T + 2*T^2 - 4*U + 4*T*U + T^2*U + 4*U^2 - 3*U^3))/
     (3*T*U^2*(T + U)^2) - (8*(-1 + T + U)*(-7*T^3 + 21*T^4 - 20*T^5 + 
       6*T^6 + 29*T^2*U - 51*T^3*U + 5*T^4*U + 16*T^5*U - 26*T*U^2 + 
       6*T^2*U^2 + 13*T^3*U^2 + 41*T^4*U^2 - 36*T^5*U^2 + T^6*U^2 + 10*U^3 - 
       22*T*U^3 + 49*T^2*U^3 - 62*T^3*U^3 + 25*T^4*U^3 + 2*T^5*U^3 - 28*U^4 + 
       88*T*U^4 - 73*T^2*U^4 + 15*T^3*U^4 + 27*U^5 - 61*T*U^5 + 35*T^2*U^5 - 
       2*T^3*U^5 - 9*U^6 + 9*T*U^6 - T^2*U^6))/((-1 + T)^2*T^2*U^2*
      (T + U)^3) - (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 
       30*T^2*U + 69*T^3*U - 43*T^4*U - 10*T^5*U + 5*T^6*U - 18*T*U^2 + 
       114*T^2*U^2 - 174*T^3*U^2 + 52*T^4*U^2 + 18*T^5*U^2 - 3*T^6*U^2 + 
       2*T^7*U^2 - 12*U^3 + 105*T*U^3 - 263*T^2*U^3 + 237*T^3*U^3 - 
       43*T^4*U^3 - 8*T^5*U^3 + 2*T^6*U^3 + 38*U^4 - 180*T*U^4 + 
       266*T^2*U^4 - 108*T^3*U^4 + 2*T^4*U^4 - 42*U^5 + 127*T*U^5 - 
       110*T^2*U^5 + 16*T^3*U^5 + 18*U^6 - 38*T*U^6 + 13*T^2*U^6 - 
       2*T^3*U^6 - 2*U^7 + 4*T*U^7 - 2*T^2*U^7))/(3*(-1 + T)^2*T^2*U^2*
      (T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  ((32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 
       4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 5*T^3*U^2 + 
       6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 3*U^4 + 
       11*T*U^4 - 3*T^2*U^4 - T^3*U^4))/((-1 + T)*T^3*U^3))*G[{T^(-1), 0}, 1]*
   Log[T] + ((-32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 
       3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 
       2*T^2*U^4))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 
       4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 5*T^3*U^2 + 
       6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 3*U^4 + 
       11*T*U^4 - 3*T^2*U^4 - T^3*U^4))/((-1 + T)*T^3*U^3))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 7*T^3 + T^4 - 3*T^5 + 2*T^6 - 8*U + 
       28*T*U - 32*T^2*U + 4*T^3*U + 20*T^4*U - 16*T^5*U + 4*T^6*U + 15*U^2 - 
       21*T*U^2 - 23*T^2*U^2 + 43*T^3*U^2 - 28*T^4*U^2 + 6*T^6*U^2 - 16*U^3 + 
       68*T^2*U^3 - 36*T^3*U^3 - 8*T^4*U^3 + 8*T^5*U^3 + 9*U^4 - 3*T*U^4 - 
       34*T^2*U^4 + 26*T^3*U^4 - 5*T^4*U^4 - T^5*U^4 - 2*U^5 + 6*T*U^5 - 
       6*T^2*U^5 + 2*T^3*U^5))/((-1 + T)^3*T^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(2*T^2 - 12*T^3 + 30*T^4 - 40*T^5 + 30*T^6 - 
       12*T^7 + 2*T^8 - 6*T^2*U + 24*T^3*U - 39*T^4*U + 33*T^5*U - 15*T^6*U + 
       3*T^7*U + 2*U^2 - 30*T*U^2 + 74*T^2*U^2 - 88*T^3*U^2 + 51*T^4*U^2 - 
       43*T^5*U^2 + 23*T^6*U^2 - 9*T^7*U^2 + 2*T^8*U^2 - 10*U^3 + 78*T*U^3 - 
       155*T^2*U^3 + 137*T^3*U^3 - 27*T^4*U^3 + 17*T^5*U^3 - 4*T^6*U^3 + 
       20*U^4 - 84*T*U^4 + 123*T^2*U^4 - 85*T^3*U^4 + 15*T^4*U^4 - 
       9*T^5*U^4 + 2*T^6*U^4 - 20*U^5 + 60*T*U^5 - 62*T^2*U^5 + 26*T^3*U^5 - 
       6*T^4*U^5 + 2*T^5*U^5 + 10*U^6 - 30*T*U^6 + 30*T^2*U^6 - 10*T^3*U^6 - 
       2*U^7 + 6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7))/(3*(-1 + T)^3*T^3*U^3))*
   G[{U^(-1), 0}, 1]*Log[T] + ((32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (8*(-1 + T + U)*(-2 + 4*T - T^2 + 8*U - 4*T*U + 12*T^2*U - 11*U^2 - 
       5*T^2*U^2 + 4*U^3 - 2*T^2*U^3 + 3*U^4 + 2*T^2*U^4 - 2*U^5))/
     (T^3*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 
       4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/
     (3*T^3*U^3))*G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((-32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 14*T^4 + 12*T^5 - 4*T^6 - 4*T*U + 
       24*T^2*U - 48*T^3*U + 58*T^4*U - 48*T^5*U + 18*T^6*U - 2*U^2 + 
       24*T*U^2 - 73*T^2*U^2 + 124*T^3*U^2 - 119*T^4*U^2 + 50*T^5*U^2 - 
       5*T^6*U^2 + 8*U^3 - 44*T*U^3 + 102*T^2*U^3 - 116*T^3*U^3 + 
       56*T^4*U^3 - 2*T^5*U^3 - 4*T^6*U^3 - 11*U^4 + 36*T*U^4 - 52*T^2*U^4 + 
       30*T^3*U^4 + 8*T^4*U^4 - 10*T^5*U^4 + T^6*U^4 + 4*U^5 - 8*T*U^5 + 
       12*T^3*U^5 - 10*T^4*U^5 + 2*T^5*U^5 + 3*U^6 - 8*T*U^6 + 9*T^2*U^6 - 
       6*T^3*U^6 + T^4*U^6 - 2*U^7 + 4*T*U^7 - 2*T^2*U^7))/
     ((-1 + T)^2*T^3*U^3*(T + U)^2))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 27*T^4*U + 75*T^5*U - 110*T^6*U + 
       90*T^7*U - 39*T^8*U + 7*T^9*U + 4*T^2*U^2 - 36*T^3*U^2 + 101*T^4*U^2 - 
       152*T^5*U^2 + 132*T^6*U^2 - 82*T^7*U^2 + 31*T^8*U^2 - 9*T^9*U^2 + 
       2*T^10*U^2 + 4*T*U^3 - 52*T^2*U^3 + 166*T^3*U^3 - 256*T^4*U^3 + 
       218*T^5*U^3 - 128*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 4*T^9*U^3 + 
       2*U^4 - 38*T*U^4 + 172*T^2*U^4 - 323*T^3*U^4 + 310*T^4*U^4 - 
       155*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 10*U^5 + 
       94*T*U^5 - 259*T^2*U^5 + 329*T^3*U^5 - 205*T^4*U^5 + 73*T^5*U^5 - 
       28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 223*T^2*U^6 - 
       212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 20*U^7 + 
       80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 4*T^5*U^7 + 
       10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 2*U^9 + 
       6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
       2*T^10 + 8*T^3*U - 48*T^4*U + 110*T^5*U - 130*T^6*U + 86*T^7*U - 
       26*T^8*U - 4*T^9*U + 4*T^10*U + 12*T^2*U^2 - 92*T^3*U^2 + 
       193*T^4*U^2 - 117*T^5*U^2 - 77*T^6*U^2 + 131*T^7*U^2 - 67*T^8*U^2 + 
       7*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 88*T^2*U^3 + 268*T^3*U^3 - 
       204*T^4*U^3 - 246*T^5*U^3 + 406*T^6*U^3 - 130*T^7*U^3 - 56*T^8*U^3 + 
       34*T^9*U^3 + 2*U^4 - 42*T*U^4 + 153*T^2*U^4 - 73*T^3*U^4 - 
       456*T^4*U^4 + 774*T^5*U^4 - 372*T^6*U^4 - 52*T^7*U^4 + 72*T^8*U^4 - 
       2*T^9*U^4 - 8*U^5 + 78*T*U^5 - 82*T^2*U^5 - 342*T^3*U^5 + 
       776*T^4*U^5 - 466*T^5*U^5 - 2*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 + 
       15*U^6 - 67*T*U^6 - 45*T^2*U^6 + 399*T^3*U^6 - 439*T^4*U^6 + 
       123*T^5*U^6 + 30*T^6*U^6 - 12*T^7*U^6 - 16*U^7 + 30*T*U^7 + 
       54*T^2*U^7 - 142*T^3*U^7 + 68*T^4*U^7 + 6*T^5*U^7 - 8*T^6*U^7 + 
       9*U^8 - 13*T*U^8 - 4*T^2*U^8 + 2*T^3*U^8 + 4*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 
       87*T^7*U - 39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 
       152*T^4*U^2 - 161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 
       9*T^9*U^2 + 2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 
       349*T^4*U^3 + 233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 
       4*T^9*U^3 + 2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 
       379*T^4*U^4 - 170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 
       10*U^5 + 106*T*U^5 - 295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 
       73*T^5*U^5 - 28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 
       223*T^2*U^6 - 212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 
       20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 
       4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/(3*(-1 + T)^3*T^3*U^3*
      (T + U)^2) + (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 
       7*T^8 - 3*T^9 + 2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 
       106*T^7*U + 38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 
       337*T^4*U^2 + 649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 
       32*T^9*U^2 + 6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 
       974*T^4*U^3 - 1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 
       30*T^9*U^3 - 2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 
       1826*T^4*U^4 + 1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 
       2*T^9*U^4 + 8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 
       1550*T^4*U^5 - 796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 
       11*U^6 + 99*T*U^6 - 407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 
       90*T^5*U^6 + 50*T^6*U^6 - 12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 
       140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 26*T^5*U^7 - 8*T^6*U^7 + 
       3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 10*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((8*(-1 + T + U)^2*(2*T - 6*T^2 + 9*T^3 - 7*T^4 + 2*T^5 + 2*U - 12*T*U + 
       13*T^2*U + 4*T^3*U - 10*T^4*U + 4*T^5*U - 6*U^2 + 17*T*U^2 - 
       18*T^2*U^2 + 16*T^3*U^2 - 16*T^4*U^2 + 6*T^5*U^2 + 5*U^3 - 12*T*U^3 + 
       4*T^2*U^3 + 8*T^3*U^3 - 6*T^4*U^3 + U^4 - 2*T*U^4 + 2*T^3*U^4 - 
       2*U^5 + 4*T*U^5 - 2*T^2*U^5))/((-1 + T)^2*T^3*U^3*(T + U)) + 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 4*T^6 + 2*T^7 + 6*T^4*U - 13*T^5*U + 
       7*T^6*U + 8*T^3*U^2 - 13*T^4*U^2 + 15*T^5*U^2 - T^6*U^2 + 2*T^7*U^2 - 
       8*T^2*U^3 - 7*T^3*U^3 + 7*T^4*U^3 - 8*T^5*U^3 + 4*T^6*U^3 - 6*T*U^4 + 
       19*T^2*U^4 - T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 2*U^5 + 22*T*U^5 - 
       24*T^2*U^5 + 2*T^3*U^5 + 2*T^4*U^5 + 8*U^6 - 30*T*U^6 + 11*T^2*U^6 - 
       2*T^3*U^6 - 12*U^7 + 18*T*U^7 - 4*T^2*U^7 + 8*U^8 - 4*T*U^8 - 2*U^9))/
     (3*T^3*U^3*(T + U)^3))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[T])/(T^3*U) + 
  ((-256*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 13*U^4))/(T^3*U^3))*
   G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((-96*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U) + 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/
   (T^3*U) + (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
   (T^3*U) + ((128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4))/(T^3*U^3))*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
  (32*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(-5*T^2 + 6*T^2*U + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + 2*U^2 + 7*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*(-1 + U)*(-1 + T + U)*(2*T^2 + 2*T^2*U - U^2 + U^3)*
    G[{U^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-3 + 6*U + U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/
   (T*U^3) - (16*(-3 + U)^2*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*
    Log[T])/(T*U^3) + (32*(-1 + T + U)*(3*T^2 - 3*T^2*U + U^2 + 3*T^2*U^2 - 
     2*U^3 + U^4)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/
   (T*U^3) - (32*(-1 + T + U)*(1 + U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[T])/(T^3*U) + (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 
     2*U^4)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 
     1]*Log[T])/(T^3*U) + ((-16*(2 + U)*(-1 + T + U))/(T*U^2) - 
    (16*Nf*(2 + U)*(-1 + T + U))/(3*T*U^2))*Log[mm]*Log[T] + 
  ((-32*(-1 + T + U)*(1 + U^2))/(T*U^3) - (32*Nf*(-1 + T + U)*(1 + U^2))/
     (3*T*U^3))*G[{U^(-1)}, 1]*Log[mm]*Log[T] + 
  ((8*Nf*(2 + U)*(-1 + T + U))/(3*T*U^2) - (2*(-1 + T + U)*(-20 + 9*U))/
     (T*U^2))*Log[T]^2 + ((-16*(-4 + U)*(-1 + T + U))/(T*U^2) + 
    (16*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3))*G[{U^(-1)}, 1]*Log[T]^2 - 
  (8*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/(T*U^3) + 
  (8*(-1 + T + U)*(11 - 6*U + 3*U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/
   (T*U^3) + Pi^2*((-64*LbL*Nf*(-1 + U)*(-1 + T + U))/(3*T*U^2) + 
    (4*(-1 + T + U)*(28*T - 56*T^2 + 28*T^3 + 50*U - 100*T*U + 70*T^2*U - 
       25*T^3*U - 100*U^2 + 152*T*U^2 - 44*T^2*U^2 + 2*T^3*U^2 + 50*U^3 - 
       74*T*U^3 + 18*T^2*U^3 + T^3*U^3))/(3*(-1 + T)^2*T^2*U^2))*Log[U] + 
  ((-8*Nf*(-26*T + 59*T^2 - 9*T^3 - 36*T^4 + 12*T^5 - 38*U + 185*T*U - 
       250*T^2*U + 66*T^3*U + 12*T^4*U + 114*U^2 - 355*T*U^2 + 311*T^2*U^2 - 
       45*T^3*U^2 - 114*U^3 + 259*T*U^3 - 120*T^2*U^3 + 38*U^4 - 63*T*U^4))/
     (9*(-1 + T)^2*T^2*U*(T + U)) + 
    (2*(10*T^2 - 25*T^3 + 24*T^4 - 13*T^5 + 4*T^6 - 176*T*U + 704*T^2*U - 
       1067*T^3*U + 773*T^4*U - 306*T^5*U + 72*T^6*U - 42*U^2 + 571*T*U^2 - 
       1556*T^2*U^2 + 1598*T^3*U^2 - 630*T^4*U^2 + 63*T^5*U^2 + 130*U^3 - 
       743*T*U^3 + 1367*T^2*U^3 - 1063*T^3*U^3 + 365*T^4*U^3 - 48*T^5*U^3 - 
       134*U^4 + 457*T*U^4 - 564*T^2*U^4 + 293*T^3*U^4 - 48*T^4*U^4 + 
       46*U^5 - 109*T*U^5 + 63*T^2*U^5))/((-1 + T)^3*T^2*U*(T + U)^2) - 
    (16*LbL*Nf*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 158*T^2*U - 
       108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 57*T^3*U^2 - 
       7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 131*T^2*U^3 - 
       31*T^3*U^3 + 4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 35*T^2*U^4 + 4*T^3*U^4 + 
       18*U^5 - 13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6))/
     (3*(-1 + T)*T^2*U*(T + U)^2))*Log[U] + 
  (200*Pi^2*(-1 + U)^2*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U])/(3*T^3*U) + 
  ((-16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 38*U + 
       88*T*U - 56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2))/
     (9*(-1 + T)^2*T^3*U) - (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 
       4*T^7 - 74*T^2*U + 156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 
       12*U^2 + 34*T*U^2 + 6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 
       10*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 
       147*T^3*U^3 + 66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 
       197*T*U^4 - 206*T^2*U^4 + 105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 
       54*U^5 - 127*T*U^5 + 114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 
       50*T*U^6 - 34*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7))/
     (3*(-1 + T)*T^3*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       87*T^3*U + 173*T^4*U - 144*T^5*U + 96*T^6*U - 102*T^7*U + 52*T^8*U + 
       12*T*U^2 - 25*T^2*U^2 + 84*T^3*U^2 - 258*T^4*U^2 + 306*T^5*U^2 - 
       98*T^6*U^2 - 56*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 85*T*U^3 + 
       278*T^2*U^3 - 499*T^3*U^3 + 553*T^4*U^3 - 228*T^5*U^3 - 82*T^6*U^3 + 
       66*T^7*U^3 - 19*U^4 + 214*T*U^4 - 601*T^2*U^4 + 632*T^3*U^4 - 
       64*T^4*U^4 - 264*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 37*U^5 - 
       233*T*U^5 + 420*T^2*U^5 - 158*T^3*U^5 - 176*T^4*U^5 + 48*T^5*U^5 + 
       48*T^6*U^5 - 33*U^6 + 108*T*U^6 - 82*T^2*U^6 - 40*T^3*U^6 + 
       30*T^4*U^6 + 24*T^5*U^6 + 11*U^7 - 16*T*U^7 - 10*T^2*U^7 + 
       22*T^3*U^7))/((-1 + T)^2*T^3*U^2*(T + U)^3))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((32*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(3*T*U^3) + 
    (16*(-1 + U)*(-1 + T + U)*(-7 + 2*U))/(3*T*U^3))*G[{U^(-1)}, 1]*Log[U] + 
  ((16*Nf*(-1 + T + U)*(4*T - 14*T^2 + 21*T^3 - 16*T^4 + 6*T^5 + 2*U - 
       18*T*U + 40*T^2*U - 32*T^3*U + 8*T^4*U - 6*U^2 + 25*T*U^2 - 
       30*T^2*U^2 + 9*T^3*U^2 + 6*U^3 - 14*T*U^3 + 8*T^2*U^3 - 2*U^4 + 
       3*T*U^4))/(3*(-1 + T)^2*T^2*U*(T + U)^2) + 
    (8*(-1 + T + U)*(-10*T^3 + 48*T^4 - 93*T^5 + 91*T^6 - 45*T^7 + 9*T^8 + 
       26*T^2*U - 91*T^3*U + 109*T^4*U - 46*T^5*U + 7*T^6*U - 13*T^7*U + 
       8*T^8*U - 29*T*U^2 + 80*T^2*U^2 - 27*T^3*U^2 - 100*T^4*U^2 + 
       94*T^5*U^2 - T^6*U^2 - 18*T^7*U^2 + T^8*U^2 + 7*U^3 - 18*T*U^3 + 
       93*T^2*U^3 - 330*T^3*U^3 + 486*T^4*U^3 - 292*T^5*U^3 + 51*T^6*U^3 + 
       2*T^7*U^3 - 21*U^4 + 126*T*U^4 - 321*T^2*U^4 + 406*T^3*U^4 - 
       236*T^4*U^4 + 43*T^5*U^4 + 20*U^5 - 104*T*U^5 + 204*T^2*U^5 - 
       174*T^3*U^5 + 53*T^4*U^5 - 2*T^5*U^5 - 6*U^6 + 26*T*U^6 - 35*T^2*U^6 + 
       15*T^3*U^6 - T^4*U^6))/((-1 + T)^4*T^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-1 + T + U)*(-12*T^3 + 26*T^4 - 16*T^5 + 2*T^6 - 18*T^2*U + 
       75*T^3*U - 71*T^4*U + 17*T^5*U - 30*T*U^2 + 96*T^2*U^2 - 111*T^3*U^2 + 
       47*T^4*U^2 - T^5*U^2 + 2*T^6*U^2 + 45*T*U^3 - 67*T^2*U^3 + 
       20*T^3*U^3 - 6*T^4*U^3 + 2*T^5*U^3 - 2*U^4 - 5*T*U^4 - T^2*U^4 + 
       2*T^3*U^4 + 6*U^5 - 19*T*U^5 + 16*T^2*U^5 - 6*U^6 + 11*T*U^6 - 
       2*T^2*U^6 + 2*U^7 - 2*T*U^7))/(3*(-1 + T)*T^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[U] + 
  ((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 8*U - 
       20*T*U - 10*T^2*U + 52*T^3*U - 34*T^4*U + 4*T^5*U - 7*U^2 + 12*T*U^2 + 
       5*T^2*U^2 - 16*T^3*U^2 - 2*T^4*U^2 + 6*T^5*U^2 + 12*T*U^3 - 
       10*T^2*U^3 - 4*T^3*U^3 + 4*T^4*U^3 - U^4 - 4*T*U^4 + 4*T^2*U^4 - 
       T^4*U^4 + 2*U^5 - 4*T*U^5 + 2*T^2*U^5))/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 
       6*T^3*U + 3*T^4*U - 2*U^2 - 29*T^2*U^2 + 8*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 10*U^3 + 5*T^2*U^3 - 4*T^3*U^3 - 20*U^4 - 3*T^2*U^4 + 
       2*T^3*U^4 + 20*U^5 + 2*T^2*U^5 - 10*U^6 + 2*U^7))/(3*T^3*U^3))*
   G[{T^(-1), 0}, 1]*Log[U] + 
  ((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 
       28*T*U^2 + 12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 
       24*T*U^3 - 22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 
       9*T^2*U^4 - 2*T^3*U^4 - 2*T^4*U^4))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((-32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 2*T^7 + 4*T*U - 
       24*T^2*U + 44*T^3*U - 36*T^4*U + 20*T^5*U - 12*T^6*U + 4*T^7*U + 
       2*U^2 - 24*T*U^2 + 73*T^2*U^2 - 112*T^3*U^2 + 90*T^4*U^2 - 
       26*T^5*U^2 - 7*T^6*U^2 + 6*T^7*U^2 - 8*U^3 + 48*T*U^3 - 116*T^2*U^3 + 
       112*T^3*U^3 - 22*T^4*U^3 - 24*T^5*U^3 + 14*T^6*U^3 + 14*U^4 - 
       60*T*U^4 + 89*T^2*U^4 - 52*T^3*U^4 + 6*T^4*U^4 + 8*T^5*U^4 - T^6*U^4 - 
       12*U^5 + 40*T*U^5 - 50*T^2*U^5 + 30*T^3*U^5 - 2*T^4*U^5 - 2*T^5*U^5 + 
       4*U^6 - 12*T*U^6 + 13*T^2*U^6 - 2*T^3*U^6 - T^4*U^6))/
     ((-1 + T)^2*T^3*U^3*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 
       12*T*U - T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 15*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 + 4*T*U^4 - 2*T^2*U^4))/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 
       12*T*U - T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 15*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 + 4*T*U^4 - 2*T^2*U^4))/((-1 + T)^2*T^3*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 36*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 28*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       40*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) - (8*(-1 + T + U)*(-2*T^4 + 4*T^5 - 5*T^6 + 
       2*T^7 - 8*T^3*U + 24*T^4*U - 14*T^5*U - 16*T^6*U + 4*T^7*U - 
       12*T^2*U^2 + 56*T^3*U^2 + 11*T^4*U^2 - 102*T^5*U^2 + 30*T^6*U^2 + 
       6*T^7*U^2 - 8*T*U^3 + 64*T^2*U^3 - 52*T^3*U^3 - 200*T^4*U^3 + 
       42*T^5*U^3 + 26*T^6*U^3 - 2*U^4 + 36*T*U^4 - 39*T^2*U^4 - 
       106*T^3*U^4 + 75*T^4*U^4 + 46*T^5*U^4 - 2*T^6*U^4 + 8*U^5 - 54*T*U^5 - 
       32*T^2*U^5 - 8*T^3*U^5 + 46*T^4*U^5 - 8*T^5*U^5 - 15*U^6 + 46*T*U^6 - 
       16*T^2*U^6 + 34*T^3*U^6 - 12*T^4*U^6 + 16*U^7 - 30*T*U^7 + 
       22*T^2*U^7 - 8*T^3*U^7 - 9*U^8 + 10*T*U^8 - 2*T^2*U^8 + 2*U^9))/
     (T^3*U^3*(T + U)^4))*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       46*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 
       4*T^7 - 3*T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 88*T^6*U + 
       54*T^7*U - 20*T^8*U + 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 
       263*T^4*U^2 - 436*T^5*U^2 + 369*T^6*U^2 - 152*T^7*U^2 + 19*T^8*U^2 + 
       6*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 666*T^4*U^3 + 
       738*T^5*U^3 - 340*T^6*U^3 + 6*T^7*U^3 + 30*T^8*U^3 + 2*U^4 - 
       40*T*U^4 + 257*T^2*U^4 - 664*T^3*U^4 + 858*T^4*U^4 - 518*T^5*U^4 + 
       54*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 
       630*T^3*U^5 - 440*T^4*U^5 + 44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 
       13*U^6 - 84*T*U^6 + 233*T^2*U^6 - 252*T^3*U^6 + 71*T^4*U^6 + 
       38*T^5*U^6 - 12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 46*T^2*U^7 + 14*T^3*U^7 + 
       18*T^4*U^7 - 8*T^5*U^7 - U^8 + 4*T*U^8 - 8*T^2*U^8 + 8*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9))/((-1 + T)^2*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-8*(-1 + T + U)^2*(-2*T + 6*T^2 - 5*T^3 - T^4 + 2*T^5 - 2*U + 12*T*U - 
       17*T^2*U + 12*T^3*U - 10*T^4*U + 4*T^5*U + 6*U^2 - 13*T*U^2 + 
       2*T^2*U^2 + 16*T^3*U^2 - 16*T^4*U^2 + 6*T^5*U^2 - 9*U^3 + 12*T*U^3 - 
       4*T^2*U^3 + 8*T^3*U^3 - 6*T^4*U^3 + 7*U^4 - 10*T*U^4 + 2*T^3*U^4 - 
       2*U^5 + 4*T*U^5 - 2*T^2*U^5))/((-1 + T)^2*T^3*U^3*(T + U)) - 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 4*T^6 + 2*T^7 + 6*T^4*U - 13*T^5*U + 
       7*T^6*U + 8*T^3*U^2 - 13*T^4*U^2 + 15*T^5*U^2 - T^6*U^2 + 2*T^7*U^2 - 
       8*T^2*U^3 - 7*T^3*U^3 + 7*T^4*U^3 - 8*T^5*U^3 + 4*T^6*U^3 - 6*T*U^4 + 
       19*T^2*U^4 - T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 2*U^5 + 22*T*U^5 - 
       24*T^2*U^5 + 2*T^3*U^5 + 2*T^4*U^5 + 8*U^6 - 30*T*U^6 + 11*T^2*U^6 - 
       2*T^3*U^6 - 12*U^7 + 18*T*U^7 - 4*T^2*U^7 + 8*U^8 - 4*T*U^8 - 2*U^9))/
     (3*T^3*U^3*(T + U)^3))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  (160*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(2*T^2 - 5*U^2 + 4*T^2*U^2 + 6*U^3 - 3*U^4)*
    G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 + 7*U^2 + 6*T^2*U^2 - 14*U^3 + 7*U^4)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + 2*U^2 + T^2*U^2)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/
   (T^3*U^3) - (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*
    G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(9 + 4*T^2 - 10*U + 5*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + 3*U^2 + 2*T^2*U^2 - 6*U^3 + 3*U^4)*
    G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*
    Log[U])/(T^3*U) - (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/(T*U^3) + 
  ((-128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((96*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/
   (T*U^3) + (16*(-5 + U)*(-1 + U)*(-1 + T + U)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^3) + 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/
   (T*U^3) + ((64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/
   (T*U^3) + (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/
   (T*U^3) + ((16*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U))/((-1 + T)^2*T^2*U) + 
    (16*Nf*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U))/(3*(-1 + T)^2*T^2*U))*Log[mm]*
   Log[U] + ((-32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(T^3*U) - 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U))*G[{T^(-1)}, 1]*
   Log[mm]*Log[U] + 
  ((16*LbL*Nf*(-8*T^3 + 20*T^4 - 16*T^5 + 4*T^6 - 2*T^2*U + 20*T^3*U - 
       30*T^4*U + 12*T^5*U - 8*T*U^2 + 26*T^2*U^2 - 42*T^3*U^2 + 33*T^4*U^2 - 
       10*T^5*U^2 + 4*T^6*U^2 - 8*U^3 + 42*T*U^3 - 64*T^2*U^3 + 50*T^3*U^3 - 
       29*T^4*U^3 + 6*T^5*U^3 + 28*U^4 - 78*T*U^4 + 71*T^2*U^4 - 34*T^3*U^4 + 
       10*T^4*U^4 - 36*U^5 + 66*T*U^5 - 37*T^2*U^5 + 10*T^3*U^5 + 20*U^6 - 
       26*T*U^6 + 6*T^2*U^6 - 4*U^7 + 4*T*U^7))/(3*(-1 + T)*T^2*U^2*
      (T + U)) + (8*(-2*T^3 + 11*T^5 - 14*T^6 + 5*T^7 - 6*T^2*U + 32*T^3*U - 
       49*T^4*U + 30*T^5*U - 13*T^6*U + 6*T^7*U - 6*T*U^2 - 8*T^2*U^2 + 
       34*T^3*U^2 - 38*T^4*U^2 + 53*T^5*U^2 - 52*T^6*U^2 + 20*T^7*U^2 - 
       2*U^3 + 32*T*U^3 - 6*T^2*U^3 - 112*T^3*U^3 + 163*T^4*U^3 - 
       102*T^5*U^3 + 30*T^6*U^3 - 17*T*U^4 - 66*T^2*U^4 + 255*T^3*U^4 - 
       220*T^4*U^4 + 30*T^5*U^4 + 12*T^6*U^4 + 11*U^5 - 50*T*U^5 + 
       141*T^2*U^5 - 158*T^3*U^5 + 26*T^4*U^5 + 24*T^5*U^5 - 14*U^6 + 
       55*T*U^6 - 68*T^2*U^6 + 18*T^3*U^6 + 12*T^4*U^6 + 5*U^7 - 14*T*U^7 + 
       12*T^2*U^7))/((-1 + T)^2*T^2*U^2*(T + U)^3))*Log[T]*Log[U] + 
  ((32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 
       4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 5*T^3*U^2 + 
       6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 3*U^4 + 
       11*T*U^4 - 3*T^2*U^4 - T^3*U^4))/((-1 + T)*T^3*U^3))*G[{T^(-1)}, 1]*
   Log[T]*Log[U] + 
  ((-8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 
       12*T*U - T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 15*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 + 4*T*U^4 - 2*T^2*U^4))/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 16*T^2*U^3 - 
       22*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       28*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) - (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 
       16*T^7 - 9*T^8 + 2*T^9 - 8*T^3*U + 40*T^4*U - 70*T^5*U + 48*T^6*U - 
       2*T^7*U - 12*T^8*U + 4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 113*T^4*U^2 - 
       32*T^5*U^2 + 164*T^6*U^2 - 106*T^7*U^2 + 14*T^8*U^2 + 6*T^9*U^2 - 
       8*T*U^3 + 80*T^2*U^3 - 188*T^3*U^3 - 8*T^4*U^3 + 330*T^5*U^3 - 
       212*T^6*U^3 - 22*T^7*U^3 + 30*T^8*U^3 - 2*U^4 + 40*T*U^4 - 
       113*T^2*U^4 - 16*T^3*U^4 + 338*T^4*U^4 - 298*T^5*U^4 - 8*T^6*U^4 + 
       60*T^7*U^4 - 2*T^8*U^4 + 8*U^5 - 70*T*U^5 + 48*T^2*U^5 + 182*T^3*U^5 - 
       202*T^4*U^5 - 24*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 - 15*U^6 + 
       64*T*U^6 - 12*T^2*U^6 - 94*T^3*U^6 + 30*T^4*U^6 + 38*T^5*U^6 - 
       12*T^6*U^6 + 16*U^7 - 38*T*U^7 + 16*T^2*U^7 - 2*T^3*U^7 + 18*T^4*U^7 - 
       8*T^5*U^7 - 9*U^8 + 16*T*U^8 - 12*T^2*U^8 + 8*T^3*U^8 - 2*T^4*U^8 + 
       2*U^9 - 4*T*U^9 + 2*T^2*U^9))/((-1 + T)^2*T^3*U^3*(T + U)^4))*
   G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/(T^3*U) - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*G[{T^(-1), U^(-1)}, 1]*
    Log[T]*Log[U])/(T^3*U^3) + (80*(-1 + U)^2*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/(T^3*U) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/
   (T*U^3) + (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
   (T*U^3) + (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[T]*Log[U])/(T*U^3) + (4*(-1 + T + U)*(-10 + 7*U)*Log[T]^2*Log[U])/
   (T*U^2) - (8*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2*
    Log[U])/(T*U^3) + ((-8*Nf*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U))/
     (3*(-1 + T)^2*T^2*U) - (2*(-1 + T + U)*(-20 + 65*T - 70*T^2 + 25*T^3 + 
       40*U - 146*T*U + 180*T^2*U - 74*T^3*U - 20*U^2 + 73*T*U^2 - 
       86*T^2*U^2 + 31*T^3*U^2))/((-1 + T)^4*T^2*U))*Log[U]^2 + 
  ((16*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (16*(-1 + T + U)*(4 - 6*T + T^2 - 4*U + 7*T*U - 2*T^2*U + 2*U^2 - 
       4*T*U^2 + T^2*U^2))/((-1 + T)^2*T^2*U))*G[{T^(-1)}, 1]*Log[U]^2 - 
  (40*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/(T^3*U) + 
  (8*(-1 + T + U)*(11 + 8*T^2 - 14*U + 7*U^2)*G[{T^(-1), T^(-1)}, 1]*
    Log[U]^2)/(T^3*U) - (4*(10 - 15*T + 4*T^2)*(-1 + U)^2*(-1 + T + U)*Log[T]*
    Log[U]^2)/((-1 + T)^2*T^2*U) - (40*(-1 + U)^2*(-1 + T + U)*G[{T^(-1)}, 1]*
    Log[T]*Log[U]^2)/(T^3*U) + 
  ((96*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T + 12*T^2 - 12*T^3 + 4*T^4 - 4*U + 
       10*T*U - 9*T^2*U + 4*U^2 - 10*T*U^2 + 9*T^2*U^2))/
     ((-1 + T)^3*T^2*U^2) - (8*(-1 + T + U)*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + 
       4*U - 26*T*U + 44*T^2*U - 67*T^3*U + 33*T^4*U - 8*U^2 + 22*T*U^2 + 
       26*T^2*U^2 - 16*T^3*U^2 + 4*U^3 - 15*T*U^3 - T^2*U^3 - 4*T^3*U^3 + 
       4*T^4*U^3))/((-1 + T)^3*T^2*U^2))*Zeta[3] + 
  ((-384*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (32*(-1 + T + U)*(1 + 4*T^2 - 2*U + U^2))/(T^3*U))*G[{T^(-1)}, 1]*
   Zeta[3] + ((-192*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (32*(-1 + T + U)*(1 + 3*U))/(T*U^3))*G[{U^(-1)}, 1]*Zeta[3] - 
  (192*(-1 + T + U)*Log[mm]*Zeta[3])/(T*U), 
 (-256*Pi^4*(-1 + T + U))/(45*T*U) + 
  (8*Nf*(-228 + 1988*T - 1817*T^2 + 57*T^3 + 1988*U - 5166*T*U + 1760*T^2*U - 
     3349*U^2 + 3121*T*U^2 + 1646*U^3))/(27*T*(-1 + U)*U*(T + U)) + 
  (2*(36*T - 180*T^2 + 155*T^3 - 11*T^4 + 36*U - 380*T*U + 737*T^2*U - 
     314*T^3*U + 11*T^4*U - 216*U^2 + 993*T*U^2 - 926*T^2*U^2 + 161*T^3*U^2 + 
     443*U^3 - 998*T*U^3 + 373*T^2*U^3 - 391*U^4 + 351*T*U^4 + 128*U^5))/
   (T*(-1 + U)^2*U*(T + U)^2) + 
  Pi^2*((-16*Nf*(-1 + T + U)*(-2*T + 4*T^2 - 2*T^3 - 2*U + 24*T*U - 6*T^2*U + 
       3*T^3*U + 4*U^2 - 42*T*U^2 - 2*U^3 + 21*T*U^3))/
     (9*T^2*(-1 + U)^2*U^2) - (8*LbL*Nf*(-24*T^2 + 112*T^3 - 212*T^4 + 
       204*T^5 - 100*T^6 + 20*T^7 - 48*T*U + 226*T^2*U - 520*T^3*U + 
       704*T^4*U - 552*T^5*U + 230*T^6*U - 40*T^7*U - 24*U^2 + 196*T*U^2 - 
       530*T^2*U^2 + 812*T^3*U^2 - 829*T^4*U^2 + 515*T^5*U^2 - 160*T^6*U^2 + 
       20*T^7*U^2 + 112*U^3 - 344*T*U^3 + 568*T^2*U^3 - 636*T^3*U^3 + 
       525*T^4*U^3 - 235*T^5*U^3 + 30*T^6*U^3 - 212*U^4 + 370*T*U^4 - 
       423*T^2*U^4 + 395*T^3*U^4 - 220*T^4*U^4 + 50*T^5*U^4 + 204*U^5 - 
       234*T*U^5 + 215*T^2*U^5 - 175*T^3*U^5 + 50*T^4*U^5 - 100*U^6 + 
       60*T*U^6 - 70*T^2*U^6 + 30*T^3*U^6 + 20*U^7 + 20*T^2*U^7))/
     (9*T^2*(-1 + U)^2*U^2*(T + U)) - 
    (4*(-14*T^3 - 20*T^4 + 137*T^5 - 158*T^6 + 55*T^7 - 42*T^2*U + 
       108*T^3*U + 344*T^4*U - 1002*T^5*U + 803*T^6*U - 211*T^7*U - 
       42*T*U^2 - 76*T^2*U^2 + 553*T^3*U^2 - 2134*T^4*U^2 + 2924*T^5*U^2 - 
       1589*T^6*U^2 + 318*T^7*U^2 - 14*U^3 + 164*T*U^3 + 1205*T^2*U^3 - 
       3562*T^3*U^3 + 5702*T^4*U^3 - 4408*T^5*U^3 + 1511*T^6*U^3 - 
       226*T^7*U^3 + 8*U^4 - 58*T*U^4 - 3492*T^2*U^4 + 7195*T^3*U^4 - 
       7728*T^4*U^4 + 3552*T^5*U^4 - 611*T^6*U^4 + 61*T^7*U^4 + 163*U^5 - 
       592*T*U^5 + 5023*T^2*U^5 - 7269*T^3*U^5 + 5491*T^4*U^5 - 
       1232*T^5*U^5 - 25*T^6*U^5 - 452*U^6 + 1142*T*U^6 - 4255*T^2*U^6 + 
       4056*T^3*U^6 - 1758*T^4*U^6 - 100*T^5*U^6 + 60*T^6*U^6 + 508*U^7 - 
       872*T*U^7 + 2235*T^2*U^7 - 1222*T^3*U^7 + 40*T^4*U^7 + 120*T^5*U^7 - 
       268*U^8 + 286*T*U^8 - 699*T^2*U^8 + 155*T^3*U^8 + 60*T^4*U^8 + 
       55*U^9 - 28*T*U^9 + 101*T^2*U^9))/(3*T^2*(-1 + U)^4*U^2*(T + U)^3)) + 
  Pi^2*((32*Nf*(1 + T^2)*(-1 + T + U))/(9*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(10*T^2 - 40*T^3 + 60*T^4 - 40*T^5 + 
       10*T^6 + 10*U^2 - 23*T*U^2 + 20*T^2*U^2 - 5*T^3*U^2 + 10*T^4*U^2))/
     (9*T^3*U^3) + (4*(-1 + T + U)*(14 - 56*T + 101*T^2 - 100*T^3 + 51*T^4 - 
       10*T^5 - 56*U + 140*T*U - 190*T^2*U + 176*T^3*U - 90*T^4*U + 
       20*T^5*U + 53*U^2 - 88*T*U^2 + 88*T^2*U^2 - 86*T^3*U^2 + 37*T^4*U^2 - 
       10*T^5*U^2 + 6*U^3 - 20*T*U^3 - 10*T^2*U^3 + 44*T^3*U^3 - 8*T^4*U^3 - 
       17*U^4 + 24*T*U^4 + 5*T^2*U^4 - 22*T^3*U^4 + 4*T^4*U^4))/
     (3*T^3*(-1 + U)^2*U^3))*G[{T^(-1)}, 1] + 
  Pi^2*((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(9*T*U^3) - 
    (80*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (9*T^3*U^3) - (4*(-1 + T + U)*(-14 + 56*T - 53*T^2 - 6*T^3 + 17*T^4 + 
       56*U - 140*T*U + 88*T^2*U - 28*T^4*U - 101*U^2 + 94*T*U^2 - 
       24*T^2*U^2 + 10*T^3*U^2 + 15*T^4*U^2 + 100*U^3 + 28*T*U^3 + 
       18*T^2*U^3 - 4*T^3*U^3 + 2*T^4*U^3 - 51*U^4 - 58*T*U^4 - 57*T^2*U^4 + 
       8*T^3*U^4 - 4*T^4*U^4 + 10*U^5 + 20*T*U^5 + 30*T^2*U^5))/
     (3*T^3*(-1 + U)^2*U^3))*G[{U^(-1)}, 1] + 
  ((-8*Nf*(-1 + T + U)*(38*T^2 - 114*T^3 + 114*T^4 - 38*T^5 + 128*T*U - 
       382*T^2*U + 520*T^3*U - 278*T^4*U + 63*T^5*U + 38*U^2 - 434*T*U^2 + 
       852*T^2*U^2 - 672*T^3*U^2 + 164*T^4*U^2 - 114*U^3 + 560*T*U^3 - 
       660*T^2*U^3 + 216*T^3*U^3 + 114*U^4 - 318*T*U^4 + 152*T^2*U^4 - 
       38*U^5 + 89*T*U^5))/(9*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
       72*T*U + 170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 
       12*U^2 + 158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 
       4*T^5*U^2 + 26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 
       16*U^4 + 31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T^2*(-1 + U)*U^2*(T + U)^2) - 
    (2*(-1 + T + U)*(-42*T^3 + 130*T^4 - 134*T^5 + 46*T^6 - 202*T^2*U + 
       694*T^3*U - 896*T^4*U + 498*T^5*U - 109*T^6*U - 202*T*U^2 + 
       1290*T^2*U^2 - 2384*T^3*U^2 + 1876*T^4*U^2 - 663*T^5*U^2 + 
       63*T^6*U^2 - 42*U^3 + 930*T*U^3 - 2892*T^2*U^3 + 3268*T^3*U^3 - 
       1670*T^4*U^3 + 351*T^5*U^3 + 172*U^4 - 1630*T*U^4 + 2918*T^2*U^4 - 
       2004*T^3*U^4 + 668*T^4*U^4 - 48*T^5*U^4 - 264*U^5 + 1350*T*U^5 - 
       1351*T^2*U^5 + 528*T^3*U^5 - 96*T^4*U^5 + 180*U^6 - 541*T*U^6 + 
       241*T^2*U^6 - 48*T^3*U^6 - 46*U^7 + 93*T*U^7))/
     (T^2*(-1 + U)^3*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((80*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 16*T^3*U^2 - 28*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 22*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(9*T^3*U^3*(T + U)^2) + 
    (4*(-1 + T + U)*(-14*T^4 + 56*T^5 - 101*T^6 + 100*T^7 - 51*T^8 + 10*T^9 - 
       56*T^3*U + 280*T^4*U - 494*T^5*U + 448*T^6*U - 246*T^7*U + 88*T^8*U - 
       20*T^9*U - 84*T^2*U^2 + 560*T^3*U^2 - 907*T^4*U^2 + 584*T^5*U^2 - 
       244*T^6*U^2 + 120*T^7*U^2 - 60*T^8*U^2 + 10*T^9*U^2 - 56*T*U^3 + 
       560*T^2*U^3 - 1388*T^3*U^3 + 436*T^4*U^3 + 606*T^5*U^3 - 390*T^6*U^3 - 
       10*T^7*U^3 + 40*T^8*U^3 - 14*U^4 + 280*T*U^4 - 907*T^2*U^4 + 
       444*T^3*U^4 + 1398*T^4*U^4 - 930*T^5*U^4 + 150*T^6*U^4 + 90*T^7*U^4 - 
       10*T^8*U^4 + 56*U^5 - 494*T*U^5 + 136*T^2*U^5 + 1466*T^3*U^5 - 
       1450*T^4*U^5 - 120*T^5*U^5 + 190*T^6*U^5 - 40*T^7*U^5 - 101*U^6 + 
       352*T*U^6 + 732*T^2*U^6 - 1052*T^3*U^6 - 40*T^4*U^6 + 310*T^5*U^6 - 
       60*T^6*U^6 + 100*U^7 - 42*T*U^7 - 530*T^2*U^7 - 110*T^3*U^7 + 
       300*T^4*U^7 - 40*T^5*U^7 - 51*U^8 - 60*T*U^8 + 70*T^2*U^8 + 
       150*T^3*U^8 - 10*T^4*U^8 + 10*U^9 + 20*T*U^9 + 30*T^2*U^9))/
     (3*T^3*(-1 + U)^2*U^3*(T + U)^4))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((32*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(3*T^3*U) + 
    (8*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 41*U^2 - 48*T*U^2 + 15*T^2*U^2))/
     (3*T^3*U^3))*G[{T^(-1), 0}, 1] + 
  ((-16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U))/(9*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 
       92*T^2*U + 196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 8*T^7*U - 
       12*U^2 + 28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 
       81*T^5*U^2 - 28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 
       50*T^2*U^3 - 63*T^3*U^3 + 84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 
       70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 75*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 33*T^3*U^5 + 
       10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 
       4*T^2*U^7))/(3*T^3*(-1 + U)^2*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       87*T^3*U + 7*T^4*U + 356*T^5*U - 522*T^6*U + 280*T^7*U - 46*T^8*U + 
       12*T*U^2 - 25*T^2*U^2 + 34*T^3*U^2 + 272*T^4*U^2 - 746*T^5*U^2 + 
       688*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 85*T*U^3 + 
       100*T^2*U^3 + 187*T^3*U^3 - 753*T^4*U^3 + 992*T^5*U^3 - 454*T^6*U^3 + 
       42*T^7*U^3 - 19*U^4 + 208*T*U^4 - 211*T^2*U^4 - 218*T^3*U^4 + 
       694*T^4*U^4 - 584*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 37*U^5 - 
       211*T*U^5 + 128*T^2*U^5 + 142*T^3*U^5 - 266*T^4*U^5 + 56*T^5*U^5 + 
       48*T^6*U^5 - 33*U^6 + 82*T*U^6 - 2*T^2*U^6 - 100*T^3*U^6 + 
       54*T^4*U^6 + 24*T^5*U^6 + 11*U^7 - 6*T*U^7 - 10*T^2*U^7 + 38*T^3*U^7))/
     (T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1), 0}, 1] - 
  (16*Pi^2*(-9 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1])/(3*T^3*U) + 
  (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) - 
  (8*Pi^2*(-3 + T)*(-9 + 7*T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (3*T^3*U) + ((16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U))/(9*T^3*U) + 
    (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 
       92*T^2*U + 196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 8*T^7*U - 
       12*U^2 + 28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 
       81*T^5*U^2 - 28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 
       50*T^2*U^3 - 63*T^3*U^3 + 84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 
       70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 75*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 33*T^3*U^5 + 
       10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 
       4*T^2*U^7))/(3*T^3*(-1 + U)^2*U^2*(T + U)) + 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       87*T^3*U + 7*T^4*U + 356*T^5*U - 522*T^6*U + 280*T^7*U - 46*T^8*U + 
       12*T*U^2 - 25*T^2*U^2 + 34*T^3*U^2 + 272*T^4*U^2 - 746*T^5*U^2 + 
       688*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 85*T*U^3 + 
       100*T^2*U^3 + 187*T^3*U^3 - 753*T^4*U^3 + 992*T^5*U^3 - 454*T^6*U^3 + 
       42*T^7*U^3 - 19*U^4 + 208*T*U^4 - 211*T^2*U^4 - 218*T^3*U^4 + 
       694*T^4*U^4 - 584*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 37*U^5 - 
       211*T*U^5 + 128*T^2*U^5 + 142*T^3*U^5 - 266*T^4*U^5 + 56*T^5*U^5 + 
       48*T^6*U^5 - 33*U^6 + 82*T*U^6 - 2*T^2*U^6 - 100*T^3*U^6 + 
       54*T^4*U^6 + 24*T^5*U^6 + 11*U^7 - 6*T*U^7 - 10*T^2*U^7 + 38*T^3*U^7))/
     (T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((64*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(3*T*U^3) + 
    (8*(-1 + T + U)*(41*T^2 - 82*T^3 + 41*T^4 + 2*U^2 + 6*T^2*U^2))/
     (3*T^3*U^3))*G[{U^(-1), 0}, 1] + 
  ((-16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 44*T^2*U + 
       66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4))/
     (9*T*(-1 + U)^2*U^3) - (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
       22*T^6 + 4*T^7 + 34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 
       50*T^6*U - 8*T^7*U + 24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 
       206*T^4*U^2 + 114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 
       156*T*U^3 - 19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 
       6*T^6*U^3 + 56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7))/
     (3*T^2*(-1 + U)*U^3*(T + U)) - 
    (4*(4*T^3 - 19*T^4 + 37*T^5 - 33*T^6 + 11*T^7 + 12*T^2*U - 85*T^3*U + 
       214*T^4*U - 233*T^5*U + 108*T^6*U - 16*T^7*U + 12*T*U^2 - 25*T^2*U^2 + 
       278*T^3*U^2 - 601*T^4*U^2 + 420*T^5*U^2 - 82*T^6*U^2 - 10*T^7*U^2 + 
       4*U^3 - 87*T*U^3 + 84*T^2*U^3 - 499*T^3*U^3 + 632*T^4*U^3 - 
       158*T^5*U^3 - 40*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 173*T*U^4 - 
       258*T^2*U^4 + 553*T^3*U^4 - 64*T^4*U^4 - 176*T^5*U^4 + 30*T^6*U^4 - 
       98*U^5 - 144*T*U^5 + 306*T^2*U^5 - 228*T^3*U^5 - 264*T^4*U^5 + 
       48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 96*T*U^6 - 98*T^2*U^6 - 
       82*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 102*T*U^7 - 
       56*T^2*U^7 + 66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 52*T*U^8 + 
       42*T^2*U^8))/(T^2*(-1 + U)^2*U^3*(T + U)^3))*G[{U^(-1), 0}, 1] + 
  (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) + 
  (16*Pi^2*(-1 + T + U)*(9 - 6*T + 3*T^2 + 2*U^2)*G[{U^(-1), U^(-1)}, 1])/
   (3*T*U^3) - (8*Pi^2*(-1 + T + U)*(27 - 54*T + 27*T^2 + 4*U^2)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^3) + 
  ((16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 44*T^2*U + 
       66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4))/
     (9*T*(-1 + U)^2*U^3) + (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
       22*T^6 + 4*T^7 + 34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 
       50*T^6*U - 8*T^7*U + 24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 
       206*T^4*U^2 + 114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 
       156*T*U^3 - 19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 
       6*T^6*U^3 + 56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7))/
     (3*T^2*(-1 + U)*U^3*(T + U)) + 
    (4*(4*T^3 - 19*T^4 + 37*T^5 - 33*T^6 + 11*T^7 + 12*T^2*U - 85*T^3*U + 
       214*T^4*U - 233*T^5*U + 108*T^6*U - 16*T^7*U + 12*T*U^2 - 25*T^2*U^2 + 
       278*T^3*U^2 - 601*T^4*U^2 + 420*T^5*U^2 - 82*T^6*U^2 - 10*T^7*U^2 + 
       4*U^3 - 87*T*U^3 + 84*T^2*U^3 - 499*T^3*U^3 + 632*T^4*U^3 - 
       158*T^5*U^3 - 40*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 173*T*U^4 - 
       258*T^2*U^4 + 553*T^3*U^4 - 64*T^4*U^4 - 176*T^5*U^4 + 30*T^6*U^4 - 
       98*U^5 - 144*T*U^5 + 306*T^2*U^5 - 228*T^3*U^5 - 264*T^4*U^5 + 
       48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 96*T*U^6 - 98*T^2*U^6 - 
       82*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 102*T*U^7 - 
       56*T^2*U^7 + 66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 52*T*U^8 + 
       42*T^2*U^8))/(T^2*(-1 + U)^2*U^3*(T + U)^3))*
   G[{U^(-1), (T + U)^(-1)}, 1] - 
  (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^3*U^3) + 
  ((16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5))/
     (3*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (4*(2*T^3 - 42*T^4 + 116*T^5 - 114*T^6 + 38*T^7 - 6*T^2*U - 12*T^3*U + 
       212*T^4*U - 446*T^5*U + 315*T^6*U - 63*T^7*U - 6*T*U^2 - 216*T^2*U^2 + 
       428*T^3*U^2 - 690*T^4*U^2 + 751*T^5*U^2 - 298*T^6*U^2 + 48*T^7*U^2 + 
       2*U^3 + 560*T^2*U^3 - 904*T^3*U^3 + 1222*T^4*U^3 - 667*T^5*U^3 + 
       72*T^6*U^3 - 42*U^4 + 56*T*U^4 - 526*T^2*U^4 + 838*T^3*U^4 - 
       916*T^4*U^4 + 104*T^5*U^4 + 48*T^6*U^4 + 116*U^5 - 94*T*U^5 + 
       365*T^2*U^5 - 449*T^3*U^5 + 120*T^4*U^5 + 96*T^5*U^5 - 114*U^6 + 
       25*T*U^6 - 234*T^2*U^6 + 120*T^3*U^6 + 48*T^4*U^6 + 38*U^7 + 
       19*T*U^7 + 80*T^2*U^7))/(T^2*(-1 + U)^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-12*T^2 + 54*T^3 - 80*T^4 + 32*T^5 + 24*T^6 - 22*T^7 + 
       4*T^8 - 36*T*U + 186*T^2*U - 358*T^3*U + 279*T^4*U - 10*T^5*U - 
       107*T^6*U + 54*T^7*U - 8*T^8*U - 12*U^2 + 198*T*U^2 - 586*T^2*U^2 + 
       667*T^3*U^2 - 210*T^4*U^2 - 189*T^5*U^2 + 170*T^6*U^2 - 42*T^7*U^2 + 
       4*T^8*U^2 + 54*U^3 - 388*T*U^3 + 669*T^2*U^3 - 336*T^3*U^3 - 
       176*T^4*U^3 + 246*T^5*U^3 - 85*T^6*U^3 + 10*T^7*U^3 - 80*U^4 + 
       293*T*U^4 - 208*T^2*U^4 - 130*T^3*U^4 + 222*T^4*U^4 - 99*T^5*U^4 + 
       16*T^6*U^4 + 32*U^5 - 36*T*U^5 - 83*T^2*U^5 + 148*T^3*U^5 - 
       87*T^4*U^5 + 20*T^5*U^5 + 24*U^6 - 47*T*U^6 + 64*T^2*U^6 - 
       55*T^3*U^6 + 16*T^4*U^6 - 22*U^7 + 16*T*U^7 - 16*T^2*U^7 + 
       10*T^3*U^7 + 4*U^8 + 4*T^2*U^8))/(3*T^2*(-1 + U)^2*U^2*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 14*T^3 - 18*T^4 + 10*T^5 - 2*T^6 - 
       12*T*U + 34*T^2*U - 42*T^3*U + 29*T^4*U - 11*T^5*U + 2*T^6*U - 4*U^2 + 
       30*T*U^2 - 38*T^2*U^2 + 29*T^3*U^2 - 15*T^4*U^2 + 4*T^5*U^2 + 10*U^3 - 
       22*T*U^3 + 11*T^2*U^3 - 11*T^3*U^3 + 4*T^4*U^3 - 8*U^4 + 7*T*U^4 - 
       5*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T^2*(-1 + U)*U^2*(T + U)^2) + 
    (8*(-1 + T + U)*(8*T^4 - 22*T^5 + 21*T^6 - 7*T^7 + 40*T^3*U - 126*T^4*U + 
       151*T^5*U - 85*T^6*U + 17*T^7*U + 56*T^2*U^2 - 296*T^3*U^2 + 
       467*T^4*U^2 - 339*T^5*U^2 + 119*T^6*U^2 - 13*T^7*U^2 + 40*T*U^3 - 
       324*T^2*U^3 + 762*T^3*U^3 - 717*T^4*U^3 + 335*T^5*U^3 - 71*T^6*U^3 + 
       4*T^7*U^3 + 8*U^4 - 202*T*U^4 + 711*T^2*U^4 - 897*T^3*U^4 + 
       517*T^4*U^4 - 163*T^5*U^4 + 20*T^6*U^4 - 38*U^5 + 407*T*U^5 - 
       751*T^2*U^5 + 503*T^3*U^5 - 193*T^4*U^5 + 44*T^5*U^5 + 73*U^6 - 
       413*T*U^6 + 393*T^2*U^6 - 139*T^3*U^6 + 48*T^4*U^6 - 71*U^7 + 
       217*T*U^7 - 97*T^2*U^7 + 28*T^3*U^7 + 35*U^8 - 53*T*U^8 + 12*T^2*U^8 - 
       7*U^9 + 4*T*U^9))/(T^2*(-1 + U)^4*U^2*(T + U)^4))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) + 
    (16*(-1 + T + U)*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 10*U + 
       28*T*U - 21*T^2*U - 3*T^4*U + 6*T^5*U + 15*U^2 - 24*T*U^2 - 
       25*T^2*U^2 + 68*T^3*U^2 - 34*T^4*U^2 - 6*T^5*U^2 - 7*U^3 - 20*T*U^3 + 
       49*T^2*U^3 - 36*T^3*U^3 + 26*T^4*U^3 + 2*T^5*U^3 + U^4 + 44*T*U^4 - 
       34*T^2*U^4 - 8*T^3*U^4 - 5*T^4*U^4 - 3*U^5 - 24*T*U^5 + 2*T^2*U^5 + 
       8*T^3*U^5 - T^4*U^5 + 2*U^6 + 4*T*U^6 + 6*T^2*U^6))/
     (T^3*(-1 + U)^3*U^3) + (64*LbL*Nf*(-1 + T + U)*
      (2*T^2 - 10*T^3 + 20*T^4 - 20*T^5 + 10*T^6 - 2*T^7 - 30*T^2*U + 
       78*T^3*U - 84*T^4*U + 60*T^5*U - 30*T^6*U + 6*T^7*U + 2*U^2 - 
       6*T*U^2 + 74*T^2*U^2 - 155*T^3*U^2 + 123*T^4*U^2 - 62*T^5*U^2 + 
       30*T^6*U^2 - 6*T^7*U^2 - 12*U^3 + 24*T*U^3 - 88*T^2*U^3 + 
       137*T^3*U^3 - 85*T^4*U^3 + 26*T^5*U^3 - 10*T^6*U^3 + 2*T^7*U^3 + 
       30*U^4 - 39*T*U^4 + 51*T^2*U^4 - 27*T^3*U^4 + 15*T^4*U^4 - 6*T^5*U^4 - 
       40*U^5 + 33*T*U^5 - 43*T^2*U^5 + 17*T^3*U^5 - 9*T^4*U^5 + 2*T^5*U^5 + 
       30*U^6 - 15*T*U^6 + 23*T^2*U^6 - 4*T^3*U^6 + 2*T^4*U^6 - 12*U^7 + 
       3*T*U^7 - 9*T^2*U^7 + 2*U^8 + 2*T^2*U^8))/(3*T^3*(-1 + U)^3*U^3))*
   G[{T^(-1), 0, 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^2 - 10*T^3 + 20*T^4 - 20*T^5 + 10*T^6 - 
       2*T^7 - 30*T^2*U + 78*T^3*U - 84*T^4*U + 60*T^5*U - 30*T^6*U + 
       6*T^7*U + 2*U^2 - 6*T*U^2 + 74*T^2*U^2 - 155*T^3*U^2 + 123*T^4*U^2 - 
       62*T^5*U^2 + 30*T^6*U^2 - 6*T^7*U^2 - 12*U^3 + 24*T*U^3 - 88*T^2*U^3 + 
       137*T^3*U^3 - 85*T^4*U^3 + 26*T^5*U^3 - 10*T^6*U^3 + 2*T^7*U^3 + 
       30*U^4 - 39*T*U^4 + 51*T^2*U^4 - 27*T^3*U^4 + 15*T^4*U^4 - 6*T^5*U^4 - 
       40*U^5 + 33*T*U^5 - 43*T^2*U^5 + 17*T^3*U^5 - 9*T^4*U^5 + 2*T^5*U^5 + 
       30*U^6 - 15*T*U^6 + 23*T^2*U^6 - 4*T^3*U^6 + 2*T^4*U^6 - 12*U^7 + 
       3*T*U^7 - 9*T^2*U^7 + 2*U^8 + 2*T^2*U^8))/(3*T^3*(-1 + U)^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 15*T^4 - 16*T^5 + 9*T^6 - 2*T^7 + 
       4*T*U - 26*T^2*U + 60*T^3*U - 59*T^4*U + 24*T^5*U - 9*T^6*U + 
       6*T^7*U + 2*U^2 - 28*T*U^2 + 97*T^2*U^2 - 102*T^3*U^2 + 11*T^4*U^2 + 
       42*T^5*U^2 - 16*T^6*U^2 - 6*T^7*U^2 - 10*U^3 + 64*T*U^3 - 
       111*T^2*U^3 - 24*T^3*U^3 + 143*T^4*U^3 - 80*T^5*U^3 + 8*T^6*U^3 + 
       2*T^7*U^3 + 18*U^4 - 54*T*U^4 - 28*T^2*U^4 + 176*T^3*U^4 - 
       124*T^4*U^4 + 30*T^5*U^4 + 2*T^6*U^4 - 16*U^5 - 6*T*U^5 + 
       126*T^2*U^5 - 130*T^3*U^5 + 16*T^4*U^5 + 4*T^5*U^5 - 2*T^6*U^5 + 
       10*U^6 + 38*T*U^6 - 86*T^2*U^6 + 10*T^3*U^6 + 16*T^4*U^6 - 4*T^5*U^6 - 
       6*U^7 - 22*T*U^7 + 12*T^2*U^7 + 18*T^3*U^7 - 2*T^4*U^7 + 2*U^8 + 
       4*T*U^8 + 6*T^2*U^8))/(T^3*(-1 + U)^3*U^3*(T + U)^2))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 4*U + 4*T*U + 
       U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2))/(T^3*U^3) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3))*
   G[{T^(-1), T^(-1), 0}, 1] + ((-32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) + 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 4*U + 4*T*U + 
       U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2))/(T^3*U^3) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(-24*T^2 + 48*T^3 - 24*T^4 - 3*T*U + 63*T^2*U - 
       120*T^3*U + 60*T^4*U - 6*U^2 + 15*T*U^2 - 71*T^2*U^2 + 112*T^3*U^2 - 
       56*T^4*U^2 + 24*U^3 - 30*T*U^3 + 36*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 
       38*U^4 + 30*T*U^4 - 38*T^2*U^4 + 12*T^3*U^4 - 6*T^4*U^4 + 30*U^5 - 
       15*T*U^5 + 23*T^2*U^5 - 4*T^3*U^5 + 2*T^4*U^5 - 12*U^6 + 3*T*U^6 - 
       9*T^2*U^6 + 2*U^7 + 2*T^2*U^7))/(3*T^3*(-1 + U)^3*U^2) - 
    (8*(-1 + T + U)*(4*T^2 - 16*T^3 + 26*T^4 - 20*T^5 + 6*T^6 + 8*T*U - 
       52*T^2*U + 110*T^3*U - 100*T^4*U + 30*T^5*U + 4*T^6*U + 4*U^2 - 
       56*T*U^2 + 183*T^2*U^2 - 220*T^3*U^2 + 70*T^4*U^2 + 52*T^5*U^2 - 
       39*T^6*U^2 - 20*U^3 + 130*T*U^3 - 257*T^2*U^3 + 120*T^3*U^3 + 
       106*T^4*U^3 - 110*T^5*U^3 + 29*T^6*U^3 + 37*U^4 - 136*T*U^4 + 
       129*T^2*U^4 + 74*T^3*U^4 - 124*T^4*U^4 + 60*T^5*U^4 - 8*T^6*U^4 - 
       33*U^5 + 64*T*U^5 + 19*T^2*U^5 - 90*T^3*U^5 + 32*T^4*U^5 - 
       12*T^5*U^5 + 17*U^6 - 4*T*U^6 - 47*T^2*U^6 + 6*T^3*U^6 + 6*T^4*U^6 - 
       7*U^7 - 10*T*U^7 + 7*T^2*U^7 + 16*T^3*U^7 + 2*U^8 + 4*T*U^8 + 
       6*T^2*U^8))/(T^3*(-1 + U)^3*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 
       2*T^7 + 4*T*U - 24*T^2*U + 46*T^3*U - 42*T^4*U + 14*T^5*U + 6*T^6*U - 
       4*T^7*U + 2*U^2 - 24*T*U^2 + 84*T^2*U^2 - 112*T^3*U^2 + 71*T^4*U^2 - 
       12*T^5*U^2 - 5*T^6*U^2 + 2*T^7*U^2 - 8*U^3 + 54*T*U^3 - 132*T^2*U^3 + 
       124*T^3*U^3 - 44*T^4*U^3 - 6*T^5*U^3 + 4*T^6*U^3 + 17*U^4 - 60*T*U^4 + 
       97*T^2*U^4 - 46*T^3*U^4 - 12*T^4*U^4 + 8*T^5*U^4 - 18*U^5 + 34*T*U^5 - 
       26*T^2*U^5 - 10*T^3*U^5 + 12*T^4*U^5 + 7*U^6 - 8*T*U^6 + T^2*U^6 + 
       6*T^3*U^6))/(T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (16*(-1 + T + U)*(2 - 8*T + 7*T^2 + T^4 - 2*T^5 - 6*U + 12*T*U + 
       3*T^2*U - 20*T^3*U + 9*T^4*U + 2*T^5*U + 9*U^2 + 22*T*U^2 - 
       14*T^2*U^2 + 4*T^3*U^2 - 3*T^4*U^2 - 7*U^3 - 30*T*U^3 + 4*T^2*U^3 + 
       4*T^3*U^3 - T^4*U^3 + 2*U^4 + 4*T*U^4 + 6*T^2*U^4))/
     (T^3*(-1 + U)*U^3) + (64*LbL*Nf*(-1 + T + U)*(-2*T^2 + 10*T^3 - 20*T^4 + 
       20*T^5 - 10*T^6 + 2*T^7 - 2*U^2 + 27*T*U^2 - 29*T^2*U^2 + 5*T^3*U^2 - 
       3*T^4*U^2 + 2*T^5*U^2 + 6*U^3 - 6*T*U^3 + 8*T^2*U^3 - 4*T^3*U^3 + 
       2*T^4*U^3 - 6*U^4 + 3*T*U^4 - 3*T^2*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T^3*U^3))*G[{U^(-1), 0, 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 10*T^3 - 20*T^4 + 20*T^5 - 10*T^6 + 
       2*T^7 - 2*U^2 + 27*T*U^2 - 29*T^2*U^2 + 5*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 6*U^3 - 6*T*U^3 + 8*T^2*U^3 - 4*T^3*U^3 + 2*T^4*U^3 - 
       6*U^4 + 3*T*U^4 - 3*T^2*U^4 + 2*U^5 + 2*T^2*U^5))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 10*T^4 + 6*T^5 - 4*T^6 + 2*T^7 - 
       4*T*U + 24*T^2*U - 40*T^3*U + 16*T^4*U + 12*T^5*U - 4*T^6*U - 
       4*T^7*U - 2*U^2 + 24*T*U^2 - 73*T^2*U^2 + 14*T^3*U^2 + 56*T^4*U^2 - 
       48*T^5*U^2 + 8*T^6*U^2 + 2*T^7*U^2 + 8*U^3 - 52*T*U^3 + 28*T^2*U^3 + 
       94*T^3*U^3 - 90*T^4*U^3 + 32*T^5*U^3 - 15*U^4 + 28*T*U^4 + 
       83*T^2*U^4 - 90*T^3*U^4 + 16*T^4*U^4 - 2*T^6*U^4 + 16*U^5 + 28*T*U^5 - 
       68*T^2*U^5 - 6*T^3*U^5 + 14*T^4*U^5 - 4*T^5*U^5 - 9*U^6 - 28*T*U^6 + 
       18*T^3*U^6 - 2*T^4*U^6 + 2*U^7 + 4*T*U^7 + 6*T^2*U^7))/
     (T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 6*T^3 + T^4 - 8*U + 
       20*T*U - 28*T^2*U + 24*T^3*U - 8*T^4*U + 11*U^2 - 22*T*U^2 + 
       12*T^2*U^2 - 22*T^3*U^2 + 9*T^4*U^2 - 4*U^3 + 20*T*U^3 + 18*T^2*U^3 + 
       4*T^3*U^3 - 2*T^4*U^3 - 3*U^4 - 14*T*U^4 - 21*T^2*U^4 + 4*T^3*U^4 - 
       2*T^4*U^4 + 2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 6*T^3 + T^4 - 8*U + 
       20*T*U - 28*T^2*U + 24*T^3*U - 8*T^4*U + 11*U^2 - 22*T*U^2 + 
       12*T^2*U^2 - 22*T^3*U^2 + 9*T^4*U^2 - 4*U^3 + 20*T*U^3 + 18*T^2*U^3 + 
       4*T^3*U^3 - 2*T^4*U^3 - 3*U^4 - 14*T*U^4 - 21*T^2*U^4 + 4*T^3*U^4 - 
       2*T^4*U^4 + 2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(6*T^2 - 18*T^3 + 20*T^4 - 10*T^5 + 2*T^6 + 
       24*U^2 - 24*T*U^2 + 5*T^2*U^2 - 3*T^3*U^2 + 2*T^4*U^2))/(3*T^2*U^3) - 
    (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 21*T^4 + 12*T^5 - 5*T^6 + 2*T^7 - 
       8*T*U + 48*T^2*U - 82*T^3*U + 56*T^4*U - 14*T^5*U + 4*T^6*U - 
       4*T^7*U - 4*U^2 + 48*T*U^2 - 135*T^2*U^2 + 98*T^3*U^2 - 5*T^4*U^2 - 
       10*T^5*U^2 - T^6*U^2 + 2*T^7*U^2 + 16*U^3 - 94*T*U^3 + 104*T^2*U^3 + 
       26*T^3*U^3 - 56*T^4*U^3 + 10*T^5*U^3 + 2*T^6*U^3 - 26*U^4 + 58*T*U^4 + 
       34*T^2*U^4 - 90*T^3*U^4 + 20*T^4*U^4 + 20*U^5 + 14*T*U^5 - 
       60*T^2*U^5 + 28*T^3*U^5 + 2*T^4*U^5 - 6*U^6 - 18*T*U^6 + 13*T^2*U^6 + 
       2*T^3*U^6))/(T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 17*T^4 - 18*T^5 + 7*T^6 + 
       4*T*U - 24*T^2*U + 54*T^3*U - 64*T^4*U + 38*T^5*U - 8*T^6*U + 2*U^2 - 
       24*T*U^2 + 84*T^2*U^2 - 116*T^3*U^2 + 61*T^4*U^2 - 18*T^5*U^2 + 
       T^6*U^2 - 8*U^3 + 46*T*U^3 - 132*T^2*U^3 + 92*T^3*U^3 - 2*T^4*U^3 - 
       2*T^5*U^3 + 2*T^6*U^3 + 11*U^4 - 42*T*U^4 + 107*T^2*U^4 - 8*T^3*U^4 - 
       16*T^4*U^4 + 4*T^5*U^4 - 4*U^5 + 26*T*U^5 - 40*T^2*U^5 - 22*T^3*U^5 + 
       8*T^4*U^5 - 3*U^6 - 14*T*U^6 - T^2*U^6 + 12*T^3*U^6 + 2*U^7 + 
       4*T*U^7 + 6*T^2*U^7))/(T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(4*T^4 - 20*T^5 + 40*T^6 - 40*T^7 + 20*T^8 - 
       4*T^9 + 8*T^3*U - 88*T^4*U + 212*T^5*U - 236*T^6*U + 160*T^7*U - 
       68*T^8*U + 12*T^9*U + 8*T^2*U^2 - 164*T^3*U^2 + 458*T^4*U^2 - 
       602*T^5*U^2 + 476*T^6*U^2 - 248*T^7*U^2 + 84*T^8*U^2 - 12*T^9*U^2 + 
       8*T*U^3 - 156*T^2*U^3 + 596*T^3*U^3 - 913*T^4*U^3 + 772*T^5*U^3 - 
       451*T^6*U^3 + 184*T^7*U^3 - 44*T^8*U^3 + 4*T^9*U^3 + 4*U^4 - 
       90*T*U^4 + 484*T^2*U^4 - 950*T^3*U^4 + 866*T^4*U^4 - 464*T^5*U^4 + 
       194*T^6*U^4 - 64*T^7*U^4 + 8*T^8*U^4 - 24*U^5 + 258*T*U^5 - 
       655*T^2*U^5 + 742*T^3*U^5 - 373*T^4*U^5 + 146*T^5*U^5 - 62*T^6*U^5 + 
       8*T^7*U^5 + 60*U^6 - 328*T*U^6 + 444*T^2*U^6 - 328*T^3*U^6 + 
       144*T^4*U^6 - 56*T^5*U^6 + 12*T^6*U^6 - 80*U^7 + 216*T*U^7 - 
       200*T^2*U^7 + 132*T^3*U^7 - 52*T^4*U^7 + 12*T^5*U^7 + 60*U^8 - 
       78*T*U^8 + 62*T^2*U^8 - 44*T^3*U^8 + 8*T^4*U^8 - 24*U^9 + 14*T*U^9 - 
       18*T^2*U^9 + 8*T^3*U^9 + 4*U^10 + 4*T^2*U^10))/
     (3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (16*(-1 + T + U)*(2*T^4 - 8*T^5 + 15*T^6 - 16*T^7 + 9*T^8 - 2*T^9 + 
       8*T^3*U - 42*T^4*U + 78*T^5*U - 62*T^6*U + 20*T^7*U - 8*T^8*U + 
       6*T^9*U + 12*T^2*U^2 - 88*T^3*U^2 + 153*T^4*U^2 - 33*T^5*U^2 - 
       109*T^6*U^2 + 102*T^7*U^2 - 16*T^8*U^2 - 6*T^9*U^2 + 8*T*U^3 - 
       92*T^2*U^3 + 268*T^3*U^3 + 73*T^4*U^3 - 585*T^5*U^3 + 584*T^6*U^3 - 
       212*T^7*U^3 + 7*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 48*T*U^4 + 193*T^2*U^4 - 
       10*T^3*U^4 - 988*T^4*U^4 + 1223*T^5*U^4 - 640*T^6*U^4 + 100*T^7*U^4 + 
       4*T^8*U^4 - 10*U^5 + 110*T*U^5 + 4*T^2*U^5 - 874*T^3*U^5 + 
       1497*T^4*U^5 - 839*T^5*U^5 + 216*T^6*U^5 + 2*T^7*U^5 - 2*T^8*U^5 + 
       23*U^6 - 101*T*U^6 - 449*T^2*U^6 + 1128*T^3*U^6 - 834*T^4*U^6 + 
       150*T^5*U^6 + 14*T^6*U^6 - 8*T^7*U^6 - 31*U^7 - T*U^7 + 522*T^2*U^7 - 
       490*T^3*U^7 + 91*T^4*U^7 + 46*T^5*U^7 - 12*T^6*U^7 + 25*U^8 + 
       61*T*U^8 - 224*T^2*U^8 + 16*T^3*U^8 + 56*T^4*U^8 - 8*T^5*U^8 - 
       11*U^9 - 33*T*U^9 + 22*T^2*U^9 + 30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 
       4*T*U^10 + 6*T^2*U^10))/(T^3*(-1 + U)^3*U^3*(T + U)^4))*
   G[{(T + U)^(-1), 0, 0}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 19*T^3*U^2 - 31*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 28*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
       8*T^3*U + 40*T^4*U - 60*T^5*U + 38*T^6*U - 16*T^7*U + 10*T^8*U - 
       4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 41*T^4*U^2 - 114*T^5*U^2 + 
       140*T^6*U^2 - 48*T^7*U^2 - 4*T^8*U^2 + 2*T^9*U^2 - 8*T*U^3 + 
       80*T^2*U^3 - 136*T^3*U^3 - 308*T^4*U^3 + 588*T^5*U^3 - 344*T^6*U^3 + 
       52*T^7*U^3 + 6*T^8*U^3 - 2*U^4 + 40*T*U^4 - 41*T^2*U^4 - 260*T^3*U^4 + 
       826*T^4*U^4 - 584*T^5*U^4 + 180*T^6*U^4 + 10*T^7*U^4 - 4*T^8*U^4 + 
       8*U^5 - 60*T*U^5 - 226*T^2*U^5 + 704*T^3*U^5 - 700*T^4*U^5 + 
       128*T^5*U^5 + 26*T^6*U^5 - 16*T^7*U^5 - 15*U^6 + 22*T*U^6 + 
       348*T^2*U^6 - 424*T^3*U^6 + 132*T^4*U^6 + 54*T^5*U^6 - 24*T^6*U^6 + 
       16*U^7 + 20*T*U^7 - 184*T^2*U^7 + 12*T^3*U^7 + 58*T^4*U^7 - 
       16*T^5*U^7 - 9*U^8 - 18*T*U^8 + 28*T^2*U^8 + 30*T^3*U^8 - 4*T^4*U^8 + 
       2*U^9 + 4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
       2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 80*T^7*U - 
       34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 259*T^4*U^2 - 
       295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
       4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 365*T^5*U^3 - 
       212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 24*T*U^4 + 
       152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 217*T^5*U^4 + 97*T^6*U^4 - 
       32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 66*T*U^5 - 161*T^2*U^5 + 
       233*T^3*U^5 - 170*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 
       30*U^6 - 101*T*U^6 + 123*T^2*U^6 - 122*T^3*U^6 + 72*T^4*U^6 - 
       28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 
       26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 
       4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 
       2*T^2*U^10))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
       8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
       6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
       407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 
       92*T^2*U^3 - 388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 
       148*T^7*U^3 - 11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 
       337*T^2*U^4 + 974*T^3*U^4 - 1826*T^4*U^4 + 1550*T^5*U^4 - 
       542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 10*U^5 - 122*T*U^5 + 
       649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 796*T^5*U^5 + 90*T^6*U^5 + 
       26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 703*T^2*U^6 + 
       1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 8*T^7*U^6 + 
       21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 73*T^4*U^7 + 
       70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
       36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
       30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10))/
     (T^3*(-1 + U)^3*U^3*(T + U)^4))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
       2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 80*T^7*U - 
       34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 259*T^4*U^2 - 
       295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
       4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 365*T^5*U^3 - 
       212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 24*T*U^4 + 
       152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 217*T^5*U^4 + 97*T^6*U^4 - 
       32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 66*T*U^5 - 161*T^2*U^5 + 
       233*T^3*U^5 - 170*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 
       30*U^6 - 101*T*U^6 + 123*T^2*U^6 - 122*T^3*U^6 + 72*T^4*U^6 - 
       28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 
       26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 
       4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 
       2*T^2*U^10))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
       8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
       6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
       407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 
       92*T^2*U^3 - 388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 
       148*T^7*U^3 - 11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 
       337*T^2*U^4 + 974*T^3*U^4 - 1826*T^4*U^4 + 1550*T^5*U^4 - 
       542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 10*U^5 - 122*T*U^5 + 
       649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 796*T^5*U^5 + 90*T^6*U^5 + 
       26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 703*T^2*U^6 + 
       1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 8*T^7*U^6 + 
       21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 73*T^4*U^7 + 
       70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
       36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
       30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10))/
     (T^3*(-1 + U)^3*U^3*(T + U)^4))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 
    1] + ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 
       10*T^8 + 2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 
       40*T^4*U + 82*T^5*U - 84*T^6*U + 34*T^7*U + 4*T^8*U - 4*T^9*U + 
       12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 354*T^5*U^2 + 233*T^6*U^2 - 
       46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
       308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 252*T^6*U^3 + 14*T^7*U^3 + 
       8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 263*T^2*U^4 - 666*T^3*U^4 + 
       858*T^4*U^4 - 440*T^5*U^4 + 71*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 - 
       8*U^5 + 82*T*U^5 - 436*T^2*U^5 + 738*T^3*U^5 - 518*T^4*U^5 + 
       44*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 + 11*U^6 - 88*T*U^6 + 
       369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 - 
       4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 
       3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 
       4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 
       40*T^4*U + 82*T^5*U - 84*T^6*U + 34*T^7*U + 4*T^8*U - 4*T^9*U + 
       12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 354*T^5*U^2 + 233*T^6*U^2 - 
       46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
       308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 252*T^6*U^3 + 14*T^7*U^3 + 
       8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 263*T^2*U^4 - 666*T^3*U^4 + 
       858*T^4*U^4 - 440*T^5*U^4 + 71*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 - 
       8*U^5 + 82*T*U^5 - 436*T^2*U^5 + 738*T^3*U^5 - 518*T^4*U^5 + 
       44*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 + 11*U^6 - 88*T*U^6 + 
       369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 - 
       4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 
       3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 
       4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (16*(-1 + T)*(-1 + T + U)*(-2 + 6*T - 7*T^2 + 3*T^3 + 4*U - 3*U^2 - T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  ((32*LbL*Nf*(-1 + T + U)^2*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
       2*T^2*U - 6*T^3*U + 6*T^4*U - 2*T^5*U + 2*U^2 - T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 4*T^4*U^2 - 4*U^3 + T*U^3 - T^2*U^3 - 2*T^3*U^3 + 2*U^4 + 
       2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)^2*(-2 + 6*T - 5*T^2 - T^3 + 2*T^4 + 6*U - 8*T*U + 
       5*T^2*U + 4*T^3*U - 4*T^4*U - 5*U^2 + 5*T*U^2 + 8*T^2*U^2 - 
       4*T^3*U^2 + 2*T^4*U^2 - U^3 - 8*T*U^3 - 12*T^2*U^3 + 2*U^4 + 4*T*U^4 + 
       6*T^2*U^4))/(T^3*(-1 + U)^2*U^3))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  (48*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0, 0}, 1])/(T^3*U) + 
  ((-64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (16*(15 - 18*T + T^2)*(-1 + T + U))/(T^3*U))*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 5*U^2 + 6*T*U^2 + 5*T^2*U^2)*
    G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 5*U^2 + 6*T*U^2 + 5*T^2*U^2)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((-128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), 0, U^(-1), 0}, 1] + 
  ((128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (32*(-1 + T + U)*(1 - 2*T + T^2 + 3*U^2))/(T*U^3))*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(4*T^2 - 8*T^3 + 4*T^4 + 3*U^2 - 6*T*U^2 + 11*T^2*U^2)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T)*(-1 + T + U)*(-2*T^2 + 2*T^3 - U^2 + 5*T*U^2)*
    G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-3 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/
   (T^3*U) + (16*(-3 + 6*T + T^2)*(-1 + T + U)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 - U^2 + 3*T^2*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T^3*U) + (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 3*U^2 - 3*T*U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 5*U^2 - 6*T*U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/
   (T^3*U) - (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1), 
      (T + U)^(-1)}, 1])/(T^3*U) + 
  ((64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((-64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^3*U) - 
  (240*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) + 
  ((-128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(15 - 30*T + 15*T^2 - 2*U^2))/(T*U^3))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((-256*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), 0, T^(-1), 0}, 1] + 
  ((256*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (16*(-1 + T + U)*(5*T^2 - 6*T^3 + 3*T^4 - 2*U^2 - 4*T^2*U^2)*
    G[{U^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(5*T^2 - 6*T^3 + 3*T^4 - 2*U^2 - 4*T^2*U^2)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (32*(1 + 2*T^2)*(-1 + T + U))/(T^3*U))*G[{U^(-1), 0, (T + U)^(-1), 0}, 
    1] - (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(3*T^2 - 14*T^3 + 7*T^4 + 4*U^2 + 4*T^2*U^2)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 - 10*T^3 + 5*T^4 + 2*U^2 - 2*T^2*U^2)*
    G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 
     1])/(T*U^3) - (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (32*(-1 + T + U)*(-T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/(T*U^3) + (64*(-1 + T + U)*(3*T^2 - 6*T^3 + 3*T^4 + U^2 + 2*T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(5*T^2 - 10*T^3 + 5*T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((-128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/
   (T*U^3) + (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*
    G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (64*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (64*Pi^2*(-1 + T + U)*Log[2])/(T*U) + 
  Pi^2*((16*(-1 + T + U))/(T*U) - (64*Nf*(-1 + T + U))/(9*T*U))*Log[mm] + 
  ((4*(-16 + 45*T - 33*T^2 + 4*T^3 + 45*U - 79*T*U + 29*T^2*U - 46*U^2 + 
       30*T*U^2 + 21*U^3))/(T*(-1 + U)*U*(T + U)) + 
    (16*Nf*(-36 + 337*T - 310*T^2 + 9*T^3 + 337*U - 885*T*U + 301*T^2*U - 
       575*U^2 + 539*T*U^2 + 283*U^3))/(27*T*(-1 + U)*U*(T + U)))*Log[mm] + 
  ((-16*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5))/
     (T^2*(-1 + U)^2*U^2*(T + U)^2) - 
    (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5))/
     (3*T^2*(-1 + U)^2*U^2*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[mm] + 
  ((-32*(1 + T^2)*(-1 + T + U))/(T^3*U) - (32*Nf*(1 + T^2)*(-1 + T + U))/
     (3*T^3*U))*G[{T^(-1), 0}, 1]*Log[mm] + 
  ((32*(1 + T^2)*(-1 + T + U))/(T^3*U) + (32*Nf*(1 + T^2)*(-1 + T + U))/
     (3*T^3*U))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  ((-32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(T*U^3) - 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3))*G[{U^(-1), 0}, 1]*
   Log[mm] + ((32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(T*U^3) + 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  ((32*(-1 + T + U))/(T*U) + (304*Nf*(-1 + T + U))/(9*T*U))*Log[mm]^2 + 
  (32*Nf*(-1 + T + U)*Log[mm]^3)/(9*T*U) + 
  Pi^2*((-64*LbL*Nf*(-1 + T)*(-1 + T + U))/(3*T^2*U) + 
    (4*(-1 + T + U)*(50*T - 100*T^2 + 50*T^3 + 28*U - 100*T*U + 152*T^2*U - 
       74*T^3*U - 56*U^2 + 70*T*U^2 - 44*T^2*U^2 + 18*T^3*U^2 + 28*U^3 - 
       25*T*U^3 + 2*T^2*U^3 + T^3*U^3))/(3*T^2*(-1 + U)^2*U^2))*Log[T] + 
  ((-8*Nf*(-38*T + 114*T^2 - 114*T^3 + 38*T^4 - 26*U + 185*T*U - 355*T^2*U + 
       259*T^3*U - 63*T^4*U + 59*U^2 - 250*T*U^2 + 311*T^2*U^2 - 
       120*T^3*U^2 - 9*U^3 + 66*T*U^3 - 45*T^2*U^3 - 36*U^4 + 12*T*U^4 + 
       12*U^5))/(9*T*(-1 + U)^2*U^2*(T + U)) - 
    (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
       170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 12*U^2 + 
       158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 4*T^5*U^2 + 
       26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 16*U^4 + 
       31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T*(-1 + U)*U^2*(T + U)^2) + 
    (2*(-42*T^2 + 130*T^3 - 134*T^4 + 46*T^5 - 176*T*U + 571*T^2*U - 
       743*T^3*U + 457*T^4*U - 109*T^5*U + 10*U^2 + 704*T*U^2 - 
       1556*T^2*U^2 + 1367*T^3*U^2 - 564*T^4*U^2 + 63*T^5*U^2 - 25*U^3 - 
       1067*T*U^3 + 1598*T^2*U^3 - 1063*T^3*U^3 + 293*T^4*U^3 + 24*U^4 + 
       773*T*U^4 - 630*T^2*U^4 + 365*T^3*U^4 - 48*T^4*U^4 - 13*U^5 - 
       306*T*U^5 + 63*T^2*U^5 - 48*T^3*U^5 + 4*U^6 + 72*T*U^6))/
     (T*(-1 + U)^3*U^2*(T + U)^2))*Log[T] + 
  Pi^2*((32*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(3*T^3*U) + 
    (16*(-1 + T)*(-7 + 2*T)*(-1 + T + U))/(3*T^3*U))*G[{T^(-1)}, 1]*Log[T] + 
  (200*Pi^2*(-1 + T)^2*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T])/(3*T*U^3) + 
  ((-16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 44*T^2*U + 
       66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4))/
     (9*T*(-1 + U)^2*U^3) - (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
       22*T^6 + 4*T^7 + 34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 
       50*T^6*U - 8*T^7*U + 24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 
       206*T^4*U^2 + 114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 
       156*T*U^3 - 19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 
       6*T^6*U^3 + 56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7))/
     (3*T^2*(-1 + U)*U^3*(T + U)) - 
    (4*(4*T^3 - 19*T^4 + 37*T^5 - 33*T^6 + 11*T^7 + 12*T^2*U - 85*T^3*U + 
       214*T^4*U - 233*T^5*U + 108*T^6*U - 16*T^7*U + 12*T*U^2 - 25*T^2*U^2 + 
       278*T^3*U^2 - 601*T^4*U^2 + 420*T^5*U^2 - 82*T^6*U^2 - 10*T^7*U^2 + 
       4*U^3 - 87*T*U^3 + 84*T^2*U^3 - 499*T^3*U^3 + 632*T^4*U^3 - 
       158*T^5*U^3 - 40*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 173*T*U^4 - 
       258*T^2*U^4 + 553*T^3*U^4 - 64*T^4*U^4 - 176*T^5*U^4 + 30*T^6*U^4 - 
       98*U^5 - 144*T*U^5 + 306*T^2*U^5 - 228*T^3*U^5 - 264*T^4*U^5 + 
       48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 96*T*U^6 - 98*T^2*U^6 - 
       82*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 102*T*U^7 - 
       56*T^2*U^7 + 66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 52*T*U^8 + 
       42*T^2*U^8))/(T^2*(-1 + U)^2*U^3*(T + U)^3))*G[{U^(-1)}, 1]*Log[T] + 
  ((16*Nf*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 4*U - 18*T*U + 
       25*T^2*U - 14*T^3*U + 3*T^4*U - 14*U^2 + 40*T*U^2 - 30*T^2*U^2 + 
       8*T^3*U^2 + 21*U^3 - 32*T*U^3 + 9*T^2*U^3 - 16*U^4 + 8*T*U^4 + 6*U^5))/
     (3*T*(-1 + U)^2*U^2*(T + U)^2) + 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 30*T^2*U + 
       45*T^3*U - 5*T^4*U - 19*T^5*U + 11*T^6*U - 2*T^7*U - 18*T*U^2 + 
       96*T^2*U^2 - 67*T^3*U^2 - T^4*U^2 + 16*T^5*U^2 - 2*T^6*U^2 - 12*U^3 + 
       75*T*U^3 - 111*T^2*U^3 + 20*T^3*U^3 + 2*T^4*U^3 + 26*U^4 - 71*T*U^4 + 
       47*T^2*U^4 - 6*T^3*U^4 - 16*U^5 + 17*T*U^5 - T^2*U^5 + 2*T^3*U^5 + 
       2*U^6 + 2*T^2*U^6))/(3*T^2*(-1 + U)*U^2*(T + U)^3) + 
    (8*(-1 + T + U)*(7*T^3 - 21*T^4 + 20*T^5 - 6*T^6 - 29*T^2*U - 18*T^3*U + 
       126*T^4*U - 104*T^5*U + 26*T^6*U + 26*T*U^2 + 80*T^2*U^2 + 
       93*T^3*U^2 - 321*T^4*U^2 + 204*T^5*U^2 - 35*T^6*U^2 - 10*U^3 - 
       91*T*U^3 - 27*T^2*U^3 - 330*T^3*U^3 + 406*T^4*U^3 - 174*T^5*U^3 + 
       15*T^6*U^3 + 48*U^4 + 109*T*U^4 - 100*T^2*U^4 + 486*T^3*U^4 - 
       236*T^4*U^4 + 53*T^5*U^4 - T^6*U^4 - 93*U^5 - 46*T*U^5 + 94*T^2*U^5 - 
       292*T^3*U^5 + 43*T^4*U^5 - 2*T^5*U^5 + 91*U^6 + 7*T*U^6 - T^2*U^6 + 
       51*T^3*U^6 - 45*U^7 - 13*T*U^7 - 18*T^2*U^7 + 2*T^3*U^7 + 9*U^8 + 
       8*T*U^8 + T^2*U^8))/(T^2*(-1 + U)^4*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  ((32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
       2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3) - 
    (8*(-1 + T)*(-1 + T + U)*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 
       12*T*U + 20*T^2*U - 16*T^3*U + 4*T^4*U - 7*U^2 - T*U^2 - 15*T^2*U^2 + 
       11*T^3*U^2 - 2*T^4*U^2 - 2*U^3 + 14*T*U^3 + 6*T^2*U^3 - 2*T^3*U^3 + 
       3*U^4 - 7*T*U^4 - 3*T^2*U^4 + T^3*U^4))/(T^3*(-1 + U)^2*U^3))*
   G[{T^(-1), 0}, 1]*Log[T] + 
  ((-32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/
     (3*T^3*U^3) + (8*(-1 + T)*(-1 + T + U)*(-2 + 6*T - 9*T^2 + 7*T^3 - 
       2*T^4 + 8*U - 12*T*U + 20*T^2*U - 16*T^3*U + 4*T^4*U - 7*U^2 - T*U^2 - 
       15*T^2*U^2 + 11*T^3*U^2 - 2*T^4*U^2 - 2*U^3 + 14*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3 + 3*U^4 - 7*T*U^4 - 3*T^2*U^4 + T^3*U^4))/
     (T^3*(-1 + U)^2*U^3))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 10*T^3 - 20*T^4 + 20*T^5 - 10*T^6 + 
       2*T^7 - 2*U^2 + 27*T*U^2 - 29*T^2*U^2 + 5*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 6*U^3 - 6*T*U^3 + 8*T^2*U^3 - 4*T^3*U^3 + 2*T^4*U^3 - 
       6*U^4 + 3*T*U^4 - 3*T^2*U^4 + 2*U^5 + 2*T^2*U^5))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 8*T - 7*T^2 - T^4 + 2*T^5 + 8*U - 20*T*U + 
       12*T^2*U + 12*T^3*U - 4*T^4*U - 4*T^5*U - 15*U^2 - 10*T*U^2 + 
       5*T^2*U^2 - 10*T^3*U^2 + 4*T^4*U^2 + 2*T^5*U^2 + 16*U^3 + 52*T*U^3 - 
       16*T^2*U^3 - 4*T^3*U^3 - 9*U^4 - 34*T*U^4 - 2*T^2*U^4 + 4*T^3*U^4 - 
       T^4*U^4 + 2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), 0}, 1]*Log[T] + 
  ((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 6*T^3 + T^4 - 8*U + 
       20*T*U - 28*T^2*U + 24*T^3*U - 8*T^4*U + 11*U^2 - 22*T*U^2 + 
       12*T^2*U^2 - 22*T^3*U^2 + 9*T^4*U^2 - 4*U^3 + 20*T*U^3 + 18*T^2*U^3 + 
       4*T^3*U^3 - 2*T^4*U^3 - 3*U^4 - 14*T*U^4 - 21*T^2*U^4 + 4*T^3*U^4 - 
       2*T^4*U^4 + 2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((-32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 14*T^4 - 12*T^5 + 4*T^6 + 
       4*T*U - 24*T^2*U + 48*T^3*U - 60*T^4*U + 40*T^5*U - 12*T^6*U + 2*U^2 - 
       24*T*U^2 + 73*T^2*U^2 - 116*T^3*U^2 + 89*T^4*U^2 - 50*T^5*U^2 + 
       13*T^6*U^2 - 8*U^3 + 44*T*U^3 - 112*T^2*U^3 + 112*T^3*U^3 - 
       52*T^4*U^3 + 30*T^5*U^3 - 2*T^6*U^3 + 11*U^4 - 36*T*U^4 + 90*T^2*U^4 - 
       22*T^3*U^4 + 6*T^4*U^4 - 2*T^5*U^4 - T^6*U^4 - 4*U^5 + 20*T*U^5 - 
       26*T^2*U^5 - 24*T^3*U^5 + 8*T^4*U^5 - 2*T^5*U^5 - 3*U^6 - 12*T*U^6 - 
       7*T^2*U^6 + 14*T^3*U^6 - T^4*U^6 + 2*U^7 + 4*T*U^7 + 6*T^2*U^7))/
     (T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 28*T^3*U^2 - 40*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 36*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
       8*T^3*U + 36*T^4*U - 54*T^5*U + 46*T^6*U - 30*T^7*U + 10*T^8*U - 
       12*T^2*U^2 + 64*T^3*U^2 - 39*T^4*U^2 - 32*T^5*U^2 - 16*T^6*U^2 + 
       22*T^7*U^2 - 2*T^8*U^2 - 8*T*U^3 + 56*T^2*U^3 - 52*T^3*U^3 - 
       106*T^4*U^3 - 8*T^5*U^3 + 34*T^6*U^3 - 8*T^7*U^3 - 2*U^4 + 24*T*U^4 + 
       11*T^2*U^4 - 200*T^3*U^4 + 75*T^4*U^4 + 46*T^5*U^4 - 12*T^6*U^4 + 
       4*U^5 - 14*T*U^5 - 102*T^2*U^5 + 42*T^3*U^5 + 46*T^4*U^5 - 8*T^5*U^5 - 
       5*U^6 - 16*T*U^6 + 30*T^2*U^6 + 26*T^3*U^6 - 2*T^4*U^6 + 2*U^7 + 
       4*T*U^7 + 6*T^2*U^7))/(T^3*U^3*(T + U)^4))*G[{(T + U)^(-1), 0}, 1]*
   Log[T] + ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 
       10*T^8 + 2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 
       40*T^4*U + 82*T^5*U - 84*T^6*U + 34*T^7*U + 4*T^8*U - 4*T^9*U + 
       12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 354*T^5*U^2 + 233*T^6*U^2 - 
       46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
       308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 252*T^6*U^3 + 14*T^7*U^3 + 
       8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 263*T^2*U^4 - 666*T^3*U^4 + 
       858*T^4*U^4 - 440*T^5*U^4 + 71*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 - 
       8*U^5 + 82*T*U^5 - 436*T^2*U^5 + 738*T^3*U^5 - 518*T^4*U^5 + 
       44*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 + 11*U^6 - 88*T*U^6 + 
       369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 - 
       4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 
       3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 
       4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((-8*(-1 + T + U)^2*(-2*T + 6*T^2 - 9*T^3 + 7*T^4 - 2*T^5 - 2*U + 12*T*U - 
       13*T^2*U + 12*T^3*U - 10*T^4*U + 4*T^5*U + 6*U^2 - 17*T*U^2 + 
       2*T^2*U^2 - 4*T^3*U^2 - 2*T^5*U^2 - 5*U^3 + 12*T*U^3 + 16*T^2*U^3 + 
       8*T^3*U^3 + 2*T^4*U^3 - U^4 - 10*T*U^4 - 16*T^2*U^4 - 6*T^3*U^4 + 
       2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3*(T + U)) + 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 8*T^6 + 12*T^7 - 8*T^8 + 2*T^9 + 
       6*T^4*U - 22*T^5*U + 30*T^6*U - 18*T^7*U + 4*T^8*U + 8*T^3*U^2 - 
       19*T^4*U^2 + 24*T^5*U^2 - 11*T^6*U^2 + 4*T^7*U^2 - 8*T^2*U^3 + 
       7*T^3*U^3 + T^4*U^3 - 2*T^5*U^3 + 2*T^6*U^3 - 6*T*U^4 + 13*T^2*U^4 - 
       7*T^3*U^4 + 6*T^4*U^4 - 2*T^5*U^4 - 2*U^5 + 13*T*U^5 - 15*T^2*U^5 + 
       8*T^3*U^5 - 4*T^4*U^5 + 4*U^6 - 7*T*U^6 + T^2*U^6 - 4*T^3*U^6 - 
       2*U^7 - 2*T^2*U^7))/(3*T^3*U^3*(T + U)^3))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[T])/(T^3*U) + 
  ((-128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((96*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/
   (T^3*U) + (16*(-5 + T)*(-1 + T)*(-1 + T + U)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
   (T^3*U) + ((64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
  (160*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/(T*U^3) + 
  (16*(-1 + T + U)*(5*T^2 - 6*T^3 + 3*T^4 - 2*U^2 - 4*T^2*U^2)*
    G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + 2*U^2 + 6*T^2*U^2)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 - U^2 + T^2*U^2)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/
   (T^3*U^3) + (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*
    G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(9 - 10*T + 5*T^2 + 4*U^2)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
  (32*(-1 + T + U)*(3*T^2 - 6*T^3 + 3*T^4 + U^2 + 2*T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*
    Log[T])/(T*U^3) - (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*(1 + T^2)*(-1 + T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/
   (T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (32*(1 + T^2)*(-1 + T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
   (T^3*U) + ((16*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U))/(T*(-1 + U)^2*U^2) + 
    (16*Nf*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U))/(3*T*(-1 + U)^2*U^2))*Log[mm]*
   Log[T] + ((-32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(T*U^3) - 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3))*G[{U^(-1)}, 1]*
   Log[mm]*Log[T] + ((-8*Nf*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U))/
     (3*T*(-1 + U)^2*U^2) - (2*(-1 + T + U)*(-20 + 40*T - 20*T^2 + 65*U - 
       146*T*U + 73*T^2*U - 70*U^2 + 180*T*U^2 - 86*T^2*U^2 + 25*U^3 - 
       74*T*U^3 + 31*T^2*U^3))/(T*(-1 + U)^4*U^2))*Log[T]^2 + 
  ((16*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (16*(-1 + T + U)*(4 - 4*T + 2*T^2 - 6*U + 7*T*U - 4*T^2*U + U^2 - 
       2*T*U^2 + T^2*U^2))/(T*(-1 + U)^2*U^2))*G[{U^(-1)}, 1]*Log[T]^2 - 
  (40*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/(T*U^3) + 
  (8*(-1 + T + U)*(11 - 14*T + 7*T^2 + 8*U^2)*G[{U^(-1), U^(-1)}, 1]*
    Log[T]^2)/(T*U^3) + 
  Pi^2*((-16*LbL*Nf*(-1 + T)^2*(-1 + T + U)*(4 - 10*U + 9*U^2))/
     (3*T*(-1 + U)^3*U^2) + (4*(-1 + T + U)*(-28*T + 56*T^2 - 28*T^3 - 50*U + 
       104*T*U - 138*T^2*U + 69*T^3*U + 150*U^2 - 158*T*U^2 + 114*T^2*U^2 - 
       57*T^3*U^2 - 150*U^3 + 106*T*U^3 - 22*T^2*U^3 + 11*T^3*U^3 + 50*U^4 - 
       28*T*U^4 - 2*T^2*U^4 + T^3*U^4))/(3*T^2*(-1 + U)^3*U^2))*Log[U] + 
  ((-8*Nf*(-26*T + 7*T^2 + 19*T^3 - 38*U + 57*T*U + 20*T^2*U + 38*U^2 + 
       13*T*U^2))/(9*T^2*U*(T + U)) + 
    (2*(10*T^2 - 31*T^3 + 17*T^4 + 4*T^5 - 176*T*U + 258*T^2*U - 110*T^3*U + 
       31*T^4*U - 42*U^2 + 377*T*U^2 - 305*T^2*U^2 + 181*T^3*U^2 - 
       48*T^4*U^2 + 88*U^3 - 224*T*U^3 + 37*T^2*U^3 - 48*T^3*U^3 - 46*U^4 + 
       27*T*U^4))/(T^2*(-1 + U)*U*(T + U)^2) - 
    (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
       170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 12*U^2 + 
       158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 4*T^5*U^2 + 
       26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 16*U^4 + 
       31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T^2*(-1 + U)*U*(T + U)^2))*Log[U] + 
  (40*Pi^2*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U])/(3*T^3*U) + 
  ((-16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U))/(9*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 
       92*T^2*U + 196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 8*T^7*U - 
       12*U^2 + 28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 
       81*T^5*U^2 - 28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 
       50*T^2*U^3 - 63*T^3*U^3 + 84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 
       70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 75*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 33*T^3*U^5 + 
       10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 
       4*T^2*U^7))/(3*T^3*(-1 + U)^2*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       87*T^3*U + 7*T^4*U + 356*T^5*U - 522*T^6*U + 280*T^7*U - 46*T^8*U + 
       12*T*U^2 - 25*T^2*U^2 + 34*T^3*U^2 + 272*T^4*U^2 - 746*T^5*U^2 + 
       688*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 85*T*U^3 + 
       100*T^2*U^3 + 187*T^3*U^3 - 753*T^4*U^3 + 992*T^5*U^3 - 454*T^6*U^3 + 
       42*T^7*U^3 - 19*U^4 + 208*T*U^4 - 211*T^2*U^4 - 218*T^3*U^4 + 
       694*T^4*U^4 - 584*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 37*U^5 - 
       211*T*U^5 + 128*T^2*U^5 + 142*T^3*U^5 - 266*T^4*U^5 + 56*T^5*U^5 + 
       48*T^6*U^5 - 33*U^6 + 82*T*U^6 - 2*T^2*U^6 - 100*T^3*U^6 + 
       54*T^4*U^6 + 24*T^5*U^6 + 11*U^7 - 6*T*U^7 - 10*T^2*U^7 + 38*T^3*U^7))/
     (T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((112*(-1 + T)^2*(-1 + T + U))/(3*T*U^3) + 
    (64*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(3*T*U^3))*G[{U^(-1)}, 1]*Log[U] + 
  ((16*Nf*(-1 + T + U)*(4*T - 4*T^2 + 3*T^3 + 2*U - 4*T*U - 2*U^2 - T*U^2))/
     (3*T^2*U*(T + U)^2) - (8*(-1 + T + U)*(10*T^3 - 28*T^4 + 27*T^5 - 
       9*T^6 - 26*T^2*U - 22*T^3*U + 88*T^4*U - 61*T^5*U + 9*T^6*U + 
       29*T*U^2 + 6*T^2*U^2 + 49*T^3*U^2 - 73*T^4*U^2 + 35*T^5*U^2 - 
       T^6*U^2 - 7*U^3 - 51*T*U^3 + 13*T^2*U^3 - 62*T^3*U^3 + 15*T^4*U^3 - 
       2*T^5*U^3 + 21*U^4 + 5*T*U^4 + 41*T^2*U^4 + 25*T^3*U^4 - 20*U^5 + 
       16*T*U^5 - 36*T^2*U^5 + 2*T^3*U^5 + 6*U^6 + T^2*U^6))/
     (T^2*(-1 + U)^2*U^2*(T + U)^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-12*T^3 + 38*T^4 - 42*T^5 + 18*T^6 - 2*T^7 - 
       18*T^2*U + 105*T^3*U - 180*T^4*U + 127*T^5*U - 38*T^6*U + 4*T^7*U - 
       30*T*U^2 + 114*T^2*U^2 - 263*T^3*U^2 + 266*T^4*U^2 - 110*T^5*U^2 + 
       13*T^6*U^2 - 2*T^7*U^2 + 69*T*U^3 - 174*T^2*U^3 + 237*T^3*U^3 - 
       108*T^4*U^3 + 16*T^5*U^3 - 2*T^6*U^3 - 2*U^4 - 43*T*U^4 + 52*T^2*U^4 - 
       43*T^3*U^4 + 2*T^4*U^4 + 6*U^5 - 10*T*U^5 + 18*T^2*U^5 - 8*T^3*U^5 - 
       6*U^6 + 5*T*U^6 - 3*T^2*U^6 + 2*T^3*U^6 + 2*U^7 + 2*T^2*U^7))/
     (3*T^2*(-1 + U)^2*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  ((32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) + 
    (8*(-1 + T + U)*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 10*U + 
       28*T*U - 21*T^2*U - 3*T^4*U + 6*T^5*U + 15*U^2 - 32*T*U^2 - 
       23*T^2*U^2 + 68*T^3*U^2 - 34*T^4*U^2 - 6*T^5*U^2 - 7*U^3 + 4*T*U^3 + 
       43*T^2*U^3 - 36*T^3*U^3 + 26*T^4*U^3 + 2*T^5*U^3 + U^4 + 20*T*U^4 - 
       28*T^2*U^4 - 8*T^3*U^4 - 5*T^4*U^4 - 3*U^5 - 16*T*U^5 + 8*T^3*U^5 - 
       T^4*U^5 + 2*U^6 + 4*T*U^6 + 6*T^2*U^6))/(T^3*(-1 + U)^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(2*T^2 - 10*T^3 + 20*T^4 - 20*T^5 + 10*T^6 - 
       2*T^7 - 30*T^2*U + 78*T^3*U - 84*T^4*U + 60*T^5*U - 30*T^6*U + 
       6*T^7*U + 2*U^2 - 6*T*U^2 + 74*T^2*U^2 - 155*T^3*U^2 + 123*T^4*U^2 - 
       62*T^5*U^2 + 30*T^6*U^2 - 6*T^7*U^2 - 12*U^3 + 24*T*U^3 - 88*T^2*U^3 + 
       137*T^3*U^3 - 85*T^4*U^3 + 26*T^5*U^3 - 10*T^6*U^3 + 2*T^7*U^3 + 
       30*U^4 - 39*T*U^4 + 51*T^2*U^4 - 27*T^3*U^4 + 15*T^4*U^4 - 6*T^5*U^4 - 
       40*U^5 + 33*T*U^5 - 43*T^2*U^5 + 17*T^3*U^5 - 9*T^4*U^5 + 2*T^5*U^5 + 
       30*U^6 - 15*T*U^6 + 23*T^2*U^6 - 4*T^3*U^6 + 2*T^4*U^6 - 12*U^7 + 
       3*T*U^7 - 9*T^2*U^7 + 2*U^8 + 2*T^2*U^8))/(3*T^3*(-1 + U)^3*U^3))*
   G[{T^(-1), 0}, 1]*Log[U] + ((32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 4*U + 4*T*U + 
       U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2))/(T^3*U^3) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((-32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 
       2*T^7 + 4*T*U - 24*T^2*U + 44*T^3*U - 36*T^4*U + 8*T^5*U + 8*T^6*U - 
       4*T^7*U + 2*U^2 - 24*T*U^2 + 73*T^2*U^2 - 102*T^3*U^2 + 52*T^4*U^2 - 
       9*T^6*U^2 + 2*T^7*U^2 - 8*U^3 + 48*T*U^3 - 124*T^2*U^3 + 116*T^3*U^3 - 
       30*T^4*U^3 - 12*T^5*U^3 + 6*T^6*U^3 + 14*U^4 - 58*T*U^4 + 
       119*T^2*U^4 - 56*T^3*U^4 - 8*T^4*U^4 + 10*T^5*U^4 - T^6*U^4 - 12*U^5 + 
       48*T*U^5 - 50*T^2*U^5 + 2*T^3*U^5 + 10*T^4*U^5 - 2*T^5*U^5 + 4*U^6 - 
       18*T*U^6 + 5*T^2*U^6 + 4*T^3*U^6 - T^4*U^6))/
     (T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 
       12*T*U + T^2*U - 18*T^3*U + 11*T^4*U + 9*U^2 - 4*T*U^2 - 5*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 - 7*U^3 - 4*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 - 
       T^4*U^3 + 2*U^4 + 4*T*U^4 + 6*T^2*U^4))/(T^3*(-1 + U)*U^3))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((-32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 
       12*T*U + T^2*U - 18*T^3*U + 11*T^4*U + 9*U^2 - 4*T*U^2 - 5*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 - 7*U^3 - 4*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 - 
       T^4*U^3 + 2*U^4 + 4*T*U^4 + 6*T^2*U^4))/(T^3*(-1 + U)*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
       2*T^9 + 4*T^3*U - 38*T^4*U + 94*T^5*U - 112*T^6*U + 80*T^7*U - 
       34*T^8*U + 6*T^9*U + 4*T^2*U^2 - 52*T^3*U^2 + 172*T^4*U^2 - 
       259*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
       4*T*U^3 - 36*T^2*U^3 + 166*T^3*U^3 - 323*T^4*U^3 + 329*T^5*U^3 - 
       212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 27*T*U^4 + 
       101*T^2*U^4 - 256*T^3*U^4 + 310*T^4*U^4 - 205*T^5*U^4 + 97*T^6*U^4 - 
       32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 75*T*U^5 - 152*T^2*U^5 + 
       218*T^3*U^5 - 155*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 
       30*U^6 - 110*T*U^6 + 132*T^2*U^6 - 128*T^3*U^6 + 72*T^4*U^6 - 
       28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 90*T*U^7 - 82*T^2*U^7 + 66*T^3*U^7 - 
       26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 
       4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 
       2*T^2*U^10))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 15*T^6 - 16*T^7 + 9*T^8 - 2*T^9 + 
       8*T^3*U - 42*T^4*U + 78*T^5*U - 67*T^6*U + 30*T^7*U - 13*T^8*U + 
       6*T^9*U + 12*T^2*U^2 - 88*T^3*U^2 + 153*T^4*U^2 - 82*T^5*U^2 - 
       45*T^6*U^2 + 54*T^7*U^2 - 4*T^8*U^2 - 6*T^9*U^2 + 8*T*U^3 - 
       92*T^2*U^3 + 268*T^3*U^3 - 73*T^4*U^3 - 342*T^5*U^3 + 399*T^6*U^3 - 
       142*T^7*U^3 + 2*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 48*T*U^4 + 193*T^2*U^4 - 
       204*T^3*U^4 - 456*T^4*U^4 + 776*T^5*U^4 - 439*T^6*U^4 + 68*T^7*U^4 + 
       4*T^8*U^4 - 10*U^5 + 110*T*U^5 - 117*T^2*U^5 - 246*T^3*U^5 + 
       774*T^4*U^5 - 466*T^5*U^5 + 123*T^6*U^5 + 6*T^7*U^5 - 2*T^8*U^5 + 
       23*U^6 - 130*T*U^6 - 77*T^2*U^6 + 406*T^3*U^6 - 372*T^4*U^6 - 
       2*T^5*U^6 + 30*T^6*U^6 - 8*T^7*U^6 - 31*U^7 + 86*T*U^7 + 131*T^2*U^7 - 
       130*T^3*U^7 - 52*T^4*U^7 + 70*T^5*U^7 - 12*T^6*U^7 + 25*U^8 - 
       26*T*U^8 - 67*T^2*U^8 - 56*T^3*U^8 + 72*T^4*U^8 - 8*T^5*U^8 - 11*U^9 - 
       4*T*U^9 + 7*T^2*U^9 + 34*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 
       6*T^2*U^10))/(T^3*(-1 + U)^3*U^3*(T + U)^4))*G[{(T + U)^(-1), 0}, 1]*
   Log[U] + ((32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 
       10*T^8 - 2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 
       80*T^7*U - 34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 
       259*T^4*U^2 - 295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 
       6*T^9*U^2 + 4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 
       365*T^5*U^3 - 212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 
       2*U^4 - 24*T*U^4 + 152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 
       217*T^5*U^4 + 97*T^6*U^4 - 32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 
       66*T*U^5 - 161*T^2*U^5 + 233*T^3*U^5 - 170*T^4*U^5 + 73*T^5*U^5 - 
       31*T^6*U^5 + 4*T^7*U^5 + 30*U^6 - 101*T*U^6 + 123*T^2*U^6 - 
       122*T^3*U^6 + 72*T^4*U^6 - 28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 
       87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 
       39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 
       9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 2*T^2*U^10))/
     (3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
       8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
       6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
       407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 
       92*T^2*U^3 - 388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 
       148*T^7*U^3 - 11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 
       337*T^2*U^4 + 974*T^3*U^4 - 1826*T^4*U^4 + 1550*T^5*U^4 - 
       542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 10*U^5 - 122*T*U^5 + 
       649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 796*T^5*U^5 + 90*T^6*U^5 + 
       26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 703*T^2*U^6 + 
       1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 8*T^7*U^6 + 
       21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 73*T^4*U^7 + 
       70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
       36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
       30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10))/
     (T^3*(-1 + U)^3*U^3*(T + U)^4))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((8*(-1 + T + U)^2*(2*T - 6*T^2 + 5*T^3 + T^4 - 2*T^5 + 2*U - 12*T*U + 
       17*T^2*U - 12*T^3*U - 2*T^4*U + 4*T^5*U - 6*U^2 + 13*T*U^2 - 
       18*T^2*U^2 + 4*T^3*U^2 - 2*T^5*U^2 + 9*U^3 + 4*T*U^3 + 16*T^2*U^3 + 
       8*T^3*U^3 + 2*T^4*U^3 - 7*U^4 - 10*T*U^4 - 16*T^2*U^4 - 6*T^3*U^4 + 
       2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3*(T + U)) - 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 8*T^6 + 12*T^7 - 8*T^8 + 2*T^9 + 
       6*T^4*U - 22*T^5*U + 30*T^6*U - 18*T^7*U + 4*T^8*U + 8*T^3*U^2 - 
       19*T^4*U^2 + 24*T^5*U^2 - 11*T^6*U^2 + 4*T^7*U^2 - 8*T^2*U^3 + 
       7*T^3*U^3 + T^4*U^3 - 2*T^5*U^3 + 2*T^6*U^3 - 6*T*U^4 + 13*T^2*U^4 - 
       7*T^3*U^4 + 6*T^4*U^4 - 2*T^5*U^4 - 2*U^5 + 13*T*U^5 - 15*T^2*U^5 + 
       8*T^3*U^5 - 4*T^4*U^5 + 4*U^6 - 7*T*U^6 + T^2*U^6 - 4*T^3*U^6 - 
       2*U^7 - 2*T^2*U^7))/(3*T^3*U^3*(T + U)^3))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  (32*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 5*U^2 + 6*T*U^2 + 5*T^2*U^2)*
    G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 7*U^2 - 6*T*U^2 + 7*T^2*U^2)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T)*(-1 + T + U)*(-T^2 + T^3 + 2*U^2 + 2*T*U^2)*
    G[{T^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-3 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/
   (T^3*U) - (16*(-3 + T)^2*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*
    Log[U])/(T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 3*U^2 - 3*T*U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/
   (T^3*U) - (32*(1 + T^2)*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/(T*U^3) + 
  ((-256*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-96*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/(T*U^3) + 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/
   (T*U^3) + (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U^3) + ((128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[U])/(T*U^3) + (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 
     5*T^2*U^2)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 
     1]*Log[U])/(T*U^3) + ((-16*(2 + T)*(-1 + T + U))/(T^2*U) - 
    (16*Nf*(2 + T)*(-1 + T + U))/(3*T^2*U))*Log[mm]*Log[U] + 
  ((-32*(1 + T^2)*(-1 + T + U))/(T^3*U) - (32*Nf*(1 + T^2)*(-1 + T + U))/
     (3*T^3*U))*G[{T^(-1)}, 1]*Log[mm]*Log[U] + 
  ((16*LbL*Nf*(-8*T^3 + 28*T^4 - 36*T^5 + 20*T^6 - 4*T^7 - 8*T^2*U + 
       42*T^3*U - 78*T^4*U + 66*T^5*U - 26*T^6*U + 4*T^7*U - 2*T*U^2 + 
       26*T^2*U^2 - 64*T^3*U^2 + 71*T^4*U^2 - 37*T^5*U^2 + 6*T^6*U^2 - 
       8*U^3 + 20*T*U^3 - 42*T^2*U^3 + 50*T^3*U^3 - 34*T^4*U^3 + 10*T^5*U^3 + 
       20*U^4 - 30*T*U^4 + 33*T^2*U^4 - 29*T^3*U^4 + 10*T^4*U^4 - 16*U^5 + 
       12*T*U^5 - 10*T^2*U^5 + 6*T^3*U^5 + 4*U^6 + 4*T^2*U^6))/
     (3*T^2*(-1 + U)*U^2*(T + U)) + 
    (8*(-2*T^3 + 11*T^5 - 14*T^6 + 5*T^7 - 6*T^2*U + 32*T^3*U - 17*T^4*U - 
       50*T^5*U + 55*T^6*U - 14*T^7*U - 6*T*U^2 - 8*T^2*U^2 - 6*T^3*U^2 - 
       66*T^4*U^2 + 141*T^5*U^2 - 68*T^6*U^2 + 12*T^7*U^2 - 2*U^3 + 
       32*T*U^3 + 34*T^2*U^3 - 112*T^3*U^3 + 255*T^4*U^3 - 158*T^5*U^3 + 
       18*T^6*U^3 - 49*T*U^4 - 38*T^2*U^4 + 163*T^3*U^4 - 220*T^4*U^4 + 
       26*T^5*U^4 + 12*T^6*U^4 + 11*U^5 + 30*T*U^5 + 53*T^2*U^5 - 
       102*T^3*U^5 + 30*T^4*U^5 + 24*T^5*U^5 - 14*U^6 - 13*T*U^6 - 
       52*T^2*U^6 + 30*T^3*U^6 + 12*T^4*U^6 + 5*U^7 + 6*T*U^7 + 20*T^2*U^7))/
     (T^2*(-1 + U)^2*U^2*(T + U)^3))*Log[T]*Log[U] + 
  ((32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
       2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3) - 
    (8*(-1 + T)*(-1 + T + U)*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 
       12*T*U + 20*T^2*U - 16*T^3*U + 4*T^4*U - 7*U^2 - T*U^2 - 15*T^2*U^2 + 
       11*T^3*U^2 - 2*T^4*U^2 - 2*U^3 + 14*T*U^3 + 6*T^2*U^3 - 2*T^3*U^3 + 
       3*U^4 - 7*T*U^4 - 3*T^2*U^4 + T^3*U^4))/(T^3*(-1 + U)^2*U^3))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] + 
  ((32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 
       12*T*U + T^2*U - 18*T^3*U + 11*T^4*U + 9*U^2 - 4*T*U^2 - 5*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 - 7*U^3 - 4*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 - 
       T^4*U^3 + 2*U^4 + 4*T*U^4 + 6*T^2*U^4))/(T^3*(-1 + U)*U^3))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 16*T^3*U^2 - 28*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 22*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
       8*T^3*U + 40*T^4*U - 70*T^5*U + 64*T^6*U - 38*T^7*U + 16*T^8*U - 
       4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 113*T^4*U^2 + 48*T^5*U^2 - 
       12*T^6*U^2 + 16*T^7*U^2 - 12*T^8*U^2 + 2*T^9*U^2 - 8*T*U^3 + 
       80*T^2*U^3 - 188*T^3*U^3 - 16*T^4*U^3 + 182*T^5*U^3 - 94*T^6*U^3 - 
       2*T^7*U^3 + 8*T^8*U^3 - 2*U^4 + 40*T*U^4 - 113*T^2*U^4 - 8*T^3*U^4 + 
       338*T^4*U^4 - 202*T^5*U^4 + 30*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 + 
       8*U^5 - 70*T*U^5 - 32*T^2*U^5 + 330*T^3*U^5 - 298*T^4*U^5 - 
       24*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 - 15*U^6 + 48*T*U^6 + 
       164*T^2*U^6 - 212*T^3*U^6 - 8*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 + 
       16*U^7 - 2*T*U^7 - 106*T^2*U^7 - 22*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 
       9*U^8 - 12*T*U^8 + 14*T^2*U^8 + 30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 
       4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/
   (T^3*U) - (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*
    Log[U])/(T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) + 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*
    Log[U])/(T^3*U) - (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]*
    Log[U])/(T*U^3) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T*U^3) + 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/
   (T*U^3) - (4*(-1 + T)^2*(-1 + T + U)*(10 - 15*U + 4*U^2)*Log[T]^2*Log[U])/
   (T*(-1 + U)^2*U^2) - (40*(-1 + T)^2*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2*
    Log[U])/(T*U^3) + ((8*Nf*(2 + T)*(-1 + T + U))/(3*T^2*U) - 
    (2*(-20 + 9*T)*(-1 + T + U))/(T^2*U))*Log[U]^2 + 
  ((-16*(-4 + T)*(-1 + T + U))/(T^2*U) + (16*Nf*(1 + T^2)*(-1 + T + U))/
     (3*T^3*U))*G[{T^(-1)}, 1]*Log[U]^2 - 
  (8*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/(T^3*U) + 
  (8*(11 - 6*T + 3*T^2)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/
   (T^3*U) + (4*(-10 + 7*T)*(-1 + T + U)*Log[T]*Log[U]^2)/(T^2*U) - 
  (8*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/(T^3*U) + 
  ((96*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T + 4*T^2 - 4*U + 10*T*U - 10*T^2*U + 
       12*U^2 - 9*T*U^2 + 9*T^2*U^2 - 12*U^3 + 4*U^4))/(T^2*(-1 + U)^3*U^2) - 
    (8*(-1 + T + U)*(4*T - 8*T^2 + 4*T^3 + 4*U - 26*T*U + 22*T^2*U - 
       15*T^3*U - 12*U^2 + 44*T*U^2 + 26*T^2*U^2 - T^3*U^2 + 12*U^3 - 
       67*T*U^3 - 16*T^2*U^3 - 4*T^3*U^3 - 4*U^4 + 33*T*U^4 + 4*T^3*U^4))/
     (T^2*(-1 + U)^3*U^2))*Zeta[3] + 
  ((-192*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (32*(1 + 3*T)*(-1 + T + U))/(T^3*U))*G[{T^(-1)}, 1]*Zeta[3] + 
  ((-384*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (32*(-1 + T + U)*(1 - 2*T + T^2 + 4*U^2))/(T*U^3))*G[{U^(-1)}, 1]*
   Zeta[3] - (192*(-1 + T + U)*Log[mm]*Zeta[3])/(T*U), 
 (152*Nf*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 
     8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/
   (9*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (2*(36*T - 94*T^2 + 80*T^3 - 22*T^4 + 36*U - 172*T*U + 208*T^2*U - 
     76*T^3*U + 11*T^4*U - 94*U^2 + 208*T*U^2 - 92*T^2*U^2 - 11*T^3*U^2 + 
     80*U^3 - 76*T*U^3 - 11*T^2*U^3 - 22*U^4 + 11*T*U^4))/
   ((-1 + T)*T*(-1 + U)*U*(T + U)^2) + 
  Pi^2*((16*Nf*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 2*U - 6*T*U + 
       8*T^2*U - 5*T^3*U + T^4*U - 6*U^2 + 8*T*U^2 - 3*T^3*U^2 + 2*T^4*U^2 + 
       6*U^3 - 5*T*U^3 - 3*T^2*U^3 - 2*U^4 + T*U^4 + 2*T^2*U^4))/
     (9*(-1 + T)^2*T^2*(-1 + U)^2*U^2) + 
    (8*LbL*Nf*(24*T^2 - 136*T^3 + 324*T^4 - 416*T^5 + 304*T^6 - 120*T^7 + 
       20*T^8 + 48*T*U - 283*T^2*U + 755*T^3*U - 1181*T^4*U + 1134*T^5*U - 
       638*T^6*U + 185*T^7*U - 20*T^8*U + 24*U^2 - 283*T*U^2 + 892*T^2*U^2 - 
       1389*T^3*U^2 + 1362*T^4*U^2 - 847*T^5*U^2 + 241*T^6*U^2 + 20*T^7*U^2 - 
       20*T^8*U^2 - 136*U^3 + 755*T*U^3 - 1389*T^2*U^3 + 1124*T^3*U^3 - 
       424*T^4*U^3 - 83*T^5*U^3 + 230*T^6*U^3 - 115*T^7*U^3 + 20*T^8*U^3 + 
       324*U^4 - 1181*T*U^4 + 1362*T^2*U^4 - 424*T^3*U^4 - 288*T^4*U^4 + 
       400*T^5*U^4 - 205*T^6*U^4 + 30*T^7*U^4 - 416*U^5 + 1134*T*U^5 - 
       847*T^2*U^5 - 83*T^3*U^5 + 400*T^4*U^5 - 220*T^5*U^5 + 50*T^6*U^5 + 
       304*U^6 - 638*T*U^6 + 241*T^2*U^6 + 230*T^3*U^6 - 205*T^4*U^6 + 
       50*T^5*U^6 - 120*U^7 + 185*T*U^7 + 20*T^2*U^7 - 115*T^3*U^7 + 
       30*T^4*U^7 + 20*U^8 - 20*T*U^8 - 20*T^2*U^8 + 20*T^3*U^8))/
     (9*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)) + 
    (4*(14*T^3 + 6*T^4 - 157*T^5 + 295*T^6 - 213*T^7 + 55*T^8 + 42*T^2*U - 
       136*T^3*U - 113*T^4*U + 764*T^5*U - 889*T^6*U + 366*T^7*U - 34*T^8*U + 
       42*T*U^2 + 76*T^2*U^2 - 754*T^3*U^2 + 1711*T^4*U^2 - 1817*T^5*U^2 + 
       801*T^6*U^2 + 2*T^7*U^2 - 61*T^8*U^2 + 14*U^3 - 136*T*U^3 - 
       754*T^2*U^3 + 2844*T^3*U^3 - 3277*T^4*U^3 + 1550*T^5*U^3 - 
       62*T^6*U^3 - 219*T^7*U^3 + 61*T^8*U^3 + 6*U^4 - 113*T*U^4 + 
       1711*T^2*U^4 - 3277*T^3*U^4 + 1760*T^4*U^4 + 166*T^5*U^4 - 
       257*T^6*U^4 + 25*T^7*U^4 - 157*U^5 + 764*T*U^5 - 1817*T^2*U^5 + 
       1550*T^3*U^5 + 166*T^4*U^5 - 558*T^5*U^5 - 50*T^6*U^5 + 60*T^7*U^5 + 
       295*U^6 - 889*T*U^6 + 801*T^2*U^6 - 62*T^3*U^6 - 257*T^4*U^6 - 
       50*T^5*U^6 + 120*T^6*U^6 - 213*U^7 + 366*T*U^7 + 2*T^2*U^7 - 
       219*T^3*U^7 + 25*T^4*U^7 + 60*T^5*U^7 + 55*U^8 - 34*T*U^8 - 
       61*T^2*U^8 + 61*T^3*U^8))/(3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*
      (T + U)^3)) + Pi^2*((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(9*T^3*U) + 
    (8*LbL*Nf*(-1 + T + U)*(20*T^2 - 80*T^3 + 120*T^4 - 80*T^5 + 20*T^6 - 
       15*T^2*U + 25*T^3*U + 15*T^4*U - 45*T^5*U + 20*T^6*U + 20*U^2 - 
       33*T*U^2 - 5*T^3*U^2 - 20*U^3 + 13*T*U^3 + 5*T^3*U^3 + 20*T^4*U^3))/
     (9*T^3*U^3) + (4*(-1 + T + U)*(14 - 70*T + 157*T^2 - 201*T^3 + 151*T^4 - 
       61*T^5 + 10*T^6 - 70*U + 252*T*U - 383*T^2*U + 316*T^3*U - 141*T^4*U + 
       26*T^5*U + 109*U^2 - 281*T*U^2 + 234*T^2*U^2 - 6*T^3*U^2 - 
       139*T^4*U^2 + 113*T^5*U^2 - 30*T^6*U^2 - 47*U^3 + 72*T*U^3 + 
       68*T^2*U^3 - 174*T^3*U^3 + 139*T^4*U^3 - 76*T^5*U^3 + 20*T^6*U^3 - 
       23*U^4 + 41*T*U^4 - 85*T^2*U^4 + 89*T^3*U^4 - 34*T^4*U^4 + 8*T^5*U^4 + 
       17*U^5 - 14*T*U^5 + 9*T^2*U^5 - 18*T^3*U^5 + 12*T^4*U^5 - 4*T^5*U^5))/
     (3*(-1 + T)^2*T^3*(-1 + U)^2*U^3))*G[{T^(-1)}, 1] + 
  Pi^2*((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(9*T*U^3) + 
    (8*LbL*Nf*(-1 + T + U)*(20*T^2 - 20*T^3 - 33*T^2*U + 13*T^3*U + 20*U^2 - 
       15*T*U^2 - 80*U^3 + 25*T*U^3 - 5*T^2*U^3 + 5*T^3*U^3 + 120*U^4 + 
       15*T*U^4 + 20*T^3*U^4 - 80*U^5 - 45*T*U^5 + 20*U^6 + 20*T*U^6))/
     (9*T^3*U^3) - (4*(-1 + T + U)*(-14 + 70*T - 109*T^2 + 47*T^3 + 23*T^4 - 
       17*T^5 + 70*U - 252*T*U + 281*T^2*U - 72*T^3*U - 41*T^4*U + 14*T^5*U - 
       157*U^2 + 383*T*U^2 - 234*T^2*U^2 - 68*T^3*U^2 + 85*T^4*U^2 - 
       9*T^5*U^2 + 201*U^3 - 316*T*U^3 + 6*T^2*U^3 + 174*T^3*U^3 - 
       89*T^4*U^3 + 18*T^5*U^3 - 151*U^4 + 141*T*U^4 + 139*T^2*U^4 - 
       139*T^3*U^4 + 34*T^4*U^4 - 12*T^5*U^4 + 61*U^5 - 26*T*U^5 - 
       113*T^2*U^5 + 76*T^3*U^5 - 8*T^4*U^5 + 4*T^5*U^5 - 10*U^6 + 
       30*T^2*U^6 - 20*T^3*U^6))/(3*(-1 + T)^2*T^3*(-1 + U)^2*U^3))*
   G[{U^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
       72*T*U + 206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 
       206*T*U^2 - 320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 
       2*T^6*U^2 + 38*U^3 - 202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 
       29*T^4*U^3 + 4*T^5*U^3 - 42*U^4 + 74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 
       4*T^4*U^4 + 18*U^5 - 6*T*U^5 - 7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 
       2*T^2*U^6))/(3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)^2) + 
    (8*Nf*(-1 + T + U)*(-38*T^2 + 152*T^3 - 228*T^4 + 152*T^5 - 38*T^6 - 
       128*T*U + 574*T^2*U - 960*T^3*U + 748*T^4*U - 259*T^5*U + 25*T^6*U - 
       38*U^2 + 574*T*U^2 - 1516*T^2*U^2 + 1512*T^3*U^2 - 570*T^4*U^2 + 
       25*T^5*U^2 + 38*T^6*U^2 + 152*U^3 - 960*T*U^3 + 1512*T^2*U^3 - 
       646*T^3*U^3 - 140*T^4*U^3 + 82*T^5*U^3 - 228*U^4 + 748*T*U^4 - 
       570*T^2*U^4 - 140*T^3*U^4 + 140*T^4*U^4 + 152*U^5 - 259*T*U^5 + 
       25*T^2*U^5 + 82*T^3*U^5 - 38*U^6 + 25*T*U^6 + 38*T^2*U^6))/
     (9*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (2*(-1 + T + U)*(-42*T^3 + 172*T^4 - 264*T^5 + 180*T^6 - 46*T^7 - 
       202*T^2*U + 934*T^3*U - 1604*T^4*U + 1258*T^5*U - 427*T^6*U + 
       41*T^7*U - 202*T*U^2 + 1492*T^2*U^2 - 3472*T^3*U^2 + 3444*T^4*U^2 - 
       1447*T^5*U^2 + 176*T^6*U^2 + 22*T^7*U^2 - 42*U^3 + 934*T*U^3 - 
       3472*T^2*U^3 + 4668*T^3*U^3 - 2332*T^4*U^3 + 129*T^5*U^3 + 
       132*T^6*U^3 + 172*U^4 - 1604*T*U^4 + 3444*T^2*U^4 - 2332*T^3*U^4 - 
       44*T^4*U^4 + 386*T^5*U^4 - 48*T^6*U^4 - 264*U^5 + 1258*T*U^5 - 
       1447*T^2*U^5 + 129*T^3*U^5 + 386*T^4*U^5 - 96*T^5*U^5 + 180*U^6 - 
       427*T*U^6 + 176*T^2*U^6 + 132*T^3*U^6 - 48*T^4*U^6 - 46*U^7 + 
       41*T*U^7 + 22*T^2*U^7))/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-40*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
       8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 
       8*T^2*U^2 - 28*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 
       8*T^7*U^2 + 8*T*U^3 - 28*T^2*U^3 + 16*T^3*U^3 - 7*T^5*U^3 + 
       8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
       16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
       29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 
       4*U^8 + 4*T*U^8))/(9*T^3*U^3*(T + U)^2) - 
    (4*(-1 + T + U)*(14*T^4 - 70*T^5 + 157*T^6 - 201*T^7 + 151*T^8 - 61*T^9 + 
       10*T^10 + 56*T^3*U - 350*T^4*U + 830*T^5*U - 995*T^6*U + 644*T^7*U - 
       209*T^8*U + 24*T^9*U + 84*T^2*U^2 - 700*T^3*U^2 + 1747*T^4*U^2 - 
       1761*T^5*U^2 + 458*T^6*U^2 + 491*T^7*U^2 - 458*T^8*U^2 + 169*T^9*U^2 - 
       30*T^10*U^2 + 56*T*U^3 - 700*T^2*U^3 + 2508*T^3*U^3 - 2735*T^4*U^3 - 
       688*T^5*U^3 + 3291*T^6*U^3 - 2500*T^7*U^3 + 965*T^8*U^3 - 
       210*T^9*U^3 + 20*T^10*U^3 + 14*U^4 - 350*T*U^4 + 1747*T^2*U^4 - 
       2735*T^3*U^4 - 946*T^4*U^4 + 5904*T^5*U^4 - 5224*T^6*U^4 + 
       2099*T^7*U^4 - 590*T^8*U^4 + 95*T^9*U^4 - 70*U^5 + 830*T*U^5 - 
       1761*T^2*U^5 - 688*T^3*U^5 + 5904*T^4*U^5 - 6752*T^5*U^5 + 
       3075*T^6*U^5 - 730*T^7*U^5 + 195*T^8*U^5 - 10*T^9*U^5 + 157*U^6 - 
       995*T*U^6 + 458*T^2*U^6 + 3291*T^3*U^6 - 5224*T^4*U^6 + 3075*T^5*U^6 - 
       1000*T^6*U^6 + 250*T^7*U^6 - 40*T^8*U^6 - 201*U^7 + 644*T*U^7 + 
       491*T^2*U^7 - 2500*T^3*U^7 + 2099*T^4*U^7 - 730*T^5*U^7 + 
       250*T^6*U^7 - 60*T^7*U^7 + 151*U^8 - 209*T*U^8 - 458*T^2*U^8 + 
       965*T^3*U^8 - 590*T^4*U^8 + 195*T^5*U^8 - 40*T^6*U^8 - 61*U^9 + 
       24*T*U^9 + 169*T^2*U^9 - 210*T^3*U^9 + 95*T^4*U^9 - 10*T^5*U^9 + 
       10*U^10 - 30*T^2*U^10 + 20*T^3*U^10))/(3*(-1 + T)^2*T^3*(-1 + U)^2*U^3*
      (T + U)^4))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-16*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 41*U^2 + 24*T*U^2 + 41*U^3 + 
       17*T*U^3))/(3*T^3*U^3))*G[{T^(-1), 0}, 1] + 
  ((16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 25*T*U - 
       16*T^2*U + 25*T^3*U))/(9*(-1 + T)^2*T^3*U) + 
    (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 16*T^6 - 20*T^7 + 
       4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 76*T^5*U - 60*T^6*U + 
       33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 118*T^2*U^2 + 355*T^3*U^2 - 
       212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 4*T^8*U^2 - 58*U^3 + 
       183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 13*T^4*U^3 + 20*T^5*U^3 + 
       32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 116*U^4 - 309*T*U^4 + 
       274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 63*T^5*U^4 - 39*T^6*U^4 + 
       6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 184*T^2*U^5 - 16*T^3*U^5 + 
       78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 76*U^6 - 138*T*U^6 + 
       44*T^2*U^6 + 53*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 26*U^7 + 
       39*T*U^7 + 6*T^2*U^7 - 25*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 
       4*T^2*U^8 + 4*T^3*U^8))/(3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) + 
    (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
       12*T^2*U + 103*T^3*U - 161*T^4*U - 160*T^5*U + 623*T^6*U - 589*T^7*U + 
       220*T^8*U - 24*T^9*U - 12*T*U^2 + 49*T^2*U^2 - 171*T^3*U^2 + 
       152*T^4*U^2 + 358*T^5*U^2 - 715*T^6*U^2 + 359*T^7*U^2 + 2*T^8*U^2 - 
       22*T^9*U^2 - 4*U^3 + 101*T*U^3 - 299*T^2*U^3 + 354*T^3*U^3 + 
       18*T^4*U^3 - 577*T^5*U^3 + 509*T^6*U^3 + T^7*U^3 - 122*T^8*U^3 + 
       26*T^9*U^3 + 23*U^4 - 315*T*U^4 + 852*T^2*U^4 - 850*T^3*U^4 + 
       187*T^4*U^4 + 168*T^5*U^4 + 21*T^6*U^4 - 93*T^7*U^4 + 14*T^8*U^4 - 
       56*U^5 + 478*T*U^5 - 1045*T^2*U^5 + 801*T^3*U^5 - 171*T^4*U^5 + 
       151*T^5*U^5 - 176*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 70*U^6 - 
       370*T*U^6 + 567*T^2*U^6 - 240*T^3*U^6 - 29*T^4*U^6 - 32*T^5*U^6 - 
       28*T^6*U^6 + 48*T^7*U^6 - 44*U^7 + 133*T*U^7 - 114*T^2*U^7 + 
       12*T^3*U^7 - 6*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 11*U^8 - 15*T*U^8 + 
       2*T^2*U^8 - 13*T^3*U^8 + 22*T^4*U^8))/((-1 + T)^2*T^3*(-1 + U)^2*U^2*
      (T + U)^3))*G[{T^(-1), 0}, 1] - 
  (16*Pi^2*(-3 + T + U)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1])/(T^3*U) - 
  (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) + 
  (8*Pi^2*(-1 + T + U)*(-9 + 5*T + 9*U + 4*T*U)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (T^3*U) + ((-16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 
       25*T*U - 16*T^2*U + 25*T^3*U))/(9*(-1 + T)^2*T^3*U) - 
    (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 16*T^6 - 20*T^7 + 
       4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 76*T^5*U - 60*T^6*U + 
       33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 118*T^2*U^2 + 355*T^3*U^2 - 
       212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 4*T^8*U^2 - 58*U^3 + 
       183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 13*T^4*U^3 + 20*T^5*U^3 + 
       32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 116*U^4 - 309*T*U^4 + 
       274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 63*T^5*U^4 - 39*T^6*U^4 + 
       6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 184*T^2*U^5 - 16*T^3*U^5 + 
       78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 76*U^6 - 138*T*U^6 + 
       44*T^2*U^6 + 53*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 26*U^7 + 
       39*T*U^7 + 6*T^2*U^7 - 25*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 
       4*T^2*U^8 + 4*T^3*U^8))/(3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) - 
    (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
       12*T^2*U + 103*T^3*U - 161*T^4*U - 160*T^5*U + 623*T^6*U - 589*T^7*U + 
       220*T^8*U - 24*T^9*U - 12*T*U^2 + 49*T^2*U^2 - 171*T^3*U^2 + 
       152*T^4*U^2 + 358*T^5*U^2 - 715*T^6*U^2 + 359*T^7*U^2 + 2*T^8*U^2 - 
       22*T^9*U^2 - 4*U^3 + 101*T*U^3 - 299*T^2*U^3 + 354*T^3*U^3 + 
       18*T^4*U^3 - 577*T^5*U^3 + 509*T^6*U^3 + T^7*U^3 - 122*T^8*U^3 + 
       26*T^9*U^3 + 23*U^4 - 315*T*U^4 + 852*T^2*U^4 - 850*T^3*U^4 + 
       187*T^4*U^4 + 168*T^5*U^4 + 21*T^6*U^4 - 93*T^7*U^4 + 14*T^8*U^4 - 
       56*U^5 + 478*T*U^5 - 1045*T^2*U^5 + 801*T^3*U^5 - 171*T^4*U^5 + 
       151*T^5*U^5 - 176*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 70*U^6 - 
       370*T*U^6 + 567*T^2*U^6 - 240*T^3*U^6 - 29*T^4*U^6 - 32*T^5*U^6 - 
       28*T^6*U^6 + 48*T^7*U^6 - 44*U^7 + 133*T*U^7 - 114*T^2*U^7 + 
       12*T^3*U^7 - 6*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 11*U^8 - 15*T*U^8 + 
       2*T^2*U^8 - 13*T^3*U^8 + 22*T^4*U^8))/((-1 + T)^2*T^3*(-1 + U)^2*U^2*
      (T + U)^3))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((-16*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(3*T*U^3) - 
    (8*(-1 + T + U)*(-41*T^2 + 41*T^3 + 24*T^2*U + 17*T^3*U - 2*U^2 + 2*U^3 + 
       2*T*U^3))/(3*T^3*U^3))*G[{U^(-1), 0}, 1] + 
  ((16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 16*T*U^2 + 
       3*U^3 + 25*T*U^3))/(9*T*(-1 + U)^2*U^3) + 
    (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 
       4*T^8 - 43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 
       39*T^7*U - 4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 
       274*T^4*U^2 - 184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 
       92*U^3 - 327*T*U^3 + 355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 
       16*T^5*U^3 + 53*T^6*U^3 - 25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 
       327*T*U^4 - 212*T^2*U^4 - 13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 
       39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 
       63*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 
       59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 20*U^7 + 
       33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 
       4*T^3*U^8))/(3*(-1 + T)^2*T^2*(-1 + U)*U^3*(T + U)) + 
    (4*(-4*T^3 + 23*T^4 - 56*T^5 + 70*T^6 - 44*T^7 + 11*T^8 - 12*T^2*U + 
       101*T^3*U - 315*T^4*U + 478*T^5*U - 370*T^6*U + 133*T^7*U - 15*T^8*U - 
       12*T*U^2 + 49*T^2*U^2 - 299*T^3*U^2 + 852*T^4*U^2 - 1045*T^5*U^2 + 
       567*T^6*U^2 - 114*T^7*U^2 + 2*T^8*U^2 - 4*U^3 + 103*T*U^3 - 
       171*T^2*U^3 + 354*T^3*U^3 - 850*T^4*U^3 + 801*T^5*U^3 - 240*T^6*U^3 + 
       12*T^7*U^3 - 13*T^8*U^3 - 12*U^4 - 161*T*U^4 + 152*T^2*U^4 + 
       18*T^3*U^4 + 187*T^4*U^4 - 171*T^5*U^4 - 29*T^6*U^4 - 6*T^7*U^4 + 
       22*T^8*U^4 + 114*U^5 - 160*T*U^5 + 358*T^2*U^5 - 577*T^3*U^5 + 
       168*T^4*U^5 + 151*T^5*U^5 - 32*T^6*U^5 + 2*T^7*U^5 - 258*U^6 + 
       623*T*U^6 - 715*T^2*U^6 + 509*T^3*U^6 + 21*T^4*U^6 - 176*T^5*U^6 - 
       28*T^6*U^6 + 24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 359*T^2*U^7 + 
       T^3*U^7 - 93*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 138*U^8 + 220*T*U^8 + 
       2*T^2*U^8 - 122*T^3*U^8 + 14*T^4*U^8 + 24*T^5*U^8 + 28*U^9 - 
       24*T*U^9 - 22*T^2*U^9 + 26*T^3*U^9))/((-1 + T)^2*T^2*(-1 + U)^2*U^3*
      (T + U)^3))*G[{U^(-1), 0}, 1] - 
  (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) - 
  (16*Pi^2*(-3 + T + U)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1])/(T*U^3) + 
  (8*Pi^2*(-1 + T + U)*(-9 + 9*T + 5*U + 4*T*U)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (T*U^3) + ((-16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 
       16*T*U^2 + 3*U^3 + 25*T*U^3))/(9*T*(-1 + U)^2*U^3) - 
    (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 
       4*T^8 - 43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 
       39*T^7*U - 4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 
       274*T^4*U^2 - 184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 
       92*U^3 - 327*T*U^3 + 355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 
       16*T^5*U^3 + 53*T^6*U^3 - 25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 
       327*T*U^4 - 212*T^2*U^4 - 13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 
       39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 
       63*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 
       59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 20*U^7 + 
       33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 
       4*T^3*U^8))/(3*(-1 + T)^2*T^2*(-1 + U)*U^3*(T + U)) - 
    (4*(-4*T^3 + 23*T^4 - 56*T^5 + 70*T^6 - 44*T^7 + 11*T^8 - 12*T^2*U + 
       101*T^3*U - 315*T^4*U + 478*T^5*U - 370*T^6*U + 133*T^7*U - 15*T^8*U - 
       12*T*U^2 + 49*T^2*U^2 - 299*T^3*U^2 + 852*T^4*U^2 - 1045*T^5*U^2 + 
       567*T^6*U^2 - 114*T^7*U^2 + 2*T^8*U^2 - 4*U^3 + 103*T*U^3 - 
       171*T^2*U^3 + 354*T^3*U^3 - 850*T^4*U^3 + 801*T^5*U^3 - 240*T^6*U^3 + 
       12*T^7*U^3 - 13*T^8*U^3 - 12*U^4 - 161*T*U^4 + 152*T^2*U^4 + 
       18*T^3*U^4 + 187*T^4*U^4 - 171*T^5*U^4 - 29*T^6*U^4 - 6*T^7*U^4 + 
       22*T^8*U^4 + 114*U^5 - 160*T*U^5 + 358*T^2*U^5 - 577*T^3*U^5 + 
       168*T^4*U^5 + 151*T^5*U^5 - 32*T^6*U^5 + 2*T^7*U^5 - 258*U^6 + 
       623*T*U^6 - 715*T^2*U^6 + 509*T^3*U^6 + 21*T^4*U^6 - 176*T^5*U^6 - 
       28*T^6*U^6 + 24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 359*T^2*U^7 + 
       T^3*U^7 - 93*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 138*U^8 + 220*T*U^8 + 
       2*T^2*U^8 - 122*T^3*U^8 + 14*T^4*U^8 + 24*T^5*U^8 + 28*U^9 - 
       24*T*U^9 - 22*T^2*U^9 + 26*T^3*U^9))/((-1 + T)^2*T^2*(-1 + U)^2*U^3*
      (T + U)^3))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^3*U^3) + 
  ((-16*Nf*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6))/
     (3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
    (4*(-2*T^3 + 44*T^4 - 158*T^5 + 230*T^6 - 152*T^7 + 38*T^8 + 6*T^2*U + 
       2*T^3*U - 208*T^4*U + 594*T^5*U - 633*T^6*U + 270*T^7*U - 31*T^8*U + 
       6*T*U^2 + 204*T^2*U^2 - 782*T^3*U^2 + 1322*T^4*U^2 - 1293*T^5*U^2 + 
       628*T^6*U^2 - 53*T^7*U^2 - 32*T^8*U^2 - 2*U^3 + 2*T*U^3 - 
       782*T^2*U^3 + 2204*T^3*U^3 - 2414*T^4*U^3 + 1324*T^5*U^3 - 
       251*T^6*U^3 - 106*T^7*U^3 + 48*T^8*U^3 + 44*U^4 - 208*T*U^4 + 
       1322*T^2*U^4 - 2414*T^3*U^4 + 1568*T^4*U^4 - 237*T^5*U^4 - 
       68*T^6*U^4 + 16*T^7*U^4 - 158*U^5 + 594*T*U^5 - 1293*T^2*U^5 + 
       1324*T^3*U^5 - 237*T^4*U^5 - 276*T^5*U^5 - 48*T^6*U^5 + 48*T^7*U^5 + 
       230*U^6 - 633*T*U^6 + 628*T^2*U^6 - 251*T^3*U^6 - 68*T^4*U^6 - 
       48*T^5*U^6 + 96*T^6*U^6 - 152*U^7 + 270*T*U^7 - 53*T^2*U^7 - 
       106*T^3*U^7 + 16*T^4*U^7 + 48*T^5*U^7 + 38*U^8 - 31*T*U^8 - 
       32*T^2*U^8 + 48*T^3*U^8))/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
    (32*LbL*Nf*(12*T^2 - 66*T^3 + 134*T^4 - 112*T^5 + 8*T^6 + 46*T^7 - 
       26*T^8 + 4*T^9 + 36*T*U - 240*T^2*U + 619*T^3*U - 739*T^4*U + 
       341*T^5*U + 78*T^6*U - 134*T^7*U + 43*T^8*U - 4*T^9*U + 12*U^2 - 
       240*T*U^2 + 982*T^2*U^2 - 1669*T^3*U^2 + 1234*T^4*U^2 - 201*T^5*U^2 - 
       211*T^6*U^2 + 95*T^7*U^2 + 2*T^8*U^2 - 4*T^9*U^2 - 66*U^3 + 
       619*T*U^3 - 1669*T^2*U^3 + 1790*T^3*U^3 - 617*T^4*U^3 - 119*T^5*U^3 + 
       40*T^6*U^3 + 65*T^7*U^3 - 29*T^8*U^3 + 4*T^9*U^3 + 134*U^4 - 
       739*T*U^4 + 1234*T^2*U^4 - 617*T^3*U^4 - 44*T^4*U^4 - 66*T^5*U^4 + 
       158*T^6*U^4 - 70*T^7*U^4 + 10*T^8*U^4 - 112*U^5 + 341*T*U^5 - 
       201*T^2*U^5 - 119*T^3*U^5 - 66*T^4*U^5 + 198*T^5*U^5 - 93*T^6*U^5 + 
       16*T^7*U^5 + 8*U^6 + 78*T*U^6 - 211*T^2*U^6 + 40*T^3*U^6 + 
       158*T^4*U^6 - 93*T^5*U^6 + 20*T^6*U^6 + 46*U^7 - 134*T*U^7 + 
       95*T^2*U^7 + 65*T^3*U^7 - 70*T^4*U^7 + 16*T^5*U^7 - 26*U^8 + 
       43*T*U^8 + 2*T^2*U^8 - 29*T^3*U^8 + 10*T^4*U^8 + 4*U^9 - 4*T*U^9 - 
       4*T^2*U^9 + 4*T^3*U^9))/(3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-2 + T + U)*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 
       6*T*U - 16*T^2*U + 14*T^3*U - 4*T^4*U + 2*U^2 - 16*T*U^2 + 
       16*T^2*U^2 - T^4*U^2 + 2*T^5*U^2 - 6*U^3 + 14*T*U^3 - 4*T^3*U^3 + 
       2*T^4*U^3 + 6*U^4 - 4*T*U^4 - T^2*U^4 + 2*T^3*U^4 - 2*U^5 + 
       2*T^2*U^5))/(3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(-8*T^4 + 30*T^5 - 43*T^6 + 28*T^7 - 7*T^8 - 40*T^3*U + 
       164*T^4*U - 246*T^5*U + 164*T^6*U - 41*T^7*U - T^8*U - 56*T^2*U^2 + 
       310*T^3*U^2 - 557*T^4*U^2 + 410*T^5*U^2 - 106*T^6*U^2 - 9*T^7*U^2 + 
       2*T^8*U^2 - 40*T*U^3 + 310*T^2*U^3 - 692*T^3*U^3 + 558*T^4*U^3 - 
       127*T^5*U^3 - 31*T^6*U^3 + 8*T^7*U^3 - 8*U^4 + 164*T*U^4 - 
       557*T^2*U^4 + 558*T^3*U^4 - 102*T^4*U^4 - 71*T^5*U^4 + 22*T^6*U^4 + 
       30*U^5 - 246*T*U^5 + 410*T^2*U^5 - 127*T^3*U^5 - 71*T^4*U^5 + 
       32*T^5*U^5 - 43*U^6 + 164*T*U^6 - 106*T^2*U^6 - 31*T^3*U^6 + 
       22*T^4*U^6 + 28*U^7 - 41*T*U^7 - 9*T^2*U^7 + 8*T^3*U^7 - 7*U^8 - 
       T*U^8 + 2*T^2*U^8))/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (16*(-1 + T + U)*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 12*U + 
       34*T*U - 22*T^2*U - 11*T^3*U + 9*T^4*U + 2*T^5*U + 25*U^2 - 42*T*U^2 - 
       41*T^2*U^2 + 108*T^3*U^2 - 56*T^4*U^2 + 6*T^5*U^2 - 22*U^3 - 9*T*U^3 + 
       112*T^2*U^3 - 114*T^3*U^3 + 37*T^4*U^3 - 10*T^5*U^3 + 8*U^4 + 
       61*T*U^4 - 101*T^2*U^4 + 52*T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 4*U^5 - 
       51*T*U^5 + 50*T^2*U^5 - 13*T^3*U^5 + 5*U^6 + 17*T*U^6 - 17*T^2*U^6 + 
       2*T^3*U^6 - T^4*U^6 - 2*U^7 - 2*T*U^7 + 4*T^2*U^7))/
     ((-1 + T)*T^3*(-1 + U)^3*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 16*T^3 - 24*T^4 + 16*T^5 - 4*T^6 + 
       63*T^2*U - 101*T^3*U + 69*T^4*U - 39*T^5*U + 8*T^6*U - 4*U^2 + 
       6*T*U^2 - 177*T^2*U^2 + 172*T^3*U^2 - 63*T^4*U^2 + 21*T^5*U^2 + 
       28*U^3 - 26*T*U^3 + 200*T^2*U^3 - 102*T^3*U^3 + 11*T^4*U^3 + 
       11*T^5*U^3 - 8*T^6*U^3 - 84*U^4 + 39*T*U^4 - 84*T^2*U^4 - 20*T^3*U^4 + 
       15*T^4*U^4 - 9*T^5*U^4 + 4*T^6*U^4 + 140*U^5 - 12*T*U^5 + 3*T^2*U^5 + 
       5*T^3*U^5 - 12*T^4*U^5 - 140*U^6 - 32*T*U^6 - T^2*U^6 - 10*T^3*U^6 + 
       4*T^4*U^6 + 84*U^7 + 42*T*U^7 + 4*T^3*U^7 - 28*U^8 - 21*T*U^8 + 
       4*U^9 + 4*T*U^9))/(3*T^3*(-1 + U)^3*U^3))*G[{T^(-1), 0, 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 16*T^3 - 24*T^4 + 16*T^5 - 4*T^6 + 
       63*T^2*U - 101*T^3*U + 69*T^4*U - 39*T^5*U + 8*T^6*U - 4*U^2 + 
       6*T*U^2 - 177*T^2*U^2 + 172*T^3*U^2 - 63*T^4*U^2 + 21*T^5*U^2 + 
       28*U^3 - 26*T*U^3 + 200*T^2*U^3 - 102*T^3*U^3 + 11*T^4*U^3 + 
       11*T^5*U^3 - 8*T^6*U^3 - 84*U^4 + 39*T*U^4 - 84*T^2*U^4 - 20*T^3*U^4 + 
       15*T^4*U^4 - 9*T^5*U^4 + 4*T^6*U^4 + 140*U^5 - 12*T*U^5 + 3*T^2*U^5 + 
       5*T^3*U^5 - 12*T^4*U^5 - 140*U^6 - 32*T*U^6 - T^2*U^6 - 10*T^3*U^6 + 
       4*T^4*U^6 + 84*U^7 + 42*T*U^7 + 4*T^3*U^7 - 28*U^8 - 21*T*U^8 + 
       4*U^9 + 4*T*U^9))/(3*T^3*(-1 + U)^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 23*T^4 + 31*T^5 - 25*T^6 + 11*T^7 - 
       2*T^8 - 4*T*U + 32*T^2*U - 94*T^3*U + 126*T^4*U - 73*T^5*U + 
       10*T^6*U + T^7*U + 2*T^8*U - 2*U^2 + 34*T*U^2 - 151*T^2*U^2 + 
       248*T^3*U^2 - 104*T^4*U^2 - 131*T^5*U^2 + 155*T^6*U^2 - 55*T^7*U^2 + 
       6*T^8*U^2 + 12*U^3 - 102*T*U^3 + 260*T^2*U^3 - 125*T^3*U^3 - 
       340*T^4*U^3 + 503*T^5*U^3 - 257*T^6*U^3 + 61*T^7*U^3 - 10*T^8*U^3 - 
       28*U^4 + 137*T*U^4 - 99*T^2*U^4 - 380*T^3*U^4 + 739*T^4*U^4 - 
       497*T^5*U^4 + 157*T^6*U^4 - 35*T^7*U^4 + 4*T^8*U^4 + 34*U^5 - 
       68*T*U^5 - 216*T^2*U^5 + 648*T^3*U^5 - 593*T^4*U^5 + 227*T^5*U^5 - 
       47*T^6*U^5 + 11*T^7*U^5 - 26*U^6 - 24*T*U^6 + 300*T^2*U^6 - 
       443*T^3*U^6 + 239*T^4*U^6 - 51*T^5*U^6 + 11*T^6*U^6 - 2*T^7*U^6 + 
       16*U^7 + 38*T*U^7 - 160*T^2*U^7 + 156*T^3*U^7 - 53*T^4*U^7 + 
       9*T^5*U^7 - 4*T^6*U^7 - 8*U^8 - 11*T*U^8 + 42*T^2*U^8 - 32*T^3*U^8 + 
       9*T^4*U^8 - 2*T^5*U^8 + 2*U^9 - 6*T^2*U^9 + 4*T^3*U^9))/
     ((-1 + T)^2*T^3*(-1 + U)^3*U^3*(T + U)^2))*G[{T^(-1), 0, (T + U)^(-1)}, 
    1] + ((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) + 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 5*T^5 + 2*T^6 + 
       6*U - 16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 12*T^5*U + 4*T^6*U - 
       5*U^2 + 17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 2*T^4*U^2 + U^3 - 
       10*T*U^3 + 15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1), 0}, 1] + 
  ((32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 5*T^5 + 2*T^6 + 
       6*U - 16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 12*T^5*U + 4*T^6*U - 
       5*U^2 + 17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 2*T^4*U^2 + U^3 - 
       10*T*U^3 + 15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) + 
    (16*LbL*Nf*(-1 + T + U)*(48*T^2 - 48*T^3 + 3*T*U - 156*T^2*U + 
       108*T^3*U + 12*U^2 - 18*T*U^2 + 187*T^2*U^2 - 67*T^3*U^2 - 60*U^3 + 
       33*T*U^3 - 81*T^2*U^3 - 31*T^3*U^3 + 124*U^4 - 12*T*U^4 + 3*T^2*U^4 + 
       9*T^3*U^4 - 136*U^5 - 31*T*U^5 - T^2*U^5 - 11*T^3*U^5 + 84*U^6 + 
       42*T*U^6 + 4*T^3*U^6 - 28*U^7 - 21*T*U^7 + 4*U^8 + 4*T*U^8))/
     (3*T^3*(-1 + U)^3*U^2) - (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 26*T^4 + 
       20*T^5 - 6*T^6 - 8*T*U + 56*T^2*U - 122*T^3*U + 106*T^4*U - 24*T^5*U - 
       8*T^6*U - 4*U^2 + 64*T*U^2 - 227*T^2*U^2 + 275*T^3*U^2 - 65*T^4*U^2 - 
       81*T^5*U^2 + 38*T^6*U^2 + 24*U^3 - 182*T*U^3 + 376*T^2*U^3 - 
       173*T^3*U^3 - 173*T^4*U^3 + 155*T^5*U^3 - 16*T^6*U^3 - 57*U^4 + 
       247*T*U^4 - 239*T^2*U^4 - 138*T^3*U^4 + 248*T^4*U^4 - 69*T^5*U^4 - 
       3*T^6*U^4 + 70*U^5 - 165*T*U^5 - 31*T^2*U^5 + 222*T^3*U^5 - 
       123*T^4*U^5 + 2*T^5*U^5 + 3*T^6*U^5 - 50*U^6 + 39*T*U^6 + 
       115*T^2*U^6 - 115*T^3*U^6 + 28*T^4*U^6 + 5*T^5*U^6 + 24*U^7 + 
       13*T*U^7 - 59*T^2*U^7 + 36*T^3*U^7 - 3*T^4*U^7 - 9*U^8 - 10*T*U^8 + 
       17*T^2*U^8 - 9*T^3*U^8 + 2*U^9 + 2*T*U^9 - 4*T^2*U^9))/
     ((-1 + T)*T^3*(-1 + U)^3*U^3*(T + U)^2))*G[{T^(-1), (T + U)^(-1), 0}, 
    1] + ((16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 
       4*T^5 + 3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - 
       T^2*U^2 + 4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 19*T^4 + 15*T^5 - T^6 - 5*T^7 + 
       2*T^8 - 4*T*U + 30*T^2*U - 78*T^3*U + 99*T^4*U - 66*T^5*U + 21*T^6*U - 
       2*T^7*U - 2*U^2 + 30*T*U^2 - 132*T^2*U^2 + 252*T^3*U^2 - 249*T^4*U^2 + 
       143*T^5*U^2 - 57*T^6*U^2 + 21*T^7*U^2 - 6*T^8*U^2 + 10*U^3 - 
       86*T*U^3 + 262*T^2*U^3 - 370*T^3*U^3 + 289*T^4*U^3 - 148*T^5*U^3 + 
       61*T^6*U^3 - 20*T^7*U^3 + 4*T^8*U^3 - 25*U^4 + 133*T*U^4 - 
       253*T^2*U^4 + 239*T^3*U^4 - 142*T^4*U^4 + 72*T^5*U^4 - 32*T^6*U^4 + 
       8*T^7*U^4 + 35*U^5 - 112*T*U^5 + 111*T^2*U^5 - 54*T^3*U^5 + 
       36*T^4*U^5 - 28*T^5*U^5 + 8*T^6*U^5 - 25*U^6 + 43*T*U^6 - 15*T^2*U^6 + 
       7*T^3*U^6 - 18*T^4*U^6 + 8*T^5*U^6 + 7*U^7 - 4*T*U^7 - T^2*U^7 - 
       4*T^3*U^7 + 4*T^4*U^7))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (16*(-1 + T + U)*(2 - 12*T + 25*T^2 - 22*T^3 + 8*T^4 - 4*T^5 + 5*T^6 - 
       2*T^7 - 8*U + 34*T*U - 42*T^2*U - 9*T^3*U + 61*T^4*U - 51*T^5*U + 
       17*T^6*U - 2*T^7*U + 15*U^2 - 22*T*U^2 - 41*T^2*U^2 + 112*T^3*U^2 - 
       101*T^4*U^2 + 50*T^5*U^2 - 17*T^6*U^2 + 4*T^7*U^2 - 16*U^3 - 
       11*T*U^3 + 108*T^2*U^3 - 114*T^3*U^3 + 52*T^4*U^3 - 13*T^5*U^3 + 
       2*T^6*U^3 + 9*U^4 + 9*T*U^4 - 56*T^2*U^4 + 37*T^3*U^4 - 6*T^4*U^4 - 
       T^6*U^4 - 2*U^5 + 2*T*U^5 + 6*T^2*U^5 - 10*T^3*U^5 + 4*T^4*U^5))/
     ((-1 + T)^3*T^3*(-1 + U)*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 28*T^3 - 84*T^4 + 140*T^5 - 140*T^6 + 
       84*T^7 - 28*T^8 + 4*T^9 + 6*T^2*U - 26*T^3*U + 39*T^4*U - 12*T^5*U - 
       32*T^6*U + 42*T^7*U - 21*T^8*U + 4*T^9*U - 4*U^2 + 63*T*U^2 - 
       177*T^2*U^2 + 200*T^3*U^2 - 84*T^4*U^2 + 3*T^5*U^2 - T^6*U^2 + 
       16*U^3 - 101*T*U^3 + 172*T^2*U^3 - 102*T^3*U^3 - 20*T^4*U^3 + 
       5*T^5*U^3 - 10*T^6*U^3 + 4*T^7*U^3 - 24*U^4 + 69*T*U^4 - 63*T^2*U^4 + 
       11*T^3*U^4 + 15*T^4*U^4 - 12*T^5*U^4 + 4*T^6*U^4 + 16*U^5 - 39*T*U^5 + 
       21*T^2*U^5 + 11*T^3*U^5 - 9*T^4*U^5 - 4*U^6 + 8*T*U^6 - 8*T^3*U^6 + 
       4*T^4*U^6))/(3*(-1 + T)^3*T^3*U^3))*G[{U^(-1), 0, 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 28*T^3 - 84*T^4 + 140*T^5 - 140*T^6 + 
       84*T^7 - 28*T^8 + 4*T^9 + 6*T^2*U - 26*T^3*U + 39*T^4*U - 12*T^5*U - 
       32*T^6*U + 42*T^7*U - 21*T^8*U + 4*T^9*U - 4*U^2 + 63*T*U^2 - 
       177*T^2*U^2 + 200*T^3*U^2 - 84*T^4*U^2 + 3*T^5*U^2 - T^6*U^2 + 
       16*U^3 - 101*T*U^3 + 172*T^2*U^3 - 102*T^3*U^3 - 20*T^4*U^3 + 
       5*T^5*U^3 - 10*T^6*U^3 + 4*T^7*U^3 - 24*U^4 + 69*T*U^4 - 63*T^2*U^4 + 
       11*T^3*U^4 + 15*T^4*U^4 - 12*T^5*U^4 + 4*T^6*U^4 + 16*U^5 - 39*T*U^5 + 
       21*T^2*U^5 + 11*T^3*U^5 - 9*T^4*U^5 - 4*U^6 + 8*T*U^6 - 8*T^3*U^6 + 
       4*T^4*U^6))/(3*(-1 + T)^3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 12*T^3 - 28*T^4 + 34*T^5 - 26*T^6 + 16*T^7 - 
       8*T^8 + 2*T^9 - 4*T*U + 34*T^2*U - 102*T^3*U + 137*T^4*U - 68*T^5*U - 
       24*T^6*U + 38*T^7*U - 11*T^8*U - 2*U^2 + 32*T*U^2 - 151*T^2*U^2 + 
       260*T^3*U^2 - 99*T^4*U^2 - 216*T^5*U^2 + 300*T^6*U^2 - 160*T^7*U^2 + 
       42*T^8*U^2 - 6*T^9*U^2 + 10*U^3 - 94*T*U^3 + 248*T^2*U^3 - 
       125*T^3*U^3 - 380*T^4*U^3 + 648*T^5*U^3 - 443*T^6*U^3 + 156*T^7*U^3 - 
       32*T^8*U^3 + 4*T^9*U^3 - 23*U^4 + 126*T*U^4 - 104*T^2*U^4 - 
       340*T^3*U^4 + 739*T^4*U^4 - 593*T^5*U^4 + 239*T^6*U^4 - 53*T^7*U^4 + 
       9*T^8*U^4 + 31*U^5 - 73*T*U^5 - 131*T^2*U^5 + 503*T^3*U^5 - 
       497*T^4*U^5 + 227*T^5*U^5 - 51*T^6*U^5 + 9*T^7*U^5 - 2*T^8*U^5 - 
       25*U^6 + 10*T*U^6 + 155*T^2*U^6 - 257*T^3*U^6 + 157*T^4*U^6 - 
       47*T^5*U^6 + 11*T^6*U^6 - 4*T^7*U^6 + 11*U^7 + T*U^7 - 55*T^2*U^7 + 
       61*T^3*U^7 - 35*T^4*U^7 + 11*T^5*U^7 - 2*T^6*U^7 - 2*U^8 + 2*T*U^8 + 
       6*T^2*U^8 - 10*T^3*U^8 + 4*T^4*U^8))/((-1 + T)^3*T^3*(-1 + U)^2*U^3*
      (T + U)^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) + 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 6*T - 5*T^2 + T^3 + 10*U - 16*T*U + 17*T^2*U - 
       10*T^3*U - 19*U^2 + 15*T*U^2 - 23*T^2*U^2 + 15*T^3*U^2 + 15*U^3 - 
       10*T*U^3 + 13*T^2*U^3 - 6*T^3*U^3 - U^4 + 13*T*U^4 - 2*T^2*U^4 - 
       5*U^5 - 12*T*U^5 - 2*T^3*U^5 + 2*U^6 + 4*T*U^6))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 6*T - 5*T^2 + T^3 + 10*U - 16*T*U + 17*T^2*U - 
       10*T^3*U - 19*U^2 + 15*T*U^2 - 23*T^2*U^2 + 15*T^3*U^2 + 15*U^3 - 
       10*T*U^3 + 13*T^2*U^3 - 6*T^3*U^3 - U^4 + 13*T*U^4 - 2*T^2*U^4 - 
       5*U^5 - 12*T*U^5 - 2*T^3*U^5 + 2*U^6 + 4*T*U^6))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) + 
    (16*LbL*Nf*(-1 + T + U)*(12*T^2 - 60*T^3 + 124*T^4 - 136*T^5 + 84*T^6 - 
       28*T^7 + 4*T^8 + 3*T*U - 18*T^2*U + 33*T^3*U - 12*T^4*U - 31*T^5*U + 
       42*T^6*U - 21*T^7*U + 4*T^8*U + 48*U^2 - 156*T*U^2 + 187*T^2*U^2 - 
       81*T^3*U^2 + 3*T^4*U^2 - T^5*U^2 - 48*U^3 + 108*T*U^3 - 67*T^2*U^3 - 
       31*T^3*U^3 + 9*T^4*U^3 - 11*T^5*U^3 + 4*T^6*U^3))/
     (3*(-1 + T)^3*T^2*U^3) + (8*(-1 + T + U)*(4*T^2 - 24*T^3 + 57*T^4 - 
       70*T^5 + 50*T^6 - 24*T^7 + 9*T^8 - 2*T^9 + 8*T*U - 64*T^2*U + 
       182*T^3*U - 247*T^4*U + 165*T^5*U - 39*T^6*U - 13*T^7*U + 10*T^8*U - 
       2*T^9*U + 4*U^2 - 56*T*U^2 + 227*T^2*U^2 - 376*T^3*U^2 + 239*T^4*U^2 + 
       31*T^5*U^2 - 115*T^6*U^2 + 59*T^7*U^2 - 17*T^8*U^2 + 4*T^9*U^2 - 
       16*U^3 + 122*T*U^3 - 275*T^2*U^3 + 173*T^3*U^3 + 138*T^4*U^3 - 
       222*T^5*U^3 + 115*T^6*U^3 - 36*T^7*U^3 + 9*T^8*U^3 + 26*U^4 - 
       106*T*U^4 + 65*T^2*U^4 + 173*T^3*U^4 - 248*T^4*U^4 + 123*T^5*U^4 - 
       28*T^6*U^4 + 3*T^7*U^4 - 20*U^5 + 24*T*U^5 + 81*T^2*U^5 - 
       155*T^3*U^5 + 69*T^4*U^5 - 2*T^5*U^5 - 5*T^6*U^5 + 6*U^6 + 8*T*U^6 - 
       38*T^2*U^6 + 16*T^3*U^6 + 3*T^4*U^6 - 3*T^5*U^6))/
     ((-1 + T)^3*T^3*(-1 + U)*U^3*(T + U)^2))*G[{U^(-1), (T + U)^(-1), 0}, 
    1] + ((16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 
       5*T^3*U - 4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 
       4*T^3*U^3 - 12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 25*T^4 + 35*T^5 - 25*T^6 + 7*T^7 - 
       4*T*U + 30*T^2*U - 86*T^3*U + 133*T^4*U - 112*T^5*U + 43*T^6*U - 
       4*T^7*U - 2*U^2 + 30*T*U^2 - 132*T^2*U^2 + 262*T^3*U^2 - 253*T^4*U^2 + 
       111*T^5*U^2 - 15*T^6*U^2 - T^7*U^2 + 10*U^3 - 78*T*U^3 + 252*T^2*U^3 - 
       370*T^3*U^3 + 239*T^4*U^3 - 54*T^5*U^3 + 7*T^6*U^3 - 4*T^7*U^3 - 
       19*U^4 + 99*T*U^4 - 249*T^2*U^4 + 289*T^3*U^4 - 142*T^4*U^4 + 
       36*T^5*U^4 - 18*T^6*U^4 + 4*T^7*U^4 + 15*U^5 - 66*T*U^5 + 
       143*T^2*U^5 - 148*T^3*U^5 + 72*T^4*U^5 - 28*T^5*U^5 + 8*T^6*U^5 - 
       U^6 + 21*T*U^6 - 57*T^2*U^6 + 61*T^3*U^6 - 32*T^4*U^6 + 8*T^5*U^6 - 
       5*U^7 - 2*T*U^7 + 21*T^2*U^7 - 20*T^3*U^7 + 8*T^4*U^7 + 2*U^8 - 
       6*T^2*U^8 + 4*T^3*U^8))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((16*(-1 + T + U)*(2*T^4 - 12*T^5 + 33*T^6 - 54*T^7 + 56*T^8 - 36*T^9 + 
       13*T^10 - 2*T^11 + 8*T^3*U - 60*T^4*U + 180*T^5*U - 275*T^6*U + 
       219*T^7*U - 77*T^8*U + 3*T^9*U + 2*T^11*U + 12*T^2*U^2 - 120*T^3*U^2 + 
       391*T^4*U^2 - 507*T^5*U^2 + 56*T^6*U^2 + 564*T^7*U^2 - 646*T^8*U^2 + 
       312*T^9*U^2 - 68*T^10*U^2 + 6*T^11*U^2 + 8*T*U^3 - 120*T^2*U^3 + 
       560*T^3*U^3 - 800*T^4*U^3 - 507*T^5*U^3 + 2674*T^6*U^3 - 
       3168*T^7*U^3 + 1839*T^8*U^3 - 560*T^9*U^3 + 90*T^10*U^3 - 
       10*T^11*U^3 + 2*U^4 - 60*T*U^4 + 391*T^2*U^4 - 800*T^3*U^4 - 
       656*T^4*U^4 + 4591*T^5*U^4 - 6739*T^6*U^4 + 4709*T^7*U^4 - 
       1762*T^8*U^4 + 383*T^9*U^4 - 57*T^10*U^4 + 4*T^11*U^4 - 12*U^5 + 
       180*T*U^5 - 507*T^2*U^5 - 507*T^3*U^5 + 4591*T^4*U^5 - 8414*T^5*U^5 + 
       7130*T^6*U^5 - 3082*T^7*U^5 + 719*T^8*U^5 - 134*T^9*U^5 + 
       18*T^10*U^5 + 33*U^6 - 275*T*U^6 + 56*T^2*U^6 + 2674*T^3*U^6 - 
       6739*T^4*U^6 + 7130*T^5*U^6 - 3764*T^6*U^6 + 974*T^7*U^6 - 
       139*T^8*U^6 + 34*T^9*U^6 - 2*T^10*U^6 - 54*U^7 + 219*T*U^7 + 
       564*T^2*U^7 - 3168*T^3*U^7 + 4709*T^4*U^7 - 3082*T^5*U^7 + 
       974*T^6*U^7 - 176*T^7*U^7 + 40*T^8*U^7 - 8*T^9*U^7 + 56*U^8 - 
       77*T*U^8 - 646*T^2*U^8 + 1839*T^3*U^8 - 1762*T^4*U^8 + 719*T^5*U^8 - 
       139*T^6*U^8 + 40*T^7*U^8 - 12*T^8*U^8 - 36*U^9 + 3*T*U^9 + 
       312*T^2*U^9 - 560*T^3*U^9 + 383*T^4*U^9 - 134*T^5*U^9 + 34*T^6*U^9 - 
       8*T^7*U^9 + 13*U^10 - 68*T^2*U^10 + 90*T^3*U^10 - 57*T^4*U^10 + 
       18*T^5*U^10 - 2*T^6*U^10 - 2*U^11 + 2*T*U^11 + 6*T^2*U^11 - 
       10*T^3*U^11 + 4*T^4*U^11))/((-1 + T)^3*T^3*(-1 + U)^3*U^3*(T + U)^4) + 
    (16*LbL*Nf*(-1 + T + U)*(8*T^4 - 56*T^5 + 168*T^6 - 280*T^7 + 280*T^8 - 
       168*T^9 + 56*T^10 - 8*T^11 + 16*T^3*U - 214*T^4*U + 820*T^5*U - 
       1538*T^6*U + 1688*T^7*U - 1178*T^8*U + 532*T^9*U - 142*T^10*U + 
       16*T^11*U + 16*T^2*U^2 - 368*T^3*U^2 + 1706*T^4*U^2 - 3677*T^5*U^2 + 
       4489*T^6*U^2 - 3418*T^7*U^2 + 1690*T^8*U^2 - 512*T^9*U^2 + 
       74*T^10*U^2 + 16*T*U^3 - 368*T^2*U^3 + 2120*T^3*U^3 - 5355*T^4*U^3 + 
       7286*T^5*U^3 - 5794*T^6*U^3 + 2872*T^7*U^3 - 785*T^8*U^3 + 8*T^9*U^3 + 
       70*T^10*U^3 - 16*T^11*U^3 + 8*U^4 - 214*T*U^4 + 1706*T^2*U^4 - 
       5355*T^3*U^4 + 8446*T^4*U^4 - 7116*T^5*U^4 + 3116*T^6*U^4 - 
       508*T^7*U^4 - 319*T^8*U^4 + 248*T^9*U^4 - 74*T^10*U^4 + 8*T^11*U^4 - 
       56*U^5 + 820*T*U^5 - 3677*T^2*U^5 + 7286*T^3*U^5 - 7116*T^4*U^5 + 
       2952*T^5*U^5 - 35*T^6*U^5 - 542*T^7*U^5 + 368*T^8*U^5 - 124*T^9*U^5 + 
       16*T^10*U^5 + 168*U^6 - 1538*T*U^6 + 4489*T^2*U^6 - 5794*T^3*U^6 + 
       3116*T^4*U^6 - 35*T^5*U^6 - 534*T^6*U^6 + 354*T^7*U^6 - 134*T^8*U^6 + 
       16*T^9*U^6 - 280*U^7 + 1688*T*U^7 - 3418*T^2*U^7 + 2872*T^3*U^7 - 
       508*T^4*U^7 - 542*T^5*U^7 + 354*T^6*U^7 - 136*T^7*U^7 + 24*T^8*U^7 + 
       280*U^8 - 1178*T*U^8 + 1690*T^2*U^8 - 785*T^3*U^8 - 319*T^4*U^8 + 
       368*T^5*U^8 - 134*T^6*U^8 + 24*T^7*U^8 - 168*U^9 + 532*T*U^9 - 
       512*T^2*U^9 + 8*T^3*U^9 + 248*T^4*U^9 - 124*T^5*U^9 + 16*T^6*U^9 + 
       56*U^10 - 142*T*U^10 + 74*T^2*U^10 + 70*T^3*U^10 - 74*T^4*U^10 + 
       16*T^5*U^10 - 8*U^11 + 16*T*U^11 - 16*T^3*U^11 + 8*T^4*U^11))/
     (3*(-1 + T)^3*T^3*(-1 + U)^3*U^3*(T + U)^2))*
   G[{(T + U)^(-1), 0, 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
       8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 
       8*T^2*U^2 - 31*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 
       8*T^7*U^2 + 8*T*U^3 - 31*T^2*U^3 + 22*T^3*U^3 - 7*T^5*U^3 + 
       8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
       16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
       29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 
       4*U^8 + 4*T*U^8))/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
       2*T^10 + 8*T^3*U - 50*T^4*U + 108*T^5*U - 105*T^6*U + 44*T^7*U - 
       3*T^8*U - 2*T^9*U + 12*T^2*U^2 - 100*T^3*U^2 + 161*T^4*U^2 + 
       69*T^5*U^2 - 388*T^6*U^2 + 382*T^7*U^2 - 172*T^8*U^2 + 42*T^9*U^2 - 
       6*T^10*U^2 + 8*T*U^3 - 100*T^2*U^3 + 296*T^3*U^3 + 107*T^4*U^3 - 
       1204*T^5*U^3 + 1518*T^6*U^3 - 832*T^7*U^3 + 246*T^8*U^3 - 44*T^9*U^3 + 
       4*T^10*U^3 + 2*U^4 - 50*T*U^4 + 161*T^2*U^4 + 107*T^3*U^4 - 
       1450*T^4*U^4 + 2482*T^5*U^4 - 1654*T^6*U^4 + 498*T^7*U^4 - 
       116*T^8*U^4 + 18*T^9*U^4 - 10*U^5 + 108*T*U^5 + 69*T^2*U^5 - 
       1204*T^3*U^5 + 2482*T^4*U^5 - 2124*T^5*U^5 + 726*T^6*U^5 - 
       76*T^7*U^5 + 34*T^8*U^5 - 4*T^9*U^5 + 23*U^6 - 105*T*U^6 - 
       388*T^2*U^6 + 1518*T^3*U^6 - 1654*T^4*U^6 + 726*T^5*U^6 - 
       140*T^6*U^6 + 40*T^7*U^6 - 16*T^8*U^6 - 31*U^7 + 44*T*U^7 + 
       382*T^2*U^7 - 832*T^3*U^7 + 498*T^4*U^7 - 76*T^5*U^7 + 40*T^6*U^7 - 
       24*T^7*U^7 + 25*U^8 - 3*T*U^8 - 172*T^2*U^8 + 246*T^3*U^8 - 
       116*T^4*U^8 + 34*T^5*U^8 - 16*T^6*U^8 - 11*U^9 - 2*T*U^9 + 
       42*T^2*U^9 - 44*T^3*U^9 + 18*T^4*U^9 - 4*T^5*U^9 + 2*U^10 - 
       6*T^2*U^10 + 4*T^3*U^10))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
       44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
       37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 466*T^4*U^3 - 
       234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 56*T*U^4 - 
       400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
       25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 170*T*U^5 + 406*T^2*U^5 - 
       186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 
       84*U^6 + 283*T*U^6 - 212*T^2*U^6 - 43*T^3*U^6 + 24*T^4*U^6 - 
       43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 268*T*U^7 + 17*T^2*U^7 + 
       45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 140*U^8 + 130*T*U^8 + 
       55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 
       38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 
       4*T*U^11))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 5*T^9 - 
       2*T^10 + 8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 155*T^7*U - 
       56*T^8*U + 3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 
       433*T^4*U^2 - 898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 
       40*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 
       1657*T^4*U^3 + 2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 
       319*T^8*U^3 + 62*T^9*U^3 - 10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 
       477*T^2*U^4 - 1698*T^3*U^4 + 3540*T^4*U^4 - 4234*T^5*U^4 + 
       2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 53*T^9*U^4 + 4*T^10*U^4 - 
       12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 2930*T^3*U^5 - 4364*T^4*U^5 + 
       3644*T^5*U^5 - 1541*T^6*U^5 + 353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 
       31*U^6 - 305*T*U^6 + 1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 
       1715*T^5*U^6 + 519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 
       42*U^7 + 293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 
       491*T^5*U^7 - 182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 
       147*T*U^8 + 414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 
       58*T^6*U^8 - 12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 
       162*T^3*U^9 - 115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 
       2*T*U^10 + 26*T^2*U^10 - 39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 
       2*U^11 - 6*T^2*U^11 + 4*T^3*U^11))/((-1 + T)^2*T^3*(-1 + U)^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
       44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
       37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 466*T^4*U^3 - 
       234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 56*T*U^4 - 
       400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
       25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 170*T*U^5 + 406*T^2*U^5 - 
       186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 
       84*U^6 + 283*T*U^6 - 212*T^2*U^6 - 43*T^3*U^6 + 24*T^4*U^6 - 
       43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 268*T*U^7 + 17*T^2*U^7 + 
       45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 140*U^8 + 130*T*U^8 + 
       55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 
       38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 
       4*T*U^11))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 5*T^9 - 
       2*T^10 + 8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 155*T^7*U - 
       56*T^8*U + 3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 
       433*T^4*U^2 - 898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 
       40*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 
       1657*T^4*U^3 + 2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 
       319*T^8*U^3 + 62*T^9*U^3 - 10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 
       477*T^2*U^4 - 1698*T^3*U^4 + 3540*T^4*U^4 - 4234*T^5*U^4 + 
       2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 53*T^9*U^4 + 4*T^10*U^4 - 
       12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 2930*T^3*U^5 - 4364*T^4*U^5 + 
       3644*T^5*U^5 - 1541*T^6*U^5 + 353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 
       31*U^6 - 305*T*U^6 + 1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 
       1715*T^5*U^6 + 519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 
       42*U^7 + 293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 
       491*T^5*U^7 - 182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 
       147*T*U^8 + 414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 
       58*T^6*U^8 - 12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 
       162*T^3*U^9 - 115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 
       2*T*U^10 + 26*T^2*U^10 - 39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 
       2*U^11 - 6*T^2*U^11 + 4*T^3*U^11))/((-1 + T)^2*T^3*(-1 + U)^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 
       283*T^6*U - 268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       44*T^2*U^2 + 208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 
       223*T^2*U^3 - 514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 
       466*T^3*U^4 - 252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 4*T^9 - 
       5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
       293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 
       112*T^3*U^2 + 477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 
       1021*T^7*U^2 + 414*T^8*U^2 - 102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 
       8*T*U^3 - 108*T^2*U^3 + 568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 
       2885*T^6*U^3 + 1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 
       39*T^10*U^3 + 4*T^11*U^3 + 2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 
       1657*T^3*U^4 + 3540*T^4*U^4 - 4364*T^5*U^4 + 3037*T^6*U^4 - 
       1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 19*T^10*U^4 - 10*U^5 + 
       140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 4234*T^4*U^5 + 3644*T^5*U^5 - 
       1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 41*T^9*U^5 - 2*T^10*U^5 + 
       19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 2395*T^3*U^6 + 2720*T^4*U^6 - 
       1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 58*T^8*U^6 - 8*T^9*U^6 - 
       15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 1164*T^3*U^7 - 927*T^4*U^7 + 
       353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 12*T^8*U^7 + U^8 - 56*T*U^8 + 
       220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 119*T^5*U^8 + 47*T^6*U^8 - 
       8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 62*T^3*U^9 - 53*T^4*U^9 + 
       21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 6*T^2*U^10 - 
       10*T^3*U^10 + 4*T^4*U^10))/((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 
       283*T^6*U - 268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       44*T^2*U^2 + 208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 
       223*T^2*U^3 - 514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 
       466*T^3*U^4 - 252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 4*T^9 - 
       5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
       293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 
       112*T^3*U^2 + 477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 
       1021*T^7*U^2 + 414*T^8*U^2 - 102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 
       8*T*U^3 - 108*T^2*U^3 + 568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 
       2885*T^6*U^3 + 1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 
       39*T^10*U^3 + 4*T^11*U^3 + 2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 
       1657*T^3*U^4 + 3540*T^4*U^4 - 4364*T^5*U^4 + 3037*T^6*U^4 - 
       1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 19*T^10*U^4 - 10*U^5 + 
       140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 4234*T^4*U^5 + 3644*T^5*U^5 - 
       1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 41*T^9*U^5 - 2*T^10*U^5 + 
       19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 2395*T^3*U^6 + 2720*T^4*U^6 - 
       1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 58*T^8*U^6 - 8*T^9*U^6 - 
       15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 1164*T^3*U^7 - 927*T^4*U^7 + 
       353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 12*T^8*U^7 + U^8 - 56*T*U^8 + 
       220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 119*T^5*U^8 + 47*T^6*U^8 - 
       8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 62*T^3*U^9 - 53*T^4*U^9 + 
       21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 6*T^2*U^10 - 
       10*T^3*U^10 + 4*T^4*U^10))/((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (16*(-1 + T + U)*(-2 + 6*T - 7*T^2 + 3*T^3 + 6*U - 4*T*U - T^2*U + 
     2*T^3*U - 7*U^2 - T*U^2 + 3*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  ((-16*LbL*Nf*(-1 + T + U)^2*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 - T^2*U + 
       6*T^3*U - 9*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - 2*T^2*U^2 + 5*T^3*U^2 - 
       4*T^4*U^2 + 12*U^3 + 6*T*U^3 + 5*T^2*U^3 + 8*T^3*U^3 - 12*U^4 - 
       9*T*U^4 - 4*T^2*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) - 
    (8*(-1 + T + U)^2*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 18*T^2*U + 6*T^3*U + 11*U^2 - 18*T*U^2 + 10*T^2*U^2 - 
       10*T^3*U^2 + 12*T^4*U^2 - 6*T^5*U^2 - 4*U^3 + 6*T*U^3 - 10*T^2*U^3 + 
       16*T^3*U^3 - 10*T^4*U^3 + 4*T^5*U^3 - 3*U^4 + 12*T^2*U^4 - 
       10*T^3*U^4 + 2*U^5 - 6*T^2*U^5 + 4*T^3*U^5))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (48*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, 0, 0}, 1])/
   (T^3*U) + ((32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (48*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U))/(T^3*U))*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U + 5*U^2 - 3*T*U^2 - 3*U^3)*
    G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U + 5*U^2 - 3*T*U^2 - 3*U^3)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 6*T*U^2 + 13*U^3 + 
       7*T*U^3))/(T^3*U^3))*G[{T^(-1), 0, U^(-1), 0}, 1] + 
  ((-64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 6*T*U^2 + 13*U^3 + 
       7*T*U^3))/(T^3*U^3))*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((-32*(-1 + T + U)*(-1 + T + T*U))/(T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U))*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-4*T^2 + 4*T^3 + 4*T^3*U - 3*U^2 + 3*T*U^2 + 7*U^3 + 
     4*T*U^3)*G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + 3*T*U^2 + 5*U^3 + 
     2*T*U^3)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T^3*U) + 
  (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U + U^2 + U^3 + T*U^3)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T^3*U) - (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 6*U^2 + 3*T*U^2 + 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 5*U^2 + 3*T*U^2 + 5*U^3 + 2*T*U^3)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*
    G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U) - 
  (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*
    G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  ((-32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 
       4*T*U^3))/(T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 
       4*T*U^3))/(T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 
    1] + (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^3*U) + (48*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) + 
  ((32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (48*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U))/(T*U^3))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), 0, T^(-1), 0}, 1] + 
  ((-64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) + 
    (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
  (16*(-1 + T + U)*(-5*T^2 + 3*T^3 + 3*T^2*U + 2*U^2 - 2*U^3 - 2*T*U^3)*
    G[{U^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5*T^2 + 3*T^3 + 3*T^2*U + 2*U^2 - 2*U^3 - 2*T*U^3)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((-32*(-1 + T + U)*(-1 + U + T*U))/(T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3))*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-3*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - 4*U^2 + 4*U^3 + 
     4*T*U^3)*G[{U^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-T^2 + 5*T^3 + 3*T^2*U + 2*T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/(T*U^3) + 
  (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (32*(-1 + T + U)*(T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U^3) - (32*(-1 + T + U)*(-6*T^2 + 6*T^3 + 3*T^2*U + 3*T^3*U - 2*U^2 + 
     2*U^3 + 2*T*U^3)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-5*T^2 + 5*T^3 + 3*T^2*U + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((-32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) + 
    (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 
    1] + (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*
    G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T*U^3) - 
  (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*
    G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  ((16*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 8*U^2 - 
       6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/((-1 + T)*T*(-1 + U)*U*
      (T + U)) + (16*Nf*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + 
       T^3*U + 8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)))*Log[mm] + 
  ((16*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*Nf*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6))/
     (3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[mm] + ((32*(-1 + T + U)*(-1 + U + T*U))/(T^3*U) + 
    (32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U))*G[{T^(-1), 0}, 1]*
   Log[mm] + ((-32*(-1 + T + U)*(-1 + U + T*U))/(T^3*U) - 
    (32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  ((32*(-1 + T + U)*(-1 + T + T*U))/(T*U^3) + 
    (32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3))*G[{U^(-1), 0}, 1]*
   Log[mm] + ((-32*(-1 + T + U)*(-1 + T + T*U))/(T*U^3) - 
    (32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  Pi^2*((8*LbL*Nf*(-1 + T + U)*(-8 + 26*T - 31*T^2 + 13*T^3 + 8*U - 18*T*U + 
       11*T^2*U + 5*T^3*U))/(3*(-1 + T)^3*T^2*U) - 
    (4*(-1 + T + U)*(50*T - 200*T^2 + 300*T^3 - 200*T^4 + 50*T^5 + 28*U - 
       194*T*U + 471*T^2*U - 525*T^3*U + 275*T^4*U - 55*T^5*U - 84*U^2 + 
       304*T*U^2 - 419*T^2*U^2 + 243*T^3*U^2 - 39*T^4*U^2 - 9*T^5*U^2 + 
       84*U^3 - 221*T*U^3 + 185*T^2*U^3 - 21*T^3*U^3 - 27*T^4*U^3 + 
       8*T^5*U^3 - 28*U^4 + 61*T*U^4 - 32*T^2*U^4 - 12*T^3*U^4 + 6*T^4*U^4 + 
       T^5*U^4))/(3*(-1 + T)^3*T^2*(-1 + U)^2*U^2))*Log[T] + 
  ((-8*Nf*(-38*T + 76*T^2 - 38*T^3 - 26*U + 159*T*U - 158*T^2*U + 25*T^3*U + 
       59*U^2 - 178*T*U^2 + 31*T^2*U^2 + 38*T^3*U^2 - 34*U^3 + 25*T*U^3 + 
       76*T^2*U^3 - 5*U^4 + 32*T*U^4 + 6*U^5))/(9*T*(-1 + U)^2*U^2*(T + U)) - 
    (2*(42*T^2 - 130*T^3 + 134*T^4 - 46*T^5 + 176*T*U - 583*T^2*U + 
       687*T^3*U - 321*T^4*U + 41*T^5*U - 10*U^2 - 564*T*U^2 + 1236*T^2*U^2 - 
       794*T^3*U^2 + 114*T^4*U^2 + 22*T^5*U^2 + 33*U^3 + 647*T*U^3 - 
       836*T^2*U^3 + 22*T^3*U^3 + 134*T^4*U^3 - 36*U^4 - 304*T*U^4 + 
       134*T^2*U^4 + 246*T^3*U^4 - 48*T^4*U^4 + 13*U^5 + 41*T*U^5 - 
       6*T^2*U^5 - 48*T^3*U^5 + 4*T*U^6))/((-1 + T)*T*(-1 + U)^2*U^2*
      (T + U)^2) + (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
       72*T*U + 206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 
       206*T*U^2 - 320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 
       2*T^6*U^2 + 38*U^3 - 202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 
       29*T^4*U^3 + 4*T^5*U^3 - 42*U^4 + 74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 
       4*T^4*U^4 + 18*U^5 - 6*T*U^5 - 7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 
       2*T^2*U^6))/(3*(-1 + T)*T*(-1 + U)*U^2*(T + U)^2))*Log[T] + 
  Pi^2*((-16*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(-14 + 9*T + 14*U + 5*T*U))/(3*T^3*U))*G[{T^(-1)}, 1]*
   Log[T] - (40*Pi^2*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1)}, 1]*
    Log[T])/(3*T*U^3) + 
  ((16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 16*T*U^2 + 
       3*U^3 + 25*T*U^3))/(9*T*(-1 + U)^2*U^3) + 
    (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 
       4*T^8 - 43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 
       39*T^7*U - 4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 
       274*T^4*U^2 - 184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 
       92*U^3 - 327*T*U^3 + 355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 
       16*T^5*U^3 + 53*T^6*U^3 - 25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 
       327*T*U^4 - 212*T^2*U^4 - 13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 
       39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 
       63*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 
       59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 20*U^7 + 
       33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 
       4*T^3*U^8))/(3*(-1 + T)^2*T^2*(-1 + U)*U^3*(T + U)) + 
    (4*(-4*T^3 + 23*T^4 - 56*T^5 + 70*T^6 - 44*T^7 + 11*T^8 - 12*T^2*U + 
       101*T^3*U - 315*T^4*U + 478*T^5*U - 370*T^6*U + 133*T^7*U - 15*T^8*U - 
       12*T*U^2 + 49*T^2*U^2 - 299*T^3*U^2 + 852*T^4*U^2 - 1045*T^5*U^2 + 
       567*T^6*U^2 - 114*T^7*U^2 + 2*T^8*U^2 - 4*U^3 + 103*T*U^3 - 
       171*T^2*U^3 + 354*T^3*U^3 - 850*T^4*U^3 + 801*T^5*U^3 - 240*T^6*U^3 + 
       12*T^7*U^3 - 13*T^8*U^3 - 12*U^4 - 161*T*U^4 + 152*T^2*U^4 + 
       18*T^3*U^4 + 187*T^4*U^4 - 171*T^5*U^4 - 29*T^6*U^4 - 6*T^7*U^4 + 
       22*T^8*U^4 + 114*U^5 - 160*T*U^5 + 358*T^2*U^5 - 577*T^3*U^5 + 
       168*T^4*U^5 + 151*T^5*U^5 - 32*T^6*U^5 + 2*T^7*U^5 - 258*U^6 + 
       623*T*U^6 - 715*T^2*U^6 + 509*T^3*U^6 + 21*T^4*U^6 - 176*T^5*U^6 - 
       28*T^6*U^6 + 24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 359*T^2*U^7 + 
       T^3*U^7 - 93*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 138*U^8 + 220*T*U^8 + 
       2*T^2*U^8 - 122*T^3*U^8 + 14*T^4*U^8 + 24*T^5*U^8 + 28*U^9 - 
       24*T*U^9 - 22*T^2*U^9 + 26*T^3*U^9))/((-1 + T)^2*T^2*(-1 + U)^2*U^3*
      (T + U)^3))*G[{U^(-1)}, 1]*Log[T] + 
  ((16*Nf*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 4*U - 13*T*U + 9*T^2*U - 
       T^3*U - 13*U^2 + 18*T*U^2 - T^2*U^2 - 2*T^3*U^2 + 15*U^3 - 4*T*U^3 - 
       6*T^2*U^3 - 8*U^4 - 4*T*U^4 + 2*U^5))/(3*T*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       60*T^2*U + 174*T^3*U - 160*T^4*U + 15*T^5*U + 45*T^6*U - 14*T^7*U - 
       36*T*U^2 + 276*T^2*U^2 - 502*T^3*U^2 + 278*T^4*U^2 + 13*T^5*U^2 - 
       3*T^6*U^2 - 12*T^7*U^2 + 4*T^8*U^2 - 24*U^3 + 222*T*U^3 - 
       620*T^2*U^3 + 602*T^3*U^3 - 92*T^4*U^3 - 32*T^5*U^3 - 24*T^6*U^3 + 
       4*T^7*U^3 + 76*U^4 - 378*T*U^4 + 574*T^2*U^4 - 246*T^3*U^4 - 
       26*T^4*U^4 - 84*U^5 + 247*T*U^5 - 177*T^2*U^5 - 42*T^3*U^5 + 
       20*T^4*U^5 + 36*U^6 - 59*T*U^6 - 3*T^2*U^6 + 12*T^3*U^6 - 4*T^4*U^6 - 
       4*U^7 + 4*T*U^7 + 4*T^2*U^7 - 4*T^3*U^7))/(3*(-1 + T)^2*T^2*(-1 + U)*
      U^2*(T + U)^3) + (4*(-1 + T + U)*(14*T^3 - 56*T^4 + 82*T^5 - 52*T^6 + 
       12*T^7 - 58*T^2*U + 91*T^3*U + 78*T^4*U - 215*T^5*U + 126*T^6*U - 
       22*T^7*U + 52*T*U^2 + 22*T^2*U^2 - 86*T^3*U^2 - 182*T^4*U^2 + 
       248*T^5*U^2 - 46*T^6*U^2 - 10*T^7*U^2 - 20*U^3 - 49*T*U^3 + 
       20*T^2*U^3 - 34*T^3*U^3 + 224*T^4*U^3 - 93*T^5*U^3 - 52*T^6*U^3 + 
       2*T^7*U^3 + 76*U^4 - 152*T*U^4 + 176*T^2*U^4 - 152*T^3*U^4 + 
       36*T^4*U^4 + 16*T^5*U^4 + 4*T^6*U^4 - 110*U^5 + 263*T*U^5 - 
       210*T^2*U^5 + 119*T^3*U^5 - 58*T^4*U^5 + 72*U^6 - 130*T*U^6 + 
       30*T^2*U^6 + 30*T^3*U^6 - 4*T^4*U^6 - 18*U^7 + 16*T*U^7 + 2*T^2*U^7 - 
       2*T^3*U^7))/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  ((-16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
       3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
       T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 10*U - 
       26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 15*U^2 + 18*T*U^2 - 
       6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 5*U^3 + 19*T*U^3 - 
       27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 5*U^4 - 28*T*U^4 + 
       16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 9*T*U^5 - T^2*U^5 - 
       T^4*U^5))/((-1 + T)*T^3*(-1 + U)^2*U^3))*G[{T^(-1), 0}, 1]*Log[T] + 
  ((16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
       3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
       T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 10*U - 
       26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 15*U^2 + 18*T*U^2 - 
       6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 5*U^3 + 19*T*U^3 - 
       27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 5*U^4 - 28*T*U^4 + 
       16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 9*T*U^5 - T^2*U^5 - 
       T^4*U^5))/((-1 + T)*T^3*(-1 + U)^2*U^3))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[T] + ((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (8*(-1 + T + U)*(-2 + 12*T - 25*T^2 + 22*T^3 - 8*T^4 + 4*T^5 - 5*T^6 + 
       2*T^7 + 10*U - 46*T*U + 75*T^2*U - 41*T^3*U - 17*T^4*U + 27*T^5*U - 
       8*T^6*U - 23*U^2 + 56*T*U^2 - 16*T^2*U^2 - 70*T^3*U^2 + 99*T^4*U^2 - 
       68*T^5*U^2 + 28*T^6*U^2 - 6*T^7*U^2 + 31*U^3 - 11*T*U^3 - 
       141*T^2*U^3 + 203*T^3*U^3 - 132*T^4*U^3 + 58*T^5*U^3 - 20*T^6*U^3 + 
       4*T^7*U^3 - 25*U^4 - 20*T*U^4 + 163*T^2*U^4 - 149*T^3*U^4 + 
       58*T^4*U^4 - 15*T^5*U^4 + 4*T^6*U^4 + 11*U^5 + 7*T*U^5 - 62*T^2*U^5 + 
       47*T^3*U^5 - 10*T^4*U^5 - T^6*U^5 - 2*U^6 + 2*T*U^6 + 6*T^2*U^6 - 
       10*T^3*U^6 + 4*T^4*U^6))/((-1 + T)^3*T^3*(-1 + U)^2*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 28*T^3 - 84*T^4 + 140*T^5 - 140*T^6 + 
       84*T^7 - 28*T^8 + 4*T^9 + 6*T^2*U - 26*T^3*U + 39*T^4*U - 12*T^5*U - 
       32*T^6*U + 42*T^7*U - 21*T^8*U + 4*T^9*U - 4*U^2 + 63*T*U^2 - 
       177*T^2*U^2 + 200*T^3*U^2 - 84*T^4*U^2 + 3*T^5*U^2 - T^6*U^2 + 
       16*U^3 - 101*T*U^3 + 172*T^2*U^3 - 102*T^3*U^3 - 20*T^4*U^3 + 
       5*T^5*U^3 - 10*T^6*U^3 + 4*T^7*U^3 - 24*U^4 + 69*T*U^4 - 63*T^2*U^4 + 
       11*T^3*U^4 + 15*T^4*U^4 - 12*T^5*U^4 + 4*T^6*U^4 + 16*U^5 - 39*T*U^5 + 
       21*T^2*U^5 + 11*T^3*U^5 - 9*T^4*U^5 - 4*U^6 + 8*T*U^6 - 8*T^3*U^6 + 
       4*T^4*U^6))/(3*(-1 + T)^3*T^3*U^3))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) + 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 6*T - 5*T^2 + T^3 + 10*U - 16*T*U + 17*T^2*U - 
       10*T^3*U - 19*U^2 + 15*T*U^2 - 23*T^2*U^2 + 15*T^3*U^2 + 15*U^3 - 
       10*T*U^3 + 13*T^2*U^3 - 6*T^3*U^3 - U^4 + 13*T*U^4 - 2*T^2*U^4 - 
       5*U^5 - 12*T*U^5 - 2*T^3*U^5 + 2*U^6 + 4*T*U^6))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 22*T^4 + 26*T^5 - 16*T^6 + 4*T^7 - 
       4*T*U + 30*T^2*U - 80*T^3*U + 121*T^4*U - 113*T^5*U + 57*T^6*U - 
       11*T^7*U - 2*U^2 + 30*T*U^2 - 121*T^2*U^2 + 241*T^3*U^2 - 
       281*T^4*U^2 + 199*T^5*U^2 - 79*T^6*U^2 + 13*T^7*U^2 + 10*U^3 - 
       76*T*U^3 + 224*T^2*U^3 - 357*T^3*U^3 + 334*T^4*U^3 - 179*T^5*U^3 + 
       49*T^6*U^3 - 4*T^7*U^3 - 19*U^4 + 91*T*U^4 - 216*T^2*U^4 + 
       290*T^3*U^4 - 212*T^4*U^4 + 78*T^5*U^4 - 13*T^6*U^4 + T^7*U^4 + 
       15*U^5 - 54*T*U^5 + 116*T^2*U^5 - 142*T^3*U^5 + 83*T^4*U^5 - 
       23*T^5*U^5 + 4*T^6*U^5 - T^7*U^5 - U^6 + 13*T*U^6 - 45*T^2*U^6 + 
       59*T^3*U^6 - 33*T^4*U^6 + 9*T^5*U^6 - 2*T^6*U^6 - 5*U^7 + 20*T^2*U^7 - 
       23*T^3*U^7 + 10*T^4*U^7 - T^5*U^7 + 2*U^8 - 6*T^2*U^8 + 4*T^3*U^8))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{U^(-1), (T + U)^(-1)}, 1]*
   Log[T] + ((8*(-1 + T + U)*(-2*T^4 + 12*T^5 - 33*T^6 + 54*T^7 - 56*T^8 + 
       36*T^9 - 13*T^10 + 2*T^11 - 8*T^3*U + 54*T^4*U - 144*T^5*U + 
       205*T^6*U - 173*T^7*U + 83*T^8*U - 11*T^9*U - 10*T^10*U + 4*T^11*U - 
       12*T^2*U^2 + 96*T^3*U^2 - 223*T^4*U^2 + 160*T^5*U^2 + 93*T^6*U^2 - 
       218*T^7*U^2 + 162*T^8*U^2 - 78*T^9*U^2 + 20*T^10*U^2 - 8*T*U^3 + 
       84*T^2*U^3 - 248*T^3*U^3 + 161*T^4*U^3 + 311*T^5*U^3 - 534*T^6*U^3 + 
       322*T^7*U^3 - 130*T^8*U^3 + 40*T^9*U^3 - 2*T^10*U^3 - 2*U^4 + 
       36*T*U^4 - 103*T^2*U^4 - 94*T^3*U^4 + 712*T^4*U^4 - 1006*T^5*U^4 + 
       585*T^6*U^4 - 180*T^7*U^4 + 44*T^8*U^4 - 8*T^9*U^4 + 6*U^5 - 
       48*T*U^5 - 17*T^2*U^5 + 425*T^3*U^5 - 697*T^4*U^5 + 381*T^5*U^5 - 
       98*T^6*U^5 + 36*T^7*U^5 - 12*T^8*U^5 - 9*U^6 + 20*T*U^6 + 
       105*T^2*U^6 - 290*T^3*U^6 + 224*T^4*U^6 - 86*T^5*U^6 + 28*T^6*U^6 - 
       8*T^7*U^6 + 7*U^7 + T*U^7 - 40*T^2*U^7 + 56*T^3*U^7 - 42*T^4*U^7 + 
       16*T^5*U^7 - 2*T^6*U^7 - 2*U^8 + 2*T*U^8 + 6*T^2*U^8 - 10*T^3*U^8 + 
       4*T^4*U^8))/((-1 + T)^3*T^3*U^3*(T + U)^4) + 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 59*T^4*U - 182*T^5*U + 
       301*T^6*U - 280*T^7*U + 133*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       8*T^2*U^2 + 76*T^3*U^2 - 220*T^4*U^2 + 298*T^5*U^2 - 188*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 8*T*U^3 + 
       100*T^2*U^3 - 304*T^3*U^3 + 380*T^4*U^3 - 180*T^5*U^3 - 28*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 71*T*U^4 - 277*T^2*U^4 + 
       412*T^3*U^4 - 246*T^4*U^4 + 4*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 
       283*T^6*U - 268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       44*T^2*U^2 + 208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 
       223*T^2*U^3 - 514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 
       466*T^3*U^4 - 252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 4*T^9 - 
       5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
       293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 
       112*T^3*U^2 + 477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 
       1021*T^7*U^2 + 414*T^8*U^2 - 102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 
       8*T*U^3 - 108*T^2*U^3 + 568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 
       2885*T^6*U^3 + 1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 
       39*T^10*U^3 + 4*T^11*U^3 + 2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 
       1657*T^3*U^4 + 3540*T^4*U^4 - 4364*T^5*U^4 + 3037*T^6*U^4 - 
       1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 19*T^10*U^4 - 10*U^5 + 
       140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 4234*T^4*U^5 + 3644*T^5*U^5 - 
       1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 41*T^9*U^5 - 2*T^10*U^5 + 
       19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 2395*T^3*U^6 + 2720*T^4*U^6 - 
       1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 58*T^8*U^6 - 8*T^9*U^6 - 
       15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 1164*T^3*U^7 - 927*T^4*U^7 + 
       353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 12*T^8*U^7 + U^8 - 56*T*U^8 + 
       220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 119*T^5*U^8 + 47*T^6*U^8 - 
       8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 62*T^3*U^9 - 53*T^4*U^9 + 
       21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 6*T^2*U^10 - 
       10*T^3*U^10 + 4*T^4*U^10))/((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((-8*(-1 + T + U)^2*(-2*T + 8*T^2 - 15*T^3 + 16*T^4 - 9*T^5 + 2*T^6 - 2*U + 
       16*T*U - 31*T^2*U + 26*T^3*U - 11*T^4*U + 2*T^5*U + 8*U^2 - 35*T*U^2 + 
       40*T^2*U^2 - 8*T^3*U^2 - 14*T^4*U^2 + 16*T^5*U^2 - 6*T^6*U^2 - 
       11*U^3 + 34*T*U^3 - 24*T^2*U^3 - 4*T^3*U^3 + 4*T^4*U^3 - 4*T^5*U^3 + 
       4*T^6*U^3 + 4*U^4 - 15*T*U^4 + 14*T^2*U^4 - 4*T^5*U^4 + 3*U^5 + 
       2*T*U^5 - 12*T^2*U^5 + 4*T^3*U^5 + 4*T^4*U^5 - 2*U^6 + 6*T^2*U^6 - 
       4*T^3*U^6))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)) - 
    (16*LbL*Nf*(T - U)*(-1 + T + U)^2*(-4*T^4 + 12*T^5 - 12*T^6 + 4*T^7 - 
       16*T^3*U + 47*T^4*U - 42*T^5*U + 7*T^6*U + 4*T^7*U - 32*T^2*U^2 + 
       79*T^3*U^2 - 62*T^4*U^2 - 3*T^5*U^2 + 12*T^6*U^2 - 16*T*U^3 + 
       79*T^2*U^3 - 56*T^3*U^3 - 8*T^4*U^3 + 20*T^5*U^3 - 4*U^4 + 47*T*U^4 - 
       62*T^2*U^4 - 8*T^3*U^4 + 24*T^4*U^4 + 12*U^5 - 42*T*U^5 - 3*T^2*U^5 + 
       20*T^3*U^5 - 12*U^6 + 7*T*U^6 + 12*T^2*U^6 + 4*U^7 + 4*T*U^7))/
     (3*T^3*U^3*(T + U)^3))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, 0}, 1]*Log[T])/
   (T^3*U) + ((64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 6*T*U^2 + 13*U^3 + 
       7*T*U^3))/(T^3*U^3))*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((48*(-1 + T + U)*(-2 + T + 2*U + T*U))/(T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/
   (T^3*U) - (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*
    Log[T])/(T^3*U) + ((-32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/
     (T^3*U) + (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 
       7*U^3 + 4*T*U^3))/(T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*
   Log[T] + (32*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0, 0}, 1]*
    Log[T])/(T*U^3) - (16*(-1 + T + U)*(-5*T^2 + 3*T^3 + 3*T^2*U + 2*U^2 - 
     2*U^3 - 2*T*U^3)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 - U^2 + U^3 + T*U^3)*G[{U^(-1), U^(-1), 0}, 1]*
    Log[T])/(T^3*U^3) - (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1)}, 1]*
    Log[T])/(T*U^3) + (16*(-1 + T + U)*(-9 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(-6*T^2 + 6*T^3 + 3*T^2*U + 3*T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 
     1]*Log[T])/(T*U^3) + (32*(-1 + T + U)*(-1 + T + T*U)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + U + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[T])/(T^3*U) - (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + U + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*
    Log[T])/(T^3*U) + 
  ((-16*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2))/
     (T*(-1 + U)^2*U^2) - (16*Nf*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 
       2*T*U^2))/(3*T*(-1 + U)^2*U^2))*Log[mm]*Log[T] + 
  ((32*(-1 + T + U)*(-1 + T + T*U))/(T*U^3) + 
    (32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3))*G[{U^(-1)}, 1]*Log[mm]*
   Log[T] + ((8*Nf*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2))/
     (3*T*(-1 + U)^2*U^2) + (2*(-1 + T + U)*(20 - 20*T - 37*U + 25*T*U + 
       17*U^2 + 12*T*U^2))/(T*(-1 + U)^2*U^2))*Log[T]^2 + 
  ((-16*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (8*(-1 + T + U)*(-8 + 4*T + 15*U - 6*T*U - 8*U^2 - T*U^2 + U^3 + T*U^3))/
     (T*(-1 + U)^2*U^2))*G[{U^(-1)}, 1]*Log[T]^2 + 
  (8*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0}, 1]*Log[T]^2)/
   (T*U^3) - (8*(-1 + T + U)*(-11 + 7*T + 3*U + 4*T*U)*G[{U^(-1), U^(-1)}, 1]*
    Log[T]^2)/(T*U^3) + 
  Pi^2*((8*LbL*Nf*(-1 + T + U)*(-8 + 8*T + 26*U - 18*T*U - 31*U^2 + 
       11*T*U^2 + 13*U^3 + 5*T*U^3))/(3*T*(-1 + U)^3*U^2) - 
    (4*(-1 + T + U)*(28*T - 84*T^2 + 84*T^3 - 28*T^4 + 50*U - 194*T*U + 
       304*T^2*U - 221*T^3*U + 61*T^4*U - 200*U^2 + 471*T*U^2 - 419*T^2*U^2 + 
       185*T^3*U^2 - 32*T^4*U^2 + 300*U^3 - 525*T*U^3 + 243*T^2*U^3 - 
       21*T^3*U^3 - 12*T^4*U^3 - 200*U^4 + 275*T*U^4 - 39*T^2*U^4 - 
       27*T^3*U^4 + 6*T^4*U^4 + 50*U^5 - 55*T*U^5 - 9*T^2*U^5 + 8*T^3*U^5 + 
       T^4*U^5))/(3*(-1 + T)^2*T^2*(-1 + U)^3*U^2))*Log[U] + 
  ((-8*Nf*(-26*T + 59*T^2 - 34*T^3 - 5*T^4 + 6*T^5 - 38*U + 159*T*U - 
       178*T^2*U + 25*T^3*U + 32*T^4*U + 76*U^2 - 158*T*U^2 + 31*T^2*U^2 + 
       76*T^3*U^2 - 38*U^3 + 25*T*U^3 + 38*T^2*U^3))/
     (9*(-1 + T)^2*T^2*U*(T + U)) - 
    (2*(-10*T^2 + 33*T^3 - 36*T^4 + 13*T^5 + 176*T*U - 564*T^2*U + 
       647*T^3*U - 304*T^4*U + 41*T^5*U + 4*T^6*U + 42*U^2 - 583*T*U^2 + 
       1236*T^2*U^2 - 836*T^3*U^2 + 134*T^4*U^2 - 6*T^5*U^2 - 130*U^3 + 
       687*T*U^3 - 794*T^2*U^3 + 22*T^3*U^3 + 246*T^4*U^3 - 48*T^5*U^3 + 
       134*U^4 - 321*T*U^4 + 114*T^2*U^4 + 134*T^3*U^4 - 48*T^4*U^4 - 
       46*U^5 + 41*T*U^5 + 22*T^2*U^5))/((-1 + T)^2*T^2*(-1 + U)*U*
      (T + U)^2) + (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
       72*T*U + 206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 
       206*T*U^2 - 320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 
       2*T^6*U^2 + 38*U^3 - 202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 
       29*T^4*U^3 + 4*T^5*U^3 - 42*U^4 + 74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 
       4*T^4*U^4 + 18*U^5 - 6*T*U^5 - 7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 
       2*T^2*U^6))/(3*(-1 + T)*T^2*(-1 + U)*U*(T + U)^2))*Log[U] - 
  (40*Pi^2*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1)}, 1]*Log[U])/
   (3*T^3*U) + ((16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 
       25*T*U - 16*T^2*U + 25*T^3*U))/(9*(-1 + T)^2*T^3*U) + 
    (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 16*T^6 - 20*T^7 + 
       4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 76*T^5*U - 60*T^6*U + 
       33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 118*T^2*U^2 + 355*T^3*U^2 - 
       212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 4*T^8*U^2 - 58*U^3 + 
       183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 13*T^4*U^3 + 20*T^5*U^3 + 
       32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 116*U^4 - 309*T*U^4 + 
       274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 63*T^5*U^4 - 39*T^6*U^4 + 
       6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 184*T^2*U^5 - 16*T^3*U^5 + 
       78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 76*U^6 - 138*T*U^6 + 
       44*T^2*U^6 + 53*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 26*U^7 + 
       39*T*U^7 + 6*T^2*U^7 - 25*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 
       4*T^2*U^8 + 4*T^3*U^8))/(3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) + 
    (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
       12*T^2*U + 103*T^3*U - 161*T^4*U - 160*T^5*U + 623*T^6*U - 589*T^7*U + 
       220*T^8*U - 24*T^9*U - 12*T*U^2 + 49*T^2*U^2 - 171*T^3*U^2 + 
       152*T^4*U^2 + 358*T^5*U^2 - 715*T^6*U^2 + 359*T^7*U^2 + 2*T^8*U^2 - 
       22*T^9*U^2 - 4*U^3 + 101*T*U^3 - 299*T^2*U^3 + 354*T^3*U^3 + 
       18*T^4*U^3 - 577*T^5*U^3 + 509*T^6*U^3 + T^7*U^3 - 122*T^8*U^3 + 
       26*T^9*U^3 + 23*U^4 - 315*T*U^4 + 852*T^2*U^4 - 850*T^3*U^4 + 
       187*T^4*U^4 + 168*T^5*U^4 + 21*T^6*U^4 - 93*T^7*U^4 + 14*T^8*U^4 - 
       56*U^5 + 478*T*U^5 - 1045*T^2*U^5 + 801*T^3*U^5 - 171*T^4*U^5 + 
       151*T^5*U^5 - 176*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 70*U^6 - 
       370*T*U^6 + 567*T^2*U^6 - 240*T^3*U^6 - 29*T^4*U^6 - 32*T^5*U^6 - 
       28*T^6*U^6 + 48*T^7*U^6 - 44*U^7 + 133*T*U^7 - 114*T^2*U^7 + 
       12*T^3*U^7 - 6*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 11*U^8 - 15*T*U^8 + 
       2*T^2*U^8 - 13*T^3*U^8 + 22*T^4*U^8))/((-1 + T)^2*T^3*(-1 + U)^2*U^2*
      (T + U)^3))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((-16*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(3*T*U^3) - 
    (8*(-1 + T + U)*(-14 + 14*T + 9*U + 5*T*U))/(3*T*U^3))*G[{U^(-1)}, 1]*
   Log[U] + ((16*Nf*(-1 + T + U)*(4*T - 13*T^2 + 15*T^3 - 8*T^4 + 2*T^5 + 
       2*U - 13*T*U + 18*T^2*U - 4*T^3*U - 4*T^4*U - 4*U^2 + 9*T*U^2 - 
       T^2*U^2 - 6*T^3*U^2 + 2*U^3 - T*U^3 - 2*T^2*U^3))/
     (3*(-1 + T)^2*T^2*U*(T + U)^2) - 
    (4*(-1 + T + U)*(20*T^3 - 76*T^4 + 110*T^5 - 72*T^6 + 18*T^7 - 52*T^2*U + 
       49*T^3*U + 152*T^4*U - 263*T^5*U + 130*T^6*U - 16*T^7*U + 58*T*U^2 - 
       22*T^2*U^2 - 20*T^3*U^2 - 176*T^4*U^2 + 210*T^5*U^2 - 30*T^6*U^2 - 
       2*T^7*U^2 - 14*U^3 - 91*T*U^3 + 86*T^2*U^3 + 34*T^3*U^3 + 
       152*T^4*U^3 - 119*T^5*U^3 - 30*T^6*U^3 + 2*T^7*U^3 + 56*U^4 - 
       78*T*U^4 + 182*T^2*U^4 - 224*T^3*U^4 - 36*T^4*U^4 + 58*T^5*U^4 + 
       4*T^6*U^4 - 82*U^5 + 215*T*U^5 - 248*T^2*U^5 + 93*T^3*U^5 - 
       16*T^4*U^5 + 52*U^6 - 126*T*U^6 + 46*T^2*U^6 + 52*T^3*U^6 - 
       4*T^4*U^6 - 12*U^7 + 22*T*U^7 + 10*T^2*U^7 - 2*T^3*U^7))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
    (16*LbL*Nf*(-1 + T + U)*(24*T^3 - 76*T^4 + 84*T^5 - 36*T^6 + 4*T^7 + 
       36*T^2*U - 222*T^3*U + 378*T^4*U - 247*T^5*U + 59*T^6*U - 4*T^7*U + 
       60*T*U^2 - 276*T^2*U^2 + 620*T^3*U^2 - 574*T^4*U^2 + 177*T^5*U^2 + 
       3*T^6*U^2 - 4*T^7*U^2 - 174*T*U^3 + 502*T^2*U^3 - 602*T^3*U^3 + 
       246*T^4*U^3 + 42*T^5*U^3 - 12*T^6*U^3 + 4*T^7*U^3 + 4*U^4 + 
       160*T*U^4 - 278*T^2*U^4 + 92*T^3*U^4 + 26*T^4*U^4 - 20*T^5*U^4 + 
       4*T^6*U^4 - 16*U^5 - 15*T*U^5 - 13*T^2*U^5 + 32*T^3*U^5 + 24*U^6 - 
       45*T*U^6 + 3*T^2*U^6 + 24*T^3*U^6 - 16*U^7 + 14*T*U^7 + 12*T^2*U^7 - 
       4*T^3*U^7 + 4*U^8 - 4*T^2*U^8))/(3*(-1 + T)*T^2*(-1 + U)^2*U^2*
      (T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  ((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(-2 + 10*T - 23*T^2 + 31*T^3 - 25*T^4 + 11*T^5 - 2*T^6 + 
       12*U - 46*T*U + 56*T^2*U - 11*T^3*U - 20*T^4*U + 7*T^5*U + 2*T^6*U - 
       25*U^2 + 75*T*U^2 - 16*T^2*U^2 - 141*T^3*U^2 + 163*T^4*U^2 - 
       62*T^5*U^2 + 6*T^6*U^2 + 22*U^3 - 41*T*U^3 - 70*T^2*U^3 + 
       203*T^3*U^3 - 149*T^4*U^3 + 47*T^5*U^3 - 10*T^6*U^3 - 8*U^4 - 
       17*T*U^4 + 99*T^2*U^4 - 132*T^3*U^4 + 58*T^4*U^4 - 10*T^5*U^4 + 
       4*T^6*U^4 + 4*U^5 + 27*T*U^5 - 68*T^2*U^5 + 58*T^3*U^5 - 15*T^4*U^5 - 
       5*U^6 - 8*T*U^6 + 28*T^2*U^6 - 20*T^3*U^6 + 4*T^4*U^6 - T^5*U^6 + 
       2*U^7 - 6*T^2*U^7 + 4*T^3*U^7))/((-1 + T)^2*T^3*(-1 + U)^3*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 16*T^3 - 24*T^4 + 16*T^5 - 4*T^6 + 
       63*T^2*U - 101*T^3*U + 69*T^4*U - 39*T^5*U + 8*T^6*U - 4*U^2 + 
       6*T*U^2 - 177*T^2*U^2 + 172*T^3*U^2 - 63*T^4*U^2 + 21*T^5*U^2 + 
       28*U^3 - 26*T*U^3 + 200*T^2*U^3 - 102*T^3*U^3 + 11*T^4*U^3 + 
       11*T^5*U^3 - 8*T^6*U^3 - 84*U^4 + 39*T*U^4 - 84*T^2*U^4 - 20*T^3*U^4 + 
       15*T^4*U^4 - 9*T^5*U^4 + 4*T^6*U^4 + 140*U^5 - 12*T*U^5 + 3*T^2*U^5 + 
       5*T^3*U^5 - 12*T^4*U^5 - 140*U^6 - 32*T*U^6 - T^2*U^6 - 10*T^3*U^6 + 
       4*T^4*U^6 + 84*U^7 + 42*T*U^7 + 4*T^3*U^7 - 28*U^8 - 21*T*U^8 + 
       4*U^9 + 4*T*U^9))/(3*T^3*(-1 + U)^3*U^3))*G[{T^(-1), 0}, 1]*Log[U] + 
  ((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) + 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 5*T^5 + 2*T^6 + 
       6*U - 16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 12*T^5*U + 4*T^6*U - 
       5*U^2 + 17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 2*T^4*U^2 + U^3 - 
       10*T*U^3 + 15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 19*T^4 + 15*T^5 - T^6 - 5*T^7 + 
       2*T^8 - 4*T*U + 30*T^2*U - 76*T^3*U + 91*T^4*U - 54*T^5*U + 13*T^6*U - 
       2*U^2 + 30*T*U^2 - 121*T^2*U^2 + 224*T^3*U^2 - 216*T^4*U^2 + 
       116*T^5*U^2 - 45*T^6*U^2 + 20*T^7*U^2 - 6*T^8*U^2 + 10*U^3 - 
       80*T*U^3 + 241*T^2*U^3 - 357*T^3*U^3 + 290*T^4*U^3 - 142*T^5*U^3 + 
       59*T^6*U^3 - 23*T^7*U^3 + 4*T^8*U^3 - 22*U^4 + 121*T*U^4 - 
       281*T^2*U^4 + 334*T^3*U^4 - 212*T^4*U^4 + 83*T^5*U^4 - 33*T^6*U^4 + 
       10*T^7*U^4 + 26*U^5 - 113*T*U^5 + 199*T^2*U^5 - 179*T^3*U^5 + 
       78*T^4*U^5 - 23*T^5*U^5 + 9*T^6*U^5 - T^7*U^5 - 16*U^6 + 57*T*U^6 - 
       79*T^2*U^6 + 49*T^3*U^6 - 13*T^4*U^6 + 4*T^5*U^6 - 2*T^6*U^6 + 4*U^7 - 
       11*T*U^7 + 13*T^2*U^7 - 4*T^3*U^7 + T^4*U^7 - T^5*U^7))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[U] + ((8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 5*T^4 + 3*T^5 - 
       8*U + 26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 9*T^5*U + 15*U^2 - 
       33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + T^5*U^2 - 16*U^3 + 
       25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 9*U^4 - 8*T*U^4 - 
       14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 2*U^5 + 6*T^2*U^5 - 
       4*T^3*U^5))/((-1 + T)^2*T^3*(-1 + U)*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
       3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
       4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6))/(3*T^3*U^3))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((-8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 5*T^4 + 3*T^5 - 8*U + 
       26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 9*T^5*U + 15*U^2 - 
       33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + T^5*U^2 - 16*U^3 + 
       25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 9*U^4 - 8*T*U^4 - 
       14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 2*U^5 + 6*T^2*U^5 - 
       4*T^3*U^5))/((-1 + T)^2*T^3*(-1 + U)*U^3) + 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
       3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
       4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6))/(3*T^3*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((8*(-1 + T + U)*(-2*T^4 + 6*T^5 - 9*T^6 + 7*T^7 - 2*T^8 - 8*T^3*U + 
       36*T^4*U - 48*T^5*U + 20*T^6*U + T^7*U + 2*T^8*U - 12*T^2*U^2 + 
       84*T^3*U^2 - 103*T^4*U^2 - 17*T^5*U^2 + 105*T^6*U^2 - 40*T^7*U^2 + 
       6*T^8*U^2 - 8*T*U^3 + 96*T^2*U^3 - 248*T^3*U^3 - 94*T^4*U^3 + 
       425*T^5*U^3 - 290*T^6*U^3 + 56*T^7*U^3 - 10*T^8*U^3 - 2*U^4 + 
       54*T*U^4 - 223*T^2*U^4 + 161*T^3*U^4 + 712*T^4*U^4 - 697*T^5*U^4 + 
       224*T^6*U^4 - 42*T^7*U^4 + 4*T^8*U^4 + 12*U^5 - 144*T*U^5 + 
       160*T^2*U^5 + 311*T^3*U^5 - 1006*T^4*U^5 + 381*T^5*U^5 - 86*T^6*U^5 + 
       16*T^7*U^5 - 33*U^6 + 205*T*U^6 + 93*T^2*U^6 - 534*T^3*U^6 + 
       585*T^4*U^6 - 98*T^5*U^6 + 28*T^6*U^6 - 2*T^7*U^6 + 54*U^7 - 
       173*T*U^7 - 218*T^2*U^7 + 322*T^3*U^7 - 180*T^4*U^7 + 36*T^5*U^7 - 
       8*T^6*U^7 - 56*U^8 + 83*T*U^8 + 162*T^2*U^8 - 130*T^3*U^8 + 
       44*T^4*U^8 - 12*T^5*U^8 + 36*U^9 - 11*T*U^9 - 78*T^2*U^9 + 
       40*T^3*U^9 - 8*T^4*U^9 - 13*U^10 - 10*T*U^10 + 20*T^2*U^10 - 
       2*T^3*U^10 + 2*U^11 + 4*T*U^11))/(T^3*(-1 + U)^3*U^3*(T + U)^4) + 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       8*T^3*U + 71*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
       8*T^2*U^2 + 100*T^3*U^2 - 277*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
       37*T^7*U^2 - 8*T*U^3 + 76*T^2*U^3 - 304*T^3*U^3 + 412*T^4*U^3 - 
       234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 59*T*U^4 - 
       220*T^2*U^4 + 380*T^3*U^4 - 246*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
       25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 182*T*U^5 + 298*T^2*U^5 - 
       180*T^3*U^5 + 4*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 
       84*U^6 + 301*T*U^6 - 188*T^2*U^6 - 28*T^3*U^6 + 24*T^4*U^6 - 
       43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 280*T*U^7 + 17*T^2*U^7 + 
       45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 140*U^8 + 133*T*U^8 + 
       55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 
       38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 
       4*T*U^11))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*
   Log[U] + ((-16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 
       4*T^8 - 32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 
       8*T^8*U - 44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 
       145*T^6*U^2 + 37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 
       466*T^4*U^3 - 234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 
       4*U^4 + 56*T*U^4 - 400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 
       38*T^5*U^4 + 37*T^6*U^4 - 25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 
       170*T*U^5 + 406*T^2*U^5 - 186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 
       38*T^6*U^5 + 8*T^7*U^5 - 84*U^6 + 283*T*U^6 - 212*T^2*U^6 - 
       43*T^3*U^6 + 24*T^4*U^6 - 43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 
       268*T*U^7 + 17*T^2*U^7 + 45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 
       140*U^8 + 130*T*U^8 + 55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 
       14*T*U^9 - 38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 
       4*U^11 + 4*T*U^11))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 5*T^9 - 
       2*T^10 + 8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 155*T^7*U - 
       56*T^8*U + 3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 
       433*T^4*U^2 - 898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 
       40*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 
       1657*T^4*U^3 + 2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 
       319*T^8*U^3 + 62*T^9*U^3 - 10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 
       477*T^2*U^4 - 1698*T^3*U^4 + 3540*T^4*U^4 - 4234*T^5*U^4 + 
       2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 53*T^9*U^4 + 4*T^10*U^4 - 
       12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 2930*T^3*U^5 - 4364*T^4*U^5 + 
       3644*T^5*U^5 - 1541*T^6*U^5 + 353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 
       31*U^6 - 305*T*U^6 + 1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 
       1715*T^5*U^6 + 519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 
       42*U^7 + 293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 
       491*T^5*U^7 - 182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 
       147*T*U^8 + 414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 
       58*T^6*U^8 - 12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 
       162*T^3*U^9 - 115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 
       2*T*U^10 + 26*T^2*U^10 - 39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 
       2*U^11 - 6*T^2*U^11 + 4*T^3*U^11))/((-1 + T)^2*T^3*(-1 + U)^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((8*(-1 + T + U)^2*(2*T - 8*T^2 + 11*T^3 - 4*T^4 - 3*T^5 + 2*T^6 + 2*U - 
       16*T*U + 35*T^2*U - 34*T^3*U + 15*T^4*U - 2*T^5*U - 8*U^2 + 31*T*U^2 - 
       40*T^2*U^2 + 24*T^3*U^2 - 14*T^4*U^2 + 12*T^5*U^2 - 6*T^6*U^2 + 
       15*U^3 - 26*T*U^3 + 8*T^2*U^3 + 4*T^3*U^3 - 4*T^5*U^3 + 4*T^6*U^3 - 
       16*U^4 + 11*T*U^4 + 14*T^2*U^4 - 4*T^3*U^4 - 4*T^5*U^4 + 9*U^5 - 
       2*T*U^5 - 16*T^2*U^5 + 4*T^3*U^5 + 4*T^4*U^5 - 2*U^6 + 6*T^2*U^6 - 
       4*T^3*U^6))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)) + 
    (16*LbL*Nf*(T - U)*(-1 + T + U)^2*(-4*T^4 + 12*T^5 - 12*T^6 + 4*T^7 - 
       16*T^3*U + 47*T^4*U - 42*T^5*U + 7*T^6*U + 4*T^7*U - 32*T^2*U^2 + 
       79*T^3*U^2 - 62*T^4*U^2 - 3*T^5*U^2 + 12*T^6*U^2 - 16*T*U^3 + 
       79*T^2*U^3 - 56*T^3*U^3 - 8*T^4*U^3 + 20*T^5*U^3 - 4*U^4 + 47*T*U^4 - 
       62*T^2*U^4 - 8*T^3*U^4 + 24*T^4*U^4 + 12*U^5 - 42*T*U^5 - 3*T^2*U^5 + 
       20*T^3*U^5 - 12*U^6 + 7*T*U^6 + 12*T^2*U^6 + 4*U^7 + 4*T*U^7))/
     (3*T^3*U^3*(T + U)^3))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (32*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, 0}, 1]*Log[U])/
   (T^3*U) + (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U + 5*U^2 - 3*T*U^2 - 
     3*U^3)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 
     4*T*U^3)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U + 2*U^2)*G[{T^(-1), T^(-1), 0}, 1]*
    Log[U])/(T^3*U^3) - (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1)}, 1]*
    Log[U])/(T^3*U) + (16*(-1 + T + U)*(-9 + 3*T + 5*U + 2*T*U)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 6*U^2 + 3*T*U^2 + 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 
     1]*Log[U])/(T^3*U) + (32*(-1 + T + U)*(-1 + U + T*U)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0, 0}, 1]*Log[U])/
   (T*U^3) + ((64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((48*(-1 + T + U)*(-2 + 2*T + U + T*U))/(T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/
   (T*U^3) - (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^3) - 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U^3) + ((-32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/
     (T*U^3) + (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + 
       U^3 + T*U^3))/(T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + T + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[U])/(T*U^3) - (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + 
     U^3 + T*U^3)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + T + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U^3) + 
  ((-16*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U))/
     ((-1 + T)^2*T^2*U) - (16*Nf*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 
       2*T^2*U))/(3*(-1 + T)^2*T^2*U))*Log[mm]*Log[U] + 
  ((32*(-1 + T + U)*(-1 + U + T*U))/(T^3*U) + 
    (32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U))*G[{T^(-1)}, 1]*Log[mm]*
   Log[U] + ((-16*LbL*Nf*(-8*T^3 + 28*T^4 - 36*T^5 + 20*T^6 - 4*T^7 - 
       5*T^2*U + 36*T^3*U - 70*T^4*U + 52*T^5*U - 13*T^6*U - 5*T*U^2 + 
       22*T^2*U^2 - 45*T^3*U^2 + 35*T^4*U^2 + 2*T^5*U^2 - 13*T^6*U^2 + 
       4*T^7*U^2 - 8*U^3 + 36*T*U^3 - 45*T^2*U^3 + 12*T^3*U^3 + 21*T^4*U^3 - 
       25*T^5*U^3 + 6*T^6*U^3 + 28*U^4 - 70*T*U^4 + 35*T^2*U^4 + 21*T^3*U^4 - 
       24*T^4*U^4 + 10*T^5*U^4 - 36*U^5 + 52*T*U^5 + 2*T^2*U^5 - 25*T^3*U^5 + 
       10*T^4*U^5 + 20*U^6 - 13*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 - 4*U^7 + 
       4*T^2*U^7))/(3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
    (8*(2*T^3 - 2*T^4 - 11*T^5 + 25*T^6 - 19*T^7 + 5*T^8 + 6*T^2*U - 
       40*T^3*U + 65*T^4*U - 12*T^5*U - 45*T^6*U + 30*T^7*U - 4*T^8*U + 
       6*T*U^2 - 4*T^2*U^2 + 10*T^3*U^2 - 11*T^4*U^2 - 35*T^5*U^2 + 
       34*T^6*U^2 + 10*T^7*U^2 - 10*T^8*U^2 + 2*U^3 - 40*T*U^3 + 10*T^2*U^3 + 
       124*T^3*U^3 - 169*T^4*U^3 + 98*T^5*U^3 - 34*T^7*U^3 + 12*T^8*U^3 - 
       2*U^4 + 65*T*U^4 - 11*T^2*U^4 - 169*T^3*U^4 + 106*T^4*U^4 + 
       42*T^5*U^4 - 32*T^6*U^4 + 4*T^7*U^4 - 11*U^5 - 12*T*U^5 - 35*T^2*U^5 + 
       98*T^3*U^5 + 42*T^4*U^5 - 88*T^5*U^5 - 12*T^6*U^5 + 12*T^7*U^5 + 
       25*U^6 - 45*T*U^6 + 34*T^2*U^6 - 32*T^4*U^6 - 12*T^5*U^6 + 
       24*T^6*U^6 - 19*U^7 + 30*T*U^7 + 10*T^2*U^7 - 34*T^3*U^7 + 4*T^4*U^7 + 
       12*T^5*U^7 + 5*U^8 - 4*T*U^8 - 10*T^2*U^8 + 12*T^3*U^8))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3))*Log[T]*Log[U] + 
  ((-16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
       3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
       T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 10*U - 
       26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 15*U^2 + 18*T*U^2 - 
       6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 5*U^3 + 19*T*U^3 - 
       27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 5*U^4 - 28*T*U^4 + 
       16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 9*T*U^5 - T^2*U^5 - 
       T^4*U^5))/((-1 + T)*T^3*(-1 + U)^2*U^3))*G[{T^(-1)}, 1]*Log[T]*
   Log[U] + ((8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 5*T^4 + 3*T^5 - 
       8*U + 26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 9*T^5*U + 15*U^2 - 
       33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + T^5*U^2 - 16*U^3 + 
       25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 9*U^4 - 8*T*U^4 - 
       14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 2*U^5 + 6*T^2*U^5 - 
       4*T^3*U^5))/((-1 + T)^2*T^3*(-1 + U)*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
       3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
       4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6))/(3*T^3*U^3))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((16*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
       8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 
       8*T^2*U^2 - 28*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 
       8*T^7*U^2 + 8*T*U^3 - 28*T^2*U^3 + 16*T^3*U^3 - 7*T^5*U^3 + 
       8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
       16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
       29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 
       4*U^8 + 4*T*U^8))/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
       2*T^10 + 8*T^3*U - 50*T^4*U + 118*T^5*U - 141*T^6*U + 92*T^7*U - 
       31*T^8*U + 4*T^9*U + 12*T^2*U^2 - 100*T^3*U^2 + 233*T^4*U^2 - 
       191*T^5*U^2 - 22*T^6*U^2 + 135*T^7*U^2 - 94*T^8*U^2 + 33*T^9*U^2 - 
       6*T^10*U^2 + 8*T*U^3 - 100*T^2*U^3 + 348*T^3*U^3 - 289*T^4*U^3 - 
       344*T^5*U^3 + 727*T^6*U^3 - 500*T^7*U^3 + 189*T^8*U^3 - 42*T^9*U^3 + 
       4*T^10*U^3 + 2*U^4 - 50*T*U^4 + 233*T^2*U^4 - 289*T^3*U^4 - 
       438*T^4*U^4 + 1268*T^5*U^4 - 1036*T^6*U^4 + 411*T^7*U^4 - 
       118*T^8*U^4 + 19*T^9*U^4 - 10*U^5 + 118*T*U^5 - 191*T^2*U^5 - 
       344*T^3*U^5 + 1268*T^4*U^5 - 1336*T^5*U^5 + 603*T^6*U^5 - 
       146*T^7*U^5 + 39*T^8*U^5 - 2*T^9*U^5 + 23*U^6 - 141*T*U^6 - 
       22*T^2*U^6 + 727*T^3*U^6 - 1036*T^4*U^6 + 603*T^5*U^6 - 200*T^6*U^6 + 
       50*T^7*U^6 - 8*T^8*U^6 - 31*U^7 + 92*T*U^7 + 135*T^2*U^7 - 
       500*T^3*U^7 + 411*T^4*U^7 - 146*T^5*U^7 + 50*T^6*U^7 - 12*T^7*U^7 + 
       25*U^8 - 31*T*U^8 - 94*T^2*U^8 + 189*T^3*U^8 - 118*T^4*U^8 + 
       39*T^5*U^8 - 8*T^6*U^8 - 11*U^9 + 4*T*U^9 + 33*T^2*U^9 - 42*T^3*U^9 + 
       19*T^4*U^9 - 2*T^5*U^9 + 2*U^10 - 6*T^2*U^10 + 4*T^3*U^10))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^4))*G[{(T + U)^(-1)}, 1]*Log[T]*
   Log[U] + (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0}, 1]*
    Log[T]*Log[U])/(T^3*U) + (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
    G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[T]*Log[U])/(T^3*U) + (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), 0}, 1]*Log[T]*Log[U])/(T*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*
    Log[U])/(T*U^3) - (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/(T*U^3) + 
  (4*(-1 + T + U)*(-10 + 10*T + 21*U - 11*T*U - 13*U^2 - 2*T*U^2 + 2*U^3 + 
     2*T*U^3)*Log[T]^2*Log[U])/(T*(-1 + U)^2*U^2) + 
  (8*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/
   (T*U^3) + ((8*Nf*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U))/
     (3*(-1 + T)^2*T^2*U) + (2*(-1 + T + U)*(20 - 37*T + 17*T^2 - 20*U + 
       25*T*U + 12*T^2*U))/((-1 + T)^2*T^2*U))*Log[U]^2 + 
  ((-16*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(-8 + 15*T - 8*T^2 + T^3 + 4*U - 6*T*U - T^2*U + T^3*U))/
     ((-1 + T)^2*T^2*U))*G[{T^(-1)}, 1]*Log[U]^2 + 
  (8*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0}, 1]*Log[U]^2)/
   (T^3*U) - (8*(-1 + T + U)*(-11 + 3*T + 7*U + 4*T*U)*G[{T^(-1), T^(-1)}, 1]*
    Log[U]^2)/(T^3*U) + (4*(-1 + T + U)*(-10 + 21*T - 13*T^2 + 2*T^3 + 10*U - 
     11*T*U - 2*T^2*U + 2*T^3*U)*Log[T]*Log[U]^2)/((-1 + T)^2*T^2*U) + 
  (8*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/
   (T^3*U) + ((-48*LbL*Nf*(-1 + T + U)*(8*T - 32*T^2 + 48*T^3 - 32*T^4 + 
       8*T^5 + 8*U - 52*T*U + 127*T^2*U - 145*T^3*U + 80*T^4*U - 18*T^5*U - 
       32*U^2 + 127*T*U^2 - 208*T^2*U^2 + 160*T^3*U^2 - 64*T^4*U^2 + 
       11*T^5*U^2 + 48*U^3 - 145*T*U^3 + 160*T^2*U^3 - 48*T^3*U^3 - 
       2*T^4*U^3 + 5*T^5*U^3 - 32*U^4 + 80*T*U^4 - 64*T^2*U^4 - 2*T^3*U^4 + 
       8*U^5 - 18*T*U^5 + 11*T^2*U^5 + 5*T^3*U^5))/((-1 + T)^3*T^2*(-1 + U)^3*
      U^2) + (8*(-1 + T + U)*(4*T - 16*T^2 + 24*T^3 - 16*T^4 + 4*T^5 + 4*U - 
       2*T*U - 16*T^2*U + 19*T^3*U - 8*T^4*U + 3*T^5*U - 16*U^2 - 16*T*U^2 + 
       154*T^2*U^2 - 180*T^3*U^2 + 101*T^4*U^2 - 31*T^5*U^2 + 24*U^3 + 
       19*T*U^3 - 180*T^2*U^3 + 114*T^3*U^3 - 25*T^4*U^3 + 12*T^5*U^3 - 
       16*U^4 - 8*T*U^4 + 101*T^2*U^4 - 25*T^3*U^4 - 12*T^4*U^4 - 4*T^5*U^4 + 
       4*U^5 + 3*T*U^5 - 31*T^2*U^5 + 12*T^3*U^5 - 4*T^4*U^5 + 4*T^5*U^5))/
     ((-1 + T)^3*T^2*(-1 + U)^3*U^2))*Zeta[3] + 
  ((96*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (16*(-1 + T + U)*(-2 - 3*T + 2*U + 5*T*U))/(T^3*U))*G[{T^(-1)}, 1]*
   Zeta[3] + ((96*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (16*(-1 + T + U)*(-2 + 2*T - 3*U + 5*T*U))/(T*U^3))*G[{U^(-1)}, 1]*
   Zeta[3], (-16*LbL*Nf*(T - U)*(-1 + T + U)*(24 - 22*T + 7*T^2 - 22*U + 
     38*T*U + 2*T^2*U + 7*U^2 + 2*T*U^2))/(3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (8*Nf*(T - U)*(-1 + T + U)*(38 - 38*T - 38*U - 12*T*U + 25*T^2*U + 
     25*T*U^2))/(9*(-1 + T)^2*T*(-1 + U)^2*U) + 
  (2*(T - U)*(-1 + T + U)*(20 - 48*T + 52*T^2 - 24*T^3 - 48*U + 156*T*U - 
     162*T^2*U + 41*T^3*U + 52*U^2 - 162*T*U^2 + 106*T^2*U^2 - 24*U^3 + 
     41*T*U^3))/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)) + 
  Pi^2*((-8*LbL*Nf*(T - U)*(-1 + T + U)*(-7 + 17*T - 16*T^2 + 6*T^3 + 17*U - 
       36*T*U + 38*T^2*U - 13*T^3*U - 16*U^2 + 38*T*U^2 - 47*T^2*U^2 + 
       13*T^3*U^2 + 6*U^3 - 13*T*U^3 + 13*T^2*U^3))/
     (3*(-1 + T)^3*T*(-1 + U)^3*U) + 
    (4*(T - U)*(-1 + T + U)*(17 - 45*T + 41*T^2 - 13*T^3 - 45*U + 105*T*U - 
       90*T^2*U + 26*T^3*U + 41*U^2 - 90*T*U^2 + 77*T^2*U^2 - 20*T^3*U^2 - 
       13*U^3 + 26*T*U^3 - 20*T^2*U^3 + 3*T^3*U^3))/
     (3*(-1 + T)^3*T*(-1 + U)^3*U)) + 
  Pi^2*((-8*(-1 + T + U)*(1 + 2*U))/(T^2*U) - 
    (16*LbL*Nf*(-1 + T + U)*(1 + 3*U))/(3*T^2*U))*G[{T^(-1)}, 1] + 
  ((16*Nf*(-1 + T + U)*(19 - 44*T + 25*T^2 + 3*T^2*U))/(9*(-1 + T)^2*T^2*U) - 
    (16*LbL*Nf*(-1 + T + U)*(-9*T - 4*T^2 + 33*T^3 - 21*T^4 + T^5 - 3*U + 
       6*T*U + 42*T^2*U - 98*T^3*U + 49*T^4*U - 2*T^5*U + 10*U^2 + 9*T*U^2 - 
       57*T^2*U^2 + 54*T^3*U^2 - 11*T^4*U^2 + T^5*U^2 - 12*U^3 + 26*T*U^3 - 
       3*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 + 6*U^4 - 16*T*U^4 + 5*T^2*U^4 - 
       T^3*U^4 - U^5 + 2*T*U^5 - T^2*U^5))/(3*(-1 + T)*T^2*(-1 + U)^2*U*
      (T + U)) - (4*(-1 + T + U)*(-83*T^3 + 218*T^4 - 171*T^5 + 30*T^6 + 
       6*T^7 - 25*T^2*U + 130*T^3*U - 233*T^4*U + 189*T^5*U - 70*T^6*U + 
       2*T^7*U - 89*T*U^2 + 202*T^2*U^2 - 12*T^3*U^2 - 231*T^4*U^2 + 
       95*T^5*U^2 + 28*T^6*U^2 - 3*U^3 + 142*T*U^3 - 256*T^2*U^3 - 
       65*T^3*U^3 + 321*T^4*U^3 - 137*T^5*U^3 + 12*T^6*U^3 - 4*U^4 - T*U^4 - 
       41*T^2*U^4 + 123*T^3*U^4 - 63*T^4*U^4 + 17*U^5 - 88*T*U^5 + 
       145*T^2*U^5 - 69*T^3*U^5 - 12*T^4*U^5 - 10*U^6 + 28*T*U^6 - 
       25*T^2*U^6))/((-1 + T)^2*T^2*(-1 + U)^2*U*(T + U)^3))*G[{T^(-1)}, 1] + 
  Pi^2*((8*(1 + 2*T)*(-1 + T + U))/(T*U^2) + 
    (16*LbL*Nf*(1 + 3*T)*(-1 + T + U))/(3*T*U^2))*G[{U^(-1)}, 1] + 
  ((-16*Nf*(-1 + T + U)*(19 - 44*U + 25*U^2 + 3*T*U^2))/
     (9*T*(-1 + U)^2*U^2) - (16*LbL*Nf*(-1 + T + U)*(3*T - 10*T^2 + 12*T^3 - 
       6*T^4 + T^5 + 9*U - 6*T*U - 9*T^2*U - 26*T^3*U + 16*T^4*U - 2*T^5*U + 
       4*U^2 - 42*T*U^2 + 57*T^2*U^2 + 3*T^3*U^2 - 5*T^4*U^2 + T^5*U^2 - 
       33*U^3 + 98*T*U^3 - 54*T^2*U^3 + 6*T^3*U^3 + T^4*U^3 + 21*U^4 - 
       49*T*U^4 + 11*T^2*U^4 - T^3*U^4 - U^5 + 2*T*U^5 - T^2*U^5))/
     (3*(-1 + T)^2*T*(-1 + U)*U^2*(T + U)) - 
    (4*(-1 + T + U)*(3*T^3 + 4*T^4 - 17*T^5 + 10*T^6 + 89*T^2*U - 142*T^3*U + 
       T^4*U + 88*T^5*U - 28*T^6*U + 25*T*U^2 - 202*T^2*U^2 + 256*T^3*U^2 + 
       41*T^4*U^2 - 145*T^5*U^2 + 25*T^6*U^2 + 83*U^3 - 130*T*U^3 + 
       12*T^2*U^3 + 65*T^3*U^3 - 123*T^4*U^3 + 69*T^5*U^3 - 218*U^4 + 
       233*T*U^4 + 231*T^2*U^4 - 321*T^3*U^4 + 63*T^4*U^4 + 12*T^5*U^4 + 
       171*U^5 - 189*T*U^5 - 95*T^2*U^5 + 137*T^3*U^5 - 30*U^6 + 70*T*U^6 - 
       28*T^2*U^6 - 12*T^3*U^6 - 6*U^7 - 2*T*U^7))/((-1 + T)^2*T*(-1 + U)^2*
      U^2*(T + U)^3))*G[{U^(-1)}, 1] + 
  ((-8*(T - U)*(-1 + T + U)*(3 - 6*T - 6*T^2 + 14*T^3 - 5*T^4 - 6*U - 9*T*U + 
       39*T^2*U - 21*T^3*U + T^4*U - 6*U^2 + 39*T*U^2 - 30*T^2*U^2 + 
       2*T^3*U^2 + 14*U^3 - 21*T*U^3 + 2*T^2*U^3 - 5*U^4 + T*U^4))/
     ((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2) + 
    (16*LbL*Nf*(T - U)*(-1 + T + U)*(-4 + 14*T - 18*T^2 + 13*T^3 - 5*T^4 + 
       14*U - 44*T*U + 59*T^2*U - 46*T^3*U + 11*T^4*U - 18*U^2 + 59*T*U^2 - 
       86*T^2*U^2 + 39*T^3*U^2 + 13*U^3 - 46*T*U^3 + 39*T^2*U^3 - 5*U^4 + 
       11*T*U^4))/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2))*
   G[{(T + U)^(-1)}, 1] + 
  ((-8*(-1 + T + U)*(-8*T + 26*T^2 - 32*T^3 + 18*T^4 - 4*T^5 - 8*U + 22*T*U - 
       63*T^2*U + 100*T^3*U - 63*T^4*U + 12*T^5*U + 18*U^2 - 4*T*U^2 + 
       39*T^2*U^2 - 125*T^3*U^2 + 86*T^4*U^2 - 12*T^5*U^2 - 4*U^3 - 
       62*T*U^3 + 61*T^2*U^3 + 33*T^3*U^3 - 38*T^4*U^3 + 4*T^5*U^3 - 16*U^4 + 
       88*T*U^4 - 86*T^2*U^4 + 15*T^3*U^4 + 5*T^4*U^4 + 12*U^5 - 40*T*U^5 + 
       33*T^2*U^5 - 7*T^3*U^5 - 2*U^6 + 4*T*U^6 - 2*T^2*U^6))/
     ((-1 + T)^2*T^2*(-1 + U)^3*U^2) - 
    (16*LbL*Nf*(-1 + T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 4*U + 18*T*U + 
       24*T^2*U + 10*T^3*U - 6*T^4*U + 18*U^2 - 51*T*U^2 - 81*T^2*U^2 + 
       6*T^3*U^2 + 6*T^4*U^2 - 27*U^3 + 45*T*U^3 + 99*T^2*U^3 - 18*T^3*U^3 - 
       2*T^4*U^3 + 12*U^4 - 21*T*U^4 - 15*T^2*U^4 + 8*T^3*U^4 + 6*U^5 + 
       15*T*U^5 + 3*T^2*U^5 - 6*U^6 - 4*T*U^6 + U^7))/(3*T^2*(-1 + U)^3*U^2))*
   G[{T^(-1), 0}, 1] + ((-32*Nf*(-1 + T + U))/(3*T^2*U) - 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(T - 2*T^2 + T^3 - U - T*U - 4*T^2*U - 
       3*U^2 - 3*T*U^2))/(3*T^2*U^2) + 
    (8*(-1 + T + U)*(4*T - 15*T^2 + 20*T^3 - 11*T^4 + 2*T^5 - 4*U + 10*T*U - 
       6*T^2*U + 2*T^3*U - 2*T^4*U + 3*U^2 - 14*T*U^2 + 13*T^2*U^2 - 
       4*T^3*U^2))/((-1 + T)^2*T^2*U^2))*G[{T^(-1), T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + U)*(-1 + T + U))/(T^2*U) + 
    (8*(-1 + T + U)*(2*T^4 + 7*T^2*U + 2*T^3*U + 12*T*U^2 - 2*T^2*U^2 + 
       7*U^3 - 4*T*U^3 - 2*U^4))/(T^2*U^2*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T + 18*T^2 - 27*T^3 + 12*T^4 + 6*T^5 - 6*T^6 + 
       T^7 - 2*U + 18*T*U - 51*T^2*U + 45*T^3*U - 21*T^4*U + 15*T^5*U - 
       4*T^6*U + 6*U^2 + 24*T*U^2 - 81*T^2*U^2 + 99*T^3*U^2 - 15*T^4*U^2 + 
       3*T^5*U^2 - 6*U^3 + 10*T*U^3 + 6*T^2*U^3 - 18*T^3*U^3 + 8*T^4*U^3 + 
       2*U^4 - 6*T*U^4 + 6*T^2*U^4 - 2*T^3*U^4))/(3*(-1 + T)^3*T^2*U^2) - 
    (8*(-1 + T + U)*(8*T - 18*T^2 + 4*T^3 + 16*T^4 - 12*T^5 + 2*T^6 + 8*U - 
       22*T*U + 4*T^2*U + 62*T^3*U - 88*T^4*U + 40*T^5*U - 4*T^6*U - 26*U^2 + 
       63*T*U^2 - 39*T^2*U^2 - 61*T^3*U^2 + 86*T^4*U^2 - 33*T^5*U^2 + 
       2*T^6*U^2 + 32*U^3 - 100*T*U^3 + 125*T^2*U^3 - 33*T^3*U^3 - 
       15*T^4*U^3 + 7*T^5*U^3 - 18*U^4 + 63*T*U^4 - 86*T^2*U^4 + 38*T^3*U^4 - 
       5*T^4*U^4 + 4*U^5 - 12*T*U^5 + 12*T^2*U^5 - 4*T^3*U^5))/
     ((-1 + T)^3*T^2*(-1 + U)^2*U^2))*G[{U^(-1), 0}, 1] + 
  ((32*Nf*(-1 + T + U))/(3*T*U^2) - (16*LbL*Nf*(-1 + U)*(-1 + T + U)*
      (T + 3*T^2 - U + T*U + 3*T^2*U + 2*U^2 + 4*T*U^2 - U^3))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(-4*T + 3*T^2 + 4*U + 10*T*U - 14*T^2*U - 15*U^2 - 
       6*T*U^2 + 13*T^2*U^2 + 20*U^3 + 2*T*U^3 - 4*T^2*U^3 - 11*U^4 - 
       2*T*U^4 + 2*U^5))/(T^2*(-1 + U)^2*U^2))*G[{U^(-1), U^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)*(-1 + T + U))/(T*U^2) + 
    (8*(-1 + T + U)*(-7*T^3 + 2*T^4 - 12*T^2*U + 4*T^3*U - 7*T*U^2 + 
       2*T^2*U^2 - 2*T*U^3 - 2*U^4))/(T^2*U^2*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(T - U)*(-1 + T + U)*(-2*T^2 + 12*T^3 - 30*T^4 + 40*T^5 - 
       30*T^6 + 12*T^7 - 2*T^8 - 10*T*U + 54*T^2*U - 111*T^3*U + 137*T^4*U - 
       120*T^5*U + 78*T^6*U - 34*T^7*U + 6*T^8*U - 2*U^2 + 54*T*U^2 - 
       180*T^2*U^2 + 247*T^3*U^2 - 186*T^4*U^2 + 78*T^5*U^2 - 53*T^6*U^2 + 
       30*T^7*U^2 - 6*T^8*U^2 + 12*U^3 - 111*T*U^3 + 247*T^2*U^3 - 
       210*T^3*U^3 - 54*T^4*U^3 + 159*T^5*U^3 - 39*T^6*U^3 - 6*T^7*U^3 + 
       2*T^8*U^3 - 30*U^4 + 137*T*U^4 - 186*T^2*U^4 - 54*T^3*U^4 + 
       354*T^4*U^4 - 225*T^5*U^4 + 42*T^6*U^4 - 2*T^7*U^4 + 40*U^5 - 
       120*T*U^5 + 78*T^2*U^5 + 159*T^3*U^5 - 225*T^4*U^5 + 84*T^5*U^5 - 
       16*T^6*U^5 - 30*U^6 + 78*T*U^6 - 53*T^2*U^6 - 39*T^3*U^6 + 
       42*T^4*U^6 - 16*T^5*U^6 + 12*U^7 - 34*T*U^7 + 30*T^2*U^7 - 6*T^3*U^7 - 
       2*T^4*U^7 - 2*U^8 + 6*T*U^8 - 6*T^2*U^8 + 2*T^3*U^8))/
     (3*(-1 + T)^3*T^2*(-1 + U)^3*U^2*(T + U)^2) + 
    (8*(T - U)*(-1 + T + U)*(8*T^4 - 34*T^5 + 58*T^6 - 50*T^7 + 22*T^8 - 
       4*T^9 + 64*T^3*U - 286*T^4*U + 528*T^5*U - 530*T^6*U + 310*T^7*U - 
       98*T^8*U + 12*T^9*U + 40*T^2*U^2 - 424*T^3*U^2 + 1326*T^4*U^2 - 
       1986*T^5*U^2 + 1632*T^6*U^2 - 733*T^7*U^2 + 161*T^8*U^2 - 12*T^9*U^2 + 
       64*T*U^3 - 424*T^2*U^3 + 1496*T^3*U^3 - 3082*T^4*U^3 + 3682*T^5*U^3 - 
       2425*T^6*U^3 + 800*T^7*U^3 - 107*T^8*U^3 + 4*T^9*U^3 + 8*U^4 - 
       286*T*U^4 + 1326*T^2*U^4 - 3082*T^3*U^4 + 4460*T^4*U^4 - 
       3900*T^5*U^4 + 1831*T^6*U^4 - 387*T^7*U^4 + 26*T^8*U^4 - 34*U^5 + 
       528*T*U^5 - 1986*T^2*U^5 + 3682*T^3*U^5 - 3900*T^4*U^5 + 
       2288*T^5*U^5 - 662*T^6*U^5 + 68*T^7*U^5 + 58*U^6 - 530*T*U^6 + 
       1632*T^2*U^6 - 2425*T^3*U^6 + 1831*T^4*U^6 - 662*T^5*U^6 + 
       92*T^6*U^6 - 50*U^7 + 310*T*U^7 - 733*T^2*U^7 + 800*T^3*U^7 - 
       387*T^4*U^7 + 68*T^5*U^7 + 22*U^8 - 98*T*U^8 + 161*T^2*U^8 - 
       107*T^3*U^8 + 26*T^4*U^8 - 4*U^9 + 12*T*U^9 - 12*T^2*U^9 + 4*T^3*U^9))/
     ((-1 + T)^3*T^2*(-1 + U)^3*U^2*(T + U)^4))*G[{(T + U)^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 7*T^2*U - 3*T^3*U + 
       6*T^4*U + 7*T^5*U - 3*T^6*U - 8*T*U^2 + 6*T^2*U^2 + 48*T^3*U^2 - 
       28*T^4*U^2 - 3*T^5*U^2 + 3*T^6*U^2 + 4*U^3 + 12*T*U^3 + 36*T^2*U^3 - 
       98*T^3*U^3 + 48*T^4*U^3 - 3*T^5*U^3 - T^6*U^3 - 18*U^4 + 12*T*U^4 - 
       76*T^2*U^4 + 90*T^3*U^4 - 18*T^4*U^4 + 2*T^5*U^4 + 33*U^5 - 38*T*U^5 + 
       45*T^2*U^5 + 7*T^4*U^5 - 32*U^6 + 21*T*U^6 + 21*T^2*U^6 + 18*U^7 + 
       3*T*U^7 - 7*T^2*U^7 - 6*U^8 - 2*T*U^8 + U^9))/
     (3*T^2*(-1 + U)^3*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(-4*T^5 + 15*T^6 - 20*T^7 + 11*T^8 - 2*T^9 - 21*T^4*U + 
       84*T^5*U - 141*T^6*U + 118*T^7*U - 46*T^8*U + 6*T^9*U + 29*T^3*U^2 + 
       8*T^4*U^2 - 243*T^5*U^2 + 412*T^6*U^2 - 273*T^7*U^2 + 74*T^8*U^2 - 
       6*T^9*U^2 - 3*T^2*U^3 - 113*T^3*U^3 + 123*T^4*U^3 + 325*T^5*U^3 - 
       578*T^6*U^3 + 291*T^7*U^3 - 46*T^8*U^3 + 2*T^9*U^3 + 23*T*U^4 - 
       76*T^2*U^4 + 256*T^3*U^4 - 218*T^4*U^4 - 259*T^5*U^4 + 389*T^6*U^4 - 
       129*T^7*U^4 + 11*T^8*U^4 - 99*T*U^5 + 319*T^2*U^5 - 454*T^3*U^5 + 
       246*T^4*U^5 + 77*T^5*U^5 - 113*T^6*U^5 + 21*T^7*U^5 - 3*U^6 + 
       175*T*U^6 - 518*T^2*U^6 + 566*T^3*U^6 - 245*T^4*U^6 + 16*T^5*U^6 + 
       12*T^6*U^6 + 11*U^7 - 173*T*U^7 + 433*T^2*U^7 - 380*T^3*U^7 + 
       124*T^4*U^7 - 12*T^5*U^7 - 15*U^8 + 104*T*U^8 - 184*T^2*U^8 + 
       115*T^3*U^8 - 21*T^4*U^8 + 9*U^9 - 34*T*U^9 + 35*T^2*U^9 - 
       11*T^3*U^9 - 2*U^10 + 4*T*U^10 - 2*T^2*U^10))/
     ((-1 + T)^2*T^2*(-1 + U)^3*U^2*(T + U)^4))*G[{(T + U)^(-1), T^(-1)}, 
    1] + ((16*LbL*Nf*(-1 + T + U)*(4*T^3 - 18*T^4 + 33*T^5 - 32*T^6 + 
       18*T^7 - 6*T^8 + T^9 - 8*T^2*U + 12*T^3*U + 12*T^4*U - 38*T^5*U + 
       21*T^6*U + 3*T^7*U - 2*T^8*U - 7*T*U^2 + 6*T^2*U^2 + 36*T^3*U^2 - 
       76*T^4*U^2 + 45*T^5*U^2 + 21*T^6*U^2 - 7*T^7*U^2 - U^3 - 3*T*U^3 + 
       48*T^2*U^3 - 98*T^3*U^3 + 90*T^4*U^3 + 3*U^4 + 6*T*U^4 - 28*T^2*U^4 + 
       48*T^3*U^4 - 18*T^4*U^4 + 7*T^5*U^4 - 3*U^5 + 7*T*U^5 - 3*T^2*U^5 - 
       3*T^3*U^5 + 2*T^4*U^5 + U^6 - 3*T*U^6 + 3*T^2*U^6 - T^3*U^6))/
     (3*(-1 + T)^3*T^2*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(3*T^6 - 11*T^7 + 15*T^8 - 9*T^9 + 2*T^10 - 23*T^4*U + 
       99*T^5*U - 175*T^6*U + 173*T^7*U - 104*T^8*U + 34*T^9*U - 4*T^10*U + 
       3*T^3*U^2 + 76*T^4*U^2 - 319*T^5*U^2 + 518*T^6*U^2 - 433*T^7*U^2 + 
       184*T^8*U^2 - 35*T^9*U^2 + 2*T^10*U^2 - 29*T^2*U^3 + 113*T^3*U^3 - 
       256*T^4*U^3 + 454*T^5*U^3 - 566*T^6*U^3 + 380*T^7*U^3 - 115*T^8*U^3 + 
       11*T^9*U^3 + 21*T*U^4 - 8*T^2*U^4 - 123*T^3*U^4 + 218*T^4*U^4 - 
       246*T^5*U^4 + 245*T^6*U^4 - 124*T^7*U^4 + 21*T^8*U^4 + 4*U^5 - 
       84*T*U^5 + 243*T^2*U^5 - 325*T^3*U^5 + 259*T^4*U^5 - 77*T^5*U^5 - 
       16*T^6*U^5 + 12*T^7*U^5 - 15*U^6 + 141*T*U^6 - 412*T^2*U^6 + 
       578*T^3*U^6 - 389*T^4*U^6 + 113*T^5*U^6 - 12*T^6*U^6 + 20*U^7 - 
       118*T*U^7 + 273*T^2*U^7 - 291*T^3*U^7 + 129*T^4*U^7 - 21*T^5*U^7 - 
       11*U^8 + 46*T*U^8 - 74*T^2*U^8 + 46*T^3*U^8 - 11*T^4*U^8 + 2*U^9 - 
       6*T*U^9 + 6*T^2*U^9 - 2*T^3*U^9))/((-1 + T)^3*T^2*(-1 + U)^2*U^2*
      (T + U)^4))*G[{(T + U)^(-1), U^(-1)}, 1] + 
  (16*(T - U)*(-1 + T + U)^3*(-T - U + 2*T*U)*G[{(T + U)^(-1), (T + U)^(-1)}, 
     1])/((-1 + T)^2*T^2*(-1 + U)^2*U^2) + 
  (48*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0, 0}, 1])/(T^2*U) - 
  (16*(-1 + T + U)*(2*T + 3*U^2)*G[{T^(-1), 0, T^(-1)}, 1])/(T^2*U^2) + 
  ((64*LbL*Nf*(-1 + T + U)*(1 + 3*U))/(T^2*U) + 
    (16*(-1 + T + U)*(T - 5*U - 6*U^2))/(T^2*U^2))*
   G[{T^(-1), 0, U^(-1)}, 1] + ((16*(2*T - U)*(-1 + T + U))/(T^2*U^2) - 
    (32*LbL*Nf*(-1 + T + U)*(1 + 3*U))/(T^2*U))*G[{T^(-1), 0, (T + U)^(-1)}, 
    1] - (16*(-1 + T + U)*(2*T - 2*U - 3*U^2)*G[{T^(-1), T^(-1), 0}, 1])/
   (T^2*U^2) - (48*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  (16*(-1 + T + U)*(2*T - 5*U - 6*U^2)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U^2) + (16*(-1 + T + U)*(1 + 3*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 
     1])/(T^2*U) + ((-32*LbL*Nf*(-1 + T + U)*(1 + 3*U))/(T^2*U) - 
    (16*(-1 + T + U)*(T - 2*U - 3*U^2))/(T^2*U^2))*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
  (32*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U) - 
  (48*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1])/(T*U^2) + 
  ((-64*LbL*Nf*(1 + 3*T)*(-1 + T + U))/(T*U^2) + 
    (16*(5*T + 6*T^2 - U)*(-1 + T + U))/(T^2*U^2))*
   G[{U^(-1), 0, T^(-1)}, 1] + (16*(-1 + T + U)*(3*T^2 + 2*U)*
    G[{U^(-1), 0, U^(-1)}, 1])/(T^2*U^2) + 
  ((32*LbL*Nf*(1 + 3*T)*(-1 + T + U))/(T*U^2) + (16*(T - 2*U)*(-1 + T + U))/
     (T^2*U^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  (16*(2*T + 3*T^2 - 2*U)*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1])/(T^2*U^2) + 
  (48*(-1 + T + U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U^2 + 
  (16*(5*T + 6*T^2 - 2*U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U^2) + ((32*LbL*Nf*(1 + 3*T)*(-1 + T + U))/(T*U^2) - 
    (16*(2*T + 3*T^2 - U)*(-1 + T + U))/(T^2*U^2))*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
  (16*(1 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/(T*U^2) - 
  (32*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
  (16*(2*T - U)*(-1 + T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/(T^2*U^2) + 
  (16*(T - 2*U)*(-1 + T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/(T^2*U^2) - 
  (32*(T - U)*(-1 + T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (16*(2*T - U)*(-1 + T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(T - 2*U)*(-1 + T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/(T^2*U^2) - 
  (32*(T - U)*(-1 + T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  ((16*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2))/
     ((-1 + T)^2*T*(-1 + U)^2*U) + (16*Nf*(T - U)*(-1 + T + U)*
      (2 - 2*T - 2*U + T^2*U + T*U^2))/(3*(-1 + T)^2*T*(-1 + U)^2*U))*
   Log[mm] + ((32*(-1 + T + U))/(T^2*U) + (32*Nf*(-1 + T + U))/(3*T^2*U))*
   G[{T^(-1)}, 1]*Log[mm] + ((-32*(-1 + T + U))/(T*U^2) - 
    (32*Nf*(-1 + T + U))/(3*T*U^2))*G[{U^(-1)}, 1]*Log[mm] + 
  ((16*LbL*Nf*(T - U)*(-1 + T + U)*(3 - 11*T + 9*T^2 - T^3 - 11*U + 21*T*U - 
       8*T^2*U + T^3*U + 9*U^2 - 8*T*U^2 + 2*T^2*U^2 - U^3 + T*U^3))/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)) - 
    (4*(-1 + T + U)*(-40*T^3 + 76*T^4 - 34*T^5 - 2*T^6 + 16*T^2*U + 8*T^3*U - 
       69*T^4*U + 50*T^5*U + T^6*U - 64*T*U^2 + 36*T^2*U^2 + 127*T^3*U^2 - 
       88*T^4*U^2 - 5*T^5*U^2 + 24*U^3 + 40*T*U^3 - 57*T^2*U^3 - 90*T^3*U^3 + 
       83*T^4*U^3 - 12*T^5*U^3 - 64*U^4 + 119*T*U^4 - 52*T^2*U^4 - 
       15*T^3*U^4 + 50*U^5 - 112*T*U^5 + 56*T^2*U^5 + 12*T^3*U^5 - 10*U^6 + 
       16*T*U^6))/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^3))*Log[T] + 
  ((16*LbL*Nf*(-1 + T + U)*(-T + 3*T^2 - 3*T^3 + T^4 - 2*U + 3*T^2*U - 
       4*T^3*U + 6*U^2 - 3*T^2*U^2))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(-4*T + 9*T^2 - 7*T^3 + 2*T^4 - 4*U + 10*T*U - 15*T^2*U + 
       13*T^3*U - 4*T^4*U + 7*U^2 - T*U^2 + 2*T^2*U^2 - 6*T^3*U^2 + 
       2*T^4*U^2 - 2*U^3 - 14*T*U^3 + 9*T^2*U^3 - T^3*U^3 - U^4 + 9*T*U^4 - 
       4*T^2*U^4))/((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1)}, 1]*Log[T] + 
  ((16*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + U - 3*U^2 - 3*T*U^2 + 3*T^2*U^2 + 
       3*U^3 + 4*T*U^3 - U^4))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(-4*T + 7*T^2 - 2*T^3 - T^4 - 4*U + 12*T*U - 6*T^2*U - 
       6*T^3*U + 4*T^4*U + 13*U^2 - 25*T*U^2 + 3*T^2*U^2 + 11*T^3*U^2 - 
       3*T^4*U^2 - 16*U^3 + 30*T*U^3 - 6*T^2*U^3 - 8*T^3*U^3 + 2*T^4*U^3 + 
       9*U^4 - 17*T*U^4 + 6*T^2*U^4 + T^3*U^4 - 2*U^5 + 4*T*U^5 - 2*T^2*U^5))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((-16*LbL*Nf*(T - U)*(-1 + T + U)*(-T^2 + 3*T^3 - 3*T^4 + T^5 - 5*T*U + 
       9*T^2*U - 6*T^3*U - T^4*U - U^2 + 9*T*U^2 - 6*T^2*U^2 - 8*T^3*U^2 + 
       3*U^3 - 6*T*U^3 - 8*T^2*U^3 - 3*U^4 - T*U^4 + U^5))/
     (3*T^2*U^2*(T + U)^2) + (8*(T - U)*(-1 + T + U)*
      (4*T^4 - 13*T^5 + 16*T^6 - 9*T^7 + 2*T^8 + 32*T^3*U - 107*T^4*U + 
       143*T^5*U - 99*T^6*U + 35*T^7*U - 4*T^8*U + 20*T^2*U^2 - 160*T^3*U^2 + 
       376*T^4*U^2 - 397*T^5*U^2 + 200*T^6*U^2 - 40*T^7*U^2 + 2*T^8*U^2 + 
       32*T*U^3 - 160*T^2*U^3 + 426*T^3*U^3 - 639*T^4*U^3 + 485*T^5*U^3 - 
       154*T^6*U^3 + 13*T^7*U^3 + 4*U^4 - 107*T*U^4 + 376*T^2*U^4 - 
       639*T^3*U^4 + 600*T^4*U^4 - 266*T^5*U^4 + 34*T^6*U^4 - 13*U^5 + 
       143*T*U^5 - 397*T^2*U^5 + 485*T^3*U^5 - 266*T^4*U^5 + 46*T^5*U^5 + 
       16*U^6 - 99*T*U^6 + 200*T^2*U^6 - 154*T^3*U^6 + 34*T^4*U^6 - 9*U^7 + 
       35*T*U^7 - 40*T^2*U^7 + 13*T^3*U^7 + 2*U^8 - 4*T*U^8 + 2*T^2*U^8))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0}, 1]*Log[T])/(T^2*U) + 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), T^(-1)}, 1]*Log[T])/(T^2*U) - 
  (16*(-1 + T + U)*(T + U)*G[{T^(-1), U^(-1)}, 1]*Log[T])/(T^2*U^2) - 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U) - 
  (32*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T])/(T*U^2) - 
  (16*(-1 + T + U)*(T + U)*G[{U^(-1), T^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (32*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T])/(T*U^2) + 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^2) - 
  (4*(-1 + T + U)*(4 + 6*T - 6*U - 9*T*U + 2*U^2 + 2*T*U^2)*Log[T]^2)/
   (T*(-1 + U)^2*U) - (8*(2 + 3*T)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2)/
   (T*U^2) + ((16*LbL*Nf*(T - U)*(-1 + T + U)*(3 - 11*T + 9*T^2 - T^3 - 
       11*U + 21*T*U - 8*T^2*U + T^3*U + 9*U^2 - 8*T*U^2 + 2*T^2*U^2 - U^3 + 
       T*U^3))/(3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (4*(-1 + T + U)*(24*T^3 - 64*T^4 + 50*T^5 - 10*T^6 - 64*T^2*U + 
       40*T^3*U + 119*T^4*U - 112*T^5*U + 16*T^6*U + 16*T*U^2 + 36*T^2*U^2 - 
       57*T^3*U^2 - 52*T^4*U^2 + 56*T^5*U^2 - 40*U^3 + 8*T*U^3 + 
       127*T^2*U^3 - 90*T^3*U^3 - 15*T^4*U^3 + 12*T^5*U^3 + 76*U^4 - 
       69*T*U^4 - 88*T^2*U^4 + 83*T^3*U^4 - 34*U^5 + 50*T*U^5 - 5*T^2*U^5 - 
       12*T^3*U^5 - 2*U^6 + T*U^6))/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^3))*
   Log[U] + ((16*LbL*Nf*(-1 + T + U)*(-T + 3*T^2 - 3*T^3 + T^4 - 2*U + 
       3*T^2*U - 4*T^3*U + 6*U^2 - 3*T^2*U^2))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(4*T - 13*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 4*U - 12*T*U + 
       25*T^2*U - 30*T^3*U + 17*T^4*U - 4*T^5*U - 7*U^2 + 6*T*U^2 - 
       3*T^2*U^2 + 6*T^3*U^2 - 6*T^4*U^2 + 2*T^5*U^2 + 2*U^3 + 6*T*U^3 - 
       11*T^2*U^3 + 8*T^3*U^3 - T^4*U^3 + U^4 - 4*T*U^4 + 3*T^2*U^4 - 
       2*T^3*U^4))/((-1 + T)^2*T^2*(-1 + U)^2*U^2))*G[{T^(-1)}, 1]*Log[U] + 
  ((16*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + U - 3*U^2 - 3*T*U^2 + 3*T^2*U^2 + 
       3*U^3 + 4*T*U^3 - U^4))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(4*T - 7*T^2 + 2*T^3 + T^4 + 4*U - 10*T*U + T^2*U + 
       14*T^3*U - 9*T^4*U - 9*U^2 + 15*T*U^2 - 2*T^2*U^2 - 9*T^3*U^2 + 
       4*T^4*U^2 + 7*U^3 - 13*T*U^3 + 6*T^2*U^3 + T^3*U^3 - 2*U^4 + 4*T*U^4 - 
       2*T^2*U^4))/((-1 + T)^2*T^2*(-1 + U)*U^2))*G[{U^(-1)}, 1]*Log[U] + 
  ((-16*LbL*Nf*(T - U)*(-1 + T + U)*(-T^2 + 3*T^3 - 3*T^4 + T^5 - 5*T*U + 
       9*T^2*U - 6*T^3*U - T^4*U - U^2 + 9*T*U^2 - 6*T^2*U^2 - 8*T^3*U^2 + 
       3*U^3 - 6*T*U^3 - 8*T^2*U^3 - 3*U^4 - T*U^4 + U^5))/
     (3*T^2*U^2*(T + U)^2) + (8*(T - U)*(-1 + T + U)*
      (4*T^4 - 13*T^5 + 16*T^6 - 9*T^7 + 2*T^8 + 32*T^3*U - 107*T^4*U + 
       143*T^5*U - 99*T^6*U + 35*T^7*U - 4*T^8*U + 20*T^2*U^2 - 160*T^3*U^2 + 
       376*T^4*U^2 - 397*T^5*U^2 + 200*T^6*U^2 - 40*T^7*U^2 + 2*T^8*U^2 + 
       32*T*U^3 - 160*T^2*U^3 + 426*T^3*U^3 - 639*T^4*U^3 + 485*T^5*U^3 - 
       154*T^6*U^3 + 13*T^7*U^3 + 4*U^4 - 107*T*U^4 + 376*T^2*U^4 - 
       639*T^3*U^4 + 600*T^4*U^4 - 266*T^5*U^4 + 34*T^6*U^4 - 13*U^5 + 
       143*T*U^5 - 397*T^2*U^5 + 485*T^3*U^5 - 266*T^4*U^5 + 46*T^5*U^5 + 
       16*U^6 - 99*T*U^6 + 200*T^2*U^6 - 154*T^3*U^6 + 34*T^4*U^6 - 9*U^7 + 
       35*T*U^7 - 40*T^2*U^7 + 13*T^3*U^7 + 2*U^8 - 4*T*U^8 + 2*T^2*U^8))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  (32*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0}, 1]*Log[U])/(T^2*U) - 
  (32*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/(T^2*U) + 
  (16*(-1 + T + U)*(T + U)*G[{T^(-1), U^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U) - 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[U])/(T*U^2) + 
  (16*(-1 + T + U)*(T + U)*G[{U^(-1), T^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/(T*U^2) + 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^2) - 
  (8*(T - U)*(-1 + T + U)*(4 - 10*T + 6*T^2 - 10*U + 20*T*U - 9*T^2*U + 
     6*U^2 - 9*T*U^2 + 2*T^2*U^2)*Log[T]*Log[U])/
   ((-1 + T)^2*T*(-1 + U)^2*U) + (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1)}, 1]*
    Log[T]*Log[U])/(T^2*U) - (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]*
    Log[U])/(T*U^2) + (4*(-1 + T + U)*(4 - 6*T + 2*T^2 + 6*U - 9*T*U + 
     2*T^2*U)*Log[U]^2)/((-1 + T)^2*T*U) + 
  (8*(-1 + T + U)*(2 + 3*U)*G[{T^(-1)}, 1]*Log[U]^2)/(T^2*U)}


==> anc/Hmn/Hmn.smallT.0 <==
(*
  Born coefficients in hard massive leptonic tensor at small T.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{H}_{mn}^{(0)}$.
  Notations:  T=-t/s, U=-u/s.
*)
{-((2 - 2*U + U^2)/(T*U)), (4*(-1 + U))/(T*U), (4*(-1 + U))/(T*U), 0, 0}


==> anc/Hmn/Hmn.smallT.1 <==
(*
  One-loop coefficients in hard massive leptonic tensor at small T.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{H}_{mn}^{(1)}$.
  Notations:  T=-t/s, U=-u/s, mm=m^2/s.
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  H[{n1,...},U] denotes harmonic polylogarithm.
*)
{(2*(4 - 5*U + 3*U^2))/(T*U) + (6*(2 - 2*U + U^2)*H[{1}, U])/(T*U) + 
  (2*(2 - 2*U + U^2)*H[{1}, U]^2)/(T*U) - (4*(2 - 2*U + U^2)*H[{2}, U])/
   (T*U) + (4*(2 - 2*U + U^2)*Log[mm])/(T*U) + 
  (4*(2 - 2*U + U^2)*H[{1}, U]*Log[T])/(T*U), 
 (-12*(-1 + U)*(-1 + 2*U))/(T*U^2) - (4*(-1 + U)*(5 - 8*U + 6*U^2)*H[{1}, U])/
   (T*U^3) - (4*(-1 + U)*(1 + U^2)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*(1 + U^2)*H[{2}, U])/(T*U^3) - (16*(-1 + U)*Log[mm])/(T*U) + 
  (4*(-1 + U)*(2 + U)*Log[T])/(T*U^2) - 
  (8*(-1 + U)*(1 + U^2)*H[{1}, U]*Log[T])/(T*U^3), 
 (-4*(-3 + 10*U - 12*U^2 + 6*U^3))/(T*(-1 + U)*U^2) - 
  (4*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4)*H[{1}, U])/(T*(-1 + U)*U^3) - 
  (4*(-1 + U)*(1 + 2*U^2)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*(1 + 2*U^2)*H[{2}, U])/(T*U^3) - (16*(-1 + U)*Log[mm])/(T*U) - 
  (4*(-2 + 3*U)*Log[T])/(T*(-1 + U)*U^2) - 
  (8*(-1 + U)*(1 + 2*U^2)*H[{1}, U]*Log[T])/(T*U^3), 
 (-4*(-3 + U)*(-1 + U))/(T*U^2) - (4*(-5 + 12*U - 8*U^2 + 2*U^3)*H[{1}, U])/
   (T*U^3) - (4*(-1 + U)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*H[{2}, U])/(T*U^3) + (4*(-2 + U)*Log[T])/(T*U^2) - 
  (8*(-1 + U)*H[{1}, U]*Log[T])/(T*U^3), 
 -8/(T*U) - (8*(-1 + U)*H[{1}, U])/(T*U^2)}


==> anc/Hmn/Hmn.smallT.2 <==
(*
  Two-loop coefficients in hard massive leptonic tensor at small T.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{H}_{mn}^{(2)}$.
  Notations:  T=-t/s, U=-u/s, mm=m^2/s.
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
  H[{n1,...},U] denotes harmonic polylogarithm.
*)
{(64*Pi^4*(2 - 2*U + U^2))/(45*T*U) - (104 - 115*U + 64*U^2)/(T*U) - 
  (4*Nf*(1532 - 1589*U + 823*U^2))/(27*T*U) + 
  Pi^2*((88*Nf*(2 - 2*U + U^2))/(9*T*U) - (102 - 102*U + 49*U^2)/(3*T*U)) + 
  Pi^2*((16*Nf*(2 - 2*U + U^2))/(9*T*U) - (4*(3 - 2*U + 2*U^2))/(3*T*U))*
   H[{1}, U] + ((-68*Nf*(2 - 2*U + U^2))/(3*T*U) - 
    (3*(22 - 30*U + 15*U^2))/(T*U))*H[{1}, U] + 
  ((-76*Nf*(2 - 2*U + U^2))/(9*T*U) - (2*(28 - 31*U + 16*U^2))/(T*U))*
   H[{1}, U]^2 + ((-8*Nf*(2 - 2*U + U^2))/(9*T*U) - 
    (4*(15 - 14*U + 8*U^2))/(3*T*U))*H[{1}, U]^3 - 
  (2*(2 - 2*U + U^2)*H[{1}, U]^4)/(T*U) + 
  ((80*Nf*(2 - 2*U + U^2))/(9*T*U) + (4*(10 - 15*U + 9*U^2))/(T*U))*
   H[{2}, U] + (8*(3 - 2*U + 2*U^2)*H[{1}, U]*H[{2}, U])/(T*U) + 
  (8*(2 - 2*U + U^2)*H[{1}, U]^2*H[{2}, U])/(T*U) + 
  ((-4*(-10 + 7*U))/T + (16*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{3}, U] - 
  (8*(2 - 2*U + U^2)*H[{1}, U]*H[{3}, U])/(T*U) + 
  (4*(6 - 10*U + U^2)*H[{2, 1}, U])/(T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]*H[{2, 1}, U])/(T*U) + 
  (16*(2 - 2*U + U^2)*H[{3, 1}, U])/(T*U) + (16*Pi^2*(2 - 2*U + U^2)*Log[2])/
   (T*U) + Pi^2*((-4*(2 - 2*U + U^2))/(T*U) + (16*Nf*(2 - 2*U + U^2))/
     (9*T*U))*Log[mm] + (-((26 - 34*U + 21*U^2)/(T*U)) - 
    (4*Nf*(530 - 548*U + 283*U^2))/(27*T*U))*Log[mm] + 
  ((-24*(2 - 2*U + U^2))/(T*U) - (8*Nf*(2 - 2*U + U^2))/(T*U))*H[{1}, U]*
   Log[mm] + ((-8*(2 - 2*U + U^2))/(T*U) - (8*Nf*(2 - 2*U + U^2))/(3*T*U))*
   H[{1}, U]^2*Log[mm] + ((16*(2 - 2*U + U^2))/(T*U) + 
    (16*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{2}, U]*Log[mm] + 
  ((-8*(2 - 2*U + U^2))/(T*U) - (76*Nf*(2 - 2*U + U^2))/(9*T*U))*Log[mm]^2 - 
  (8*Nf*(2 - 2*U + U^2)*Log[mm]^3)/(9*T*U) + (8*Nf*(-1 + U)*Log[T])/(3*T) + 
  ((-80*Nf*(2 - 2*U + U^2))/(9*T*U) - (8*(4 - 5*U + 3*U^2))/(T*U))*H[{1}, U]*
   Log[T] - (24*(2 - 2*U + U^2)*H[{1}, U]^2*Log[T])/(T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]^3*Log[T])/(T*U) - 
  (16*Nf*(2 - 2*U + U^2)*H[{2}, U]*Log[T])/(3*T*U) + 
  (16*(2 - 2*U + U^2)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U) + 
  ((-16*(2 - 2*U + U^2))/(T*U) - (16*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{1}, U]*
   Log[mm]*Log[T] + (8*Nf*(2 - 2*U + U^2)*H[{1}, U]*Log[T]^2)/(3*T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]^2*Log[T]^2)/(T*U) - (12*(-2 + U)*Log[U])/T - 
  (8*Pi^2*U*Log[U])/(3*T) - (8*(-1 + U)^2*H[{1}, U]*Log[U])/(T*U) + 
  (4*(-3 + U)*(-1 + U)*H[{1}, U]^2*Log[U])/(T*U) + 
  (8*(-2 + U)*H[{2}, U]*Log[U])/T - (16*(2 - 2*U + U^2)*H[{2, 1}, U]*Log[U])/
   (T*U) + (4*(36 - 38*U + 29*U^2)*Zeta[3])/(T*U) + 
  (32*(2 - 2*U + U^2)*H[{1}, U]*Zeta[3])/(T*U) + 
  (48*(2 - 2*U + U^2)*Log[mm]*Zeta[3])/(T*U), (-256*Pi^4*(-1 + U))/(45*T*U) + 
  (8*Nf*(-1 + U)*(-171 + 1646*U))/(27*T*U^2) + (8*(-1 + U)*(-6 + 29*U + U^2))/
   (T*U^2) + Pi^2*((64*LbL*Nf*(-1 + U)^2)/(3*T*U^2) - 
    (16*Nf*(-1 + U)*(-2 + 21*U))/(9*T*U^2) + 
    (2*(-1 + U)*(118 - 70*U - 66*U^2 + 37*U^3))/(3*T*U^2)) + 
  ((-32*LbL*Nf*(-1 + U)^3*(10 + U))/(T*U^3) + 
    (8*Nf*(-1 + U)*(77 - 128*U + 102*U^2))/(9*T*U^3) + 
    (2*(-1 + U)*(110 - 222*U + 149*U^2 - 22*U^3 + 2*U^4))/(T*U^3))*
   H[{1}, U] + Pi^2*((-16*LbL*Nf*(-1 + U)^2)/(3*T*U^2) - 
    (32*Nf*(-1 + U)*(1 + U^2))/(9*T*U^3) + 
    (4*(-1 + U)*(-137 + 246*U - 80*U^2 - 8*U^3 + 6*U^4))/(3*T*U^3))*
   H[{1}, U] - (12*Pi^2*(-1 + U)^3*H[{1}, U]^2)/(T*U^3) + 
  ((-16*LbL*Nf*(-1 + U)^2*(-5 + 2*U))/(T*U^3) + 
    (8*Nf*(-1 + U)*(19 - 6*U + 16*U^2))/(9*T*U^3) + 
    (2*(-1 + U)*(137 - 242*U + 137*U^2 - 10*U^3 + U^4))/(T*U^3))*
   H[{1}, U]^2 + ((16*Nf*(-1 + U)*(1 + U^2))/(9*T*U^3) + 
    (4*(-1 + U)*(59 - 70*U + 27*U^2 + 2*U^4))/(3*T*U^3))*H[{1}, U]^3 + 
  (2*(-1 + U)*(3 + U^2)*H[{1}, U]^4)/(T*U^3) + 
  Pi^2*((32*LbL*Nf*(-2 + U)*(-1 + U)^2)/(3*T*U^3) + 
    (8*(-1 + U)^2*(-13 + 3*U))/(T*U^3))*H[{2}, U] + 
  ((32*LbL*Nf*(-1 + U)^2*(-10 + 9*U))/(T*U^3) + 
    (32*Nf*(-1 + U)*(-2 - 9*U + U^2))/(9*T*U^3) + 
    (4*(-1 + U)*(-99 + 110*U - 16*U^2 - 14*U^3 + 7*U^4))/(T*U^3))*H[{2}, U] + 
  ((-64*LbL*Nf*(-1 + U)^2)/(T*U^2) - 
    (8*(-1 + U)*(-31 + 42*U - 7*U^2 + 2*U^4))/(T*U^3))*H[{1}, U]*H[{2}, U] - 
  (16*(-1 + U)*(-1 + 3*U)*H[{1}, U]^2*H[{2}, U])/(T*U^3) + 
  ((-8*(-11 + U)*(-1 + U)^2)/(T*U^3) + (64*LbL*Nf*(-2 + U)*(-1 + U)^2)/
     (T*U^3))*H[{2}, U]^2 + ((-384*LbL*Nf*(-1 + U)^2)/(T*U^2) - 
    (32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3) - 
    (8*(-1 + U)*(-58 + 118*U - 23*U^2 + 2*U^3 + 3*U^4))/(T*U^3))*H[{3}, U] + 
  ((-192*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) - (32*(-1 + U)*(-7 + 6*U))/
     (T*U^3))*H[{1}, U]*H[{3}, U] - (48*(-5 + U)*(-1 + U)^2*H[{4}, U])/
   (T*U^3) + ((96*LbL*Nf*(-1 + U)^2)/(T*U^2) + 
    (8*(-1 + U)*(-105 + 136*U - 31*U^2 - 2*U^3 + 5*U^4))/(T*U^3))*
   H[{2, 1}, U] + (32*(-1 + U)*(-2 + 3*U)*H[{1}, U]*H[{2, 1}, U])/(T*U^3) + 
  ((128*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) + (16*(-1 + U)*(1 - 6*U + U^2))/
     (T*U^3))*H[{3, 1}, U] - (64*Pi^2*(-1 + U)*Log[2])/(T*U) + 
  Pi^2*((16*(-1 + U))/(T*U) - (64*Nf*(-1 + U))/(9*T*U))*Log[mm] + 
  ((12*(-1 + U)*(-4 + 7*U))/(T*U^2) + (16*Nf*(-1 + U)*(-27 + 283*U))/
     (27*T*U^2))*Log[mm] + ((16*(-1 + U)*(5 - 8*U + 6*U^2))/(T*U^3) + 
    (16*Nf*(-1 + U)*(5 - 8*U + 6*U^2))/(3*T*U^3))*H[{1}, U]*Log[mm] + 
  ((16*(-1 + U)*(1 + U^2))/(T*U^3) + (16*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3))*
   H[{1}, U]^2*Log[mm] + ((-32*(-1 + U)*(1 + U^2))/(T*U^3) - 
    (32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3))*H[{2}, U]*Log[mm] + 
  ((32*(-1 + U))/(T*U) + (304*Nf*(-1 + U))/(9*T*U))*Log[mm]^2 + 
  (32*Nf*(-1 + U)*Log[mm]^3)/(9*T*U) + 
  (4*Pi^2*(-1 + U)*(50 - 34*U - 2*U^2 + U^3)*Log[T])/(3*T*U^2) + 
  ((-8*Nf*(-1 + U)*(26 + 19*U))/(9*T*U^2) + (2*(-1 + U)*(30 - 57*U + 14*U^2))/
     (T*U^2))*Log[T] - (40*Pi^2*(-5 + U)*(-1 + U)^2*H[{1}, U]*Log[T])/
   (3*T*U^3) + ((16*Nf*(-1 + U)*(7 + 6*U + 7*U^2))/(9*T*U^3) - 
    (4*(-1 + U)*(-3 + 42*U - 41*U^2 - 8*U^3 + 5*U^4))/(T*U^3))*H[{1}, U]*
   Log[T] - (4*(-1 + U)*(-53 + 78*U - 30*U^2 - 2*U^3 + U^4)*H[{1}, U]^2*
    Log[T])/(T*U^3) + (16*(-1 + U)*(7 - 3*U + 2*U^2)*H[{1}, U]^3*Log[T])/
   (3*T*U^3) + ((32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3) + 
    (8*(-1 + U)*(-29 + 38*U - 2*U^2 - 2*U^3 + U^4))/(T*U^3))*H[{2}, U]*
   Log[T] - (32*(-1 + U)*(-1 + 3*U)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U^3) + 
  (32*(-5 + U)*(-1 + U)^2*H[{3}, U]*Log[T])/(T*U^3) - 
  (48*(-5 + U)*(-1 + U)^2*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  ((-16*(-1 + U)*(2 + U))/(T*U^2) - (16*Nf*(-1 + U)*(2 + U))/(3*T*U^2))*
   Log[mm]*Log[T] + ((32*(-1 + U)*(1 + U^2))/(T*U^3) + 
    (32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3))*H[{1}, U]*Log[mm]*Log[T] + 
  ((8*Nf*(-1 + U)*(2 + U))/(3*T*U^2) - (2*(-1 + U)*(-20 + 9*U))/(T*U^2))*
   Log[T]^2 + ((16*(-4 + U)*(-1 + U))/(T*U^2) - (16*Nf*(-1 + U)*(1 + U^2))/
     (3*T*U^3))*H[{1}, U]*Log[T]^2 + 
  (4*(-1 + U)*(11 - 6*U + 3*U^2)*H[{1}, U]^2*Log[T]^2)/(T*U^3) - 
  (8*(-5 + U)*(-1 + U)^2*H[{2}, U]*Log[T]^2)/(T*U^3) + 
  Pi^2*((-64*LbL*Nf*(-1 + U)^2)/(3*T*U^2) + 
    (4*(-1 + U)*(28 - 25*U + 2*U^2 + U^3))/(3*T*U^2))*Log[U] + 
  ((-16*Nf*(-1 + U)^2)/(3*T*U^2) - (32*LbL*Nf*(-1 + U)^2*(10 + U))/(T*U^2) + 
    (2*(-1 + U)*(-116 + 87*U - 18*U^2 + 2*U^3))/(T*U^2))*Log[U] + 
  Pi^2*((-32*LbL*Nf*(-2 + U)*(-1 + U)^2)/(3*T*U^3) - 
    (16*(-1 + U)^2*(-7 + 2*U))/(3*T*U^3))*H[{1}, U]*Log[U] + 
  ((-64*LbL*Nf*(-1 + U)^2*(-5 + 3*U))/(T*U^3) - (16*Nf*(-1 + U)^2*(-1 + 3*U))/
     (3*T*U^3) - (4*(-1 + U)*(-96 + 140*U - 50*U^2 - 2*U^3 + 3*U^4))/(T*U^3))*
   H[{1}, U]*Log[U] + ((16*LbL*Nf*(-1 + U)^2)/(T*U^2) + 
    (4*(-1 + U)*(-10 + 12*U - 7*U^2 + 2*U^4))/(T*U^3))*H[{1}, U]^2*Log[U] - 
  (8*(-5 + U)*(-1 + U)^2*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  ((128*LbL*Nf*(-1 + U)^2)/(T*U^2) + 
    (8*(-1 + U)*(-29 + 56*U - 14*U^2 + 2*U^4))/(T*U^3))*H[{2}, U]*Log[U] + 
  ((96*(-1 + U)^2)/(T*U^3) + (64*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3))*
   H[{1}, U]*H[{2}, U]*Log[U] + (16*(-5 + U)*(-1 + U)^2*H[{3}, U]*Log[U])/
   (T*U^3) + ((-128*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) + 
    (32*(-1 + U)*(7 - 6*U + U^2))/(T*U^3))*H[{2, 1}, U]*Log[U] - 
  (4*(-1 + U)*(38 - 40*U - 8*U^2 + 5*U^3)*Log[T]*Log[U])/(T*U^2) - 
  (8*(-1 + U)*(-29 + 44*U - 11*U^2 - 2*U^3 + U^4)*H[{1}, U]*Log[T]*Log[U])/
   (T*U^3) - (16*(-5 + U)*(-1 + U)^2*H[{2}, U]*Log[T]*Log[U])/(T*U^3) + 
  (4*(-1 + U)*(-10 + 7*U)*Log[T]^2*Log[U])/(T*U^2) + 
  (8*(-5 + U)*(-1 + U)^2*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) + 
  ((384*LbL*Nf*(-1 + U)^2)/(T*U^2) - (8*(-1 + U)*(-4 + 16*U - 2*U^2 + 5*U^3))/
     (T*U^2))*Zeta[3] + ((192*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) - 
    (32*(-1 + U)*(1 + 3*U))/(T*U^3))*H[{1}, U]*Zeta[3] - 
  (192*(-1 + U)*Log[mm]*Zeta[3])/(T*U), (-256*Pi^4*(-1 + U))/(45*T*U) + 
  (16*(-3 + 19*U - 31*U^2 + 16*U^3))/(T*(-1 + U)*U^2) + 
  (8*Nf*(-171 + 1874*U - 3292*U^2 + 1646*U^3))/(27*T*(-1 + U)*U^2) + 
  Pi^2*((16*LbL*Nf*(-4 + 7*U))/(3*T*(-1 + U)*U^2) - 
    (16*Nf*(-2 + 25*U - 44*U^2 + 22*U^3))/(9*T*(-1 + U)*U^2) + 
    (2*(118 - 158*U - 2*U^2 + 43*U^3))/(3*T*(-1 + U)*U^2)) + 
  Pi^2*((-32*Nf*(-1 + U)*(1 + 2*U^2))/(9*T*U^3) - 
    (4*(137 - 350*U + 280*U^2 - 70*U^3 + 8*U^4))/(3*T*(-1 + U)*U^3))*
   H[{1}, U] + ((32*LbL*Nf*(10 - 16*U + 3*U^2))/(T*U^3) + 
    (2*(110 - 350*U + 417*U^2 - 230*U^3 + 76*U^4))/(T*(-1 + U)*U^3) + 
    (8*Nf*(77 - 256*U + 370*U^2 - 268*U^3 + 102*U^4))/(9*T*(-1 + U)*U^3))*
   H[{1}, U] - (12*Pi^2*(-1 + U)*H[{1}, U]^2)/(T*U^3) + 
  ((-80*LbL*Nf*(-1 + U))/(T*U^3) + 
    (8*Nf*(19 - 44*U + 66*U^2 - 76*U^3 + 38*U^4))/(9*T*(-1 + U)*U^3) + 
    (2*(137 - 400*U + 415*U^2 - 210*U^3 + 69*U^4))/(T*(-1 + U)*U^3))*
   H[{1}, U]^2 + ((16*Nf*(-1 + U)*(1 + 2*U^2))/(9*T*U^3) + 
    (4*(59 - 148*U + 141*U^2 - 74*U^3 + 28*U^4))/(3*T*(-1 + U)*U^3))*
   H[{1}, U]^3 + (2*(-1 + U)*(3 + 4*U^2)*H[{1}, U]^4)/(T*U^3) + 
  Pi^2*((104*(-1 + U))/(T*U^3) + (64*LbL*Nf*(-1 + U))/(3*T*U^3))*H[{2}, U] + 
  ((-64*Nf*(-1 + U)*(1 + 3*U + 5*U^2))/(9*T*U^3) + 
    (64*LbL*Nf*(5 - 13*U + 11*U^2))/(T*(-1 + U)*U^3) - 
    (4*(99 - 204*U + 110*U^2 - 42*U^3 + 25*U^4))/(T*(-1 + U)*U^3))*
   H[{2}, U] - (8*(-31 + 72*U - 45*U^2 + 2*U^3 + 4*U^4)*H[{1}, U]*H[{2}, U])/
   (T*(-1 + U)*U^3) - (16*(-1 + U)*(-1 + 2*U^2)*H[{1}, U]^2*H[{2}, U])/
   (T*U^3) + ((-88*(-1 + U))/(T*U^3) + (128*LbL*Nf*(-1 + U))/(T*U^3))*
   H[{2}, U]^2 + ((-32*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3) - 
    (96*LbL*Nf*(4 - 10*U + 9*U^2))/(T*(-1 + U)^2*U^2) + 
    (8*(-58 + 224*U - 313*U^2 + 177*U^3 - 61*U^4 + 19*U^5))/
     (T*(-1 + U)^2*U^3))*H[{3}, U] + 
  ((-384*LbL*Nf*(-1 + U))/(T*U^3) + (32*(-1 + U)*(7 + U^2))/(T*U^3))*
   H[{1}, U]*H[{3}, U] - (240*(-1 + U)*H[{4}, U])/(T*U^3) - 
  (8*(105 - 244*U + 183*U^2 - 58*U^3 + 13*U^4)*H[{2, 1}, U])/
   (T*(-1 + U)*U^3) + (32*(-1 + U)*(-2 + U^2)*H[{1}, U]*H[{2, 1}, U])/
   (T*U^3) + ((256*LbL*Nf*(-1 + U))/(T*U^3) - 
    (16*(-1 + U)*(-1 + 2*U)*(1 + 2*U))/(T*U^3))*H[{3, 1}, U] - 
  (64*Pi^2*(-1 + U)*Log[2])/(T*U) + 
  Pi^2*((16*(-1 + U))/(T*U) - (64*Nf*(-1 + U))/(9*T*U))*Log[mm] + 
  ((4*(-12 + 37*U - 42*U^2 + 21*U^3))/(T*(-1 + U)*U^2) + 
    (16*Nf*(-27 + 319*U - 566*U^2 + 283*U^3))/(27*T*(-1 + U)*U^2))*Log[mm] + 
  ((16*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4))/(T*(-1 + U)*U^3) + 
    (16*Nf*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4))/(3*T*(-1 + U)*U^3))*
   H[{1}, U]*Log[mm] + ((16*(-1 + U)*(1 + 2*U^2))/(T*U^3) + 
    (16*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3))*H[{1}, U]^2*Log[mm] + 
  ((-32*(-1 + U)*(1 + 2*U^2))/(T*U^3) - (32*Nf*(-1 + U)*(1 + 2*U^2))/
     (3*T*U^3))*H[{2}, U]*Log[mm] + 
  ((32*(-1 + U))/(T*U) + (304*Nf*(-1 + U))/(9*T*U))*Log[mm]^2 + 
  (32*Nf*(-1 + U)*Log[mm]^3)/(9*T*U) - 
  (4*Pi^2*(-50 + 78*U - 26*U^2 + 3*U^3)*Log[T])/(3*T*(-1 + U)*U^2) + 
  ((2*(30 - 41*U + 22*U^2))/(T*(-1 + U)*U^2) - 
    (8*Nf*(26 - 33*U - 24*U^2 + 12*U^3))/(9*T*(-1 + U)*U^2))*Log[T] - 
  (200*Pi^2*(-1 + U)*H[{1}, U]*Log[T])/(3*T*U^3) + 
  ((16*Nf*(-1 + U)*(7 + 12*U + 20*U^2))/(9*T*U^3) + 
    (4*(3 - 54*U + 109*U^2 - 88*U^3 + 35*U^4))/(T*(-1 + U)*U^3))*H[{1}, U]*
   Log[T] + (4*(53 - 150*U + 158*U^2 - 82*U^3 + 27*U^4)*H[{1}, U]^2*Log[T])/
   (T*(-1 + U)*U^3) + (16*(-1 + U)*(7 + 6*U^2)*H[{1}, U]^3*Log[T])/
   (3*T*U^3) + ((32*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3) - 
    (8*(29 - 62*U + 42*U^2 - 10*U^3 + 3*U^4))/(T*(-1 + U)*U^3))*H[{2}, U]*
   Log[T] - (32*(-1 + U)*(-1 + 2*U^2)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U^3) + 
  (160*(-1 + U)*H[{3}, U]*Log[T])/(T*U^3) - 
  (240*(-1 + U)*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  ((16*(-2 + 3*U))/(T*(-1 + U)*U^2) + (16*Nf*(-2 + 3*U))/(3*T*(-1 + U)*U^2))*
   Log[mm]*Log[T] + ((32*(-1 + U)*(1 + 2*U^2))/(T*U^3) + 
    (32*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3))*H[{1}, U]*Log[mm]*Log[T] + 
  ((-8*Nf*(-2 + 3*U))/(3*T*(-1 + U)*U^2) - (10*(-4 + 5*U))/(T*(-1 + U)*U^2))*
   Log[T]^2 + ((-16*(4 - 6*U + U^2))/(T*(-1 + U)*U^2) - 
    (16*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3))*H[{1}, U]*Log[T]^2 + 
  (4*(-1 + U)*(11 + 8*U^2)*H[{1}, U]^2*Log[T]^2)/(T*U^3) - 
  (40*(-1 + U)*H[{2}, U]*Log[T]^2)/(T*U^3) + 
  ((-16*Nf)/(3*T*U^2) + (32*LbL*Nf*(10 - 16*U + 3*U^2))/(T*(-1 + U)*U^2) + 
    (2*(-116 + 163*U - 62*U^2 + 10*U^3))/(T*(-1 + U)*U^2))*Log[U] + 
  Pi^2*((-16*LbL*Nf*(4 - 10*U + 9*U^2))/(3*T*(-1 + U)^2*U^2) + 
    (4*(-28 + 69*U - 53*U^2 + U^3 + 7*U^4))/(3*T*(-1 + U)^2*U^2))*Log[U] + 
  Pi^2*((-112*(-1 + U))/(3*T*U^3) - (64*LbL*Nf*(-1 + U))/(3*T*U^3))*H[{1}, U]*
   Log[U] + ((-16*Nf*(-1 + U))/(3*T*U^3) - (32*LbL*Nf*(10 - 23*U + 16*U^2))/
     (T*(-1 + U)*U^3) + (4*(96 - 222*U + 144*U^2 - 26*U^3 + 5*U^4))/
     (T*(-1 + U)*U^3))*H[{1}, U]*Log[U] - 
  (4*(10 - 36*U + 47*U^2 - 30*U^3 + 8*U^4)*H[{1}, U]^2*Log[U])/
   (T*(-1 + U)*U^3) - (40*(-1 + U)*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  ((32*LbL*Nf*(4 - 10*U + 9*U^2))/(T*(-1 + U)^2*U^2) - 
    (8*(-29 + 109*U - 150*U^2 + 88*U^3 - 30*U^4 + 8*U^5))/(T*(-1 + U)^2*U^3))*
   H[{2}, U]*Log[U] + ((-96*(-1 + U))/(T*U^3) + (128*LbL*Nf*(-1 + U))/
     (T*U^3))*H[{1}, U]*H[{2}, U]*Log[U] + (80*(-1 + U)*H[{3}, U]*Log[U])/
   (T*U^3) + ((-256*LbL*Nf*(-1 + U))/(T*U^3) + (32*(-1 + U)*(7 + 2*U^2))/
     (T*U^3))*H[{2, 1}, U]*Log[U] + (4*(-38 + 72*U - 40*U^2 + 11*U^3)*Log[T]*
    Log[U])/(T*(-1 + U)*U^2) + (8*(29 - 68*U + 51*U^2 - 14*U^3 + 3*U^4)*
    H[{1}, U]*Log[T]*Log[U])/(T*(-1 + U)*U^3) - 
  (80*(-1 + U)*H[{2}, U]*Log[T]*Log[U])/(T*U^3) - 
  (4*(10 - 15*U + 4*U^2)*Log[T]^2*Log[U])/(T*(-1 + U)*U^2) + 
  (40*(-1 + U)*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) + 
  ((96*LbL*Nf*(4 - 10*U + 9*U^2))/(T*(-1 + U)^2*U^2) - 
    (8*(4 - 40*U + 86*U^2 - 109*U^3 + 47*U^4))/(T*(-1 + U)^2*U^2))*Zeta[3] + 
  ((384*LbL*Nf*(-1 + U))/(T*U^3) - (32*(-1 + U)*(1 + 4*U^2))/(T*U^3))*
   H[{1}, U]*Zeta[3] - (192*(-1 + U)*Log[mm]*Zeta[3])/(T*U), 
 (152*Nf*(-3 + U)*(-1 + U))/(9*T*U^2) + (2*(24 - 30*U + 7*U^2))/(T*U^2) + 
  Pi^2*((16*Nf*(-2 + U))/(9*T*U^2) - (8*LbL*Nf*(-8 + 11*U))/(3*T*U^2) + 
    (2*(-118 + 216*U - 68*U^2 + 9*U^3))/(3*T*U^2)) + 
  Pi^2*((-32*Nf*(-1 + U))/(9*T*U^3) + (8*LbL*Nf*(-1 + U))/(3*T*U^2) + 
    (4*(137 - 298*U + 186*U^2 - 35*U^3 + 5*U^4))/(3*T*U^3))*H[{1}, U] + 
  ((-16*LbL*Nf*(-1 + U)*(20 - 25*U + 2*U^2))/(T*U^3) + 
    (8*Nf*(-77 + 192*U - 134*U^2 + 32*U^3))/(9*T*U^3) + 
    (2*(-110 + 286*U - 217*U^2 + 36*U^3 + 6*U^4))/(T*U^3))*H[{1}, U] + 
  (12*Pi^2*(-1 + U)^2*H[{1}, U]^2)/(T*U^3) + 
  ((8*LbL*Nf*(-1 + U)*(-10 + 7*U))/(T*U^3) - (8*Nf*(19 - 25*U + 3*U^2))/
     (9*T*U^3) - (2*(137 - 321*U + 220*U^2 - 48*U^3 + 3*U^4))/(T*U^3))*
   H[{1}, U]^2 + ((16*Nf*(-1 + U))/(9*T*U^3) + 
    (4*(-59 + 109*U - 54*U^2 + 9*U^3 + U^4))/(3*T*U^3))*H[{1}, U]^3 + 
  (6*(-1 + U)*H[{1}, U]^4)/(T*U^3) + 
  Pi^2*((-16*LbL*Nf*(-1 + U)*(-4 + 3*U))/(3*T*U^3) - 
    (8*(-1 + U)*(-13 + 8*U))/(T*U^3))*H[{2}, U] + 
  ((16*Nf*(-1 + U)*(-4 - 15*U + 6*U^2))/(9*T*U^3) - 
    (16*LbL*Nf*(20 - 45*U + 31*U^2))/(T*U^3) - 
    (4*(-99 + 157*U - 43*U^2 - 16*U^3 + 9*U^4))/(T*U^3))*H[{2}, U] + 
  ((32*LbL*Nf*(-1 + U))/(T*U^2) - (8*(31 - 57*U + 32*U^2 - 5*U^3 + U^4))/
     (T*U^3))*H[{1}, U]*H[{2}, U] - 
  (8*(-1 + U)*(-2 + 3*U)*H[{1}, U]^2*H[{2}, U])/(T*U^3) + 
  ((-32*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3) + (8*(-1 + U)*(-11 + 6*U))/
     (T*U^3))*H[{2}, U]^2 + ((-32*Nf*(-1 + U))/(3*T*U^3) + 
    (48*LbL*Nf*(8 - 18*U + 13*U^2))/(T*(-1 + U)*U^2) - 
    (8*(-58 + 200*U - 227*U^2 + 91*U^3 - 13*U^4 + U^5))/(T*(-1 + U)*U^3))*
   H[{3}, U] + ((-32*(-1 + U)*(-7 + 3*U))/(T*U^3) + 
    (96*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3))*H[{1}, U]*H[{3}, U] + 
  (48*(-1 + U)*(-5 + 3*U)*H[{4}, U])/(T*U^3) + 
  ((-48*LbL*Nf*(-1 + U))/(T*U^2) + 
    (8*(105 - 190*U + 101*U^2 - 18*U^3 + 3*U^4))/(T*U^3))*H[{2, 1}, U] + 
  (16*(-1 + U)*(-4 + 3*U)*H[{1}, U]*H[{2, 1}, U])/(T*U^3) + 
  ((-64*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3) - (16*(-1 + U)*(-1 + 3*U))/
     (T*U^3))*H[{3, 1}, U] + ((16*(-3 + U)*(-1 + U))/(T*U^2) + 
    (16*Nf*(-3 + U)*(-1 + U))/(3*T*U^2))*Log[mm] + 
  ((16*(-5 + 12*U - 8*U^2 + 2*U^3))/(T*U^3) + 
    (16*Nf*(-5 + 12*U - 8*U^2 + 2*U^3))/(3*T*U^3))*H[{1}, U]*Log[mm] + 
  ((16*(-1 + U))/(T*U^3) + (16*Nf*(-1 + U))/(3*T*U^3))*H[{1}, U]^2*Log[mm] + 
  ((-32*(-1 + U))/(T*U^3) - (32*Nf*(-1 + U))/(3*T*U^3))*H[{2}, U]*Log[mm] + 
  (4*Pi^2*(-50 + 56*U - 12*U^2 + U^3)*Log[T])/(3*T*U^2) + 
  ((-8*Nf*(-26 + 7*U + 6*U^2))/(9*T*U^2) - (2*(30 - 49*U + 18*U^2))/(T*U^2))*
   Log[T] + (40*Pi^2*(-1 + U)*(-5 + 3*U)*H[{1}, U]*Log[T])/(3*T*U^3) + 
  ((-16*Nf*(-1 + U)*(-7 - 9*U + 6*U^2))/(9*T*U^3) - 
    (4*(3 - 48*U + 59*U^2 - 20*U^3 + 3*U^4))/(T*U^3))*H[{1}, U]*Log[T] - 
  (4*(53 - 114*U + 70*U^2 - 16*U^3 + U^4)*H[{1}, U]^2*Log[T])/(T*U^3) - 
  (8*(-1 + U)*(-14 + 3*U)*H[{1}, U]^3*Log[T])/(3*T*U^3) + 
  ((32*Nf*(-1 + U))/(3*T*U^3) + (8*(29 - 50*U + 22*U^2 - 4*U^3 + U^4))/
     (T*U^3))*H[{2}, U]*Log[T] - (16*(-1 + U)*(-2 + 3*U)*H[{1}, U]*H[{2}, U]*
    Log[T])/(T*U^3) - (32*(-1 + U)*(-5 + 3*U)*H[{3}, U]*Log[T])/(T*U^3) + 
  (48*(-1 + U)*(-5 + 3*U)*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  ((-16*(-2 + U))/(T*U^2) - (16*Nf*(-2 + U))/(3*T*U^2))*Log[mm]*Log[T] + 
  ((32*(-1 + U))/(T*U^3) + (32*Nf*(-1 + U))/(3*T*U^3))*H[{1}, U]*Log[mm]*
   Log[T] + ((8*Nf*(-2 + U))/(3*T*U^2) + (2*(-20 + 17*U))/(T*U^2))*Log[T]^2 + 
  ((-16*Nf*(-1 + U))/(3*T*U^3) + (8*(8 - 7*U + U^2))/(T*U^2))*H[{1}, U]*
   Log[T]^2 - (4*(-1 + U)*(-11 + 3*U)*H[{1}, U]^2*Log[T]^2)/(T*U^3) + 
  (8*(-1 + U)*(-5 + 3*U)*H[{2}, U]*Log[T]^2)/(T*U^3) + 
  Pi^2*((8*LbL*Nf*(8 - 18*U + 13*U^2))/(3*T*(-1 + U)*U^2) - 
    (4*(-28 + 61*U - 40*U^2 + 5*U^3))/(3*T*(-1 + U)*U^2))*Log[U] + 
  ((16*Nf*(-1 + U))/(3*T*U^2) - (16*LbL*Nf*(20 - 25*U + 2*U^2))/(T*U^2) + 
    (2*(116 - 125*U + 16*U^2 + 6*U^3))/(T*U^2))*Log[U] + 
  Pi^2*((16*LbL*Nf*(-1 + U)*(-4 + 3*U))/(3*T*U^3) + 
    (8*(-1 + U)*(-14 + 9*U))/(3*T*U^3))*H[{1}, U]*Log[U] + 
  ((16*Nf*(-1 + U)*(-1 + 2*U))/(3*T*U^3) + (16*LbL*Nf*(20 - 39*U + 22*U^2))/
     (T*U^3) + (4*(-96 + 181*U - 93*U^2 + 4*U^3 + 3*U^4))/(T*U^3))*H[{1}, U]*
   Log[U] + ((-8*LbL*Nf*(-1 + U))/(T*U^2) + 
    (4*(10 - 24*U + 21*U^2 - 7*U^3 + U^4))/(T*U^3))*H[{1}, U]^2*Log[U] + 
  (8*(-1 + U)*(-5 + 3*U)*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  ((-16*LbL*Nf*(8 - 18*U + 13*U^2))/(T*(-1 + U)*U^2) + 
    (8*(-29 + 97*U - 110*U^2 + 47*U^3 - 8*U^4 + U^5))/(T*(-1 + U)*U^3))*
   H[{2}, U]*Log[U] + ((48*(-2 + U)*(-1 + U))/(T*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3))*H[{1}, U]*H[{2}, U]*Log[U] - 
  (16*(-1 + U)*(-5 + 3*U)*H[{3}, U]*Log[U])/(T*U^3) + 
  ((-32*(-1 + U)*(-7 + 3*U))/(T*U^3) + (64*LbL*Nf*(-1 + U)*(-4 + 3*U))/
     (T*U^3))*H[{2, 1}, U]*Log[U] - (4*(-38 + 56*U - 16*U^2 + 3*U^3)*Log[T]*
    Log[U])/(T*U^2) - (8*(29 - 56*U + 31*U^2 - 6*U^3 + U^4)*H[{1}, U]*Log[T]*
    Log[U])/(T*U^3) + (16*(-1 + U)*(-5 + 3*U)*H[{2}, U]*Log[T]*Log[U])/
   (T*U^3) + (4*(10 - 11*U + 2*U^2)*Log[T]^2*Log[U])/(T*U^2) - 
  (8*(-1 + U)*(-5 + 3*U)*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) + 
  ((-48*LbL*Nf*(8 - 18*U + 13*U^2))/(T*(-1 + U)*U^2) - 
    (8*(-4 - 6*U + 22*U^2 - 9*U^3 + 3*U^4))/(T*(-1 + U)*U^2))*Zeta[3] + 
  ((-96*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3) - (16*(-1 + U)*(2 + 3*U))/
     (T*U^3))*H[{1}, U]*Zeta[3], (304*Nf)/(9*T*U) + 
  (16*LbL*Nf*(-7 + 4*U))/(T*U) - (4*(-23 + 9*U + 4*U^2))/(T*U) + 
  Pi^2*((-8*LbL*Nf*(-2 + 5*U))/(3*T*(-1 + U)*U) - 
    (4*(-6 + 17*U - 10*U^2 + U^3))/(3*T*(-1 + U)*U)) + 
  Pi^2*((-8*(-1 + U))/(T*U^2) - (16*LbL*Nf*(-1 + U))/(3*T*U^2))*H[{1}, U] + 
  ((-16*LbL*Nf*(-7 + 10*U))/(T*U^2) + (16*Nf*(-19 + 25*U))/(9*T*U^2) + 
    (4*(-1 + U)*(47 - 26*U + 8*U^2))/(T*U^2))*H[{1}, U] + 
  ((16*Nf*(-1 + U))/(3*T*U^2) - (8*LbL*Nf*(-1 + U))/(T*U^2) + 
    (4*(-8 + 12*U + U^2 + U^3))/(T*U^2))*H[{1}, U]^2 + 
  (8*(-1 + U)*H[{1}, U]^3)/(T*U^2) + 
  ((16*LbL*Nf*(-2 + 5*U))/(T*(-1 + U)*U) - 
    (8*(24 - 72*U + 63*U^2 - 20*U^3 + 3*U^4))/(T*(-1 + U)*U^2))*H[{2}, U] + 
  ((-32*(-1 + U))/(T*U^2) + (32*LbL*Nf*(-1 + U))/(T*U^2))*H[{1}, U]*
   H[{2}, U] + (96*(-1 + U)*H[{3}, U])/(T*U^2) + 
  ((32*(-1 + U))/(T*U^2) - (64*LbL*Nf*(-1 + U))/(T*U^2))*H[{2, 1}, U] + 
  (32/(T*U) + (32*Nf)/(3*T*U))*Log[mm] + 
  ((32*(-1 + U))/(T*U^2) + (32*Nf*(-1 + U))/(3*T*U^2))*H[{1}, U]*Log[mm] + 
  (32*(1 - 3*U + U^2)*Log[T])/(T*U) + 
  (16*(-6 + 13*U - 5*U^2 + U^3)*H[{1}, U]*Log[T])/(T*U^2) + 
  (32*(-1 + U)*H[{1}, U]^2*Log[T])/(T*U^2) - (64*(-1 + U)*H[{2}, U]*Log[T])/
   (T*U^2) - (8*(-2 + U)*Log[T]^2)/(T*U) + (16*(-1 + U)*H[{1}, U]*Log[T]^2)/
   (T*U^2) + (32*(-2 + U)*(-1 + U)*Log[U])/(T*U) + 
  (16*(-6 + 10*U - 4*U^2 + U^3)*H[{1}, U]*Log[U])/(T*U^2) - 
  (32*(-1 + U)*H[{2}, U]*Log[U])/(T*U^2) - (16*(-2 + U)*Log[T]*Log[U])/
   (T*U) + (32*(-1 + U)*H[{1}, U]*Log[T]*Log[U])/(T*U^2)}


==> anc/Hmn/Hmn.smallqq.0 <==
(*
  Born coefficients in hard massive leptonic tensor at small qq=q^2/s.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{H}_{mn}^{(0)}$.
  Notations:  T=-t/s, qq=1-T-U.
*)
{(1 - 2*T + 2*T^2)/((-1 + T)*T), 0, 0, 0, 0}


==> anc/Hmn/Hmn.smallqq.1 <==
(*
  One-loop coefficients in hard massive leptonic tensor at small qq=q^2/s.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{H}_{mn}^{(1)}$.
  Notations:  T=-t/s, qq=1-T-U, mm=m^2/s.
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{(-4*(1 - 3*T + 3*T^2))/((-1 + T)*T) + (2*(-3 + T)*G[{(1 - T)^(-1)}, 1])/T + 
  (2*(2 + T)*G[{T^(-1)}, 1])/(-1 + T) - (4*(1 + T^2)*G[{0, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (4*(2 - 2*T + T^2)*G[{0, T^(-1)}, 1])/((-1 + T)*T) - 
  (4*(1 + T^2)*G[{(1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (4*(2 - 2*T + T^2)*G[{T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(2 - 2*T + T^2)*G[{T^(-1), T^(-1)}, 1])/((-1 + T)*T) - 
  (4*(1 - 2*T + 2*T^2)*Log[mm])/((-1 + T)*T), (4*(-1 + 2*T)^2)/(-1 + T)^2, 
 (4*(-1 + 2*T)^2)/T^2, (4*(-1 + 2*T)^2)/((-1 + T)*T), 0}


==> anc/Hmn/Hmn.smallqq.2 <==
(*
  Two-loop coefficients in hard massive leptonic tensor at small qq=q^2/s.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{H}_{mn}^{(2)}$.
  Notations:  T=-t/s, qq=1-T-U, mm=m^2/s.
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{(-64*Pi^4*(1 - 2*T + 2*T^2))/(45*(-1 + T)*T) + 
  (53 - 128*T + 128*T^2)/((-1 + T)*T) + (8*Nf*(383 - 823*T + 823*T^2))/
   (27*(-1 + T)*T) + Pi^2*((-32*Nf*(2 - 5*T + 5*T^2))/(9*(-1 + T)*T) + 
    (4*LbL*Nf*(53 - 60*T + 60*T^2))/9 - 
    (4*(-11 + 70*T - 40*T^2 - 60*T^3 + 30*T^4))/(3*(-1 + T)*T)) + 
  ((-4*Nf*(-51 + 19*T))/(9*T) - (8*LbL*Nf*(-9 - 20*T + 20*T^2))/
     (3*(-1 + T)) + (21 - 11*T + 48*T^2)/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-32*LbL*Nf)/3 - (2*(-15 - 46*T + 57*T^2))/(3*(-1 + T)*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((16*Nf*(1 + T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-3 + 3*T + 20*T^2))/(9*(-1 + T)) - 
    (2*(-21 + 55*T - 34*T^2 + 12*T^3))/(3*(-1 + T)^2*T))*
   G[{(1 - T)^(-1)}, 1] + ((-4*Nf*(32 + 19*T))/(9*(-1 + T)) + 
    (8*LbL*Nf*(-9 - 20*T + 20*T^2))/(3*T) - (58 - 85*T + 48*T^2)/(-1 + T))*
   G[{T^(-1)}, 1] + Pi^2*((-32*LbL*Nf)/3 - (2*(-4 - 68*T + 57*T^2))/
     (3*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf*(2 - 2*T + T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(20 - 43*T + 20*T^2))/(9*T) - (2*(-12 + 23*T - 2*T^2 + 12*T^3))/
     (3*(-1 + T)*T^2))*G[{T^(-1)}, 1] + 
  (8*Pi^2*(3 - 2*T + 2*T^2)*G[{0, 1}, 1])/(3*(-1 + T)*T) + 
  (16*LbL*Nf*(-5 - 4*T + 4*T^2) - (4*(1 + 44*T - 20*T^2 - 48*T^3 + 24*T^4))/
     ((-1 + T)*T))*G[{0, 1}, 1] + Pi^2*((-16*LbL*Nf*(1 + T))/(3*(-1 + T)) - 
    (4*(6 + 26*T + 13*T^2))/(3*(-1 + T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*Nf*(5 + 6*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-4 + 6*T + 3*T^2 - 12*T^3 + 4*T^4))/(-1 + T)^2 + 
    (4*(-5 + 5*T + 4*T^2 + 24*T^3 - 36*T^4 + 12*T^5))/((-1 + T)^2*T))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((-16*LbL*Nf*(-2 + T))/(3*T) - 
    (4*(45 - 52*T + 13*T^2))/(3*(-1 + T)*T))*G[{0, T^(-1)}, 1] + 
  ((16*Nf*(19 - 22*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-3 + 8*T - 9*T^2 - 4*T^3 + 4*T^4))/T^2 + 
    (4*(-4 + T + 20*T^2 - 24*T^4 + 12*T^5))/((-1 + T)*T^2))*
   G[{0, T^(-1)}, 1] - (4*Pi^2*(2 + 20*T + 7*T^2)*G[{(1 - T)^(-1), 1}, 1])/
   (3*(-1 + T)*T) + ((16*Nf*(5 + 6*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-4 + 6*T + 3*T^2 - 12*T^3 + 4*T^4))/(-1 + T)^2 + 
    (4*(-5 + 5*T + 4*T^2 + 24*T^3 - 36*T^4 + 12*T^5))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1}, 1] + 
  (40*Pi^2*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(-1 + T)) + 
  (8*Pi^2*(1 + 8*T - 8*T^2 + 2*T^4)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(-1 + T)^3*T) + ((8*Nf*(-3 + T))/(3*T) - (8*(-5 + 2*T + 2*T^2))/
     ((-1 + T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*Nf*(5 + 6*T + 8*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-4 + 6*T + 3*T^2 - 12*T^3 + 4*T^4))/(-1 + T)^2 - 
    (4*(-5 + 5*T + 4*T^2 + 24*T^3 - 36*T^4 + 12*T^5))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (16*Pi^2*G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((16*LbL*Nf*(-2 + T))/(3*T) + (8*(-7 + 2*T))/(3*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + Pi^2*((16*LbL*Nf*(1 + T))/(3*(-1 + T)) + 
    (8*(5 + 2*T))/(3*(-1 + T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (8*(-7 - 6*T + 6*T^2) - (8*LbL*Nf*(1 - 12*T + 12*T^2))/3)*
   G[{(1 - T)^(-1), T^(-1)}, 1] - 
  (4*Pi^2*(29 - 34*T + 7*T^2)*G[{T^(-1), 1}, 1])/(3*(-1 + T)*T) + 
  ((16*Nf*(19 - 22*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-3 + 8*T - 9*T^2 - 4*T^3 + 4*T^4))/T^2 + 
    (4*(-4 + T + 20*T^2 - 24*T^4 + 12*T^5))/((-1 + T)*T^2))*
   G[{T^(-1), 1}, 1] + (16*Pi^2*G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((16*LbL*Nf*(-2 + T))/(3*T) + (8*(-7 + 2*T))/(3*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + Pi^2*((16*LbL*Nf*(1 + T))/(3*(-1 + T)) + 
    (8*(5 + 2*T))/(3*(-1 + T)))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  (8*(-7 - 6*T + 6*T^2) - (8*LbL*Nf*(1 - 12*T + 12*T^2))/3)*
   G[{T^(-1), (1 - T)^(-1)}, 1] + (40*Pi^2*(-5 + T)*G[{T^(-1), T^(-1)}, 1])/
   (3*T) + (8*Pi^2*(3 + 4*T^2 - 8*T^3 + 2*T^4)*G[{T^(-1), T^(-1)}, 1])/
   (3*(-1 + T)*T^3) + ((8*Nf*(2 + T))/(3*(-1 + T)) - 
    (8*(-1 - 6*T + 2*T^2))/((-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((-16*Nf*(19 - 22*T + 8*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-3 + 8*T - 9*T^2 - 4*T^3 + 4*T^4))/T^2 - 
    (4*(-4 + T + 20*T^2 - 24*T^4 + 12*T^5))/((-1 + T)*T^2))*
   G[{T^(-1), T^(-1)}, 1] + 
  (384*LbL*Nf - (4*(-21 - 38*T + 38*T^2))/((-1 + T)*T))*G[{0, 0, 1}, 1] + 
  (-288*LbL*Nf + (16*Nf*(1 + T^2))/(3*(-1 + T)*T) + 
    (8*(6 - 34*T + 23*T^2))/((-1 + T)*T))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  (-288*LbL*Nf + (16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (8*(-5 - 12*T + 23*T^2))/((-1 + T)*T))*G[{0, 0, T^(-1)}, 1] - 
  (8*(3 - 2*T + 2*T^2)*G[{0, 1, 1}, 1])/((-1 + T)*T) + 
  (-64*LbL*Nf - (8*(-3 + 7*T))/((-1 + T)*T))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  (-64*LbL*Nf + (8*(-4 + 7*T))/((-1 + T)*T))*G[{0, 1, T^(-1)}, 1] + 
  (-64*LbL*Nf - (8*(-3 + 7*T))/((-1 + T)*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((16*Nf*(1 + T^2))/(3*(-1 + T)*T) + (32*LbL*Nf*(15 - 15*T + 2*T^2))/
     (3*(-1 + T)) + (12*(3 - 8*T + 7*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  2*(144*LbL*Nf - (16*Nf*(1 + T^2))/(3*(-1 + T)*T) - 
    (8*(-3 + 2*T)*(2 - 6*T + 5*T^2))/((-1 + T)^2*T))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  (-64*LbL*Nf + (8*(-4 + 7*T))/((-1 + T)*T))*G[{0, T^(-1), 1}, 1] + 
  ((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (32*LbL*Nf*(2 + 11*T + 2*T^2))/
     (3*T) + (12*(2 - 6*T + 7*T^2))/((-1 + T)*T))*G[{0, T^(-1), 1}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  2*(144*LbL*Nf - (16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - 
    (8*(1 + 2*T)*(1 - 4*T + 5*T^2))/((-1 + T)*T^2))*
   G[{0, T^(-1), T^(-1)}, 1] + ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(4 - 5*T + 4*T^2))/(3*T) + (4*(-11 + 2*T + 6*T^2))/
     ((-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  (-64*LbL*Nf - (8*(-3 + 7*T))/((-1 + T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((16*Nf*(1 + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) - (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  (144*LbL*Nf - (16*Nf*(1 + T^2))/(3*(-1 + T)*T) - 
    (8*(-3 + 2*T)*(2 - 6*T + 5*T^2))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((4*(3 + 6*T + 2*T^2))/((-1 + T)*T) + (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)))*G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(9 + 3*T - 15*T^2 + 5*T^3))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(9 + 3*T - 15*T^2 + 5*T^3))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((16*Nf*(1 + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) - (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (8*(6 - 4*T - 3*T^2 + 3*T^3))/
     ((-1 + T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (4*(3 + 7*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  2*((-64*LbL*Nf*T^2)/(3*(-1 + T)) + (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  (4*(3 + 7*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-64*LbL*Nf*T^2)/(3*(-1 + T)) + (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  (4*(-10 + 7*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((64*LbL*Nf*(-1 + T)^2)/(3*T) + (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  (-64*LbL*Nf + (8*(-4 + 7*T))/((-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) - (4*(-11 + 2*T + 6*T^2))/((-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (144*LbL*Nf - (16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - 
    (8*(1 + 2*T)*(1 - 4*T + 5*T^2))/((-1 + T)*T^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(4 - 5*T + 4*T^2))/(3*T) + (4*(-11 + 2*T + 6*T^2))/
     ((-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((4*(11 - 10*T + 2*T^2))/((-1 + T)*T) - (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T))*G[{T^(-1), 1, 1}, 1] + ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - 
    (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) + (4*(-2 - 12*T + 5*T^3))/((-1 + T)*T^2))*
   G[{T^(-1), 1, T^(-1)}, 1] + ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - 
    (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  (4*(3 + 7*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-64*LbL*Nf*T^2)/(3*(-1 + T)) + (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (4*(-10 + 7*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((64*LbL*Nf*(-1 + T)^2)/(3*T) + (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) + (4*(-11 + 2*T + 6*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1), 1}, 1] + 2*((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(4 - 5*T + 4*T^2))/(3*T) + (4*(-2 - 12*T + 5*T^3))/
     ((-1 + T)*T^2))*G[{T^(-1), T^(-1), 1}, 1] + 
  (4*(-10 + 7*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((64*LbL*Nf*(-1 + T)^2)/(3*T) + (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  3*((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) - (4*(-11 + 2*T + 6*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (8*(-2 - T - 6*T^2 + 3*T^3))/
     ((-1 + T)*T^2))*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  (24*(4 + T)*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{0, 0, 0, T^(-1)}, 1])/T - 
  (32*(3 - 2*T + 2*T^2)*G[{0, 0, 1, 1}, 1])/((-1 + T)*T) + 
  (16*(5 - 4*T + 3*T^2)*G[{0, 0, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(4 - 2*T + 3*T^2)*G[{0, 0, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(5 + 4*T^2)*G[{0, 0, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (32*(4 + T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) - 
  (8*(8 - 24*T + 23*T^2 - 14*T^3 + 5*T^4)*
    G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (8*(-5 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (32*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  (16*(9 - 8*T + 4*T^2)*G[{0, 0, T^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(-5 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (32*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) - 
  (32*(-5 + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(-2 + 11*T^2 - 6*T^3 + 5*T^4)*G[{0, 0, T^(-1), T^(-1)}, 1])/
   ((-1 + T)*T^3) - (16*(3 - 2*T + 2*T^2)*G[{0, 1, 0, 1}, 1])/((-1 + T)*T) + 
  (8*(5 - 4*T + 3*T^2)*G[{0, 1, 0, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(4 - 2*T + 3*T^2)*G[{0, 1, 0, T^(-1)}, 1])/((-1 + T)*T) - 
  (16*(3 - 2*T + 2*T^2)*G[{0, 1, 1, 1}, 1])/((-1 + T)*T) + 
  (16*(2 - 2*T + T^2)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2)*G[{0, 1, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(2 - 2*T + T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(5 - 4*T + 3*T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(5 - 4*T + 3*T^2)*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + (16*(1 + T^2)*G[{0, 1, T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(4 - 2*T + 3*T^2)*G[{0, 1, T^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(4 - 2*T + 3*T^2)*G[{0, 1, T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (8*(5 + 6*T + 4*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 0, 1}, 1] - 
  (16*(4 + T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) - 
  (8*(3 - 4*T - T^2 - 2*T^3 + 3*T^4)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 
     1])/((-1 + T)^3*T) - (8*(-5 + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((64*LbL*Nf*(1 + T))/(-1 + T) - (16*(-1 + 6*T))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] + 
  (16*(2 - 2*T + T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(3 - 2*T + 2*T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (8*(5 - 4*T + 3*T^2)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (8*(5 + 4*T^2)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + (8*(6 - 8*T + 2*T^2 + T^3)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T)^3 - 
  (8*(4 + T)*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(-1 + T) + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (16*(5 + 4*T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(2 - 8*T + 8*T^2 - 4*T^3 + T^4)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 
     1])/((-1 + T)^3*T) + 
  (24*(4 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (48*(-1 + 6*T - 6*T^2 + 2*T^3)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (32*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) - 
  (8*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (32*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(-1 + T) - 
  (32*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (32*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(-2 + T))/T + (8*(15 - 14*T + 4*T^2))/((-1 + T)*T))*
   G[{0, T^(-1), 0, 1}, 1] - (8*(4 + T)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/
   (-1 + T) + ((64*LbL*Nf*(-2 + T))/T + (16*(-5 + 6*T))/((-1 + T)*T))*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-5 + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(-1 + 11*T^2 - 10*T^3 + 3*T^4)*G[{0, T^(-1), 0, T^(-1)}, 1])/
   ((-1 + T)*T^3) + (16*(1 + T^2)*G[{0, T^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(3 - 2*T + 2*T^2)*G[{0, T^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (8*(-5 + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(4 - 2*T + 3*T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) - 
  (8*(9 - 8*T + 4*T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{0, T^(-1), 1, T^(-1)}, 1])/T^3 - 
  (8*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (32*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(-1 + T) - 
  (32*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (32*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) - 
  (16*(9 - 8*T + 4*T^2)*G[{0, T^(-1), T^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(-1 + 2*T^2 + T^4)*G[{0, T^(-1), T^(-1), 1}, 1])/((-1 + T)*T^3) + 
  (24*(-5 + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (32*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (24*(-5 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (48*(-1 + 2*T^3)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) + 
  ((-96*LbL*Nf*(1 + T))/(-1 + T) + (8*(-1 + 26*T + T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] - 
  (16*(4 + T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(-1 + T) - 
  (8*(-2 + 12*T + T^2)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (8*(-5 + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  (-192/(-1 + T) + (128*LbL*Nf*(1 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] + 
  (16*(2 - 2*T + T^2)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/((-1 + T)*T) + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (8*(5 - 4*T + 3*T^2)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + (8*(6 - 8*T + 2*T^2 + T^3)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(-1 + T)^3 + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(5 + 4*T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(-1 + 4*T - 8*T^2 + 4*T^3)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/
   ((-1 + T)^3*T) + (16*(4 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (16*(-1 + 6*T - 6*T^2 + 2*T^3)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (16*(3 - 8*T + 12*T^2 - 8*T^3 + 2*T^4)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (32*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(4 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) - 
  (8*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((64*LbL*Nf*(1 + T))/(-1 + T) - (16*(-1 + 6*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (32*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(4 + T)*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  2*(96/(-1 + T) - (64*LbL*Nf*(1 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] - 
  (16*(-1 + 4*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/((-1 + T)*T) + 
  (8*(6 - 8*T + 2*T^2 + T^3)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/
   (-1 + T)^3 + ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] + 
  (16*(1 + T^2)*G[{(1 - T)^(-1), 1, 1, 1}, 1])/((-1 + T)*T) - 
  (16*(1 + T^2)*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (16*(1 + T^2)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(6 - 8*T + 2*T^2 + T^3)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/
   (-1 + T)^3 - (16*(6 - 8*T + 2*T^2 + T^3)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T)^3 + 
  (8*(4 + T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] + 
  (8*(4 + T)*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((32*LbL*Nf*(1 + T))/(-1 + T) - (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] + 
  (16*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/((-1 + T)*T) - 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/((-1 + T)*T) + 
  (8*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (16*(3 - 8*T + 12*T^2 - 8*T^3 + 2*T^4)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (32*G[{(1 - T)^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/((-1 + T)*T) - 
  (32*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2 - 2*T^3 + T^4)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/
   ((-1 + T)^3*T) - (16*(6 - 8*T + 2*T^2 + T^3)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T)^3 - 
  (8*(2 + 4*T - 5*T^2 - 2*T^3 + 3*T^4)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 
      (1 - T)^(-1)}, 1])/((-1 + T)^3*T) + 
  (24*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   ((-1 + T)*T) - (24*(2 + 4*T - 5*T^2 - 2*T^3 + 3*T^4)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)^3*T) - 
  (32*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (48*(4 - T^2 - 6*T^3 + 5*T^4)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (48*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (-1 + T) - (32*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   ((-1 + T)*T) + (24*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (-1 + T) - (48*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(-1 + T) + 
  (64*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{(1 - T)^(-1), T^(-1), 0, 1}, 
    1] + ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + (-96/T - (64*LbL*Nf*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (16*(4 + T)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (16*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (96/(-1 + T) - (64*LbL*Nf*(1 + T))/(-1 + T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  (32*G[{(1 - T)^(-1), T^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (16*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(4 + T)*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T) + 
  ((32*LbL*Nf*(-2 + T))/T + (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] + 
  (8*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (16*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (32*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(-1 + T) - 
  (48*(4 + T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (-1 + T) + (64*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + (24*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (32*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/((-1 + T)*T) + 
  (64*G[{(1 - T)^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (48*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-96*LbL*Nf*(-2 + T))/T + (8*(26 - 28*T + T^2))/((-1 + T)*T))*
   G[{T^(-1), 0, 0, 1}, 1] + (192/T + (128*LbL*Nf*(-2 + T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] - 
  (8*(4 + T)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(-1 + T) - 
  (16*(-5 + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T - 
  (8*(11 - 14*T + T^2)*G[{T^(-1), 0, 0, T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2)*G[{T^(-1), 0, 1, 1}, 1])/((-1 + T)*T) + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 
    1] + ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  (8*(2 - 2*T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((-1 + T)*T) - 
  (8*(4 - 2*T + 3*T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T^3 + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 
    1] - (8*(4 + T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(-1 + T) + 
  ((64*LbL*Nf*(-2 + T))/T + (16*(-5 + 6*T))/((-1 + T)*T))*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 2*(-96/T - (64*LbL*Nf*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (24*(4 + T)*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (16*(-5 + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (32*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (8*(2 - 2*T + T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(9 - 8*T + 4*T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(1 - 4*T^2 + 4*T^3)*G[{T^(-1), 0, T^(-1), 1}, 1])/((-1 + T)*T^3) + 
  (16*(-5 + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (32*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(-5 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(-1 + 2*T^3)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) - 
  (16*(1 + 2*T^4)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) + 
  (16*(-3 + 4*T)*G[{T^(-1), 1, 0, 1}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T^3 + 
  (16*(2 - 2*T + T^2)*G[{T^(-1), 1, 1, 1}, 1])/((-1 + T)*T) - 
  (16*(2 - 2*T + T^2)*G[{T^(-1), 1, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((32*LbL*Nf*(-2 + T))/T + (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (8*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (16*(2 - 2*T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 1, T^(-1), 1}, 1])/T^3 + 
  (8*(-5 + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (16*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/T^3 + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{T^(-1), (1 - T)^(-1), 0, 1}, 
    1] + ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + (-96/T - (64*LbL*Nf*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  (16*(4 + T)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (16*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (96/(-1 + T) - (64*LbL*Nf*(1 + T))/(-1 + T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  (32*G[{T^(-1), (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (16*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(4 + T)*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T) + 
  ((32*LbL*Nf*(-2 + T))/T + (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  (8*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T - 
  (16*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (16*(1 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (32*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(-1 + T) - 
  (48*(4 + T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (-1 + T) + (64*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + (24*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/T - 
  (32*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/((-1 + T)*T) + 
  (64*G[{T^(-1), (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (48*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (16*(2 - 2*T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/((-1 + T)*T) - 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/((-1 + T)*T) - 
  (32*G[{T^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(-5 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/((-1 + T)*T) - 
  (16*(1 + 2*T^4)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/((-1 + T)*T^3) - 
  (32*(2 - 2*T + T^2)*G[{T^(-1), T^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2 - 2*T^3 + T^4)*G[{T^(-1), T^(-1), 1, 1}, 1])/((-1 + T)*T^3) + 
  (24*(-5 + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (16*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T^3 - 
  (8*(2 + 7*T^2 - 10*T^3 + 3*T^4)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   ((-1 + T)*T^3) + (24*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (32*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (64*G[{T^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (48*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/((-1 + T)*T) - 
  (24*(2 + 7*T^2 - 10*T^3 + 3*T^4)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/
   ((-1 + T)*T^3) - (48*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/T - (32*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + (48*(2 + 11*T^2 - 14*T^3 + 5*T^4)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) - 
  (16*Pi^2*(1 - 2*T + 2*T^2)*Log[2])/((-1 + T)*T) + 
  Pi^2*((4*(1 - 2*T + 2*T^2))/((-1 + T)*T) - (16*Nf*(1 - 2*T + 2*T^2))/
     (9*(-1 + T)*T))*Log[mm] + ((13 - 42*T + 42*T^2)/((-1 + T)*T) + 
    (4*Nf*(265 - 566*T + 566*T^2))/(27*(-1 + T)*T))*Log[mm] + 
  ((-8*(-3 + T))/T - (8*Nf*(-3 + T))/(3*T))*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  ((-8*(2 + T))/(-1 + T) - (8*Nf*(2 + T))/(3*(-1 + T)))*G[{T^(-1)}, 1]*
   Log[mm] + ((16*(1 + T^2))/((-1 + T)*T) + (16*Nf*(1 + T^2))/(3*(-1 + T)*T))*
   G[{0, (1 - T)^(-1)}, 1]*Log[mm] + 
  ((16*(2 - 2*T + T^2))/((-1 + T)*T) + (16*Nf*(2 - 2*T + T^2))/
     (3*(-1 + T)*T))*G[{0, T^(-1)}, 1]*Log[mm] + 
  ((16*(1 + T^2))/((-1 + T)*T) + (16*Nf*(1 + T^2))/(3*(-1 + T)*T))*
   G[{(1 - T)^(-1), 1}, 1]*Log[mm] + 
  2*((-16*(1 + T^2))/((-1 + T)*T) - (16*Nf*(1 + T^2))/(3*(-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[mm] + 
  ((16*(2 - 2*T + T^2))/((-1 + T)*T) + (16*Nf*(2 - 2*T + T^2))/
     (3*(-1 + T)*T))*G[{T^(-1), 1}, 1]*Log[mm] + 
  2*((-16*(2 - 2*T + T^2))/((-1 + T)*T) - (16*Nf*(2 - 2*T + T^2))/
     (3*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1]*Log[mm] + 
  ((8*(1 - 2*T + 2*T^2))/((-1 + T)*T) + (76*Nf*(1 - 2*T + 2*T^2))/
     (9*(-1 + T)*T))*Log[mm]^2 + (8*Nf*(1 - 2*T + 2*T^2)*Log[mm]^3)/
   (9*(-1 + T)*T) + (384*LbL*Nf - (8*(-3 + 2*T)*(1 + 2*T))/((-1 + T)*T))*
   Zeta[3] + ((-96*LbL*Nf*(1 + T))/(-1 + T) + (16*(2 + T))/((-1 + T)*T))*
   G[{(1 - T)^(-1)}, 1]*Zeta[3] + 
  ((-96*LbL*Nf*(-2 + T))/T - (16*(-3 + T))/((-1 + T)*T))*G[{T^(-1)}, 1]*
   Zeta[3] - (48*(1 - 2*T + 2*T^2)*Log[mm]*Zeta[3])/((-1 + T)*T), 
 (-14*(-1 + 2*T)^2)/(-1 + T)^2 - (152*Nf*(-1 + 2*T)^2)/(9*(-1 + T)^2) + 
  Pi^2*((40*T*(-1 + 2*T)^2)/(-1 + T) - (40*LbL*Nf*T*(-1 + 2*T)^2)/
     (3*(-1 + T))) + ((16*Nf*(-1 + 2*T))/(3*(-1 + T)) + 
    (48*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T)^2 - 
    (8*(-1 + 2*T)*(-1 + 3*T)*(-3 + 4*T))/(-1 + T)^2)*G[{(1 - T)^(-1)}, 1] + 
  ((16*Nf*T*(-1 + 2*T))/(3*(-1 + T)^2) - (48*LbL*Nf*(-1 + 2*T)^2)/(-1 + T) + 
    (8*(-1 + 2*T)*(-2 + 3*T)*(-1 + 4*T))/(-1 + T)^2)*G[{T^(-1)}, 1] + 
  ((96*T*(-1 + 2*T)^2)/(-1 + T) - (32*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T))*
   G[{0, 1}, 1] + ((16*LbL*Nf*T^2*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^3 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/(-1 + T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + 2*T)*(3 + T + 2*T^2))/T - 
    (16*T*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T)^2)*G[{0, T^(-1)}, 1] + 
  ((16*LbL*Nf*T^2*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^3 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/(-1 + T))*G[{(1 - T)^(-1), 1}, 1] + 
  2*((-16*LbL*Nf*T^2*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^3 + 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/(-1 + T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-48*T*(-1 + 2*T)^2)/(-1 + T) + (16*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + ((16*LbL*Nf*(-1 + 2*T)*(3 + T + 2*T^2))/T - 
    (16*T*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T)^2)*G[{T^(-1), 1}, 1] + 
  ((-48*T*(-1 + 2*T)^2)/(-1 + T) + (16*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*LbL*Nf*(-1 + 2*T)*(3 + T + 2*T^2))/T + 
    (16*T*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T)^2)*G[{T^(-1), T^(-1)}, 1] + 
  ((-16*(-1 + 2*T)^2)/(-1 + T)^2 - (16*Nf*(-1 + 2*T)^2)/(3*(-1 + T)^2))*
   Log[mm], (-14*(-1 + 2*T)^2)/T^2 - (152*Nf*(-1 + 2*T)^2)/(9*T^2) + 
  Pi^2*((40*(-1 + T)*(-1 + 2*T)^2)/T - (40*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/
     (3*T)) + ((16*Nf*(-1 + T)*(-1 + 2*T))/(3*T^2) + 
    (48*LbL*Nf*(-1 + 2*T)^2)/T - (8*(-1 + 2*T)*(-1 + 3*T)*(-3 + 4*T))/T^2)*
   G[{(1 - T)^(-1)}, 1] + ((16*Nf*(-1 + 2*T))/(3*T) - 
    (48*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T^2 + 
    (8*(-1 + 2*T)*(-2 + 3*T)*(-1 + 4*T))/T^2)*G[{T^(-1)}, 1] + 
  ((96*(-1 + T)*(-1 + 2*T)^2)/T - (32*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T)*
   G[{0, 1}, 1] + ((16*LbL*Nf*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T) - 
    (16*(-1 + T)*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T^2)*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)^2*(-1 + 2*T)*(3 + T + 2*T^2))/T^3 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/T)*G[{0, T^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T) - 
    (16*(-1 + T)*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T^2)*G[{(1 - T)^(-1), 1}, 1] + 
  2*((-16*LbL*Nf*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T) + 
    (16*(-1 + T)*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-48*(-1 + T)*(-1 + 2*T)^2)/T + (16*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T)*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)^2*(-1 + 2*T)*(3 + T + 2*T^2))/T^3 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/T)*G[{T^(-1), 1}, 1] + 
  ((-48*(-1 + T)*(-1 + 2*T)^2)/T + (16*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T)*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*LbL*Nf*(-1 + T)^2*(-1 + 2*T)*(3 + T + 2*T^2))/T^3 + 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/T)*G[{T^(-1), T^(-1)}, 1] + 
  ((-16*(-1 + 2*T)^2)/T^2 - (16*Nf*(-1 + 2*T)^2)/(3*T^2))*Log[mm], 
 (-14*(-1 + 2*T)^2)/((-1 + T)*T) - (152*Nf*(-1 + 2*T)^2)/(9*(-1 + T)*T) + 
  Pi^2*(40*(-1 + 2*T)^2 - (40*LbL*Nf*(-1 + 2*T)^2)/3) + 
  ((16*Nf*(-1 + 2*T))/(3*T) + (48*LbL*Nf*(-1 + 2*T)^2)/(-1 + T) - 
    (8*(-1 + 2*T)*(-1 + 3*T)*(-3 + 4*T))/((-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  ((16*Nf*(-1 + 2*T))/(3*(-1 + T)) - (48*LbL*Nf*(-1 + 2*T)^2)/T + 
    (8*(-1 + 2*T)*(-2 + 3*T)*(-1 + 4*T))/((-1 + T)*T))*G[{T^(-1)}, 1] + 
  (96*(-1 + 2*T)^2 - 32*LbL*Nf*(-1 + 2*T)^2)*G[{0, 1}, 1] + 
  ((16*LbL*Nf*T*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^2 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T)*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)*(-1 + 2*T)*(3 + T + 2*T^2))/T^2 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T))*G[{0, T^(-1)}, 1] + 
  ((16*LbL*Nf*T*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^2 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T)*G[{(1 - T)^(-1), 1}, 1] + 
  2*((-16*LbL*Nf*T*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^2 + 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (-48*(-1 + 2*T)^2 + 16*LbL*Nf*(-1 + 2*T)^2)*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)*(-1 + 2*T)*(3 + T + 2*T^2))/T^2 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T))*G[{T^(-1), 1}, 1] + 
  (-48*(-1 + 2*T)^2 + 16*LbL*Nf*(-1 + 2*T)^2)*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*LbL*Nf*(-1 + T)*(-1 + 2*T)*(3 + T + 2*T^2))/T^2 + 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-16*(-1 + 2*T)^2)/((-1 + T)*T) - (16*Nf*(-1 + 2*T)^2)/(3*(-1 + T)*T))*
   Log[mm], 0}


==> anc/Hmn/descript.ion <==
<|"Hmn.0" -> "  Born coefficients in hard massive leptonic tensor.\n  Format: \
{H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{H}_{mn}^{(0)}$.\n  Notations:  T=-t/s, U=-u/s.", 
 "Hmn.1" -> "  One-loop coefficients in hard massive leptonic tensor.\n  \
Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{H}_{mn}^{(1)}$.\n  Notations:  T=-t/s, U=-u/s, mm=m^2/s\n  Flag \
Nf=1 marks the contributions coming from diagrams with fermionic loop.", 
 "Hmn.2" -> "  Two-loop coefficients in hard massive leptonic tensor.\n  \
Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{H}_{mn}^{(2)}$.\n  Notations:  T=-t/s, U=-u/s, mm=mm^2/s\n  Flag \
Nf=1 marks the contributions coming from diagrams with fermionic loop.\n  \
Additional flag LbL=1 marks the contribution from light-by-light diagrams.", 
 "Hmn.smallqq.0" -> "  Born coefficients in hard massive leptonic tensor at \
small qq=q^2/s.\n  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) \
denotes $\\widehat{H}_{mn}^{(0)}$.\n  Notations:  T=-t/s, qq=1-T-U.", 
 "Hmn.smallqq.1" -> "  One-loop coefficients in hard massive leptonic tensor \
at small qq=q^2/s.\n  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) \
denotes $\\widehat{H}_{mn}^{(1)}$.\n  Notations:  T=-t/s, qq=1-T-U, \
mm=m^2/s.\n  Flag Nf=1 marks the contributions coming from diagrams with \
fermionic loop.", "Hmn.smallqq.2" -> "  Two-loop coefficients in hard massive \
leptonic tensor at small qq=q^2/s.\n  Format: \
{H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{H}_{mn}^{(2)}$.\n  Notations:  T=-t/s, qq=1-T-U, mm=m^2/s.\n  Flag \
Nf=1 marks the contributions coming from diagrams with fermionic loop.\n  \
Additional flag LbL=1 marks the contribution from light-by-light diagrams.", 
 "Hmn.smallT.0" -> "  Born coefficients in hard massive leptonic tensor at \
small T.\n  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{H}_{mn}^{(0)}$.\n  Notations:  T=-t/s, U=-u/s.", 
 "Hmn.smallT.1" -> "  One-loop coefficients in hard massive leptonic tensor \
at small T.\n  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{H}_{mn}^{(1)}$.\n  Notations:  T=-t/s, U=-u/s, mm=m^2/s.\n  Flag \
Nf=1 marks the contributions coming from diagrams with fermionic loop.\n  \
H[{n1,...},U] denotes harmonic polylogarithm.", 
 "Hmn.smallT.2" -> "  Two-loop coefficients in hard massive leptonic tensor \
at small T.\n  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{H}_{mn}^{(2)}$.\n  Notations:  T=-t/s, U=-u/s, mm=m^2/s.\n  Flag \
Nf=1 marks the contributions coming from diagrams with fermionic loop.\n  \
Additional flag LbL=1 marks the contribution from light-by-light diagrams.\n  \
H[{n1,...},U] denotes harmonic polylogarithm."|>


==> anc/Hn/Hn.0 <==
(*
  Born hard massive invariant amplitudes.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{H}_{n}^{(0)}$.
  Notations:  T=-t/s, U=-u/s
*)
{0, 0, 0, 0, 2 - T - U, -T + U, (T + U)/(T*U)}


==> anc/Hn/Hn.1 <==
(*
  One-loop hard massive invariant amplitudes.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{H}_{n}^{(1)}$.
  Notations:  T=-t/s, U=-u/s, mm=m^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{2 + ((2*I)*Pi*(-2*T + 2*T^2 - 2*U + 3*T*U))/((-1 + T)*T) - 
  ((4*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1)}, 1])/T^2 - 
  (2*(2 - 6*T + 4*T^2 - 2*U + 3*T*U)*G[{(T + U)^(-1)}, 1])/((-1 + T)*T) - 
  (4*(-1 + T)*(T + U)*G[{T^(-1), 0}, 1])/T^2 + 
  (4*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/T^2 + 
  (2*(-2*T + 2*T^2 - 2*U + 3*T*U)*Log[U])/((-1 + T)*T) - 
  (4*(-1 + T)*(T + U)*G[{T^(-1)}, 1]*Log[U])/T^2, 
 -2 - ((2*I)*Pi*(-2*T - 2*U + 3*T*U + 2*U^2))/((-1 + U)*U) + 
  ((4*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1)}, 1])/U^2 + 
  (2*(2 - 2*T - 6*U + 3*T*U + 4*U^2)*G[{(T + U)^(-1)}, 1])/((-1 + U)*U) + 
  (4*(-1 + U)*(T + U)*G[{U^(-1), 0}, 1])/U^2 - 
  (4*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1])/U^2 - 
  (2*(-2*T - 2*U + 3*T*U + 2*U^2)*Log[T])/((-1 + U)*U) + 
  (4*(-1 + U)*(T + U)*G[{U^(-1)}, 1]*Log[T])/U^2, 
 2 - ((2*I)*Pi*(T + 2*U))/(-1 + T) + ((4*I)*Pi*(T + U)*G[{T^(-1)}, 1])/T + 
  (2*(-2 + 2*T + T^2 + 3*T*U + 2*U^2)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*(T + U)) + (4*(T + U)*G[{T^(-1), 0}, 1])/T - 
  (4*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/T - 
  (2*(T + 2*U)*Log[U])/(-1 + T) + (4*(T + U)*G[{T^(-1)}, 1]*Log[U])/T, 
 -2 + ((2*I)*Pi*(2*T + U))/(-1 + U) - ((4*I)*Pi*(T + U)*G[{U^(-1)}, 1])/U - 
  (2*(-2 + 2*T^2 + 2*U + 3*T*U + U^2)*G[{(T + U)^(-1)}, 1])/
   ((-1 + U)*(T + U)) - (4*(T + U)*G[{U^(-1), 0}, 1])/U + 
  (4*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1])/U + 
  (2*(2*T + U)*Log[T])/(-1 + U) - (4*(T + U)*G[{U^(-1)}, 1]*Log[T])/U, 
 -4 + 3*T + 3*U + (I*Pi*(-4 + 8*T - 4*T^2 + 8*U - 6*T*U + T^2*U - 4*U^2 + 
     T*U^2))/((-1 + T)*(-1 + U)) - ((2*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1)}, 1])/
   T - ((2*I)*Pi*(-T - 2*U + U^2)*G[{U^(-1)}, 1])/U - 
  ((-1 + T + U)*(8 - 5*T - 5*U + 2*T*U)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*(-1 + U)) - (2*(-2*T + T^2 - U)*G[{T^(-1), 0}, 1])/T + 
  (2*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1)}, 1])/T - 
  (2*(-T - 2*U + U^2)*G[{U^(-1), 0}, 1])/U + 
  (2*(-T - 2*U + U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/U + 
  2*(-2 + T + U)*Log[mm] - (T*(2 + U)*Log[T])/(-1 + U) - 
  (2*(-T - 2*U + U^2)*G[{U^(-1)}, 1]*Log[T])/U - 
  ((2 + T)*U*Log[U])/(-1 + T) - (2*(-2*T + T^2 - U)*G[{T^(-1)}, 1]*Log[U])/T, 
 3*(T - U) + (I*Pi*(T - U)*(4 - 4*T - 4*U + T*U))/((-1 + T)*(-1 + U)) - 
  ((2*I)*Pi*(T^2 + U)*G[{T^(-1)}, 1])/T + ((2*I)*Pi*(T + U^2)*G[{U^(-1)}, 1])/
   U - ((T - U)*(-1 + T + U)*(2 - 5*T - 5*U + 2*T*U)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*(-1 + U)*(T + U)) - (2*(T^2 + U)*G[{T^(-1), 0}, 1])/T + 
  (2*(T^2 + U)*G[{T^(-1), (T + U)^(-1)}, 1])/T + 
  (2*(T + U^2)*G[{U^(-1), 0}, 1])/U - 
  (2*(T + U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/U + 2*(T - U)*Log[mm] - 
  (T*(2 + U)*Log[T])/(-1 + U) + (2*(T + U^2)*G[{U^(-1)}, 1]*Log[T])/U + 
  ((2 + T)*U*Log[U])/(-1 + T) - (2*(T^2 + U)*G[{T^(-1)}, 1]*Log[U])/T, 
 (-3*(T + U))/(T*U) - (I*Pi*(2*T - 2*T^2 + 2*U - 10*T*U + 5*T^2*U - 2*U^2 + 
     5*T*U^2))/((-1 + T)*T*(-1 + U)*U) + ((2*I)*Pi*G[{T^(-1)}, 1])/U + 
  ((2*I)*Pi*G[{U^(-1)}, 1])/T + (3*(-1 + T + U)*(-T - U + 2*T*U)*
    G[{(T + U)^(-1)}, 1])/((-1 + T)*T*(-1 + U)*U) + (2*G[{T^(-1), 0}, 1])/U - 
  (2*G[{T^(-1), (T + U)^(-1)}, 1])/U + (2*G[{U^(-1), 0}, 1])/T - 
  (2*G[{U^(-1), (T + U)^(-1)}, 1])/T - (2*(T + U)*Log[mm])/(T*U) - 
  (3*Log[T])/(-1 + U) + (2*G[{U^(-1)}, 1]*Log[T])/T - (3*Log[U])/(-1 + T) + 
  (2*G[{T^(-1)}, 1]*Log[U])/U}


==> anc/Hn/Hn.2 <==
(*
  Two-loop hard massive invariant amplitudes.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{H}_{n}^{(2)}$.
  Notations:  T=-t/s, U=-u/s, mm=m^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{-5 - (76*Nf)/9 + 
  Pi^3*((((4*I)/3)*LbL*Nf*(2*T - 7*T^2 + 5*T^3 + 8*U - 20*T*U + 18*T^2*U))/
     ((-1 + T)^2*T) - (((2*I)/3)*(-4*T + 15*T^2 - 15*T^3 + 3*T^4 + T^5 - 
       18*U + 44*T*U - 38*T^2*U + 7*T^3*U + T^4*U))/((-1 + T)^2*T)) + 
  Pi*((((-4*I)/9)*Nf*(-38*T + 38*T^2 - 38*U + 63*T*U))/((-1 + T)*T) + 
    (I*(-34*T + 56*T^2 - 22*T^3 - 34*U + 81*T*U - 60*T^2*U + 24*T^3*U + 
       34*U^2 - 45*T*U^2))/((-1 + T)*T*(-1 + U)) + 
    (((8*I)/3)*LbL*Nf*(18*T - 9*T^2 + 12*U - 5*T*U + 2*T^2*U - 2*U^2 + 
       2*T*U^2))/T) + Pi^2*((8*Nf*(-2*T + 2*T^2 - 2*U + 3*T*U))/
     (9*(-1 + T)*T) + (2*(7*T^2 - 32*T^3 + 44*T^4 - 19*T^5 + 14*T*U + 
       69*T^2*U - 157*T^3*U + 53*T^4*U + 30*T^5*U + 7*U^2 + 84*T*U^2 - 
       176*T^2*U^2 + 73*T^3*U^2 + 30*T^4*U^2 + 43*U^3 - 95*T*U^3 + 
       61*T^2*U^3))/(3*(-1 + T)*T*(T + U)^2) + 
    (4*LbL*Nf*(9*T^2 - 9*T^3 + 48*T*U - 106*T^2*U + 70*T^3*U - 50*T^4*U + 
       20*T^5*U + 24*U^2 - 107*T*U^2 + 145*T^2*U^2 - 110*T^3*U^2 + 
       30*T^4*U^2 - 40*U^3 + 110*T*U^3 - 100*T^2*U^3 + 30*T^3*U^3 + 20*U^4 - 
       40*T*U^4 + 20*T^2*U^4))/(9*(-1 + T)*T*(T + U))) + 
  Pi^3*(((-4*I)*(-1 + T)*(T + 3*U))/T^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*G[{T^(-1)}, 1] + 
  Pi^2*((-16*Nf*(-1 + T)*(T + U))/(9*T^2) + 
    (4*LbL*Nf*(-1 + T)*(13*T - 15*T^3 + 20*T^4 - 20*U + 20*T^3*U))/(9*T^2) - 
    (2*(7 - 28*T + 35*T^2 - 14*T^3 - 28*U + 54*T*U - 40*T^2*U + 26*T^3*U - 
       16*T^4*U + 4*T^5*U - 5*U^2 + 16*T*U^2 - 9*T^2*U^2 - 2*T^3*U^2 + 
       4*T^4*U^2))/(3*(-1 + T)*T^2*U))*G[{T^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(19*T - 44*T^2 + 25*T^3 + 19*U - 44*T*U + 28*T^2*U))/
     ((-1 + T)*T^2) + ((2*I)*(-2*T^2 + 45*T^3 - 106*T^4 + 73*T^5 - 10*T^6 - 
       4*T*U + 47*T^2*U - 84*T^3*U + 22*T^4*U + 14*T^5*U + 12*T^6*U - 2*U^2 + 
       31*T*U^2 - 54*T^2*U^2 + 5*T^3*U^2 + 22*T^4*U^2 + 12*T^5*U^2 + 5*U^3 - 
       4*T*U^3 - 16*T^2*U^3 + 22*T^3*U^3))/((-1 + T)*T^2*(T + U)^2) + 
    (((8*I)/3)*LbL*Nf*(3*T^2 - 3*T^3 + 18*T*U - 25*T^2*U + 15*T^3*U - 
       6*T^4*U + 4*T^5*U + 12*U^2 - 26*T*U^2 + 34*T^2*U^2 - 20*T^3*U^2 + 
       6*T^4*U^2 - 10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 
       8*T*U^4 + 4*T^2*U^4))/(T^2*(T + U)))*G[{T^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(9*T^2) + 
    (2*(-1 + T)*(-1 + U)*(7 - 14*T - 21*U + 20*T*U + 10*U^2))/(3*T^2*U))*
   G[{U^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-3*T^2 + 6*T^3 - 3*T^4 - 24*T*U + 
       41*T^2*U + 9*T^3*U - 12*T^4*U + 4*T^5*U - 24*U^2 + 37*T*U^2 + 
       19*T^2*U^2 - 20*T^3*U^2 + 6*T^4*U^2 - 4*U^3 + 14*T*U^3 - 16*T^2*U^3 + 
       6*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/((-1 + T)*T*U*(T + U)) + 
    ((4*I)*(-T^2 + 3*T^4 - 2*T^5 - 2*T*U - 25*T^2*U + 48*T^3*U - 22*T^4*U - 
       3*T^5*U - U^2 - 26*T*U^2 + 71*T^2*U^2 - 67*T^3*U^2 + 13*T^4*U^2 + 
       6*T^5*U^2 - 13*U^3 + 52*T*U^3 - 58*T^2*U^3 + 17*T^3*U^3 + 6*T^4*U^3 + 
       14*U^4 - 23*T*U^4 + 13*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*
   G[{U^(-1)}, 1] + 
  Pi*(((-2*I)*(-4*T - 2*T^2 + 6*T^3 - 6*U + 6*T*U + 9*T^2*U + 4*U^2 + 
       5*T*U^2))/((-1 + T)*T*(T + U)) - 
    ((8*I)*LbL*Nf*(6*T - 15*T^2 + 9*T^3 + 8*U - 27*T*U + 25*T^2*U - 8*U^2 + 
       14*T*U^2))/((-1 + T)*T*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(18*T - 9*T^2 + 12*U - 5*T*U + 2*T^2*U - 2*U^2 + 
       2*T*U^2))/(3*T*(T + U)) + 
    (4*Nf*(32*T - 102*T^2 + 70*T^3 + 38*U - 152*T*U + 139*T^2*U - 38*U^2 + 
       63*T*U^2))/(9*(-1 + T)*T*(T + U)) - 
    (32*T - 96*T^2 + 86*T^3 - 22*T^4 + 34*U - 166*T*U + 231*T^2*U - 
      112*T^3*U + 24*T^4*U - 68*U^2 + 181*T*U^2 - 137*T^2*U^2 + 24*T^3*U^2 + 
      34*U^3 - 45*T*U^3)/((-1 + T)*T*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-20*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(9*T^2*(T + U)^2) + 
    (2*(7*T^3 - 28*T^4 + 35*T^5 - 14*T^6 + 21*T^2*U - 112*T^3*U + 115*T^4*U + 
       36*T^5*U - 55*T^6*U - 10*T^7*U + 5*T^8*U + 21*T*U^2 - 168*T^2*U^2 + 
       286*T^3*U^2 - 76*T^4*U^2 - 50*T^5*U^2 - 40*T^6*U^2 + 20*T^7*U^2 + 
       7*U^3 - 112*T*U^3 + 248*T^2*U^3 - 54*T^3*U^3 - 70*T^4*U^3 - 
       70*T^5*U^3 + 30*T^6*U^3 - 28*U^4 + 133*T*U^4 - 96*T^2*U^4 + 
       20*T^3*U^4 - 70*T^4*U^4 + 20*T^5*U^4 + 31*U^5 - 58*T*U^5 + 
       55*T^2*U^5 - 40*T^3*U^5 + 5*T^4*U^5 - 10*U^6 + 20*T*U^6 - 10*T^2*U^6))/
     (3*(-1 + T)*T^2*U*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(T + 4*U))/(3*T^2) - (4*(-1 + T)*(17*T + 41*U))/
     (3*T^2))*G[{T^(-1), 0}, 1] + 
  Pi*(((4*I)*(2 - 8*T + 10*T^2 - 4*T^3 - 8*U + 14*T*U - 8*T^2*U + 5*T^3*U - 
       4*T^4*U + T^5*U - 4*U^2 + 16*T*U^2 - 12*T^2*U^2 + T^4*U^2 - 2*U^3 + 
       4*T*U^3 - 2*T^2*U^3))/((-1 + T)*T^2*U) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(4*T - 6*T^3 + 8*T^4 - 8*U + 6*T*U + 8*T^3*U + 
       12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 4*U^4))/T^2)*G[{T^(-1), 0}, 1] + 
  ((8*Nf*(19*T - 44*T^2 + 25*T^3 + 19*U - 44*T*U + 28*T^2*U))/
     (9*(-1 + T)*T^2) + (2*(-2*T^2 + 45*T^3 - 106*T^4 + 73*T^5 - 10*T^6 - 
       4*T*U + 47*T^2*U - 84*T^3*U + 22*T^4*U + 14*T^5*U + 12*T^6*U - 2*U^2 + 
       31*T*U^2 - 54*T^2*U^2 + 5*T^3*U^2 + 22*T^4*U^2 + 12*T^5*U^2 + 5*U^3 - 
       4*T*U^3 - 16*T^2*U^3 + 22*T^3*U^3))/((-1 + T)*T^2*(T + U)^2) + 
    (8*LbL*Nf*(3*T^2 - 3*T^3 + 18*T*U - 25*T^2*U + 15*T^3*U - 6*T^4*U + 
       4*T^5*U + 12*U^2 - 26*T*U^2 + 34*T^2*U^2 - 20*T^3*U^2 + 6*T^4*U^2 - 
       10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 8*T*U^4 + 
       4*T^2*U^4))/(3*T^2*(T + U)))*G[{T^(-1), 0}, 1] - 
  (8*Pi^2*(-1 + T)*U*G[{T^(-1), T^(-1)}, 1])/T^2 + 
  Pi*((((-16*I)/3)*Nf*(-1 + T)*(T + U))/T^2 + 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/
     T^2 - ((4*I)*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U - 2*T^2*U + 
       4*T^3*U - 2*T^4*U + 2*T^5*U - U^2 + 8*T*U^2 - 9*T^2*U^2 + 2*T^3*U^2 + 
       2*T^4*U^2))/((-1 + T)*T^2*U))*G[{T^(-1), T^(-1)}, 1] + 
  (4*Pi^2*(-1 + T)*(4*T + 9*U)*G[{T^(-1), (T + U)^(-1)}, 1])/T^2 + 
  Pi*(((8*I)*LbL*Nf*(-1 + T))/T + ((8*I)*(-1 + T)*(-1 + 2*T + 4*U + T*U))/
     (T^2*U))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((-8*Nf*(19*T - 44*T^2 + 25*T^3 + 19*U - 44*T*U + 28*T^2*U))/
     (9*(-1 + T)*T^2) - (2*(-2*T^2 + 45*T^3 - 106*T^4 + 73*T^5 - 10*T^6 - 
       4*T*U + 47*T^2*U - 84*T^3*U + 22*T^4*U + 14*T^5*U + 12*T^6*U - 2*U^2 + 
       31*T*U^2 - 54*T^2*U^2 + 5*T^3*U^2 + 22*T^4*U^2 + 12*T^5*U^2 + 5*U^3 - 
       4*T*U^3 - 16*T^2*U^3 + 22*T^3*U^3))/((-1 + T)*T^2*(T + U)^2) - 
    (8*LbL*Nf*(3*T^2 - 3*T^3 + 18*T*U - 25*T^2*U + 15*T^3*U - 6*T^4*U + 
       4*T^5*U + 12*U^2 - 26*T*U^2 + 34*T^2*U^2 - 20*T^3*U^2 + 6*T^4*U^2 - 
       10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 8*T*U^4 + 
       4*T^2*U^4))/(3*T^2*(T + U)))*G[{T^(-1), (T + U)^(-1)}, 1] - 
  (8*Pi^2*(-1 + T)*(T + U)*G[{U^(-1), 0}, 1])/(3*T^2) + 
  ((8*LbL*Nf*(-1 + U)*(-3*T^2 + 6*T^3 - 3*T^4 - 24*T*U + 41*T^2*U + 9*T^3*U - 
       12*T^4*U + 4*T^5*U - 24*U^2 + 37*T*U^2 + 19*T^2*U^2 - 20*T^3*U^2 + 
       6*T^4*U^2 - 4*U^3 + 14*T*U^3 - 16*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 
       8*T*U^4 + 4*T^2*U^4))/(3*(-1 + T)*T*U*(T + U)) + 
    (4*(-T^2 + 3*T^4 - 2*T^5 - 2*T*U - 25*T^2*U + 48*T^3*U - 22*T^4*U - 
       3*T^5*U - U^2 - 26*T*U^2 + 71*T^2*U^2 - 67*T^3*U^2 + 13*T^4*U^2 + 
       6*T^5*U^2 - 13*U^3 + 52*T*U^3 - 58*T^2*U^3 + 17*T^3*U^3 + 6*T^4*U^3 + 
       14*U^4 - 23*T*U^4 + 13*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*
   G[{U^(-1), 0}, 1] + 
  Pi*(((4*I)*(-2 + 10*T - 18*T^2 + 14*T^3 - 4*T^4 + 8*U - 36*T*U + 46*T^2*U - 
       19*T^3*U + T^4*U - T^5*U + T^6*U - 10*U^2 + 14*T*U^2 + 7*T^2*U^2 - 
       T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 4*U^3 - 12*T*U^3 + 12*T^2*U^3 - 
       4*T^3*U^3))/((-1 + T)^2*T^2*U) - 
    (((8*I)/3)*LbL*Nf*(2*T - 18*T^2 + 51*T^3 - 45*T^4 + 21*T^5 - 15*T^6 + 
       4*T^7 + 8*U - 84*T*U + 180*T^2*U - 156*T^3*U + 24*T^4*U - 12*T^5*U + 
       4*T^6*U - 24*U^2 + 90*T*U^2 - 126*T^2*U^2 + 78*T^3*U^2 - 18*T^4*U^2 + 
       24*U^3 - 80*T*U^3 + 96*T^2*U^3 - 48*T^3*U^3 + 8*T^4*U^3 - 8*U^4 + 
       24*T*U^4 - 24*T^2*U^4 + 8*T^3*U^4))/((-1 + T)^2*T^2))*
   G[{U^(-1), 0}, 1] + 
  Pi*(((4*I)*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T^2*U) + 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/T^2)*
   G[{U^(-1), U^(-1)}, 1] - ((8*I)*Pi*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  ((-8*LbL*Nf*(-1 + U)*(-3*T^2 + 6*T^3 - 3*T^4 - 24*T*U + 41*T^2*U + 
       9*T^3*U - 12*T^4*U + 4*T^5*U - 24*U^2 + 37*T*U^2 + 19*T^2*U^2 - 
       20*T^3*U^2 + 6*T^4*U^2 - 4*U^3 + 14*T*U^3 - 16*T^2*U^3 + 6*T^3*U^3 + 
       4*U^4 - 8*T*U^4 + 4*T^2*U^4))/(3*(-1 + T)*T*U*(T + U)) - 
    (4*(-T^2 + 3*T^4 - 2*T^5 - 2*T*U - 25*T^2*U + 48*T^3*U - 22*T^4*U - 
       3*T^5*U - U^2 - 26*T*U^2 + 71*T^2*U^2 - 67*T^3*U^2 + 13*T^4*U^2 + 
       6*T^5*U^2 - 13*U^3 + 52*T*U^3 - 58*T^2*U^3 + 17*T^3*U^3 + 6*T^4*U^3 + 
       14*U^4 - 23*T*U^4 + 13*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  (8*Pi^2*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0}, 1])/(3*T^2) + 
  ((-8*Nf*(2 - 6*T + 4*T^2 - 2*U + 3*T*U))/(3*(-1 + T)*T) - 
    (2*(2*T^2 - 38*T^3 + 52*T^4 - 16*T^5 + 2*T*U + 38*T^2*U - 81*T^3*U + 
       40*T^4*U + 24*T^5*U + 66*T*U^2 - 100*T^2*U^2 + 56*T^3*U^2 + 
       24*T^4*U^2 + 38*U^3 - 63*T*U^3 + 48*T^2*U^3))/((-1 + T)*T*(T + U)^2) - 
    (16*LbL*Nf*(9*T - 27*T^2 + 18*T^3 + 12*U - 48*T*U + 41*T^2*U + 21*T^3*U - 
       12*T^4*U + 4*T^5*U - 18*U^2 + 16*T*U^2 + 40*T^2*U^2 - 26*T^3*U^2 + 
       6*T^4*U^2 - 10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 
       8*T*U^4 + 4*T^2*U^4))/(3*(-1 + T)*T*(T + U)))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((-4*I)*(-2*T^3 + 10*T^4 - 18*T^5 + 14*T^6 - 4*T^7 - 6*T^2*U + 
       38*T^3*U - 58*T^4*U + 48*T^6*U - 18*T^7*U - 6*T^8*U + 2*T^9*U - 
       6*T*U^2 + 54*T^2*U^2 - 124*T^3*U^2 + 78*T^4*U^2 + 19*T^5*U^2 - 
       T^6*U^2 - 24*T^7*U^2 + 8*T^8*U^2 - 2*U^3 + 34*T*U^3 - 96*T^2*U^3 + 
       54*T^3*U^3 + 41*T^4*U^3 + 9*T^5*U^3 - 40*T^6*U^3 + 12*T^7*U^3 + 
       8*U^4 - 46*T*U^4 + 60*T^2*U^4 - 27*T^3*U^4 + 45*T^4*U^4 - 36*T^5*U^4 + 
       8*T^6*U^4 - 10*U^5 + 30*T*U^5 - 41*T^2*U^5 + 41*T^3*U^5 - 18*T^4*U^5 + 
       2*T^5*U^5 + 4*U^6 - 12*T*U^6 + 12*T^2*U^6 - 4*T^3*U^6))/
     ((-1 + T)^2*T^2*U*(T + U)^3) + 
    (((8*I)/3)*LbL*Nf*(-4*T^3 + 6*T^4 + 15*T^5 - 37*T^6 + 42*T^7 - 30*T^8 + 
       8*T^9 + 12*T^2*U - 84*T^3*U + 186*T^4*U - 192*T^5*U + 120*T^6*U - 
       84*T^7*U + 24*T^8*U + 18*T*U^2 - 156*T^2*U^2 + 363*T^3*U^2 - 
       381*T^4*U^2 + 192*T^5*U^2 - 96*T^6*U^2 + 24*T^7*U^2 + 8*U^3 - 
       108*T*U^3 + 324*T^2*U^3 - 438*T^3*U^3 + 288*T^4*U^3 - 108*T^5*U^3 + 
       16*T^6*U^3 - 24*U^4 + 138*T*U^4 - 294*T^2*U^4 + 294*T^3*U^4 - 
       138*T^4*U^4 + 24*T^5*U^4 + 24*U^5 - 96*T*U^5 + 144*T^2*U^5 - 
       96*T^3*U^5 + 24*T^4*U^5 - 8*U^6 + 24*T*U^6 - 24*T^2*U^6 + 8*T^3*U^6))/
     ((-1 + T)^2*T^2*(T + U)^2))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(T^2*(T + U)^2) + 
    ((4*I)*(T^3 - 3*T^4 + 2*T^5 + 3*T^2*U - 13*T^3*U + 22*T^4*U - 12*T^5*U - 
       T^6*U + T^7*U + 3*T*U^2 - 21*T^2*U^2 + 33*T^3*U^2 - 19*T^4*U^2 - 
       4*T^5*U^2 + 4*T^6*U^2 + U^3 - 15*T*U^3 + 38*T^2*U^3 - 34*T^3*U^3 - 
       8*T^4*U^3 + 6*T^5*U^3 - 4*U^4 + 13*T*U^4 - 15*T^2*U^4 - 10*T^3*U^4 + 
       4*T^4*U^4 + 2*T*U^5 - 7*T^2*U^5 + T^3*U^5 + 2*U^6 - 2*T*U^6))/
     (T^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*(((4*I)*(T^3 - 5*T^4 + 9*T^5 - 7*T^6 + 2*T^7 + 3*T^2*U - 19*T^3*U + 
       62*T^4*U - 108*T^5*U + 88*T^6*U - 24*T^7*U - 3*T^8*U + T^9*U + 
       3*T*U^2 - 27*T^2*U^2 + 106*T^3*U^2 - 212*T^4*U^2 + 192*T^5*U^2 - 
       50*T^6*U^2 - 12*T^7*U^2 + 4*T^8*U^2 + U^3 - 17*T*U^3 + 93*T^2*U^3 - 
       227*T^3*U^3 + 233*T^4*U^3 - 57*T^5*U^3 - 20*T^6*U^3 + 6*T^7*U^3 - 
       4*U^4 + 29*T*U^4 - 87*T^2*U^4 + 100*T^3*U^4 - 12*T^4*U^4 - 
       18*T^5*U^4 + 4*T^6*U^4 + U^5 - 5*T*U^5 + 3*T^2*U^5 + 13*T^3*U^5 - 
       9*T^4*U^5 + T^5*U^5 + 2*U^6 - 6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/
     ((-1 + T)^2*T^2*U*(T + U)^3) - 
    (((8*I)/3)*LbL*Nf*(16*T^3 - 54*T^4 + 72*T^5 - 44*T^6 + 21*T^7 - 15*T^8 + 
       4*T^9 + 48*T^2*U - 186*T^3*U + 270*T^4*U - 180*T^5*U + 60*T^6*U - 
       42*T^7*U + 12*T^8*U + 33*T*U^2 - 177*T^2*U^2 + 324*T^3*U^2 - 
       276*T^4*U^2 + 96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 
       66*T*U^3 + 192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 
       8*T^6*U^3 - 12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 
       48*T^3*U^5 + 12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     ((-1 + T)^2*T^2*(T + U)^2))*G[{(T + U)^(-1), U^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T + U)*(1 - 3*T + 2*T^2 - 3*U + 4*T*U)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T^2*U) + 
  ((4*(1 + 2*T)*(-1 + T + U))/((-1 + T)*T) + 
    (16*LbL*Nf*(-1 + T + U)*(3*T + 4*U - 3*T*U + 2*T^2*U - 2*U^2 + 2*T*U^2))/
     (3*T*(T + U)))*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0, 0}, 1])/T^2 + 
  ((-16*Nf*(-1 + T)*(T + U))/(3*T^2) - 
    (8*(1 - 3*T + 2*T^2 - 4*U + 2*T*U + T^2*U + T^3*U - 3*U^2 + 9*T*U^2 - 
       2*U^3 + 2*T*U^3))/(T^2*U) - 
    (16*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 6*T*U + 4*T^3*U + 
       12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 4*U^4))/(3*T^2))*
   G[{T^(-1), 0, 0}, 1] - ((24*I)*Pi*(-1 + T)*U*G[{T^(-1), 0, T^(-1)}, 1])/
   T^2 + Pi*(((-48*I)*(-1 + T)*(T + 2*U))/T^2 + 
    ((32*I)*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*G[{T^(-1), 0, U^(-1)}, 1] + 
  Pi*(((-8*I)*(-1 + T)*(T + U))/T^2 - ((16*I)*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-4*(1 - 4*T + 5*T^2 - 2*T^3 - 4*U + 6*T*U - 3*T^3*U + T^5*U - 3*U^2 + 
       16*T*U^2 - 15*T^2*U^2 + 2*T^3*U^2 + T^4*U^2 - 2*U^3 + 4*T*U^3 - 
       2*T^2*U^3))/((-1 + T)*T^2*U) + 
    (8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 6*T*U + 4*T^3*U + 
       12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 4*U^4))/(3*T^2))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), 0}, 1])/T^2 + 
  ((-16*Nf*(-1 + T)*(T + U))/(3*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/(3*T^2) - 
    (4*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U - 2*T^2*U + 4*T^3*U - 
       2*T^4*U + 2*T^5*U - U^2 + 8*T*U^2 - 9*T^2*U^2 + 2*T^3*U^2 + 
       2*T^4*U^2))/((-1 + T)*T^2*U))*G[{T^(-1), T^(-1), 0}, 1] - 
  ((24*I)*Pi*(-1 + T)*U*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  ((16*Nf*(-1 + T)*(T + U))/(3*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/(3*T^2) + 
    (4*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U - 2*T^2*U + 4*T^3*U - 
       2*T^4*U + 2*T^5*U - U^2 + 8*T*U^2 - 9*T^2*U^2 + 2*T^3*U^2 + 
       2*T^4*U^2))/((-1 + T)*T^2*U))*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*T + 11*U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/T^2 + 
  ((16*Nf*(-1 + T)*(T + U))/(3*T^2) + 
    (4*(-2 + 8*T - 10*T^2 + 4*T^3 + 8*U - 12*T*U - 2*T^2*U + 7*T^3*U - 
       2*T^4*U + T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 + T^4*U^2 + 2*U^3 - 
       4*T*U^3 + 2*T^2*U^3))/((-1 + T)*T^2*U) + 
    (8*LbL*Nf*(-1 + T)*(3*T + 6*T*U + 12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 
       4*U^4))/(3*T^2))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((8*I)*Pi*(-1 + T)*(T + 4*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/T^2 + 
  Pi*(((24*I)*(-1 + T)*(T + 2*U))/T^2 - ((16*I)*LbL*Nf*(-1 + T)*(T + 4*U))/
     T^2)*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   T^2 + ((8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/
     (3*T^2) + (4*(-1 + T)*(1 - 2*T - 4*U - 2*T*U + 4*T^2*U + U^2 + 2*T*U^2))/
     (T^2*U))*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((8*(-1 + 5*T - 9*T^2 + 7*T^3 - 2*T^4 + 4*U - 18*T*U + 16*T^2*U + 3*T^3*U - 
       5*T^4*U - T^5*U + T^6*U - 5*U^2 - 5*T*U^2 + 34*T^2*U^2 - 18*T^3*U^2 + 
       T^4*U^2 + T^5*U^2 + 2*U^3 - 6*T*U^3 + 6*T^2*U^3 - 2*T^3*U^3))/
     ((-1 + T)^2*T^2*U) - (16*LbL*Nf*(T - 15*T^2 + 48*T^3 - 44*T^4 + 21*T^5 - 
       15*T^6 + 4*T^7 + 4*U - 66*T*U + 150*T^2*U - 134*T^3*U + 18*T^4*U - 
       12*T^5*U + 4*T^6*U - 12*U^2 + 45*T*U^2 - 63*T^2*U^2 + 39*T^3*U^2 - 
       9*T^4*U^2 + 12*U^3 - 40*T*U^3 + 48*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 
       4*U^4 + 12*T*U^4 - 12*T^2*U^4 + 4*T^3*U^4))/(3*(-1 + T)^2*T^2))*
   G[{U^(-1), 0, 0}, 1] + ((16*I)*Pi*(-1 + T)*(T + U)*
    G[{U^(-1), 0, U^(-1)}, 1])/T^2 - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/T^2 + 
  ((-4*(-1 + 5*T - 9*T^2 + 7*T^3 - 2*T^4 + 4*U - 18*T*U + 16*T^2*U + 
       3*T^3*U - 5*T^4*U - T^5*U + T^6*U - 5*U^2 - 5*T*U^2 + 34*T^2*U^2 - 
       18*T^3*U^2 + T^4*U^2 + T^5*U^2 + 2*U^3 - 6*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3))/((-1 + T)^2*T^2*U) + 
    (8*LbL*Nf*(T - 15*T^2 + 48*T^3 - 44*T^4 + 21*T^5 - 15*T^6 + 4*T^7 + 4*U - 
       66*T*U + 150*T^2*U - 134*T^3*U + 18*T^4*U - 12*T^5*U + 4*T^6*U - 
       12*U^2 + 45*T*U^2 - 63*T^2*U^2 + 39*T^3*U^2 - 9*T^4*U^2 + 12*U^3 - 
       40*T*U^3 + 48*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 4*U^4 + 12*T*U^4 - 
       12*T^2*U^4 + 4*T^3*U^4))/(3*(-1 + T)^2*T^2))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), 0}, 1])/T^2 + 
  ((4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T^2*U) + 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((-4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T^2*U) - 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/T^2 + 
  ((8*LbL*Nf*(-12*T + 45*T^2 - 43*T^3 + 21*T^4 - 15*T^5 + 4*T^6 - 48*U + 
       120*T*U - 112*T^2*U + 12*T^3*U - 12*T^4*U + 4*T^5*U))/
     (3*(-1 + T)^2*T) - (4*(-2 + 10*T - 18*T^2 + 14*T^3 - 4*T^4 + 8*U - 
       28*T*U + 22*T^2*U + 5*T^3*U - 7*T^4*U - T^5*U + T^6*U - 6*U^2 - 
       6*T*U^2 + 43*T^2*U^2 - 29*T^3*U^2 + 5*T^4*U^2 + T^5*U^2))/
     ((-1 + T)^2*T^2*U))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T^2*U) + 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*(-T^3 + 5*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 3*T^2*U + 19*T^3*U - 
       29*T^4*U - 10*T^5*U + 45*T^6*U - 23*T^7*U + T^9*U - 3*T*U^2 + 
       27*T^2*U^2 - 62*T^3*U^2 - 8*T^4*U^2 + 116*T^5*U^2 - 71*T^6*U^2 + 
       3*T^7*U^2 + 4*T^8*U^2 - U^3 + 17*T*U^3 - 48*T^2*U^3 - 54*T^3*U^3 + 
       214*T^4*U^3 - 123*T^5*U^3 + 7*T^6*U^3 + 6*T^7*U^3 + 4*U^4 - 23*T*U^4 - 
       31*T^2*U^4 + 138*T^3*U^4 - 77*T^4*U^4 + 3*T^5*U^4 + 4*T^6*U^4 - 
       5*U^5 - 2*T*U^5 + 23*T^2*U^5 - 8*T^3*U^5 - 3*T^4*U^5 + T^5*U^5 + 
       2*U^6 - 6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T^2*U*
      (T + U)^3) + (8*LbL*Nf*(-4*T^3 - 6*T^4 + 57*T^5 - 67*T^6 + 42*T^7 - 
       30*T^8 + 8*T^9 + 12*T^2*U - 156*T^3*U + 390*T^4*U - 360*T^5*U + 
       120*T^6*U - 84*T^7*U + 24*T^8*U + 18*T*U^2 - 264*T^2*U^2 + 
       645*T^3*U^2 - 627*T^4*U^2 + 192*T^5*U^2 - 96*T^6*U^2 + 24*T^7*U^2 + 
       8*U^3 - 156*T*U^3 + 444*T^2*U^3 - 546*T^3*U^3 + 288*T^4*U^3 - 
       108*T^5*U^3 + 16*T^6*U^3 - 24*U^4 + 138*T*U^4 - 294*T^2*U^4 + 
       294*T^3*U^4 - 138*T^4*U^4 + 24*T^5*U^4 + 24*U^5 - 96*T*U^5 + 
       144*T^2*U^5 - 96*T^3*U^5 + 24*T^4*U^5 - 8*U^6 + 24*T*U^6 - 
       24*T^2*U^6 + 8*T^3*U^6))/(3*(-1 + T)^2*T^2*(T + U)^2))*
   G[{(T + U)^(-1), 0, 0}, 1] - ((8*I)*Pi*(-1 + T)*(T + U)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1])/T^2 - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/T^2 + 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/T^2 + 
  ((-8*LbL*Nf*(-1 + T)*(5*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T^2*(T + U)^2) + 
    (4*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U - 3*T^4*U + 
       44*T^5*U - 30*T^6*U + 2*T^8*U + 3*T*U^2 - 24*T^2*U^2 + 14*T^3*U^2 + 
       50*T^4*U^2 - 52*T^5*U^2 + 2*T^6*U^2 + 8*T^7*U^2 + U^3 - 16*T*U^3 + 
       2*T^2*U^3 + 80*T^3*U^3 - 80*T^4*U^3 + 4*T^5*U^3 + 12*T^6*U^3 - 4*U^4 + 
       9*T*U^4 + 26*T^2*U^4 - 36*T^3*U^4 + 8*T^5*U^4 + 5*U^5 - 4*T*U^5 + 
       2*T^2*U^5 - 4*T^3*U^5 + 2*T^4*U^5 - 2*U^6 + 4*T*U^6 - 2*T^2*U^6))/
     ((-1 + T)*T^2*U*(T + U)^3))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/T^2 + 
  ((-8*LbL*Nf*(-1 + T)*(-T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T^2*(T + U)^2) + 
    (4*(T^3 - 3*T^4 + 2*T^5 + 3*T^2*U - 13*T^3*U + 22*T^4*U - 12*T^5*U - 
       T^6*U + T^7*U + 3*T*U^2 - 21*T^2*U^2 + 33*T^3*U^2 - 19*T^4*U^2 - 
       4*T^5*U^2 + 4*T^6*U^2 + U^3 - 15*T*U^3 + 38*T^2*U^3 - 34*T^3*U^3 - 
       8*T^4*U^3 + 6*T^5*U^3 - 4*U^4 + 13*T*U^4 - 15*T^2*U^4 - 10*T^3*U^4 + 
       4*T^4*U^4 + 2*T*U^5 - 7*T^2*U^5 + T^3*U^5 + 2*U^6 - 2*T*U^6))/
     (T^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T^2*(T + U)^2) - 
    (4*(T^3 - 3*T^4 + 2*T^5 + 3*T^2*U - 13*T^3*U + 22*T^4*U - 12*T^5*U - 
       T^6*U + T^7*U + 3*T*U^2 - 21*T^2*U^2 + 33*T^3*U^2 - 19*T^4*U^2 - 
       4*T^5*U^2 + 4*T^6*U^2 + U^3 - 15*T*U^3 + 38*T^2*U^3 - 34*T^3*U^3 - 
       8*T^4*U^3 + 6*T^5*U^3 - 4*U^4 + 13*T*U^4 - 15*T^2*U^4 - 10*T^3*U^4 + 
       4*T^4*U^4 + 2*T*U^5 - 7*T^2*U^5 + T^3*U^5 + 2*U^6 - 2*T*U^6))/
     (T^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/T^2 + 
  ((4*(T^3 - 5*T^4 + 9*T^5 - 7*T^6 + 2*T^7 + 3*T^2*U - 19*T^3*U + 62*T^4*U - 
       108*T^5*U + 88*T^6*U - 24*T^7*U - 3*T^8*U + T^9*U + 3*T*U^2 - 
       27*T^2*U^2 + 106*T^3*U^2 - 212*T^4*U^2 + 192*T^5*U^2 - 50*T^6*U^2 - 
       12*T^7*U^2 + 4*T^8*U^2 + U^3 - 17*T*U^3 + 93*T^2*U^3 - 227*T^3*U^3 + 
       233*T^4*U^3 - 57*T^5*U^3 - 20*T^6*U^3 + 6*T^7*U^3 - 4*U^4 + 29*T*U^4 - 
       87*T^2*U^4 + 100*T^3*U^4 - 12*T^4*U^4 - 18*T^5*U^4 + 4*T^6*U^4 + U^5 - 
       5*T*U^5 + 3*T^2*U^5 + 13*T^3*U^5 - 9*T^4*U^5 + T^5*U^5 + 2*U^6 - 
       6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T^2*U*(T + U)^3) - 
    (8*LbL*Nf*(16*T^3 - 54*T^4 + 72*T^5 - 44*T^6 + 21*T^7 - 15*T^8 + 4*T^9 + 
       48*T^2*U - 186*T^3*U + 270*T^4*U - 180*T^5*U + 60*T^6*U - 42*T^7*U + 
       12*T^8*U + 33*T*U^2 - 177*T^2*U^2 + 324*T^3*U^2 - 276*T^4*U^2 + 
       96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 66*T*U^3 + 
       192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 8*T^6*U^3 - 
       12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 69*T^4*U^4 + 
       12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     (3*(-1 + T)^2*T^2*(T + U)^2))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-4*(T^3 - 5*T^4 + 9*T^5 - 7*T^6 + 2*T^7 + 3*T^2*U - 19*T^3*U + 62*T^4*U - 
       108*T^5*U + 88*T^6*U - 24*T^7*U - 3*T^8*U + T^9*U + 3*T*U^2 - 
       27*T^2*U^2 + 106*T^3*U^2 - 212*T^4*U^2 + 192*T^5*U^2 - 50*T^6*U^2 - 
       12*T^7*U^2 + 4*T^8*U^2 + U^3 - 17*T*U^3 + 93*T^2*U^3 - 227*T^3*U^3 + 
       233*T^4*U^3 - 57*T^5*U^3 - 20*T^6*U^3 + 6*T^7*U^3 - 4*U^4 + 29*T*U^4 - 
       87*T^2*U^4 + 100*T^3*U^4 - 12*T^4*U^4 - 18*T^5*U^4 + 4*T^6*U^4 + U^5 - 
       5*T*U^5 + 3*T^2*U^5 + 13*T^3*U^5 - 9*T^4*U^5 + T^5*U^5 + 2*U^6 - 
       6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T^2*U*(T + U)^3) + 
    (8*LbL*Nf*(16*T^3 - 54*T^4 + 72*T^5 - 44*T^6 + 21*T^7 - 15*T^8 + 4*T^9 + 
       48*T^2*U - 186*T^3*U + 270*T^4*U - 180*T^5*U + 60*T^6*U - 42*T^7*U + 
       12*T^8*U + 33*T*U^2 - 177*T^2*U^2 + 324*T^3*U^2 - 276*T^4*U^2 + 
       96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 66*T*U^3 + 
       192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 8*T^6*U^3 - 
       12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 69*T^4*U^4 + 
       12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     (3*(-1 + T)^2*T^2*(T + U)^2))*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 
    1] + ((16*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   T^2 + (8*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U) + 
  ((-4*(-1 + T + U)*(-1 + 3*T - 2*T^2 + 3*U - 8*T^2*U + 4*T^3*U + 2*U^2 - 
       4*T*U^2 + 2*T^2*U^2))/((-1 + T)*T^2*U) - 
    (8*LbL*Nf*(-1 + T)*(-1 + T + U)*(T + T^2 + 4*T^3 + 4*U - T*U - 8*U^2 + 
       4*U^3))/(3*T^2))*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (24*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0, 0, 0}, 1])/T^2 + 
  ((16*LbL*Nf*(-1 + T)*(T + 4*U))/T^2 - (24*(-1 + T)*(2*T + 5*U))/T^2)*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (24*(-1 + T)*U*G[{T^(-1), 0, T^(-1), 0}, 1])/T^2 + 
  (24*(-1 + T)*U*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/T^2 + 
  ((-48*(-1 + T)*(T + 2*U))/T^2 + (32*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), 0, U^(-1), 0}, 1] + ((48*(-1 + T)*(T + 2*U))/T^2 - 
    (32*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 
    1] - (16*LbL*Nf*(-1 + T)*(T + 4*U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/
   T^2 + (16*(-1 + T)*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   T^2 + (8*(-1 + T)*(4*T + 7*U)*G[{T^(-1), T^(-1), 0, 0}, 1])/T^2 - 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T^2 - 
  (24*(-1 + T)*U*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/T^2 + 
  (24*(-1 + T)*U*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/T^2 - 
  (48*(-1 + T)*(T + 2*U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/T^2 + 
  (16*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   T^2 + (8*(-1 + T)*(T + 4*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T^2 - 
  (8*(-1 + T)*(T + 4*U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/
   T^2 + ((24*(-1 + T)*(T + 2*U))/T^2 - (16*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((-24*(-1 + T)*(T + 2*U))/T^2 + (16*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (16*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/T^2 + (16*(-1 + T)*(T + U)*G[{U^(-1), 0, U^(-1), 0}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/T^2 + 
  (32*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), 0, 0}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/T^2 - 
  (32*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T^2 - 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/T^2 + 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   T^2 - (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/T^2 + 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/T^2 - 
  (32*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/T^2 + 
  (32*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   T^2 - (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 
      0}, 1])/T^2 + (-4 - (8*Nf)/3)*Log[mm] + 
  Pi*(((-4*I)*(-2*T + 2*T^2 - 2*U + 3*T*U))/((-1 + T)*T) - 
    (((8*I)/3)*Nf*(-2*T + 2*T^2 - 2*U + 3*T*U))/((-1 + T)*T))*Log[mm] + 
  Pi*(((8*I)*(-1 + T)*(T + U))/T^2 + (((16*I)/3)*Nf*(-1 + T)*(T + U))/T^2)*
   G[{T^(-1)}, 1]*Log[mm] + 
  ((4*(2 - 6*T + 4*T^2 - 2*U + 3*T*U))/((-1 + T)*T) + 
    (8*Nf*(2 - 6*T + 4*T^2 - 2*U + 3*T*U))/(3*(-1 + T)*T))*
   G[{(T + U)^(-1)}, 1]*Log[mm] + 
  ((8*(-1 + T)*(T + U))/T^2 + (16*Nf*(-1 + T)*(T + U))/(3*T^2))*
   G[{T^(-1), 0}, 1]*Log[mm] + ((-8*(-1 + T)*(T + U))/T^2 - 
    (16*Nf*(-1 + T)*(T + U))/(3*T^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  Pi^2*((4*LbL*Nf*(2*T - 7*T^2 + 5*T^3 + 8*U - 20*T*U + 18*T^2*U))/
     (3*(-1 + T)^2*T) - (2*(-8*T + 25*T^2 - 23*T^3 + 5*T^4 + T^5 - 28*U + 
       69*T*U - 57*T^2*U + 11*T^3*U + T^4*U))/(3*(-1 + T)^2*T))*Log[T] + 
  ((-2*(-13*T + 11*T^2 - U + 13*T*U - 12*T^2*U + 2*U^2))/((-1 + U)*(T + U)) + 
    (8*LbL*Nf*(18*T - 9*T^2 + 12*U - 5*T*U + 2*T^2*U - 2*U^2 + 2*T*U^2))/
     (3*(T + U)))*Log[T] + 
  Pi*((((-8*I)/3)*LbL*Nf*U*(-3*T + 8*T^2 - 6*T^3 + 4*T^4 + 13*T*U - 
       16*T^2*U + 6*T^3*U + 8*U^2 - 14*T*U^2 + 6*T^2*U^2 - 4*U^3 + 4*T*U^3))/
     (T*(T + U)) - ((4*I)*(T^2 - 7*T^3 + 10*T^4 - 4*T^5 + 2*T*U + 9*T^2*U - 
       24*T^3*U + 10*T^4*U + 6*T^5*U + U^2 + 9*T*U^2 - 24*T^2*U^2 + 
       14*T^3*U^2 + 6*T^4*U^2 + 5*U^3 - 14*T*U^3 + 12*T^2*U^3))/
     ((-1 + T)*T*(T + U)^2))*Log[T] + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(T + 4*U))/(3*T^2) - (4*(-1 + T)*(5*T + 14*U))/
     (3*T^2))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/
     T^2 + ((4*I)*(-1 + 3*T - 2*T^2 + 4*U - 2*T*U - 2*T^2*U - T^3*U + T^4*U + 
       3*U^2 - 11*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T^2*U))*G[{T^(-1)}, 1]*
   Log[T] + Pi*(((-4*I)*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/
     (T^2*U) - (((8*I)/3)*LbL*Nf*(-1 + T)*(-1 + U)^2*
      (-T - 4*U + 4*T*U + 4*U^2))/T^2)*G[{U^(-1)}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + U)*(-3*T^2 + 6*T^3 - 3*T^4 - 24*T*U + 41*T^2*U + 9*T^3*U - 
       12*T^4*U + 4*T^5*U - 24*U^2 + 37*T*U^2 + 19*T^2*U^2 - 20*T^3*U^2 + 
       6*T^4*U^2 - 4*U^3 + 14*T*U^3 - 16*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 
       8*T*U^4 + 4*T^2*U^4))/(3*(-1 + T)*T*U*(T + U)) + 
    (4*(-T^2 + 3*T^4 - 2*T^5 - 2*T*U - 25*T^2*U + 48*T^3*U - 22*T^4*U - 
       3*T^5*U - U^2 - 26*T*U^2 + 71*T^2*U^2 - 67*T^3*U^2 + 13*T^4*U^2 + 
       6*T^5*U^2 - 13*U^3 + 52*T*U^3 - 58*T^2*U^3 + 17*T^3*U^3 + 6*T^4*U^3 + 
       14*U^4 - 23*T*U^4 + 13*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*
   G[{U^(-1)}, 1]*Log[T] + ((8*Nf*(-1 + T))/(3*(T + U)) - 
    (2*(-35*T^2 + 70*T^3 - 37*T^4 + 2*T^5 - 29*T*U + 76*T^2*U - 51*T^3*U + 
       6*T^4*U - 18*U^2 + 72*T*U^2 - 56*T^2*U^2 + 6*T^3*U^2 + 18*U^3 - 
       18*T*U^3 + 2*T^2*U^3))/((-1 + T)*T*(T + U)^2) + 
    (8*LbL*Nf*(-21*T^2 + 51*T^3 - 30*T^4 - 39*T*U + 122*T^2*U - 105*T^3*U + 
       4*T^5*U - 24*U^2 + 111*T*U^2 - 137*T^2*U^2 + 10*T^3*U^2 + 4*T^4*U^2 + 
       28*U^3 - 60*T*U^3 + 18*T^2*U^3 - 4*T^3*U^3 - 4*U^4 + 8*T*U^4 - 
       4*T^2*U^4))/(3*(-1 + T)*T*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(T^2*(T + U)^2) - 
    ((4*I)*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U + 13*T^4*U + 
       12*T^5*U - 11*T^6*U - 2*T^7*U + T^8*U + 3*T*U^2 - 24*T^2*U^2 + 
       38*T^3*U^2 - 4*T^4*U^2 - 10*T^5*U^2 - 8*T^6*U^2 + 4*T^7*U^2 + U^3 - 
       16*T*U^3 + 32*T^2*U^3 + 2*T^3*U^3 - 14*T^4*U^3 - 14*T^5*U^3 + 
       6*T^6*U^3 - 4*U^4 + 19*T*U^4 - 12*T^2*U^4 + 4*T^3*U^4 - 14*T^4*U^4 + 
       4*T^5*U^4 + 5*U^5 - 10*T*U^5 + 11*T^2*U^5 - 8*T^3*U^5 + T^4*U^5 - 
       2*U^6 + 4*T*U^6 - 2*T^2*U^6))/((-1 + T)*T^2*U*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T] + ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*
    G[{T^(-1), 0}, 1]*Log[T])/T^2 + 
  ((-8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/(3*T^2) + 
    (4*(-1 + 3*T - 2*T^2 + 4*U - 2*T*U - 2*T^2*U - T^3*U + T^4*U + 3*U^2 - 
       11*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T^2*U))*G[{T^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1)}, 1]*Log[T])/T^2 - 
  ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T^2 + 
  ((8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/(3*T^2) - 
    (4*(-1 + 3*T - 2*T^2 + 4*U - 2*T*U - 2*T^2*U - T^3*U + T^4*U + 3*U^2 - 
       11*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T^2*U))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[T] + ((4*(-1 + 5*T - 9*T^2 + 7*T^3 - 2*T^4 + 4*U - 18*T*U + 16*T^2*U + 
       3*T^3*U - 5*T^4*U - T^5*U + T^6*U - 5*U^2 - 5*T*U^2 + 34*T^2*U^2 - 
       18*T^3*U^2 + T^4*U^2 + T^5*U^2 + 2*U^3 - 6*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3))/((-1 + T)^2*T^2*U) - 
    (8*LbL*Nf*(T - 15*T^2 + 48*T^3 - 44*T^4 + 21*T^5 - 15*T^6 + 4*T^7 + 4*U - 
       66*T*U + 150*T^2*U - 134*T^3*U + 18*T^4*U - 12*T^5*U + 4*T^6*U - 
       12*U^2 + 45*T*U^2 - 63*T^2*U^2 + 39*T^3*U^2 - 9*T^4*U^2 + 12*U^3 - 
       40*T*U^3 + 48*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 4*U^4 + 12*T*U^4 - 
       12*T^2*U^4 + 4*T^3*U^4))/(3*(-1 + T)^2*T^2))*G[{U^(-1), 0}, 1]*
   Log[T] + ((4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T^2*U) + 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((-4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T^2*U) - 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-4*(-T^3 + 5*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 3*T^2*U + 19*T^3*U - 
       29*T^4*U - 7*T^5*U + 40*T^6*U - 20*T^7*U - 2*T^8*U + 2*T^9*U - 
       3*T*U^2 + 27*T^2*U^2 - 62*T^3*U^2 + 6*T^4*U^2 + 88*T^5*U^2 - 
       54*T^6*U^2 - 6*T^7*U^2 + 8*T^8*U^2 - U^3 + 17*T*U^3 - 48*T^2*U^3 - 
       30*T^3*U^3 + 160*T^4*U^3 - 90*T^5*U^3 - 8*T^6*U^3 + 12*T^7*U^3 + 
       4*U^4 - 23*T*U^4 - 13*T^2*U^4 + 94*T^3*U^4 - 50*T^4*U^4 - 8*T^5*U^4 + 
       8*T^6*U^4 - 5*U^5 + 3*T*U^5 + 10*T^2*U^5 - 6*T^4*U^5 + 2*T^5*U^5 + 
       2*U^6 - 6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T^2*U*
      (T + U)^3) + (8*LbL*Nf*(-2*T^3 + 18*T^5 - 26*T^6 + 21*T^7 - 15*T^8 + 
       4*T^9 + 6*T^2*U - 60*T^3*U + 144*T^4*U - 138*T^5*U + 60*T^6*U - 
       42*T^7*U + 12*T^8*U + 9*T*U^2 - 105*T^2*U^2 + 252*T^3*U^2 - 
       252*T^4*U^2 + 96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 
       66*T*U^3 + 192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 
       8*T^6*U^3 - 12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 
       48*T^3*U^5 + 12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     (3*(-1 + T)^2*T^2*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((4*(T^3 - 5*T^4 + 9*T^5 - 7*T^6 + 2*T^7 + 3*T^2*U - 19*T^3*U + 62*T^4*U - 
       108*T^5*U + 88*T^6*U - 24*T^7*U - 3*T^8*U + T^9*U + 3*T*U^2 - 
       27*T^2*U^2 + 106*T^3*U^2 - 212*T^4*U^2 + 192*T^5*U^2 - 50*T^6*U^2 - 
       12*T^7*U^2 + 4*T^8*U^2 + U^3 - 17*T*U^3 + 93*T^2*U^3 - 227*T^3*U^3 + 
       233*T^4*U^3 - 57*T^5*U^3 - 20*T^6*U^3 + 6*T^7*U^3 - 4*U^4 + 29*T*U^4 - 
       87*T^2*U^4 + 100*T^3*U^4 - 12*T^4*U^4 - 18*T^5*U^4 + 4*T^6*U^4 + U^5 - 
       5*T*U^5 + 3*T^2*U^5 + 13*T^3*U^5 - 9*T^4*U^5 + T^5*U^5 + 2*U^6 - 
       6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T^2*U*(T + U)^3) - 
    (8*LbL*Nf*(16*T^3 - 54*T^4 + 72*T^5 - 44*T^6 + 21*T^7 - 15*T^8 + 4*T^9 + 
       48*T^2*U - 186*T^3*U + 270*T^4*U - 180*T^5*U + 60*T^6*U - 42*T^7*U + 
       12*T^8*U + 33*T*U^2 - 177*T^2*U^2 + 324*T^3*U^2 - 276*T^4*U^2 + 
       96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 66*T*U^3 + 
       192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 8*T^6*U^3 - 
       12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 69*T^4*U^4 + 
       12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     (3*(-1 + T)^2*T^2*(T + U)^2))*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((-4*(-1 + T + U)*(T - 3*T^2 + 2*T^3 + U - 6*T*U + 10*T^2*U - 8*T^3*U + 
       4*T^4*U - 3*U^2 + 2*T*U^2 + 4*T^2*U^2 - 2*T^3*U^2 - 2*U^3 + 4*T*U^3 - 
       2*T^2*U^3))/((-1 + T)*T^2*U*(T + U)) - 
    (8*LbL*Nf*(-1 + T)*(-1 + T + U)*(T^3 + T^4 + 4*T^5 - 6*T^2*U + T^3*U + 
       8*T^4*U - 9*T*U^2 + 9*T^2*U^2 + 4*T^3*U^2 - 4*U^3 + 17*T*U^3 - 
       4*T^2*U^3 + 8*U^4 - 8*T*U^4 - 4*U^5))/(3*T^2*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0, 0}, 1]*Log[T])/T^2 + 
  ((-48*(-1 + T)*(T + 2*U))/T^2 + (32*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((24*(-1 + T)*(T + 2*U))/T^2 - (16*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T^2 - 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T^2 - 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T^2 + 
  ((24*(-1 + T)*(T + 2*U))/T^2 - (16*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T^2 - 
  (10*Pi^2*(4*T - 6*T^2 + 2*T^3 + 10*U - 15*T*U + 4*T^2*U)*Log[U])/
   (3*(-1 + T)*T) + ((-4*Nf*(-32*T + 32*T^2 - 38*U + 63*T*U))/
     (9*(-1 + T)*T) + (4*T^2 - 4*T^3 + 62*T*U - 97*T^2*U + 24*T^3*U + 
      34*U^2 - 45*T*U^2)/((-1 + T)*T*(T + U)) + 
    (8*LbL*Nf*U*(18*T - 9*T^2 + 12*U - 5*T*U + 2*T^2*U - 2*U^2 + 2*T*U^2))/
     (3*T*(T + U)))*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*U*(-3*T + 8*T^2 - 6*T^3 + 4*T^4 + 13*T*U - 
       16*T^2*U + 6*T^3*U + 8*U^2 - 14*T*U^2 + 6*T^2*U^2 - 4*U^3 + 4*T*U^3))/
     (T*(T + U)) - ((2*I)*(2*T^2 - 10*T^3 + 16*T^4 - 8*T^5 + 4*T*U + 
       42*T^2*U - 75*T^3*U + 20*T^4*U + 12*T^5*U + 2*U^2 + 54*T*U^2 - 
       90*T^2*U^2 + 28*T^3*U^2 + 12*T^4*U^2 + 26*U^3 - 47*T*U^3 + 
       24*T^2*U^3))/((-1 + T)*T*(T + U)^2))*Log[U] - 
  (20*Pi^2*(-1 + T)*(2*T + 5*U)*G[{T^(-1)}, 1]*Log[U])/(3*T^2) + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/
     T^2 + ((4*I)*(1 - 4*T + 5*T^2 - 2*T^3 - 4*U + 8*T*U - 10*T^2*U + 
       9*T^3*U - 4*T^4*U + T^5*U - U^2 - 2*T*U^2 + 6*T^2*U^2 - 2*T^3*U^2 + 
       T^4*U^2))/((-1 + T)*T^2*U))*G[{T^(-1)}, 1]*Log[U] + 
  ((8*Nf*(19*T - 44*T^2 + 25*T^3 + 19*U - 44*T*U + 28*T^2*U))/
     (9*(-1 + T)*T^2) + (2*(-2*T^2 + 45*T^3 - 106*T^4 + 73*T^5 - 10*T^6 - 
       4*T*U + 47*T^2*U - 84*T^3*U + 22*T^4*U + 14*T^5*U + 12*T^6*U - 2*U^2 + 
       31*T*U^2 - 54*T^2*U^2 + 5*T^3*U^2 + 22*T^4*U^2 + 12*T^5*U^2 + 5*U^3 - 
       4*T*U^3 - 16*T^2*U^3 + 22*T^3*U^3))/((-1 + T)*T^2*(T + U)^2) + 
    (8*LbL*Nf*(3*T^2 - 3*T^3 + 18*T*U - 25*T^2*U + 15*T^3*U - 6*T^4*U + 
       4*T^5*U + 12*U^2 - 26*T*U^2 + 34*T^2*U^2 - 20*T^3*U^2 + 6*T^4*U^2 - 
       10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 8*T*U^4 + 
       4*T^2*U^4))/(3*T^2*(T + U)))*G[{T^(-1)}, 1]*Log[U] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/(T^2*U) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/T^2)*
   G[{U^(-1)}, 1]*Log[U] + 
  ((-8*Nf*(3*T - 8*T^2 + 5*T^3 + 2*U - 8*T*U + 7*T^2*U - 2*U^2 + 3*T*U^2))/
     (3*(-1 + T)*T*(T + U)) + (2*(-35*T^2 + 84*T^3 - 51*T^4 + 2*T^5 - 
       27*T*U + 100*T^2*U - 88*T^3*U + 6*T^4*U - 16*U^2 + 82*T*U^2 - 
       90*T^2*U^2 + 6*T^3*U^2 + 18*U^3 - 29*T*U^3 + 2*T^2*U^3))/
     ((-1 + T)*T*(T + U)^2) - (8*LbL*Nf*(3*T^2 - 3*T^3 - 3*T*U + T^2*U + 
       4*T^3*U + 4*T^4*U - 6*T*U^2 + 14*T^2*U^2 + 4*T^3*U^2 - 4*U^3 + 
       14*T*U^3 - 4*T^2*U^3 + 4*U^4 - 4*T*U^4))/(3*T*(T + U)^2))*
   G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(T^2*(T + U)^2) - 
    ((4*I)*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U + 13*T^4*U + 
       12*T^5*U - 11*T^6*U - 2*T^7*U + T^8*U + 3*T*U^2 - 24*T^2*U^2 + 
       38*T^3*U^2 - 4*T^4*U^2 - 10*T^5*U^2 - 8*T^6*U^2 + 4*T^7*U^2 + U^3 - 
       16*T*U^3 + 32*T^2*U^3 + 2*T^3*U^3 - 14*T^4*U^3 - 14*T^5*U^3 + 
       6*T^6*U^3 - 4*U^4 + 19*T*U^4 - 12*T^2*U^4 + 4*T^3*U^4 - 14*T^4*U^4 + 
       4*T^5*U^4 + 5*U^5 - 10*T*U^5 + 11*T^2*U^5 - 8*T^3*U^5 + T^4*U^5 - 
       2*U^6 + 4*T*U^6 - 2*T^2*U^6))/((-1 + T)*T^2*U*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[U] + ((16*I)*Pi*(-1 + T)*(2*T + 5*U)*
    G[{T^(-1), 0}, 1]*Log[U])/T^2 + 
  ((-16*Nf*(-1 + T)*(T + U))/(3*T^2) - 
    (4*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U + 4*T^2*U - 4*T^3*U + 
       2*T^4*U + 3*U^2 - 6*T*U^2 + 2*T^3*U^2 + 2*U^3 - 4*T*U^3 + 2*T^2*U^3))/
     ((-1 + T)*T^2*U) - (8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 
       6*T*U + 4*T^3*U + 12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 4*U^4))/
     (3*T^2))*G[{T^(-1), 0}, 1]*Log[U] - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/T^2 + 
  ((-16*Nf*(-1 + T)*(T + U))/(3*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/(3*T^2) - 
    (4*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U - 2*T^2*U + 4*T^3*U - 
       2*T^4*U + 2*T^5*U - U^2 + 8*T*U^2 - 9*T^2*U^2 + 2*T^3*U^2 + 
       2*T^4*U^2))/((-1 + T)*T^2*U))*G[{T^(-1), T^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/T^2 + 
  ((16*Nf*(-1 + T)*(T + U))/(3*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/(3*T^2) + 
    (4*(1 - 3*T + 2*T^2 - 4*U + 2*T*U + 2*T^2*U - T^3*U + T^4*U + U^2 - 
       9*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T^2*U))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[U] + ((-4*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/(T^2*U) - 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((4*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/(T^2*U) + 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((4*(-1 + T)*(-T^3 + 2*T^4 - 3*T^2*U + 10*T^3*U + 10*T^4*U + 4*T^5*U - 
       3*T*U^2 + 18*T^2*U^2 + T^3*U^2 + 18*T^4*U^2 - U^3 + 14*T*U^3 - 
       3*T^2*U^3 + 32*T^3*U^3 + 4*U^4 - 11*T*U^4 + 28*T^2*U^4 - 5*U^5 + 
       12*T*U^5 + 2*U^6))/(T^2*U*(T + U)^3) + 
    (8*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T^2*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*
   Log[U] + ((-8*LbL*Nf*(-1 + T)*(-T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(3*T^2*(T + U)^2) + 
    (4*(T^3 - 3*T^4 + 2*T^5 + 3*T^2*U - 13*T^3*U + 22*T^4*U - 12*T^5*U - 
       T^6*U + T^7*U + 3*T*U^2 - 21*T^2*U^2 + 33*T^3*U^2 - 19*T^4*U^2 - 
       4*T^5*U^2 + 4*T^6*U^2 + U^3 - 15*T*U^3 + 38*T^2*U^3 - 34*T^3*U^3 - 
       8*T^4*U^3 + 6*T^5*U^3 - 4*U^4 + 13*T*U^4 - 15*T^2*U^4 - 10*T^3*U^4 + 
       4*T^4*U^4 + 2*T*U^5 - 7*T^2*U^5 + T^3*U^5 + 2*U^6 - 2*T*U^6))/
     (T^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((4*(-1 + T + U)*(-T + 3*T^2 - 2*T^3 - U + 6*T*U - 2*T^2*U - 8*T^3*U + 
       4*T^4*U + 3*U^2 - 6*T*U^2 + 4*T^2*U^2 - 2*T^3*U^2 - 2*U^3 + 4*T*U^3 - 
       2*T^2*U^3))/((-1 + T)*T^2*U*(T + U)) + 
    (8*LbL*Nf*(-1 + T)*(-1 + T + U)*(T^3 + T^4 + 4*T^5 - 6*T^2*U + T^3*U + 
       8*T^4*U - 9*T*U^2 + 9*T^2*U^2 + 4*T^3*U^2 - 4*U^3 + 17*T*U^3 - 
       4*T^2*U^3 + 8*U^4 - 8*T*U^4 - 4*U^5))/(3*T^2*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0, 0}, 1]*Log[U])/T^2 - 
  (24*(-1 + T)*U*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/T^2 - 
  (8*(-1 + T)*(4*T + 7*U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/T^2 - 
  (24*(-1 + T)*U*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/T^2 + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T^2 - 
  (24*(-1 + T)*(T + 2*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/T^2 + 
  (8*(-1 + T)*(T + 4*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/
   T^2 - (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/T^2 - 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/T^2 + 
  ((-4*(-2*T + 2*T^2 - 2*U + 3*T*U))/((-1 + T)*T) - 
    (8*Nf*(-2*T + 2*T^2 - 2*U + 3*T*U))/(3*(-1 + T)*T))*Log[mm]*Log[U] + 
  ((8*(-1 + T)*(T + U))/T^2 + (16*Nf*(-1 + T)*(T + U))/(3*T^2))*
   G[{T^(-1)}, 1]*Log[mm]*Log[U] + 
  ((4*I)*Pi*(4*T - 6*T^2 + 2*T^3 + 10*U - 15*T*U + 4*T^2*U)*Log[T]*Log[U])/
   ((-1 + T)*T) + 
  ((-8*LbL*Nf*U*(-3*T + 8*T^2 - 6*T^3 + 4*T^4 + 13*T*U - 16*T^2*U + 6*T^3*U + 
       8*U^2 - 14*T*U^2 + 6*T^2*U^2 - 4*U^3 + 4*T*U^3))/(3*T*(T + U)) - 
    (4*(T^2 - 7*T^3 + 10*T^4 - 4*T^5 + 2*T*U + 9*T^2*U - 24*T^3*U + 
       10*T^4*U + 6*T^5*U + U^2 + 9*T*U^2 - 24*T^2*U^2 + 14*T^3*U^2 + 
       6*T^4*U^2 + 5*U^3 - 14*T*U^3 + 12*T^2*U^3))/((-1 + T)*T*(T + U)^2))*
   Log[T]*Log[U] + ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1)}, 1]*Log[T]*
    Log[U])/T^2 + ((-8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/
     (3*T^2) + (4*(-1 + 3*T - 2*T^2 + 4*U - 2*T*U - 2*T^2*U - T^3*U + T^4*U + 
       3*U^2 - 11*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T^2*U))*G[{T^(-1)}, 1]*
   Log[T]*Log[U] + ((-4*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/
     (T^2*U) - (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/
     (3*T^2))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((8*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T^2*(T + U)^2) - 
    (4*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U + 13*T^4*U + 
       12*T^5*U - 11*T^6*U - 2*T^7*U + T^8*U + 3*T*U^2 - 24*T^2*U^2 + 
       38*T^3*U^2 - 4*T^4*U^2 - 10*T^5*U^2 - 8*T^6*U^2 + 4*T^7*U^2 + U^3 - 
       16*T*U^3 + 32*T^2*U^3 + 2*T^3*U^3 - 14*T^4*U^3 - 14*T^5*U^3 + 
       6*T^6*U^3 - 4*U^4 + 19*T*U^4 - 12*T^2*U^4 + 4*T^3*U^4 - 14*T^4*U^4 + 
       4*T^5*U^4 + 5*U^5 - 10*T*U^5 + 11*T^2*U^5 - 8*T^3*U^5 + T^4*U^5 - 
       2*U^6 + 4*T*U^6 - 2*T^2*U^6))/((-1 + T)*T^2*U*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T^2 + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T^2 - 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T^2 + 
  ((2*I)*Pi*(4*T - 6*T^2 + 2*T^3 + 10*U - 15*T*U + 4*T^2*U)*Log[U]^2)/
   ((-1 + T)*T) + ((4*Nf*(-2*T + 2*T^2 - 2*U + 3*T*U))/(3*(-1 + T)*T) + 
    (-8*T + 8*T^2 - 20*U + 25*T*U)/((-1 + T)*T))*Log[U]^2 + 
  ((4*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1)}, 1]*Log[U]^2)/T^2 + 
  ((-8*Nf*(-1 + T)*(T + U))/(3*T^2) - 
    (4*(3*T - 4*T^2 + T^3 + 6*U - 9*T*U + 2*T^2*U))/((-1 + T)*T))*
   G[{T^(-1)}, 1]*Log[U]^2 + (4*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0}, 1]*
    Log[U]^2)/T^2 - (4*(-1 + T)*(4*T + 7*U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/
   T^2 + (2*(4*T - 6*T^2 + 2*T^3 + 10*U - 15*T*U + 4*T^2*U)*Log[T]*Log[U]^2)/
   ((-1 + T)*T) + (4*(-1 + T)*(2*T + 5*U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/
   T^2 + ((-24*LbL*Nf*(2*T - 7*T^2 + 5*T^3 + 8*U - 20*T*U + 18*T^2*U))/
     ((-1 + T)^2*T) + (4*(16*T - 22*T^2 + 4*T^3 + 2*T^5 + 4*U - 13*T*U - 
       7*T^2*U + 2*T^3*U + 2*T^4*U))/((-1 + T)^2*T))*Zeta[3] + 
  ((-8*(-1 + T)*(5*T + 2*U))/T^2 + (48*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1)}, 1]*Zeta[3], 5 + (76*Nf)/9 + 
  Pi*((((4*I)/9)*Nf*(-38*T - 38*U + 63*T*U + 38*U^2))/((-1 + U)*U) - 
    (((8*I)/3)*LbL*Nf*(12*T - 2*T^2 + 18*U - 5*T*U + 2*T^2*U - 9*U^2 + 
       2*T*U^2))/U + (I*(34*T - 34*T^2 + 34*U - 81*T*U + 45*T^2*U - 56*U^2 + 
       60*T*U^2 + 22*U^3 - 24*T*U^3))/((-1 + T)*(-1 + U)*U)) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(8*T + 2*U - 20*T*U - 7*U^2 + 18*T*U^2 + 5*U^3))/
     ((-1 + U)^2*U) + (((2*I)/3)*(-18*T - 4*U + 44*T*U + 15*U^2 - 38*T*U^2 - 
       15*U^3 + 7*T*U^3 + 3*U^4 + T*U^4 + U^5))/((-1 + U)^2*U)) + 
  Pi^2*((-8*Nf*(-2*T - 2*U + 3*T*U + 2*U^2))/(9*(-1 + U)*U) - 
    (4*LbL*Nf*(24*T^2 - 40*T^3 + 20*T^4 + 48*T*U - 107*T^2*U + 110*T^3*U - 
       40*T^4*U + 9*U^2 - 106*T*U^2 + 145*T^2*U^2 - 100*T^3*U^2 + 
       20*T^4*U^2 - 9*U^3 + 70*T*U^3 - 110*T^2*U^3 + 30*T^3*U^3 - 50*T*U^4 + 
       30*T^2*U^4 + 20*T*U^5))/(9*(-1 + U)*U*(T + U)) - 
    (2*(7*T^2 + 43*T^3 + 14*T*U + 84*T^2*U - 95*T^3*U + 7*U^2 + 69*T*U^2 - 
       176*T^2*U^2 + 61*T^3*U^2 - 32*U^3 - 157*T*U^3 + 73*T^2*U^3 + 44*U^4 + 
       53*T*U^4 + 30*T^2*U^4 - 19*U^5 + 30*T*U^5))/
     (3*(-1 + U)*U*(T + U)^2)) + 
  Pi^2*((-20*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(9*U^2) - 
    (2*(-1 + T)*(-1 + U)*(7 - 21*T + 10*T^2 - 14*U + 20*T*U))/(3*T*U^2))*
   G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-24*T^2 - 4*T^3 + 4*T^4 - 24*T*U + 
       37*T^2*U + 14*T^3*U - 8*T^4*U - 3*U^2 + 41*T*U^2 + 19*T^2*U^2 - 
       16*T^3*U^2 + 4*T^4*U^2 + 6*U^3 + 9*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       3*U^4 - 12*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(T*(-1 + U)*U*(T + U)) - 
    ((4*I)*(-T^2 - 13*T^3 + 14*T^4 - 2*T*U - 26*T^2*U + 52*T^3*U - 23*T^4*U - 
       U^2 - 25*T*U^2 + 71*T^2*U^2 - 58*T^3*U^2 + 13*T^4*U^2 + 48*T*U^3 - 
       67*T^2*U^3 + 17*T^3*U^3 + 3*U^4 - 22*T*U^4 + 13*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 3*T*U^5 + 6*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*
   G[{T^(-1)}, 1] + Pi^3*(((4*I)*(-1 + U)*(3*T + U))/U^2 + 
    (((8*I)/3)*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*G[{U^(-1)}, 1] + 
  Pi^2*((16*Nf*(-1 + U)*(T + U))/(9*U^2) - 
    (4*LbL*Nf*(-1 + U)*(-20*T + 13*U - 15*U^3 + 20*T*U^3 + 20*U^4))/(9*U^2) + 
    (2*(7 - 28*T - 5*T^2 - 28*U + 54*T*U + 16*T^2*U + 35*U^2 - 40*T*U^2 - 
       9*T^2*U^2 - 14*U^3 + 26*T*U^3 - 2*T^2*U^3 - 16*T*U^4 + 4*T^2*U^4 + 
       4*T*U^5))/(3*T*(-1 + U)*U^2))*G[{U^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(19*T + 19*U - 44*T*U - 44*U^2 + 28*T*U^2 + 25*U^3))/
     ((-1 + U)*U^2) - (((8*I)/3)*LbL*Nf*(12*T^2 - 10*T^3 + 4*T^4 + 18*T*U - 
       26*T^2*U + 26*T^3*U - 8*T^4*U + 3*U^2 - 25*T*U^2 + 34*T^2*U^2 - 
       22*T^3*U^2 + 4*T^4*U^2 - 3*U^3 + 15*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       6*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(U^2*(T + U)) - 
    ((2*I)*(-2*T^2 + 5*T^3 - 4*T*U + 31*T^2*U - 4*T^3*U - 2*U^2 + 47*T*U^2 - 
       54*T^2*U^2 - 16*T^3*U^2 + 45*U^3 - 84*T*U^3 + 5*T^2*U^3 + 22*T^3*U^3 - 
       106*U^4 + 22*T*U^4 + 22*T^2*U^4 + 73*U^5 + 14*T*U^5 + 12*T^2*U^5 - 
       10*U^6 + 12*T*U^6))/((-1 + U)*U^2*(T + U)^2))*G[{U^(-1)}, 1] + 
  Pi*(((2*I)*(-6*T + 4*T^2 - 4*U + 6*T*U + 5*T^2*U - 2*U^2 + 9*T*U^2 + 
       6*U^3))/((-1 + U)*U*(T + U)) + 
    ((8*I)*LbL*Nf*(8*T - 8*T^2 + 6*U - 27*T*U + 14*T^2*U - 15*U^2 + 
       25*T*U^2 + 9*U^3))/((-1 + U)*U*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T + U)*(12*T - 2*T^2 + 18*U - 5*T*U + 2*T^2*U - 9*U^2 + 
       2*T*U^2))/(3*U*(T + U)) - 
    (4*Nf*(38*T - 38*T^2 + 32*U - 152*T*U + 63*T^2*U - 102*U^2 + 139*T*U^2 + 
       70*U^3))/(9*(-1 + U)*U*(T + U)) - 
    (-34*T + 68*T^2 - 34*T^3 - 32*U + 166*T*U - 181*T^2*U + 45*T^3*U + 
      96*U^2 - 231*T*U^2 + 137*T^2*U^2 - 86*U^3 + 112*T*U^3 - 24*T^2*U^3 + 
      22*U^4 - 24*T*U^4)/((-1 + T)*(-1 + U)*U*(T + U)))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 9*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(9*U^2*(T + U)^2) + 
    (2*(-7*T^3 + 28*T^4 - 31*T^5 + 10*T^6 - 21*T^2*U + 112*T^3*U - 
       133*T^4*U + 58*T^5*U - 20*T^6*U - 21*T*U^2 + 168*T^2*U^2 - 
       248*T^3*U^2 + 96*T^4*U^2 - 55*T^5*U^2 + 10*T^6*U^2 - 7*U^3 + 
       112*T*U^3 - 286*T^2*U^3 + 54*T^3*U^3 - 20*T^4*U^3 + 40*T^5*U^3 + 
       28*U^4 - 115*T*U^4 + 76*T^2*U^4 + 70*T^3*U^4 + 70*T^4*U^4 - 
       5*T^5*U^4 - 35*U^5 - 36*T*U^5 + 50*T^2*U^5 + 70*T^3*U^5 - 20*T^4*U^5 + 
       14*U^6 + 55*T*U^6 + 40*T^2*U^6 - 30*T^3*U^6 + 10*T*U^7 - 20*T^2*U^7 - 
       5*T*U^8))/(3*T*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  (8*Pi^2*(-1 + U)*(T + U)*G[{T^(-1), 0}, 1])/(3*U^2) + 
  ((-8*LbL*Nf*(-1 + T)*(-24*T^2 - 4*T^3 + 4*T^4 - 24*T*U + 37*T^2*U + 
       14*T^3*U - 8*T^4*U - 3*U^2 + 41*T*U^2 + 19*T^2*U^2 - 16*T^3*U^2 + 
       4*T^4*U^2 + 6*U^3 + 9*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 3*U^4 - 
       12*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*T*(-1 + U)*U*(T + U)) - 
    (4*(-T^2 - 13*T^3 + 14*T^4 - 2*T*U - 26*T^2*U + 52*T^3*U - 23*T^4*U - 
       U^2 - 25*T*U^2 + 71*T^2*U^2 - 58*T^3*U^2 + 13*T^4*U^2 + 48*T*U^3 - 
       67*T^2*U^3 + 17*T^3*U^3 + 3*U^4 - 22*T*U^4 + 13*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 3*T*U^5 + 6*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*
   G[{T^(-1), 0}, 1] + 
  Pi*(((4*I)*(2 - 8*T + 10*T^2 - 4*T^3 - 10*U + 36*T*U - 14*T^2*U + 
       12*T^3*U + 18*U^2 - 46*T*U^2 - 7*T^2*U^2 - 12*T^3*U^2 - 14*U^3 + 
       19*T*U^3 + T^2*U^3 + 4*T^3*U^3 + 4*U^4 - T*U^4 + 3*T^2*U^4 + T*U^5 - 
       T^2*U^5 - T*U^6))/(T*(-1 + U)^2*U^2) + 
    (((8*I)/3)*LbL*Nf*(8*T - 24*T^2 + 24*T^3 - 8*T^4 + 2*U - 84*T*U + 
       90*T^2*U - 80*T^3*U + 24*T^4*U - 18*U^2 + 180*T*U^2 - 126*T^2*U^2 + 
       96*T^3*U^2 - 24*T^4*U^2 + 51*U^3 - 156*T*U^3 + 78*T^2*U^3 - 
       48*T^3*U^3 + 8*T^4*U^3 - 45*U^4 + 24*T*U^4 - 18*T^2*U^4 + 8*T^3*U^4 + 
       21*U^5 - 12*T*U^5 - 15*U^6 + 4*T*U^6 + 4*U^7))/((-1 + U)^2*U^2))*
   G[{T^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/
     U^2 - ((4*I)*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/
     (T*U^2))*G[{T^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*U)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (T*U^2) + ((8*LbL*Nf*(-1 + T)*(-24*T^2 - 4*T^3 + 4*T^4 - 24*T*U + 
       37*T^2*U + 14*T^3*U - 8*T^4*U - 3*U^2 + 41*T*U^2 + 19*T^2*U^2 - 
       16*T^3*U^2 + 4*T^4*U^2 + 6*U^3 + 9*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       3*U^4 - 12*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*T*(-1 + U)*U*(T + U)) + 
    (4*(-T^2 - 13*T^3 + 14*T^4 - 2*T*U - 26*T^2*U + 52*T^3*U - 23*T^4*U - 
       U^2 - 25*T*U^2 + 71*T^2*U^2 - 58*T^3*U^2 + 13*T^4*U^2 + 48*T*U^3 - 
       67*T^2*U^3 + 17*T^3*U^3 + 3*U^4 - 22*T*U^4 + 13*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 3*T*U^5 + 6*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(-1 + U)*(4*T + U))/(3*U^2) + (4*(-1 + U)*(41*T + 17*U))/
     (3*U^2))*G[{U^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-8*T + 12*T^2 - 12*T^3 + 4*T^4 + 4*U + 
       6*T*U - 9*T^2*U + 4*T^3*U - 6*U^3 + 8*T*U^3 + 8*U^4))/U^2 + 
    ((4*I)*(-2 + 8*T + 4*T^2 + 2*T^3 + 8*U - 14*T*U - 16*T^2*U - 4*T^3*U - 
       10*U^2 + 8*T*U^2 + 12*T^2*U^2 + 2*T^3*U^2 + 4*U^3 - 5*T*U^3 + 
       4*T*U^4 - T^2*U^4 - T*U^5))/(T*(-1 + U)*U^2))*G[{U^(-1), 0}, 1] + 
  ((-8*Nf*(19*T + 19*U - 44*T*U - 44*U^2 + 28*T*U^2 + 25*U^3))/
     (9*(-1 + U)*U^2) - (8*LbL*Nf*(12*T^2 - 10*T^3 + 4*T^4 + 18*T*U - 
       26*T^2*U + 26*T^3*U - 8*T^4*U + 3*U^2 - 25*T*U^2 + 34*T^2*U^2 - 
       22*T^3*U^2 + 4*T^4*U^2 - 3*U^3 + 15*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       6*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*U^2*(T + U)) - 
    (2*(-2*T^2 + 5*T^3 - 4*T*U + 31*T^2*U - 4*T^3*U - 2*U^2 + 47*T*U^2 - 
       54*T^2*U^2 - 16*T^3*U^2 + 45*U^3 - 84*T*U^3 + 5*T^2*U^3 + 22*T^3*U^3 - 
       106*U^4 + 22*T*U^4 + 22*T^2*U^4 + 73*U^5 + 14*T*U^5 + 12*T^2*U^5 - 
       10*U^6 + 12*T*U^6))/((-1 + U)*U^2*(T + U)^2))*G[{U^(-1), 0}, 1] + 
  (8*Pi^2*T*(-1 + U)*G[{U^(-1), U^(-1)}, 1])/U^2 + 
  Pi*((((16*I)/3)*Nf*(-1 + U)*(T + U))/U^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/
     U^2 + ((4*I)*(-1 + 4*T - T^2 + 4*U - 6*T*U + 8*T^2*U - 5*U^2 - 2*T*U^2 - 
       9*T^2*U^2 + 2*U^3 + 4*T*U^3 + 2*T^2*U^3 - 2*T*U^4 + 2*T^2*U^4 + 
       2*T*U^5))/(T*(-1 + U)*U^2))*G[{U^(-1), U^(-1)}, 1] - 
  (4*Pi^2*(-1 + U)*(9*T + 4*U)*G[{U^(-1), (T + U)^(-1)}, 1])/U^2 + 
  Pi*(((-8*I)*LbL*Nf*(-1 + U))/U - ((8*I)*(-1 + U)*(-1 + 4*T + 2*U + T*U))/
     (T*U^2))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((8*Nf*(19*T + 19*U - 44*T*U - 44*U^2 + 28*T*U^2 + 25*U^3))/
     (9*(-1 + U)*U^2) + (8*LbL*Nf*(12*T^2 - 10*T^3 + 4*T^4 + 18*T*U - 
       26*T^2*U + 26*T^3*U - 8*T^4*U + 3*U^2 - 25*T*U^2 + 34*T^2*U^2 - 
       22*T^3*U^2 + 4*T^4*U^2 - 3*U^3 + 15*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       6*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*U^2*(T + U)) + 
    (2*(-2*T^2 + 5*T^3 - 4*T*U + 31*T^2*U - 4*T^3*U - 2*U^2 + 47*T*U^2 - 
       54*T^2*U^2 - 16*T^3*U^2 + 45*U^3 - 84*T*U^3 + 5*T^2*U^3 + 22*T^3*U^3 - 
       106*U^4 + 22*T*U^4 + 22*T^2*U^4 + 73*U^5 + 14*T*U^5 + 12*T^2*U^5 - 
       10*U^6 + 12*T*U^6))/((-1 + U)*U^2*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] - 
  (8*Pi^2*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0}, 1])/(3*U^2) + 
  ((8*Nf*(2 - 2*T - 6*U + 3*T*U + 4*U^2))/(3*(-1 + U)*U) + 
    (16*LbL*Nf*(12*T - 18*T^2 - 10*T^3 + 4*T^4 + 9*U - 48*T*U + 16*T^2*U + 
       26*T^3*U - 8*T^4*U - 27*U^2 + 41*T*U^2 + 40*T^2*U^2 - 22*T^3*U^2 + 
       4*T^4*U^2 + 18*U^3 + 21*T*U^3 - 26*T^2*U^3 + 6*T^3*U^3 - 12*T*U^4 + 
       6*T^2*U^4 + 4*T*U^5))/(3*(-1 + U)*U*(T + U)) + 
    (2*(38*T^3 + 2*T*U + 66*T^2*U - 63*T^3*U + 2*U^2 + 38*T*U^2 - 
       100*T^2*U^2 + 48*T^3*U^2 - 38*U^3 - 81*T*U^3 + 56*T^2*U^3 + 52*U^4 + 
       40*T*U^4 + 24*T^2*U^4 - 16*U^5 + 24*T*U^5))/((-1 + U)*U*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(8*T^3 - 24*T^4 + 24*T^5 - 8*T^6 + 18*T^2*U - 
       108*T^3*U + 138*T^4*U - 96*T^5*U + 24*T^6*U + 12*T*U^2 - 156*T^2*U^2 + 
       324*T^3*U^2 - 294*T^4*U^2 + 144*T^5*U^2 - 24*T^6*U^2 - 4*U^3 - 
       84*T*U^3 + 363*T^2*U^3 - 438*T^3*U^3 + 294*T^4*U^3 - 96*T^5*U^3 + 
       8*T^6*U^3 + 6*U^4 + 186*T*U^4 - 381*T^2*U^4 + 288*T^3*U^4 - 
       138*T^4*U^4 + 24*T^5*U^4 + 15*U^5 - 192*T*U^5 + 192*T^2*U^5 - 
       108*T^3*U^5 + 24*T^4*U^5 - 37*U^6 + 120*T*U^6 - 96*T^2*U^6 + 
       16*T^3*U^6 + 42*U^7 - 84*T*U^7 + 24*T^2*U^7 - 30*U^8 + 24*T*U^8 + 
       8*U^9))/((-1 + U)^2*U^2*(T + U)^2) - 
    ((4*I)*(2*T^3 - 8*T^4 + 10*T^5 - 4*T^6 + 6*T^2*U - 34*T^3*U + 46*T^4*U - 
       30*T^5*U + 12*T^6*U + 6*T*U^2 - 54*T^2*U^2 + 96*T^3*U^2 - 60*T^4*U^2 + 
       41*T^5*U^2 - 12*T^6*U^2 + 2*U^3 - 38*T*U^3 + 124*T^2*U^3 - 
       54*T^3*U^3 + 27*T^4*U^3 - 41*T^5*U^3 + 4*T^6*U^3 - 10*U^4 + 58*T*U^4 - 
       78*T^2*U^4 - 41*T^3*U^4 - 45*T^4*U^4 + 18*T^5*U^4 + 18*U^5 - 
       19*T^2*U^5 - 9*T^3*U^5 + 36*T^4*U^5 - 2*T^5*U^5 - 14*U^6 - 48*T*U^6 + 
       T^2*U^6 + 40*T^3*U^6 - 8*T^4*U^6 + 4*U^7 + 18*T*U^7 + 24*T^2*U^7 - 
       12*T^3*U^7 + 6*T*U^8 - 8*T^2*U^8 - 2*T*U^9))/
     (T*(-1 + U)^2*U^2*(T + U)^3))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 33*T^2*U - 
       66*T^3*U + 69*T^4*U - 48*T^5*U + 12*T^6*U + 48*T*U^2 - 177*T^2*U^2 + 
       192*T^3*U^2 - 147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 + 16*U^3 - 
       186*T*U^3 + 324*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 
       4*T^6*U^3 - 54*U^4 + 270*T*U^4 - 276*T^2*U^4 + 144*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 72*U^5 - 180*T*U^5 + 96*T^2*U^5 - 
       54*T^3*U^5 + 12*T^4*U^5 - 44*U^6 + 60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 
       21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 15*U^8 + 12*T*U^8 + 4*U^9))/
     ((-1 + U)^2*U^2*(T + U)^2) + 
    ((4*I)*(-T^3 + 4*T^4 - T^5 - 2*T^6 - 3*T^2*U + 17*T^3*U - 29*T^4*U + 
       5*T^5*U + 6*T^6*U - 3*T*U^2 + 27*T^2*U^2 - 93*T^3*U^2 + 87*T^4*U^2 - 
       3*T^5*U^2 - 6*T^6*U^2 - U^3 + 19*T*U^3 - 106*T^2*U^3 + 227*T^3*U^3 - 
       100*T^4*U^3 - 13*T^5*U^3 + 2*T^6*U^3 + 5*U^4 - 62*T*U^4 + 
       212*T^2*U^4 - 233*T^3*U^4 + 12*T^4*U^4 + 9*T^5*U^4 - 9*U^5 + 
       108*T*U^5 - 192*T^2*U^5 + 57*T^3*U^5 + 18*T^4*U^5 - T^5*U^5 + 7*U^6 - 
       88*T*U^6 + 50*T^2*U^6 + 20*T^3*U^6 - 4*T^4*U^6 - 2*U^7 + 24*T*U^7 + 
       12*T^2*U^7 - 6*T^3*U^7 + 3*T*U^8 - 4*T^2*U^8 - T*U^9))/
     (T*(-1 + U)^2*U^2*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 
       6*T^2*U + 30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 
       30*T^3*U^2 + 12*T^4*U^2 - U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 
       6*T*U^4 + 12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(U^2*(T + U)^2) + 
    ((4*I)*(-T^3 + 4*T^4 - 2*T^6 - 3*T^2*U + 15*T^3*U - 13*T^4*U - 2*T^5*U + 
       2*T^6*U - 3*T*U^2 + 21*T^2*U^2 - 38*T^3*U^2 + 15*T^4*U^2 + 7*T^5*U^2 - 
       U^3 + 13*T*U^3 - 33*T^2*U^3 + 34*T^3*U^3 + 10*T^4*U^3 - T^5*U^3 + 
       3*U^4 - 22*T*U^4 + 19*T^2*U^4 + 8*T^3*U^4 - 4*T^4*U^4 - 2*U^5 + 
       12*T*U^5 + 4*T^2*U^5 - 6*T^3*U^5 + T*U^6 - 4*T^2*U^6 - T*U^7))/
     (T*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T + U)*(1 - 3*T - 3*U + 4*T*U + 2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/(T*(-1 + U)*U^2) + 
  ((-4*(-1 + T + U)*(1 + 2*U))/((-1 + U)*U) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T - 2*T^2 + 3*U - 3*T*U + 2*T^2*U + 2*T*U^2))/
     (3*U*(T + U)))*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((8*(1 - 4*T + 5*T^2 - 2*T^3 - 5*U + 18*T*U + 5*T^2*U + 6*T^3*U + 9*U^2 - 
       16*T*U^2 - 34*T^2*U^2 - 6*T^3*U^2 - 7*U^3 - 3*T*U^3 + 18*T^2*U^3 + 
       2*T^3*U^3 + 2*U^4 + 5*T*U^4 - T^2*U^4 + T*U^5 - T^2*U^5 - T*U^6))/
     (T*(-1 + U)^2*U^2) + (16*LbL*Nf*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + U - 
       66*T*U + 45*T^2*U - 40*T^3*U + 12*T^4*U - 15*U^2 + 150*T*U^2 - 
       63*T^2*U^2 + 48*T^3*U^2 - 12*T^4*U^2 + 48*U^3 - 134*T*U^3 + 
       39*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 44*U^4 + 18*T*U^4 - 9*T^2*U^4 + 
       4*T^3*U^4 + 21*U^5 - 12*T*U^5 - 15*U^6 + 4*T*U^6 + 4*U^7))/
     (3*(-1 + U)^2*U^2))*G[{T^(-1), 0, 0}, 1] - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{T^(-1), 0, T^(-1)}, 1])/U^2 + 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/U^2 + 
  ((-4*(1 - 4*T + 5*T^2 - 2*T^3 - 5*U + 18*T*U + 5*T^2*U + 6*T^3*U + 9*U^2 - 
       16*T*U^2 - 34*T^2*U^2 - 6*T^3*U^2 - 7*U^3 - 3*T*U^3 + 18*T^2*U^3 + 
       2*T^3*U^3 + 2*U^4 + 5*T*U^4 - T^2*U^4 + T*U^5 - T^2*U^5 - T*U^6))/
     (T*(-1 + U)^2*U^2) - (8*LbL*Nf*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + U - 
       66*T*U + 45*T^2*U - 40*T^3*U + 12*T^4*U - 15*U^2 + 150*T*U^2 - 
       63*T^2*U^2 + 48*T^3*U^2 - 12*T^4*U^2 + 48*U^3 - 134*T*U^3 + 
       39*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 44*U^4 + 18*T*U^4 - 9*T^2*U^4 + 
       4*T^3*U^4 + 21*U^5 - 12*T*U^5 - 15*U^6 + 4*T*U^6 + 4*U^7))/
     (3*(-1 + U)^2*U^2))*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), 0}, 1])/U^2 + 
  ((-8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2) - 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U^2))*
   G[{T^(-1), T^(-1), 0}, 1] + 
  ((8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2) + 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U^2))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/U^2 + 
  ((-8*LbL*Nf*(-48*T - 12*U + 120*T*U + 45*U^2 - 112*T*U^2 - 43*U^3 + 
       12*T*U^3 + 21*U^4 - 12*T*U^4 - 15*U^5 + 4*T*U^5 + 4*U^6))/
     (3*(-1 + U)^2*U) + (4*(-2 + 8*T - 6*T^2 + 10*U - 28*T*U - 6*T^2*U - 
       18*U^2 + 22*T*U^2 + 43*T^2*U^2 + 14*U^3 + 5*T*U^3 - 29*T^2*U^3 - 
       4*U^4 - 7*T*U^4 + 5*T^2*U^4 - T*U^5 + T^2*U^5 + T*U^6))/
     (T*(-1 + U)^2*U^2))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2) - 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  ((24*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0, 0}, 1])/U^2 + 
  ((16*Nf*(-1 + U)*(T + U))/(3*U^2) + 
    (8*(1 - 4*T - 3*T^2 - 2*T^3 - 3*U + 2*T*U + 9*T^2*U + 2*T^3*U + 2*U^2 + 
       T*U^2 + T*U^3))/(T*U^2) + 
    (16*LbL*Nf*(-1 + U)*(-4*T + 12*T^2 - 12*T^3 + 4*T^4 + 2*U + 6*T*U - 
       9*T^2*U + 4*T^3*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U^2))*
   G[{U^(-1), 0, 0}, 1] + Pi*(((48*I)*(-1 + U)*(2*T + U))/U^2 - 
    ((32*I)*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*G[{U^(-1), 0, T^(-1)}, 1] + 
  ((24*I)*Pi*T*(-1 + U)*G[{U^(-1), 0, U^(-1)}, 1])/U^2 + 
  Pi*(((8*I)*(-1 + U)*(T + U))/U^2 + ((16*I)*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + U)*(-4*T + 12*T^2 - 12*T^3 + 4*T^4 + 2*U + 6*T*U - 
       9*T^2*U + 4*T^3*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U^2) - 
    (4*(-1 + 4*T + 3*T^2 + 2*T^3 + 4*U - 6*T*U - 16*T^2*U - 4*T^3*U - 5*U^2 + 
       15*T^2*U^2 + 2*T^3*U^2 + 2*U^3 + 3*T*U^3 - 2*T^2*U^3 - T^2*U^4 - 
       T*U^5))/(T*(-1 + U)*U^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), 0}, 1])/U^2 + 
  ((16*Nf*(-1 + U)*(T + U))/(3*U^2) - 
    (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/(3*U^2) + 
    (4*(-1 + 4*T - T^2 + 4*U - 6*T*U + 8*T^2*U - 5*U^2 - 2*T*U^2 - 
       9*T^2*U^2 + 2*U^3 + 4*T*U^3 + 2*T^2*U^3 - 2*T*U^4 + 2*T^2*U^4 + 
       2*T*U^5))/(T*(-1 + U)*U^2))*G[{U^(-1), U^(-1), 0}, 1] + 
  ((24*I)*Pi*T*(-1 + U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U^2 + 
  ((-16*Nf*(-1 + U)*(T + U))/(3*U^2) + 
    (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/(3*U^2) - 
    (4*(-1 + 4*T - T^2 + 4*U - 6*T*U + 8*T^2*U - 5*U^2 - 2*T*U^2 - 
       9*T^2*U^2 + 2*U^3 + 4*T*U^3 + 2*T^2*U^3 - 2*T*U^4 + 2*T^2*U^4 + 
       2*T*U^5))/(T*(-1 + U)*U^2))*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + U)*(11*T + 5*U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/U^2 + 
  ((-16*Nf*(-1 + U)*(T + U))/(3*U^2) - 
    (8*LbL*Nf*(-1 + U)*(12*T^2 - 12*T^3 + 4*T^4 + 3*U + 6*T*U - 9*T^2*U + 
       4*T^3*U))/(3*U^2) - (4*(-2 + 8*T + 2*T^2 + 2*T^3 + 8*U - 12*T*U - 
       8*T^2*U - 4*T^3*U - 10*U^2 - 2*T*U^2 + 6*T^2*U^2 + 2*T^3*U^2 + 4*U^3 + 
       7*T*U^3 - 2*T*U^4 + T^2*U^4 + T*U^5))/(T*(-1 + U)*U^2))*
   G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  Pi*(((-24*I)*(-1 + U)*(2*T + U))/U^2 + ((16*I)*LbL*Nf*(-1 + U)*(4*T + U))/
     U^2)*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + U)*(4*T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/U^2 - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   U^2 + ((-4*(-1 + U)*(1 - 4*T + T^2 - 2*U - 2*T*U + 2*T^2*U + 4*T*U^2))/
     (T*U^2) - (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 
       4*U^3))/(3*U^2))*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(8*T^3 - 24*T^4 + 24*T^5 - 8*T^6 + 18*T^2*U - 156*T^3*U + 
       138*T^4*U - 96*T^5*U + 24*T^6*U + 12*T*U^2 - 264*T^2*U^2 + 
       444*T^3*U^2 - 294*T^4*U^2 + 144*T^5*U^2 - 24*T^6*U^2 - 4*U^3 - 
       156*T*U^3 + 645*T^2*U^3 - 546*T^3*U^3 + 294*T^4*U^3 - 96*T^5*U^3 + 
       8*T^6*U^3 - 6*U^4 + 390*T*U^4 - 627*T^2*U^4 + 288*T^3*U^4 - 
       138*T^4*U^4 + 24*T^5*U^4 + 57*U^5 - 360*T*U^5 + 192*T^2*U^5 - 
       108*T^3*U^5 + 24*T^4*U^5 - 67*U^6 + 120*T*U^6 - 96*T^2*U^6 + 
       16*T^3*U^6 + 42*U^7 - 84*T*U^7 + 24*T^2*U^7 - 30*U^8 + 24*T*U^8 + 
       8*U^9))/(3*(-1 + U)^2*U^2*(T + U)^2) - 
    (8*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 17*T^3*U + 23*T^4*U + 
       2*T^5*U + 6*T^6*U + 3*T*U^2 - 27*T^2*U^2 + 48*T^3*U^2 + 31*T^4*U^2 - 
       23*T^5*U^2 - 6*T^6*U^2 + U^3 - 19*T*U^3 + 62*T^2*U^3 + 54*T^3*U^3 - 
       138*T^4*U^3 + 8*T^5*U^3 + 2*T^6*U^3 - 5*U^4 + 29*T*U^4 + 8*T^2*U^4 - 
       214*T^3*U^4 + 77*T^4*U^4 + 3*T^5*U^4 + 9*U^5 + 10*T*U^5 - 
       116*T^2*U^5 + 123*T^3*U^5 - 3*T^4*U^5 - T^5*U^5 - 7*U^6 - 45*T*U^6 + 
       71*T^2*U^6 - 7*T^3*U^6 - 4*T^4*U^6 + 2*U^7 + 23*T*U^7 - 3*T^2*U^7 - 
       6*T^3*U^7 - 4*T^2*U^8 - T*U^9))/(T*(-1 + U)^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0, 0}, 1] + ((16*I)*Pi*(-1 + U)*(T + U)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1])/U^2 + 
  ((8*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/U^2 - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/U^2 + 
  ((8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 9*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U^2*(T + U)^2) + 
    (4*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 16*T^3*U - 9*T^4*U + 
       4*T^5*U - 4*T^6*U - 3*T*U^2 + 24*T^2*U^2 - 2*T^3*U^2 - 26*T^4*U^2 - 
       2*T^5*U^2 + 2*T^6*U^2 - U^3 + 16*T*U^3 - 14*T^2*U^3 - 80*T^3*U^3 + 
       36*T^4*U^3 + 4*T^5*U^3 + 4*U^4 + 3*T*U^4 - 50*T^2*U^4 + 80*T^3*U^4 - 
       2*T^5*U^4 - 5*U^5 - 44*T*U^5 + 52*T^2*U^5 - 4*T^3*U^5 - 8*T^4*U^5 + 
       2*U^6 + 30*T*U^6 - 2*T^2*U^6 - 12*T^3*U^6 - 8*T^2*U^7 - 2*T*U^8))/
     (T*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/U^2 + 
  ((8*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 33*T^2*U - 66*T^3*U + 
       69*T^4*U - 48*T^5*U + 12*T^6*U + 48*T*U^2 - 177*T^2*U^2 + 
       192*T^3*U^2 - 147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 + 16*U^3 - 
       186*T*U^3 + 324*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 
       4*T^6*U^3 - 54*U^4 + 270*T*U^4 - 276*T^2*U^4 + 144*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 72*U^5 - 180*T*U^5 + 96*T^2*U^5 - 
       54*T^3*U^5 + 12*T^4*U^5 - 44*U^6 + 60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 
       21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 15*U^8 + 12*T*U^8 + 4*U^9))/
     (3*(-1 + U)^2*U^2*(T + U)^2) + 
    (4*(-T^3 + 4*T^4 - T^5 - 2*T^6 - 3*T^2*U + 17*T^3*U - 29*T^4*U + 
       5*T^5*U + 6*T^6*U - 3*T*U^2 + 27*T^2*U^2 - 93*T^3*U^2 + 87*T^4*U^2 - 
       3*T^5*U^2 - 6*T^6*U^2 - U^3 + 19*T*U^3 - 106*T^2*U^3 + 227*T^3*U^3 - 
       100*T^4*U^3 - 13*T^5*U^3 + 2*T^6*U^3 + 5*U^4 - 62*T*U^4 + 
       212*T^2*U^4 - 233*T^3*U^4 + 12*T^4*U^4 + 9*T^5*U^4 - 9*U^5 + 
       108*T*U^5 - 192*T^2*U^5 + 57*T^3*U^5 + 18*T^4*U^5 - T^5*U^5 + 7*U^6 - 
       88*T*U^6 + 50*T^2*U^6 + 20*T^3*U^6 - 4*T^4*U^6 - 2*U^7 + 24*T*U^7 + 
       12*T^2*U^7 - 6*T^3*U^7 + 3*T*U^8 - 4*T^2*U^8 - T*U^9))/
     (T*(-1 + U)^2*U^2*(T + U)^3))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 33*T^2*U - 66*T^3*U + 
       69*T^4*U - 48*T^5*U + 12*T^6*U + 48*T*U^2 - 177*T^2*U^2 + 
       192*T^3*U^2 - 147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 + 16*U^3 - 
       186*T*U^3 + 324*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 
       4*T^6*U^3 - 54*U^4 + 270*T*U^4 - 276*T^2*U^4 + 144*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 72*U^5 - 180*T*U^5 + 96*T^2*U^5 - 
       54*T^3*U^5 + 12*T^4*U^5 - 44*U^6 + 60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 
       21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 15*U^8 + 12*T*U^8 + 4*U^9))/
     (3*(-1 + U)^2*U^2*(T + U)^2) - 
    (4*(-T^3 + 4*T^4 - T^5 - 2*T^6 - 3*T^2*U + 17*T^3*U - 29*T^4*U + 
       5*T^5*U + 6*T^6*U - 3*T*U^2 + 27*T^2*U^2 - 93*T^3*U^2 + 87*T^4*U^2 - 
       3*T^5*U^2 - 6*T^6*U^2 - U^3 + 19*T*U^3 - 106*T^2*U^3 + 227*T^3*U^3 - 
       100*T^4*U^3 - 13*T^5*U^3 + 2*T^6*U^3 + 5*U^4 - 62*T*U^4 + 
       212*T^2*U^4 - 233*T^3*U^4 + 12*T^4*U^4 + 9*T^5*U^4 - 9*U^5 + 
       108*T*U^5 - 192*T^2*U^5 + 57*T^3*U^5 + 18*T^4*U^5 - T^5*U^5 + 7*U^6 - 
       88*T*U^6 + 50*T^2*U^6 + 20*T^3*U^6 - 4*T^4*U^6 - 2*U^7 + 24*T*U^7 + 
       12*T^2*U^7 - 6*T^3*U^7 + 3*T*U^8 - 4*T^2*U^8 - T*U^9))/
     (T*(-1 + U)^2*U^2*(T + U)^3))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 
    1] + ((8*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/U^2 + 
  ((8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 6*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 - U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U^2*(T + U)^2) + 
    (4*(-T^3 + 4*T^4 - 2*T^6 - 3*T^2*U + 15*T^3*U - 13*T^4*U - 2*T^5*U + 
       2*T^6*U - 3*T*U^2 + 21*T^2*U^2 - 38*T^3*U^2 + 15*T^4*U^2 + 7*T^5*U^2 - 
       U^3 + 13*T*U^3 - 33*T^2*U^3 + 34*T^3*U^3 + 10*T^4*U^3 - T^5*U^3 + 
       3*U^4 - 22*T*U^4 + 19*T^2*U^4 + 8*T^3*U^4 - 4*T^4*U^4 - 2*U^5 + 
       12*T*U^5 + 4*T^2*U^5 - 6*T^3*U^5 + T*U^6 - 4*T^2*U^6 - T*U^7))/
     (T*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 6*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 - U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U^2*(T + U)^2) - 
    (4*(-T^3 + 4*T^4 - 2*T^6 - 3*T^2*U + 15*T^3*U - 13*T^4*U - 2*T^5*U + 
       2*T^6*U - 3*T*U^2 + 21*T^2*U^2 - 38*T^3*U^2 + 15*T^4*U^2 + 7*T^5*U^2 - 
       U^3 + 13*T*U^3 - 33*T^2*U^3 + 34*T^3*U^3 + 10*T^4*U^3 - T^5*U^3 + 
       3*U^4 - 22*T*U^4 + 19*T^2*U^4 + 8*T^3*U^4 - 4*T^4*U^4 - 2*U^5 + 
       12*T*U^5 + 4*T^2*U^5 - 6*T^3*U^5 + T*U^6 - 4*T^2*U^6 - T*U^7))/
     (T*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/U^2 - 
  (8*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 
     1])/(T*U^2) + 
  ((8*LbL*Nf*(-1 + U)*(-1 + T + U)*(4*T - 8*T^2 + 4*T^3 + U - T*U + U^2 + 
       4*U^3))/(3*U^2) + (4*(-1 + T + U)*(-1 + 3*T + 2*T^2 + 3*U - 4*T^2*U - 
       2*U^2 - 8*T*U^2 + 2*T^2*U^2 + 4*T*U^3))/(T*(-1 + U)*U^2))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, T^(-1), 0}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U^2 - 
  (32*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), 0, 0}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/U^2 + 
  (32*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/U^2 - 
  (24*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0, 0, 0}, 1])/U^2 + 
  ((-16*LbL*Nf*(-1 + U)*(4*T + U))/U^2 + (24*(-1 + U)*(5*T + 2*U))/U^2)*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((48*(-1 + U)*(2*T + U))/U^2 - (32*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), 0, T^(-1), 0}, 1] + ((-48*(-1 + U)*(2*T + U))/U^2 + 
    (32*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 
    1] + (24*T*(-1 + U)*G[{U^(-1), 0, U^(-1), 0}, 1])/U^2 - 
  (24*T*(-1 + U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/U^2 + 
  (16*LbL*Nf*(-1 + U)*(4*T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U^2 - 
  (8*(-1 + U)*(7*T + 4*U)*G[{U^(-1), U^(-1), 0, 0}, 1])/U^2 + 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U^2 + 
  (24*T*(-1 + U)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/U^2 - 
  (24*T*(-1 + U)*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/U^2 + 
  (48*(-1 + U)*(2*T + U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/U^2 - 
  (16*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   U^2 + ((-24*(-1 + U)*(2*T + U))/U^2 + (16*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((24*(-1 + U)*(2*T + U))/U^2 - (16*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  (8*(-1 + U)*(4*T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U^2 + 
  (8*(-1 + U)*(4*T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/
   U^2 - (16*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/
   U^2 + (16*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U^2 + 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/U^2 - 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   U^2 + (32*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/U^2 - 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U^2 - 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/U^2 - 
  (32*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   U^2 + (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 
      0}, 1])/U^2 + (4 + (8*Nf)/3)*Log[mm] + 
  Pi*(((4*I)*(-2*T - 2*U + 3*T*U + 2*U^2))/((-1 + U)*U) + 
    (((8*I)/3)*Nf*(-2*T - 2*U + 3*T*U + 2*U^2))/((-1 + U)*U))*Log[mm] + 
  Pi*(((-8*I)*(-1 + U)*(T + U))/U^2 - (((16*I)/3)*Nf*(-1 + U)*(T + U))/U^2)*
   G[{U^(-1)}, 1]*Log[mm] + 
  ((-4*(2 - 2*T - 6*U + 3*T*U + 4*U^2))/((-1 + U)*U) - 
    (8*Nf*(2 - 2*T - 6*U + 3*T*U + 4*U^2))/(3*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1]*Log[mm] + 
  ((-8*(-1 + U)*(T + U))/U^2 - (16*Nf*(-1 + U)*(T + U))/(3*U^2))*
   G[{U^(-1), 0}, 1]*Log[mm] + ((8*(-1 + U)*(T + U))/U^2 + 
    (16*Nf*(-1 + U)*(T + U))/(3*U^2))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  (10*Pi^2*(10*T + 4*U - 15*T*U - 6*U^2 + 4*T*U^2 + 2*U^3)*Log[T])/
   (3*(-1 + U)*U) + ((4*Nf*(-38*T - 32*U + 63*T*U + 32*U^2))/(9*(-1 + U)*U) - 
    (8*LbL*Nf*T*(12*T - 2*T^2 + 18*U - 5*T*U + 2*T^2*U - 9*U^2 + 2*T*U^2))/
     (3*U*(T + U)) - (34*T^2 + 62*T*U - 45*T^2*U + 4*U^2 - 97*T*U^2 - 4*U^3 + 
      24*T*U^3)/((-1 + U)*U*(T + U)))*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(8*T^2 - 4*T^3 - 3*U + 13*T*U - 14*T^2*U + 
       4*T^3*U + 8*U^2 - 16*T*U^2 + 6*T^2*U^2 - 6*U^3 + 6*T*U^3 + 4*U^4))/
     (U*(T + U)) + ((2*I)*(2*T^2 + 26*T^3 + 4*T*U + 54*T^2*U - 47*T^3*U + 
       2*U^2 + 42*T*U^2 - 90*T^2*U^2 + 24*T^3*U^2 - 10*U^3 - 75*T*U^3 + 
       28*T^2*U^3 + 16*U^4 + 20*T*U^4 + 12*T^2*U^4 - 8*U^5 + 12*T*U^5))/
     ((-1 + U)*U*(T + U)^2))*Log[T] + 
  Pi*(((4*I)*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/U^2)*
   G[{T^(-1)}, 1]*Log[T] + (20*Pi^2*(-1 + U)*(5*T + 2*U)*G[{U^(-1)}, 1]*
    Log[T])/(3*U^2) + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/
     U^2 - ((4*I)*(1 - 4*T - T^2 - 4*U + 8*T*U - 2*T^2*U + 5*U^2 - 10*T*U^2 + 
       6*T^2*U^2 - 2*U^3 + 9*T*U^3 - 2*T^2*U^3 - 4*T*U^4 + T^2*U^4 + T*U^5))/
     (T*(-1 + U)*U^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((-8*Nf*(19*T + 19*U - 44*T*U - 44*U^2 + 28*T*U^2 + 25*U^3))/
     (9*(-1 + U)*U^2) - (8*LbL*Nf*(12*T^2 - 10*T^3 + 4*T^4 + 18*T*U - 
       26*T^2*U + 26*T^3*U - 8*T^4*U + 3*U^2 - 25*T*U^2 + 34*T^2*U^2 - 
       22*T^3*U^2 + 4*T^4*U^2 - 3*U^3 + 15*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       6*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*U^2*(T + U)) - 
    (2*(-2*T^2 + 5*T^3 - 4*T*U + 31*T^2*U - 4*T^3*U - 2*U^2 + 47*T*U^2 - 
       54*T^2*U^2 - 16*T^3*U^2 + 45*U^3 - 84*T*U^3 + 5*T^2*U^3 + 22*T^3*U^3 - 
       106*U^4 + 22*T*U^4 + 22*T^2*U^4 + 73*U^5 + 14*T*U^5 + 12*T^2*U^5 - 
       10*U^6 + 12*T*U^6))/((-1 + U)*U^2*(T + U)^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((8*Nf*(2*T - 2*T^2 + 3*U - 8*T*U + 3*T^2*U - 8*U^2 + 7*T*U^2 + 5*U^3))/
     (3*(-1 + U)*U*(T + U)) + (8*LbL*Nf*(-4*T^3 + 4*T^4 - 3*T*U - 6*T^2*U + 
       14*T^3*U - 4*T^4*U + 3*U^2 + T*U^2 + 14*T^2*U^2 - 4*T^3*U^2 - 3*U^3 + 
       4*T*U^3 + 4*T^2*U^3 + 4*T*U^4))/(3*U*(T + U)^2) - 
    (2*(-16*T^2 + 18*T^3 - 27*T*U + 82*T^2*U - 29*T^3*U - 35*U^2 + 
       100*T*U^2 - 90*T^2*U^2 + 2*T^3*U^2 + 84*U^3 - 88*T*U^3 + 6*T^2*U^3 - 
       51*U^4 + 6*T*U^4 + 2*U^5))/((-1 + U)*U*(T + U)^2))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 
       9*T^2*U + 30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 
       30*T^3*U^2 + 12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 
       6*T*U^4 + 12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(U^2*(T + U)^2) - 
    ((4*I)*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 16*T^3*U - 19*T^4*U + 
       10*T^5*U - 4*T^6*U - 3*T*U^2 + 24*T^2*U^2 - 32*T^3*U^2 + 12*T^4*U^2 - 
       11*T^5*U^2 + 2*T^6*U^2 - U^3 + 16*T*U^3 - 38*T^2*U^3 - 2*T^3*U^3 - 
       4*T^4*U^3 + 8*T^5*U^3 + 4*U^4 - 13*T*U^4 + 4*T^2*U^4 + 14*T^3*U^4 + 
       14*T^4*U^4 - T^5*U^4 - 5*U^5 - 12*T*U^5 + 10*T^2*U^5 + 14*T^3*U^5 - 
       4*T^4*U^5 + 2*U^6 + 11*T*U^6 + 8*T^2*U^6 - 6*T^3*U^6 + 2*T*U^7 - 
       4*T^2*U^7 - T*U^8))/(T*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T] + ((4*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2))*
   G[{T^(-1), 0}, 1]*Log[T] + 
  ((-4*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  ((16*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0}, 1]*Log[T])/U^2 + 
  ((16*Nf*(-1 + U)*(T + U))/(3*U^2) + 
    (8*LbL*Nf*(-1 + U)*(-4*T + 12*T^2 - 12*T^3 + 4*T^4 + 2*U + 6*T*U - 
       9*T^2*U + 4*T^3*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U^2) + 
    (4*(-1 + 4*T + 3*T^2 + 2*T^3 + 4*U - 6*T*U - 6*T^2*U - 4*T^3*U - 5*U^2 + 
       4*T*U^2 + 2*T^3*U^2 + 2*U^3 - 4*T*U^3 + 2*T^2*U^3 + 2*T*U^4))/
     (T*(-1 + U)*U^2))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T])/U^2 + 
  ((16*Nf*(-1 + U)*(T + U))/(3*U^2) - 
    (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/(3*U^2) + 
    (4*(-1 + 4*T - T^2 + 4*U - 6*T*U + 8*T^2*U - 5*U^2 - 2*T*U^2 - 
       9*T^2*U^2 + 2*U^3 + 4*T*U^3 + 2*T^2*U^3 - 2*T*U^4 + 2*T^2*U^4 + 
       2*T*U^5))/(T*(-1 + U)*U^2))*G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/U^2 + 
  ((-16*Nf*(-1 + U)*(T + U))/(3*U^2) + 
    (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/(3*U^2) - 
    (4*(1 - 4*T + T^2 - 3*U + 2*T*U - 9*T^2*U + 2*U^2 + 2*T*U^2 + 3*T^2*U^2 - 
       T*U^3 + T^2*U^3 + T*U^4))/(T*U^2))*G[{U^(-1), (T + U)^(-1)}, 1]*
   Log[T] + ((-4*(-1 + U)*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 
       14*T^3*U - 11*T^4*U + 12*T^5*U - 3*T*U^2 + 18*T^2*U^2 - 3*T^3*U^2 + 
       28*T^4*U^2 - U^3 + 10*T*U^3 + T^2*U^3 + 32*T^3*U^3 + 2*U^4 + 
       10*T*U^4 + 18*T^2*U^4 + 4*T*U^5))/(T*U^2*(T + U)^3) - 
    (8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 9*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U^2*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 6*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 - U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U^2*(T + U)^2) + 
    (4*(-T^3 + 4*T^4 - 2*T^6 - 3*T^2*U + 15*T^3*U - 13*T^4*U - 2*T^5*U + 
       2*T^6*U - 3*T*U^2 + 21*T^2*U^2 - 38*T^3*U^2 + 15*T^4*U^2 + 7*T^5*U^2 - 
       U^3 + 13*T*U^3 - 33*T^2*U^3 + 34*T^3*U^3 + 10*T^4*U^3 - T^5*U^3 + 
       3*U^4 - 22*T*U^4 + 19*T^2*U^4 + 8*T^3*U^4 - 4*T^4*U^4 - 2*U^5 + 
       12*T*U^5 + 4*T^2*U^5 - 6*T^3*U^5 + T*U^6 - 4*T^2*U^6 - T*U^7))/
     (T*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((4*(-1 + T + U)*(T - 3*T^2 + 2*T^3 + U - 6*T*U + 6*T^2*U - 4*T^3*U - 
       3*U^2 + 2*T*U^2 - 4*T^2*U^2 + 2*T^3*U^2 + 2*U^3 + 8*T*U^3 + 
       2*T^2*U^3 - 4*T*U^4))/(T*(-1 + U)*U^2*(T + U)) - 
    (8*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^3 + 8*T^4 - 4*T^5 - 9*T^2*U + 
       17*T^3*U - 8*T^4*U - 6*T*U^2 + 9*T^2*U^2 - 4*T^3*U^2 + U^3 + T*U^3 + 
       4*T^2*U^3 + U^4 + 8*T*U^4 + 4*U^5))/(3*U^2*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (16*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U^2 + 
  (24*T*(-1 + U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/U^2 + 
  (8*(-1 + U)*(7*T + 4*U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/U^2 + 
  (24*T*(-1 + U)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/U^2 - 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U^2 + 
  (24*(-1 + U)*(2*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/U^2 - 
  (8*(-1 + U)*(4*T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/
   U^2 + (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/U^2 + 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/U^2 + 
  ((4*(-2*T - 2*U + 3*T*U + 2*U^2))/((-1 + U)*U) + 
    (8*Nf*(-2*T - 2*U + 3*T*U + 2*U^2))/(3*(-1 + U)*U))*Log[mm]*Log[T] + 
  ((-8*(-1 + U)*(T + U))/U^2 - (16*Nf*(-1 + U)*(T + U))/(3*U^2))*
   G[{U^(-1)}, 1]*Log[mm]*Log[T] - 
  ((2*I)*Pi*(10*T + 4*U - 15*T*U - 6*U^2 + 4*T*U^2 + 2*U^3)*Log[T]^2)/
   ((-1 + U)*U) + ((-4*Nf*(-2*T - 2*U + 3*T*U + 2*U^2))/(3*(-1 + U)*U) - 
    (-20*T - 8*U + 25*T*U + 8*U^2)/((-1 + U)*U))*Log[T]^2 - 
  ((4*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1)}, 1]*Log[T]^2)/U^2 + 
  ((8*Nf*(-1 + U)*(T + U))/(3*U^2) + 
    (4*(6*T + 3*U - 9*T*U - 4*U^2 + 2*T*U^2 + U^3))/((-1 + U)*U))*
   G[{U^(-1)}, 1]*Log[T]^2 - (4*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0}, 1]*
    Log[T]^2)/U^2 + (4*(-1 + U)*(7*T + 4*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/
   U^2 + ((2*(-T + 2*T^2 - 13*U + 13*T*U + 11*U^2 - 12*T*U^2))/
     ((-1 + T)*(T + U)) - (8*LbL*Nf*(12*T - 2*T^2 + 18*U - 5*T*U + 2*T^2*U - 
       9*U^2 + 2*T*U^2))/(3*(T + U)))*Log[U] + 
  Pi^2*((-4*LbL*Nf*(8*T + 2*U - 20*T*U - 7*U^2 + 18*T*U^2 + 5*U^3))/
     (3*(-1 + U)^2*U) + (2*(-28*T - 8*U + 69*T*U + 25*U^2 - 57*T*U^2 - 
       23*U^3 + 11*T*U^3 + 5*U^4 + T*U^4 + U^5))/(3*(-1 + U)^2*U))*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(8*T^2 - 4*T^3 - 3*U + 13*T*U - 14*T^2*U + 
       4*T^3*U + 8*U^2 - 16*T*U^2 + 6*T^2*U^2 - 6*U^3 + 6*T*U^3 + 4*U^4))/
     (U*(T + U)) + ((4*I)*(T^2 + 5*T^3 + 2*T*U + 9*T^2*U - 14*T^3*U + U^2 + 
       9*T*U^2 - 24*T^2*U^2 + 12*T^3*U^2 - 7*U^3 - 24*T*U^3 + 14*T^2*U^3 + 
       10*U^4 + 10*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5))/
     ((-1 + U)*U*(T + U)^2))*Log[U] + 
  Pi*(((4*I)*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/U^2)*
   G[{T^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-1 + T)*(-24*T^2 - 4*T^3 + 4*T^4 - 24*T*U + 37*T^2*U + 
       14*T^3*U - 8*T^4*U - 3*U^2 + 41*T*U^2 + 19*T^2*U^2 - 16*T^3*U^2 + 
       4*T^4*U^2 + 6*U^3 + 9*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 3*U^4 - 
       12*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*T*(-1 + U)*U*(T + U)) - 
    (4*(-T^2 - 13*T^3 + 14*T^4 - 2*T*U - 26*T^2*U + 52*T^3*U - 23*T^4*U - 
       U^2 - 25*T*U^2 + 71*T^2*U^2 - 58*T^3*U^2 + 13*T^4*U^2 + 48*T*U^3 - 
       67*T^2*U^3 + 17*T^3*U^3 + 3*U^4 - 22*T*U^4 + 13*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 3*T*U^5 + 6*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*G[{T^(-1)}, 1]*
   Log[U] + Pi^2*((8*LbL*Nf*(-1 + U)*(4*T + U))/(3*U^2) + 
    (4*(-1 + U)*(14*T + 5*U))/(3*U^2))*G[{U^(-1)}, 1]*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/
     U^2 - ((4*I)*(-1 + 4*T + 3*T^2 + 3*U - 2*T*U - 11*T^2*U - 2*U^2 - 
       2*T*U^2 + 3*T^2*U^2 - T*U^3 + T^2*U^3 + T*U^4))/(T*U^2))*
   G[{U^(-1)}, 1]*Log[U] + ((-8*Nf*(-1 + U))/(3*(T + U)) + 
    (2*(-18*T^2 + 18*T^3 - 29*T*U + 72*T^2*U - 18*T^3*U - 35*U^2 + 76*T*U^2 - 
       56*T^2*U^2 + 2*T^3*U^2 + 70*U^3 - 51*T*U^3 + 6*T^2*U^3 - 37*U^4 + 
       6*T*U^4 + 2*U^5))/((-1 + U)*U*(T + U)^2) - 
    (8*LbL*Nf*(-24*T^2 + 28*T^3 - 4*T^4 - 39*T*U + 111*T^2*U - 60*T^3*U + 
       8*T^4*U - 21*U^2 + 122*T*U^2 - 137*T^2*U^2 + 18*T^3*U^2 - 4*T^4*U^2 + 
       51*U^3 - 105*T*U^3 + 10*T^2*U^3 - 4*T^3*U^3 - 30*U^4 + 4*T^2*U^4 + 
       4*T*U^5))/(3*(-1 + U)*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 
       9*T^2*U + 30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 
       30*T^3*U^2 + 12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 
       6*T*U^4 + 12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(U^2*(T + U)^2) - 
    ((4*I)*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 16*T^3*U - 19*T^4*U + 
       10*T^5*U - 4*T^6*U - 3*T*U^2 + 24*T^2*U^2 - 32*T^3*U^2 + 12*T^4*U^2 - 
       11*T^5*U^2 + 2*T^6*U^2 - U^3 + 16*T*U^3 - 38*T^2*U^3 - 2*T^3*U^3 - 
       4*T^4*U^3 + 8*T^5*U^3 + 4*U^4 - 13*T*U^4 + 4*T^2*U^4 + 14*T^3*U^4 + 
       14*T^4*U^4 - T^5*U^4 - 5*U^5 - 12*T*U^5 + 10*T^2*U^5 + 14*T^3*U^5 - 
       4*T^4*U^5 + 2*U^6 + 11*T*U^6 + 8*T^2*U^6 - 6*T^3*U^6 + 2*T*U^7 - 
       4*T^2*U^7 - T*U^8))/(T*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[U] + ((4*(1 - 4*T + 5*T^2 - 2*T^3 - 5*U + 18*T*U + 5*T^2*U + 6*T^3*U + 
       9*U^2 - 16*T*U^2 - 34*T^2*U^2 - 6*T^3*U^2 - 7*U^3 - 3*T*U^3 + 
       18*T^2*U^3 + 2*T^3*U^3 + 2*U^4 + 5*T*U^4 - T^2*U^4 + T*U^5 - T^2*U^5 - 
       T*U^6))/(T*(-1 + U)^2*U^2) + 
    (8*LbL*Nf*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + U - 66*T*U + 45*T^2*U - 
       40*T^3*U + 12*T^4*U - 15*U^2 + 150*T*U^2 - 63*T^2*U^2 + 48*T^3*U^2 - 
       12*T^4*U^2 + 48*U^3 - 134*T*U^3 + 39*T^2*U^3 - 24*T^3*U^3 + 
       4*T^4*U^3 - 44*U^4 + 18*T*U^4 - 9*T^2*U^4 + 4*T^3*U^4 + 21*U^5 - 
       12*T*U^5 - 15*U^6 + 4*T*U^6 + 4*U^7))/(3*(-1 + U)^2*U^2))*
   G[{T^(-1), 0}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2) - 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U^2))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2) + 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U^2))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0}, 1]*Log[U])/U^2 + 
  ((8*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U^2) - 
    (4*(-1 + 4*T + 3*T^2 + 3*U - 2*T*U - 11*T^2*U - 2*U^2 - 2*T*U^2 + 
       3*T^2*U^2 - T*U^3 + T^2*U^3 + T*U^4))/(T*U^2))*G[{U^(-1), 0}, 1]*
   Log[U] - ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/
   U^2 + ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/
   U^2 + ((-8*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/
     (3*U^2) + (4*(-1 + 4*T + 3*T^2 + 3*U - 2*T*U - 11*T^2*U - 2*U^2 - 
       2*T*U^2 + 3*T^2*U^2 - T*U^3 + T^2*U^3 + T*U^4))/(T*U^2))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 9*T^2*U - 66*T^3*U + 
       69*T^4*U - 48*T^5*U + 12*T^6*U + 6*T*U^2 - 105*T^2*U^2 + 192*T^3*U^2 - 
       147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 - 2*U^3 - 60*T*U^3 + 
       252*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 4*T^6*U^3 + 
       144*T*U^4 - 252*T^2*U^4 + 144*T^3*U^4 - 69*T^4*U^4 + 12*T^5*U^4 + 
       18*U^5 - 138*T*U^5 + 96*T^2*U^5 - 54*T^3*U^5 + 12*T^4*U^5 - 26*U^6 + 
       60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 
       15*U^8 + 12*T*U^8 + 4*U^9))/(3*(-1 + U)^2*U^2*(T + U)^2) - 
    (4*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 17*T^3*U + 23*T^4*U - 
       3*T^5*U + 6*T^6*U + 3*T*U^2 - 27*T^2*U^2 + 48*T^3*U^2 + 13*T^4*U^2 - 
       10*T^5*U^2 - 6*T^6*U^2 + U^3 - 19*T*U^3 + 62*T^2*U^3 + 30*T^3*U^3 - 
       94*T^4*U^3 + 2*T^6*U^3 - 5*U^4 + 29*T*U^4 - 6*T^2*U^4 - 160*T^3*U^4 + 
       50*T^4*U^4 + 6*T^5*U^4 + 9*U^5 + 7*T*U^5 - 88*T^2*U^5 + 90*T^3*U^5 + 
       8*T^4*U^5 - 2*T^5*U^5 - 7*U^6 - 40*T*U^6 + 54*T^2*U^6 + 8*T^3*U^6 - 
       8*T^4*U^6 + 2*U^7 + 20*T*U^7 + 6*T^2*U^7 - 12*T^3*U^7 + 2*T*U^8 - 
       8*T^2*U^8 - 2*T*U^9))/(T*(-1 + U)^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 33*T^2*U - 66*T^3*U + 
       69*T^4*U - 48*T^5*U + 12*T^6*U + 48*T*U^2 - 177*T^2*U^2 + 
       192*T^3*U^2 - 147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 + 16*U^3 - 
       186*T*U^3 + 324*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 
       4*T^6*U^3 - 54*U^4 + 270*T*U^4 - 276*T^2*U^4 + 144*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 72*U^5 - 180*T*U^5 + 96*T^2*U^5 - 
       54*T^3*U^5 + 12*T^4*U^5 - 44*U^6 + 60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 
       21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 15*U^8 + 12*T*U^8 + 4*U^9))/
     (3*(-1 + U)^2*U^2*(T + U)^2) + 
    (4*(-T^3 + 4*T^4 - T^5 - 2*T^6 - 3*T^2*U + 17*T^3*U - 29*T^4*U + 
       5*T^5*U + 6*T^6*U - 3*T*U^2 + 27*T^2*U^2 - 93*T^3*U^2 + 87*T^4*U^2 - 
       3*T^5*U^2 - 6*T^6*U^2 - U^3 + 19*T*U^3 - 106*T^2*U^3 + 227*T^3*U^3 - 
       100*T^4*U^3 - 13*T^5*U^3 + 2*T^6*U^3 + 5*U^4 - 62*T*U^4 + 
       212*T^2*U^4 - 233*T^3*U^4 + 12*T^4*U^4 + 9*T^5*U^4 - 9*U^5 + 
       108*T*U^5 - 192*T^2*U^5 + 57*T^3*U^5 + 18*T^4*U^5 - T^5*U^5 + 7*U^6 - 
       88*T*U^6 + 50*T^2*U^6 + 20*T^3*U^6 - 4*T^4*U^6 - 2*U^7 + 24*T*U^7 + 
       12*T^2*U^7 - 6*T^3*U^7 + 3*T*U^8 - 4*T^2*U^8 - T*U^9))/
     (T*(-1 + U)^2*U^2*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-4*(-1 + T + U)*(-T + 3*T^2 + 2*T^3 - U + 6*T*U - 2*T^2*U - 4*T^3*U + 
       3*U^2 - 10*T*U^2 - 4*T^2*U^2 + 2*T^3*U^2 - 2*U^3 + 8*T*U^3 + 
       2*T^2*U^3 - 4*T*U^4))/(T*(-1 + U)*U^2*(T + U)) + 
    (8*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^3 + 8*T^4 - 4*T^5 - 9*T^2*U + 
       17*T^3*U - 8*T^4*U - 6*T*U^2 + 9*T^2*U^2 - 4*T^3*U^2 + U^3 + T*U^3 + 
       4*T^2*U^3 + U^4 + 8*T*U^4 + 4*U^5))/(3*U^2*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U^2 - 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U^2 + 
  ((48*(-1 + U)*(2*T + U))/U^2 - (32*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-24*(-1 + U)*(2*T + U))/U^2 + (16*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U^2 + 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U^2 + 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U^2 + 
  ((-24*(-1 + U)*(2*T + U))/U^2 + (16*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U^2 - 
  ((4*I)*Pi*(10*T + 4*U - 15*T*U - 6*U^2 + 4*T*U^2 + 2*U^3)*Log[T]*Log[U])/
   ((-1 + U)*U) + 
  ((8*LbL*Nf*T*(8*T^2 - 4*T^3 - 3*U + 13*T*U - 14*T^2*U + 4*T^3*U + 8*U^2 - 
       16*T*U^2 + 6*T^2*U^2 - 6*U^3 + 6*T*U^3 + 4*U^4))/(3*U*(T + U)) + 
    (4*(T^2 + 5*T^3 + 2*T*U + 9*T^2*U - 14*T^3*U + U^2 + 9*T*U^2 - 
       24*T^2*U^2 + 12*T^3*U^2 - 7*U^3 - 24*T*U^3 + 14*T^2*U^3 + 10*U^4 + 
       10*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5))/((-1 + U)*U*(T + U)^2))*
   Log[T]*Log[U] + ((4*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] - ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*
    G[{U^(-1)}, 1]*Log[T]*Log[U])/U^2 + 
  ((8*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U^2) - 
    (4*(-1 + 4*T + 3*T^2 + 3*U - 2*T*U - 11*T^2*U - 2*U^2 - 2*T*U^2 + 
       3*T^2*U^2 - T*U^3 + T^2*U^3 + T*U^4))/(T*U^2))*G[{U^(-1)}, 1]*Log[T]*
   Log[U] + ((-8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 
       9*T^2*U + 30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 
       30*T^3*U^2 + 12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 
       6*T*U^4 + 12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U^2*(T + U)^2) - 
    (4*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 16*T^3*U - 19*T^4*U + 
       10*T^5*U - 4*T^6*U - 3*T*U^2 + 24*T^2*U^2 - 32*T^3*U^2 + 12*T^4*U^2 - 
       11*T^5*U^2 + 2*T^6*U^2 - U^3 + 16*T*U^3 - 38*T^2*U^3 - 2*T^3*U^3 - 
       4*T^4*U^3 + 8*T^5*U^3 + 4*U^4 - 13*T*U^4 + 4*T^2*U^4 + 14*T^3*U^4 + 
       14*T^4*U^4 - T^5*U^4 - 5*U^5 - 12*T*U^5 + 10*T^2*U^5 + 14*T^3*U^5 - 
       4*T^4*U^5 + 2*U^6 + 11*T*U^6 + 8*T^2*U^6 - 6*T^3*U^6 + 2*T*U^7 - 
       4*T^2*U^7 - T*U^8))/(T*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T]*Log[U] - (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/
   U^2 - (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U^2 + 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U^2 - 
  (2*(10*T + 4*U - 15*T*U - 6*U^2 + 4*T*U^2 + 2*U^3)*Log[T]^2*Log[U])/
   ((-1 + U)*U) - (4*(-1 + U)*(5*T + 2*U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/
   U^2 + ((24*LbL*Nf*(8*T + 2*U - 20*T*U - 7*U^2 + 18*T*U^2 + 5*U^3))/
     ((-1 + U)^2*U) - (4*(4*T + 16*U - 13*T*U - 22*U^2 - 7*T*U^2 + 4*U^3 + 
       2*T*U^3 + 2*T*U^4 + 2*U^5))/((-1 + U)^2*U))*Zeta[3] + 
  ((-48*LbL*Nf*(-1 + U)*(4*T + U))/U^2 + (8*(-1 + U)*(2*T + 5*U))/U^2)*
   G[{U^(-1)}, 1]*Zeta[3], -5 - (76*Nf)/9 + 
  Pi^3*((((4*I)/3)*LbL*Nf*(6 - 11*T + 8*T^2 + 2*U - 5*T*U))/(-1 + T)^2 + 
    (((2*I)/3)*(14 - 25*T + 12*T^2 + T^4 + 4*U - 11*T*U + 4*T^2*U + T^3*U))/
     (-1 + T)^2) + Pi*((((4*I)/9)*Nf*(13*T + 38*U))/(-1 + T) - 
    (I*(28 - 9*T - 20*T^2 - 18*U + 5*T*U + 24*T^2*U - 10*U^2))/
     ((-1 + T)*(-1 + U)) - ((8*I)/3)*LbL*Nf*(-18 - 9*T - 3*U + 2*T*U + 
      2*U^2)) + Pi^2*((-8*Nf*(T + 2*U))/(9*(-1 + T)) - 
    (4*LbL*Nf*(-15*T + 24*T^2 - 15*T*U + 40*T^2*U - 45*T^3*U + 20*T^4*U - 
       9*U^2 + 50*T*U^2 - 80*T^2*U^2 + 30*T^3*U^2 + 25*U^3 - 55*T*U^3 + 
       30*T^2*U^3 - 20*U^4 + 20*T*U^4))/(9*(-1 + T)*(T + U)) - 
    (2*(-7*T^2 + 7*T^3 - 14*T*U + 56*T^2*U - 26*T^3*U - 19*T^4*U - 7*U^2 - 
       59*T*U^2 + 13*T^2*U^2 + 23*T^3*U^2 + 30*T^4*U^2 + 12*U^3 - 76*T*U^3 + 
       43*T^2*U^3 + 30*T^3*U^3 - 55*U^4 + 61*T*U^4))/
     (3*(-1 + T)*U*(T + U)^2)) + Pi^3*(((-4*I)*(-2 + T - U))/T - 
    (((8*I)/3)*LbL*Nf*(-3 + 2*T - U))/T)*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf*(T + U))/(9*T) - (4*LbL*Nf*(-33 + 46*T + 15*T^2 - 30*T^3 + 
       20*T^4 + 13*U - 15*T^2*U + 20*T^3*U))/(9*T) + 
    (2*(-7 + 14*T - 7*T^2 + 14*U - 14*T*U + 17*U^2 - 40*T*U^2 + 49*T^2*U^2 - 
       26*T^3*U^2 + 4*T^4*U^2 + 2*U^3 + 14*T*U^3 - 12*T^2*U^3 + 4*T^3*U^3))/
     (3*(-1 + T)*T*U^2))*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(-19*T + 22*T^2 - 19*U + 25*T*U))/((-1 + T)*T) - 
    (((8*I)/3)*LbL*Nf*(-15*T + 6*T^2 - 12*U - 6*T*U + 7*T^2*U - 5*T^3*U + 
       4*T^4*U - 6*U^2 + 11*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 
       13*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(T*(T + U)) - 
    ((2*I)*(2*T^2 - 2*T^3 + 4*T*U - 48*T^2*U + 67*T^3*U - 12*T^4*U - 
       10*T^5*U + 2*U^2 - 6*T*U^2 - 5*T^2*U^2 + 5*T^3*U^2 + 2*T^4*U^2 + 
       12*T^5*U^2 - 8*U^3 + 5*T*U^3 - 2*T^2*U^3 + 10*T^3*U^3 + 12*T^4*U^3 + 
       5*U^4 - 19*T*U^4 + 22*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*
   G[{T^(-1)}, 1] + 
  Pi^2*((-20*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(9*T) - 
    (2*(-1 + U)*(7 - 7*T - 7*U - 7*T*U - 24*U^2 + 30*T*U^2 + 20*U^3))/
     (3*T*U^2))*G[{U^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + U)*(15*T - 21*T^2 - 3*T^3 + 18*U - 18*T*U + 
       7*T^2*U - 11*T^3*U + 4*T^4*U + 9*U^2 + 8*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 + U^3 - 7*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/
     ((-1 + T)*U*(T + U)) - ((4*I)*(T^2 - T^3 + 2*T*U - T^2*U + 3*T^3*U - 
       2*T^4*U + U^2 + 19*T*U^2 - 2*T^2*U^2 - 15*T^3*U^2 - 3*T^4*U^2 - 
       5*U^3 - T*U^3 - 11*T^2*U^3 + 7*T^3*U^3 + 6*T^4*U^3 + 16*U^4 - 
       33*T*U^4 + 11*T^2*U^4 + 6*T^3*U^4 - 11*U^5 + 13*T*U^5))/
     ((-1 + T)*U^2*(T + U)^2))*G[{U^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T + U)*(-18 - 9*T - 3*U + 2*T*U + 2*U^2))/(3*(T + U)) - 
    (4*Nf*(-32 + 32*T + 13*T^2 - 6*U + 57*T*U + 38*U^2))/
     (9*(-1 + T)*(T + U)) + (-32 + 58*T - 7*T^2 - 20*T^3 + 56*U - 53*T*U - 
      17*T^2*U + 24*T^3*U - 14*U^2 - 9*T*U^2 + 24*T^2*U^2 - 10*U^3)/
     ((-1 + T)*(-1 + U)*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(6 - 11*T + 8*T^2 - 3*U + 3*T*U - 3*U^2))/
     ((-1 + T)*(T + U)) + ((2*I)*(4*T - 4*T^2 + 4*U - 14*T*U + 7*T^2*U - 
       8*U^2 + 11*T*U^2 + 6*U^3))/((-1 + T)*U*(T + U)))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 
       12*T^2*U + 6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (9*T*(T + U)^2) - (2*(-7*T^3 + 14*T^4 - 7*T^5 - 21*T^2*U + 56*T^3*U - 
       35*T^4*U - 21*T*U^2 + 84*T^2*U^2 + 34*T^3*U^2 - 174*T^4*U^2 + 
       90*T^5*U^2 - 25*T^6*U^2 + 5*T^7*U^2 - 7*U^3 + 56*T*U^3 + 12*T^2*U^3 - 
       306*T^3*U^3 + 300*T^4*U^3 - 110*T^5*U^3 + 20*T^6*U^3 + 14*U^4 + 
       87*T*U^4 - 374*T^2*U^4 + 380*T^3*U^4 - 200*T^4*U^4 + 30*T^5*U^4 + 
       17*U^5 - 226*T*U^5 + 330*T^2*U^5 - 190*T^3*U^5 + 20*T^4*U^5 - 44*U^6 + 
       120*T*U^6 - 95*T^2*U^6 + 5*T^3*U^6 + 20*U^7 - 20*T*U^7))/
     (3*(-1 + T)*T*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-4*(-24 + 7*T - 17*U))/(3*T) - (8*LbL*Nf*(-3 + 2*T - U))/(3*T))*
   G[{T^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-12 + 16*T + 6*T^2 - 12*T^3 + 8*T^4 + 10*U - 
       6*T^2*U + 8*T^3*U + 3*U^2 - 6*T*U^2 - 9*U^3 + 4*T*U^3 + 4*U^4))/T - 
    ((4*I)*(-2 + 4*T - 2*T^2 + 4*U - 4*T*U + 6*U^2 - 22*T*U^2 + 27*T^2*U^2 - 
       11*T^3*U^2 + T^4*U^2 + 10*T*U^3 - 9*T^2*U^3 + T^3*U^3 + 4*U^4 - 
       4*T*U^4))/((-1 + T)*T*U^2))*G[{T^(-1), 0}, 1] + 
  ((-8*Nf*(-19*T + 22*T^2 - 19*U + 25*T*U))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-15*T + 6*T^2 - 12*U - 6*T*U + 7*T^2*U - 5*T^3*U + 4*T^4*U - 
       6*U^2 + 11*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 13*T*U^3 + 
       6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*T*(T + U)) - 
    (2*(2*T^2 - 2*T^3 + 4*T*U - 48*T^2*U + 67*T^3*U - 12*T^4*U - 10*T^5*U + 
       2*U^2 - 6*T*U^2 - 5*T^2*U^2 + 5*T^3*U^2 + 2*T^4*U^2 + 12*T^5*U^2 - 
       8*U^3 + 5*T*U^3 - 2*T^2*U^3 + 10*T^3*U^3 + 12*T^4*U^3 + 5*U^4 - 
       19*T*U^4 + 22*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*G[{T^(-1), 0}, 1] - 
  (8*Pi^2*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T + 
  Pi*((((16*I)/3)*Nf*(T + U))/T - (((8*I)/3)*LbL*Nf*(-1 + T)*
      (3 + T - 2*T^2 + 4*T^3 + U + T*U + 4*T^2*U))/T + 
    ((4*I)*(1 - 2*T + T^2 - 2*U + 2*T*U + U^2 - 14*T*U^2 + 17*T^2*U^2 - 
       4*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 4*T*U^3 + 2*T^3*U^3))/
     ((-1 + T)*T*U^2))*G[{T^(-1), T^(-1)}, 1] + 
  (4*Pi^2*(-5 + T - 4*U)*G[{T^(-1), (T + U)^(-1)}, 1])/T + 
  Pi*(((-8*I)*LbL*Nf*(-1 + 2*T + U))/T - 
    ((8*I)*(-1 + T + 2*U + U^2 + 2*T*U^2 + U^3))/(T*U^2))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((8*Nf*(-19*T + 22*T^2 - 19*U + 25*T*U))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-15*T + 6*T^2 - 12*U - 6*T*U + 7*T^2*U - 5*T^3*U + 4*T^4*U - 
       6*U^2 + 11*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 13*T*U^3 + 
       6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*T*(T + U)) + 
    (2*(2*T^2 - 2*T^3 + 4*T*U - 48*T^2*U + 67*T^3*U - 12*T^4*U - 10*T^5*U + 
       2*U^2 - 6*T*U^2 - 5*T^2*U^2 + 5*T^3*U^2 + 2*T^4*U^2 + 12*T^5*U^2 - 
       8*U^3 + 5*T*U^3 - 2*T^2*U^3 + 10*T^3*U^3 + 12*T^4*U^3 + 5*U^4 - 
       19*T*U^4 + 22*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1)}, 1] + (8*Pi^2*(T + U)*G[{U^(-1), 0}, 1])/(3*T) + 
  Pi*(((-4*I)*(2 - 6*T + 6*T^2 - 2*T^3 - 4*U + 8*T*U - 4*T^2*U - 6*U^2 + 
       36*T*U^2 - 56*T^2*U^2 + 27*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 16*U^3 - 
       30*T*U^3 + 29*T^2*U^3 - 12*T^3*U^3 + T^4*U^3 - 8*U^4 + 16*T*U^4 - 
       8*T^2*U^4))/((-1 + T)^2*T*U^2) + 
    (((8*I)/3)*LbL*Nf*(-6 + 52*T - 77*T^2 + 40*T^3 + 19*T^4 - 14*T^5 + 
       4*T^6 + 10*U - 8*T*U - 23*T^2*U + 10*T^3*U - 11*T^4*U + 4*T^5*U + 
       6*U^2 - 24*T*U^2 + 30*T^2*U^2 - 12*T^3*U^2 - 18*U^3 + 44*T*U^3 - 
       34*T^2*U^3 + 8*T^3*U^3 + 8*U^4 - 16*T*U^4 + 8*T^2*U^4))/
     ((-1 + T)^2*T))*G[{U^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + U)*(15*T - 21*T^2 - 3*T^3 + 18*U - 18*T*U + 7*T^2*U - 
       11*T^3*U + 4*T^4*U + 9*U^2 + 8*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + U^3 - 
       7*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*(-1 + T)*U*(T + U)) - 
    (4*(T^2 - T^3 + 2*T*U - T^2*U + 3*T^3*U - 2*T^4*U + U^2 + 19*T*U^2 - 
       2*T^2*U^2 - 15*T^3*U^2 - 3*T^4*U^2 - 5*U^3 - T*U^3 - 11*T^2*U^3 + 
       7*T^3*U^3 + 6*T^4*U^3 + 16*U^4 - 33*T*U^4 + 11*T^2*U^4 + 6*T^3*U^4 - 
       11*U^5 + 13*T*U^5))/((-1 + T)*U^2*(T + U)^2))*G[{U^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/T - 
    ((4*I)*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), U^(-1)}, 1] + ((8*I)*Pi*(-1 + U)*(1 + U)*(-1 + T + 2*U)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
  ((8*LbL*Nf*(-1 + U)*(15*T - 21*T^2 - 3*T^3 + 18*U - 18*T*U + 7*T^2*U - 
       11*T^3*U + 4*T^4*U + 9*U^2 + 8*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + U^3 - 
       7*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*(-1 + T)*U*(T + U)) + 
    (4*(T^2 - T^3 + 2*T*U - T^2*U + 3*T^3*U - 2*T^4*U + U^2 + 19*T*U^2 - 
       2*T^2*U^2 - 15*T^3*U^2 - 3*T^4*U^2 - 5*U^3 - T*U^3 - 11*T^2*U^3 + 
       7*T^3*U^3 + 6*T^4*U^3 + 16*U^4 - 33*T*U^4 + 11*T^2*U^4 + 6*T^3*U^4 - 
       11*U^5 + 13*T*U^5))/((-1 + T)*U^2*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] - (8*Pi^2*(T + U)*G[{(T + U)^(-1), 0}, 1])/
   (3*T) + ((8*Nf*(-2 + 2*T + T^2 + 3*T*U + 2*U^2))/(3*(-1 + T)*(T + U)) + 
    (16*LbL*Nf*(-9 + 21*T - 21*T^2 + 12*U - 18*T*U + 13*T^2*U - 11*T^3*U + 
       4*T^4*U + 6*U^2 + 17*T*U^2 - 20*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 
       13*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*(-1 + T)*(T + U)) + 
    (2*(2*T^2 - 2*T^3 + 18*T^2*U - 9*T^3*U - 16*T^4*U - 2*U^2 - 80*T*U^2 + 
       44*T^2*U^2 + 16*T^3*U^2 + 24*T^4*U^2 - 4*U^3 - 27*T*U^3 + 32*T^2*U^3 + 
       24*T^3*U^3 - 32*U^4 + 48*T*U^4))/((-1 + T)*U*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12*T^2 + 58*T^3 - 71*T^4 + 16*T^5 + 38*T^6 - 
       28*T^7 + 8*T^8 - 12*T*U + 84*T^2*U - 108*T^3*U + 3*T^4*U + 96*T^5*U - 
       78*T^6*U + 24*T^7*U - 6*U^2 + 54*T*U^2 - 63*T^2*U^2 - 42*T^3*U^2 + 
       108*T^4*U^2 - 84*T^5*U^2 + 24*T^6*U^2 + 10*U^3 - 2*T*U^3 - 
       77*T^2*U^3 + 124*T^3*U^3 - 80*T^4*U^3 + 16*T^5*U^3 + 6*U^4 - 
       60*T*U^4 + 126*T^2*U^4 - 96*T^3*U^4 + 24*T^4*U^4 - 18*U^5 + 60*T*U^5 - 
       66*T^2*U^5 + 24*T^3*U^5 + 8*U^6 - 16*T*U^6 + 8*T^2*U^6))/
     ((-1 + T)^2*T*(T + U)^2) + ((4*I)*(2*T^3 - 6*T^4 + 6*T^5 - 2*T^6 + 
       6*T^2*U - 22*T^3*U + 26*T^4*U - 10*T^5*U + 6*T*U^2 - 30*T^2*U^2 + 
       4*T^3*U^2 + 86*T^4*U^2 - 101*T^5*U^2 + 43*T^6*U^2 - 12*T^7*U^2 + 
       2*T^8*U^2 + 2*U^3 - 18*T*U^3 + 8*T^2*U^3 + 118*T^3*U^3 - 225*T^4*U^3 + 
       155*T^5*U^3 - 52*T^6*U^3 + 8*T^7*U^3 - 4*U^4 - 30*T*U^4 + 
       168*T^2*U^4 - 277*T^3*U^4 + 223*T^4*U^4 - 92*T^5*U^4 + 12*T^6*U^4 - 
       6*U^5 + 88*T*U^5 - 207*T^2*U^5 + 205*T^3*U^5 - 84*T^4*U^5 + 
       8*T^5*U^5 + 16*U^6 - 62*T*U^6 + 86*T^2*U^6 - 40*T^3*U^6 + 2*T^4*U^6 - 
       8*U^7 + 16*T*U^7 - 8*T^2*U^7))/((-1 + T)^2*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-3*T^2 + 2*T^3 + 3*T^4 - 6*T^5 + 4*T^6 + 3*T^2*U + 
       6*T^3*U - 15*T^4*U + 12*T^5*U + 6*T*U^2 + 6*T^2*U^2 - 18*T^3*U^2 + 
       12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 
       24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/(T*(T + U)^2) - 
    ((4*I)*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 9*T^2*U^2 - 
       17*T^3*U^2 + 15*T^4*U^2 - 4*T^5*U^2 + T^6*U^2 - U^3 + 7*T*U^3 - 
       T^2*U^3 + 37*T^3*U^3 - 18*T^4*U^3 + 4*T^5*U^3 + 2*U^4 - 5*T*U^4 + 
       24*T^2*U^4 - 34*T^3*U^4 + 6*T^4*U^4 + 3*U^5 + 15*T*U^5 - 34*T^2*U^5 + 
       4*T^3*U^5 + U^6 - 18*T*U^6 + T^2*U^6 - 4*U^7))/(T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 3*T^2*U + 11*T^3*U - 15*T^4*U + 
       11*T^5*U - 6*T^6*U + 2*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 42*T^3*U^2 + 
       59*T^4*U^2 - 40*T^5*U^2 + 14*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 - U^3 + 
       9*T*U^3 - 22*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 40*T^5*U^3 - 
       26*T^6*U^3 + 4*T^7*U^3 + 2*U^4 - 17*T*U^4 + 36*T^2*U^4 - 42*T^3*U^4 + 
       61*T^4*U^4 - 46*T^5*U^4 + 6*T^6*U^4 - U^5 + 19*T*U^5 - 50*T^2*U^5 + 
       74*T^3*U^5 - 42*T^4*U^5 + 4*T^5*U^5 + 4*U^6 - 20*T*U^6 + 37*T^2*U^6 - 
       20*T^3*U^6 + T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/
     ((-1 + T)^2*T*U^2*(T + U)^3) + 
    (((8*I)/3)*LbL*Nf*(-6*T^3 + 18*T^4 - 18*T^5 + 6*T^6 - 30*T^2*U + 
       98*T^3*U - 100*T^4*U + 32*T^5*U + 19*T^6*U - 14*T^7*U + 4*T^8*U - 
       24*T*U^2 + 96*T^2*U^2 - 102*T^3*U^2 + 18*T^4*U^2 + 48*T^5*U^2 - 
       39*T^6*U^2 + 12*T^7*U^2 - 3*U^3 + 30*T*U^3 - 30*T^2*U^3 - 30*T^3*U^3 + 
       54*T^4*U^3 - 42*T^5*U^3 + 12*T^6*U^3 + 5*U^4 + 2*T*U^4 - 46*T^2*U^4 + 
       62*T^3*U^4 - 40*T^4*U^4 + 8*T^5*U^4 + 3*U^5 - 30*T*U^5 + 63*T^2*U^5 - 
       48*T^3*U^5 + 12*T^4*U^5 - 9*U^6 + 30*T*U^6 - 33*T^2*U^6 + 12*T^3*U^6 + 
       4*U^7 - 8*T*U^7 + 4*T^2*U^7))/((-1 + T)^2*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1)}, 1] + ((8*I)*Pi*(-1 + T + U)*(-1 + T + U + 2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T*U^2) + 
  ((-4*(-1 + T + U)*(-1 + 2*U))/((-1 + T)*U) - 
    (16*LbL*Nf*(-1 + T + U)*(-3 - U + 2*T*U + 2*U^2))/(3*(T + U)))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), 0, 0}, 1])/T + 
  ((16*Nf*(T + U))/(3*T) + (16*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 
       8*U - 3*T^2*U + 4*T^3*U + 3*U^2 - 6*T*U^2 - 9*U^3 + 4*T*U^3 + 4*U^4))/
     (3*T) + (8*(-1 + T + 2*U + 3*U^2 - 10*T*U^2 + 6*T^2*U^2 + 7*T*U^3 + 
       4*U^4))/(T*U^2))*G[{T^(-1), 0, 0}, 1] - 
  ((24*I)*Pi*(-1 + T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  Pi*(((32*I)*LbL*Nf*(-3 + 2*T - U))/T + ((48*I)*(1 + U))/T)*
   G[{T^(-1), 0, U^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*(-3 + 2*T - U))/T + 
    ((8*I)*(T + U))/T)*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 8*U - 3*T^2*U + 4*T^3*U + 
       3*U^2 - 6*T*U^2 - 9*U^3 + 4*T*U^3 + 4*U^4))/(3*T) + 
    (4*(-1 + 2*T - T^2 + 2*U - 2*T*U + 3*U^2 - 16*T*U^2 + 18*T^2*U^2 - 
       5*T^3*U^2 + T^4*U^2 + 6*T*U^3 - 5*T^2*U^3 + T^3*U^3 + 4*U^4 - 
       4*T*U^4))/((-1 + T)*T*U^2))*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), T^(-1), 0}, 1])/T + 
  ((16*Nf*(T + U))/(3*T) - (8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + 
       T*U + 4*T^2*U))/(3*T) + (4*(1 - 2*T + T^2 - 2*U + 2*T*U + U^2 - 
       14*T*U^2 + 17*T^2*U^2 - 4*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 4*T*U^3 + 
       2*T^3*U^3))/((-1 + T)*T*U^2))*G[{T^(-1), T^(-1), 0}, 1] - 
  ((24*I)*Pi*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-16*Nf*(T + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + 
       T*U + 4*T^2*U))/(3*T) - (4*(1 - 2*T + T^2 - 2*U + 2*T*U + U^2 - 
       14*T*U^2 + 17*T^2*U^2 - 4*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 4*T*U^3 + 
       2*T^3*U^3))/((-1 + T)*T*U^2))*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-6 + T - 5*U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/T + 
  ((-16*Nf*(T + U))/(3*T) - (8*LbL*Nf*(-3 + 6*T + 9*U + 3*U^2 - 6*T*U^2 - 
       9*U^3 + 4*T*U^3 + 4*U^4))/(3*T) - 
    (4*(2 - 4*T + 2*T^2 - 4*U + 4*T*U - 2*U^2 + 2*T*U^2 - T^2*U^2 + T^3*U^2 + 
       T^4*U^2 - 2*U^3 - 2*T*U^3 + 5*T^2*U^3 + T^3*U^3 - 4*U^4 + 4*T*U^4))/
     ((-1 + T)*T*U^2))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((8*I)*Pi*(-3 + 2*T - U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/T + 
  Pi*(((-16*I)*LbL*Nf*(-3 + 2*T - U))/T - ((24*I)*(1 + U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  ((-8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + T*U + 4*T^2*U))/(3*T) - 
    (4*(1 - T - 2*U + U^2 - 7*T*U^2 + 6*T^2*U^2 - 2*U^3 + 4*T*U^3))/(T*U^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*(1 - 3*T + 3*T^2 - T^3 - 2*U + 4*T*U - 2*T^2*U - 3*U^2 + 23*T*U^2 - 
       39*T^2*U^2 + 20*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 8*U^3 - 8*T*U^3 + 
       9*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 - 4*U^4 + 8*T*U^4 - 4*T^2*U^4))/
     ((-1 + T)^2*T*U^2) + (16*LbL*Nf*(-3 + 44*T - 70*T^2 + 38*T^3 + 19*T^4 - 
       14*T^5 + 4*T^6 + 5*U + 2*T*U - 28*T^2*U + 10*T^3*U - 11*T^4*U + 
       4*T^5*U + 3*U^2 - 12*T*U^2 + 15*T^2*U^2 - 6*T^3*U^2 - 9*U^3 + 
       22*T*U^3 - 17*T^2*U^3 + 4*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/
     (3*(-1 + T)^2*T))*G[{U^(-1), 0, 0}, 1] - 
  ((16*I)*Pi*(T + U)*G[{U^(-1), 0, U^(-1)}, 1])/T + 
  ((16*I)*Pi*(T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/T + 
  ((4*(1 - 3*T + 3*T^2 - T^3 - 2*U + 4*T*U - 2*T^2*U - 3*U^2 + 23*T*U^2 - 
       39*T^2*U^2 + 20*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 8*U^3 - 8*T*U^3 + 
       9*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 - 4*U^4 + 8*T*U^4 - 4*T^2*U^4))/
     ((-1 + T)^2*T*U^2) - (8*LbL*Nf*(-3 + 44*T - 70*T^2 + 38*T^3 + 19*T^4 - 
       14*T^5 + 4*T^6 + 5*U + 2*T*U - 28*T^2*U + 10*T^3*U - 11*T^4*U + 
       4*T^5*U + 3*U^2 - 12*T*U^2 + 15*T^2*U^2 - 6*T^3*U^2 - 9*U^3 + 
       22*T*U^3 - 17*T^2*U^3 + 4*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/
     (3*(-1 + T)^2*T))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{U^(-1), U^(-1), 0}, 1])/T + 
  ((-8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) - 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) + 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/T + 
  ((-8*LbL*Nf*(36 - 63*T + 36*T^2 + 19*T^3 - 14*T^4 + 4*T^5 + 12*U - 33*T*U + 
       10*T^2*U - 11*T^3*U + 4*T^4*U))/(3*(-1 + T)^2) + 
    (4*(2 - 6*T + 6*T^2 - 2*T^3 - 4*U + 8*T*U - 4*T^2*U - 2*U^2 + 16*T*U^2 - 
       28*T^2*U^2 + 15*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 4*U^3 + 6*T*U^3 - 
       7*T^2*U^3 + T^4*U^3))/((-1 + T)^2*T*U^2))*G[{U^(-1), (T + U)^(-1), 0}, 
    1] + ((-8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) - 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-12*T^2 + 94*T^3 - 137*T^4 + 64*T^5 + 38*T^6 - 28*T^7 + 
       8*T^8 - 12*T*U + 156*T^2*U - 228*T^3*U + 69*T^4*U + 96*T^5*U - 
       78*T^6*U + 24*T^7*U - 6*U^2 + 90*T*U^2 - 105*T^2*U^2 - 54*T^3*U^2 + 
       108*T^4*U^2 - 84*T^5*U^2 + 24*T^6*U^2 + 10*U^3 + 10*T*U^3 - 
       107*T^2*U^3 + 124*T^3*U^3 - 80*T^4*U^3 + 16*T^5*U^3 + 6*U^4 - 
       60*T*U^4 + 126*T^2*U^4 - 96*T^3*U^4 + 24*T^4*U^4 - 18*U^5 + 60*T*U^5 - 
       66*T^2*U^5 + 24*T^3*U^5 + 8*U^6 - 16*T*U^6 + 8*T^2*U^6))/
     (3*(-1 + T)^2*T*(T + U)^2) + 
    (8*(T^3 - 3*T^4 + 3*T^5 - T^6 + 3*T^2*U - 11*T^3*U + 13*T^4*U - 5*T^5*U + 
       3*T*U^2 - 15*T^2*U^2 + 2*T^3*U^2 + 50*T^4*U^2 - 63*T^5*U^2 + 
       25*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 + U^3 - 9*T*U^3 + 4*T^2*U^3 + 
       80*T^3*U^3 - 140*T^4*U^3 + 77*T^5*U^3 - 23*T^6*U^3 + 4*T^7*U^3 - 
       2*U^4 - 15*T*U^4 + 105*T^2*U^4 - 146*T^3*U^4 + 89*T^4*U^4 - 
       37*T^5*U^4 + 6*T^6*U^4 - 3*U^5 + 51*T*U^5 - 86*T^2*U^5 + 73*T^3*U^5 - 
       33*T^4*U^5 + 4*T^5*U^5 + 8*U^6 - 21*T*U^6 + 32*T^2*U^6 - 17*T^3*U^6 + 
       T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/((-1 + T)^2*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0, 0}, 1] + 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/T + 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/T - 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  ((8*LbL*Nf*(-9*T^2 + 14*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 15*T^2*U + 
       6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (3*T*(T + U)^2) - (4*(-T^3 + 2*T^4 - T^5 - 3*T^2*U + 8*T^3*U - 5*T^4*U - 
       3*T*U^2 + 12*T^2*U^2 + 26*T^3*U^2 - 56*T^4*U^2 + 24*T^5*U^2 - 
       4*T^6*U^2 + 2*T^7*U^2 - U^3 + 8*T*U^3 + 6*T^2*U^3 - 72*T^3*U^3 + 
       72*T^4*U^3 - 16*T^5*U^3 + 8*T^6*U^3 + 2*U^4 + 27*T*U^4 - 80*T^2*U^4 + 
       76*T^3*U^4 - 28*T^4*U^4 + 12*T^5*U^4 + 3*U^5 - 48*T*U^5 + 72*T^2*U^5 - 
       28*T^3*U^5 + 8*T^4*U^5 - 8*U^6 + 24*T*U^6 - 16*T^2*U^6 + 2*T^3*U^6 + 
       4*U^7 - 4*T*U^7))/((-1 + T)*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/T + 
  ((8*LbL*Nf*(-3*T^2 + 2*T^3 + 3*T^4 - 6*T^5 + 4*T^6 + 3*T^2*U + 6*T^3*U - 
       15*T^4*U + 12*T^5*U + 6*T*U^2 + 6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 
       12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) - 
    (4*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 9*T^2*U^2 - 17*T^3*U^2 + 
       15*T^4*U^2 - 4*T^5*U^2 + T^6*U^2 - U^3 + 7*T*U^3 - T^2*U^3 + 
       37*T^3*U^3 - 18*T^4*U^3 + 4*T^5*U^3 + 2*U^4 - 5*T*U^4 + 24*T^2*U^4 - 
       34*T^3*U^4 + 6*T^4*U^4 + 3*U^5 + 15*T*U^5 - 34*T^2*U^5 + 4*T^3*U^5 + 
       U^6 - 18*T*U^6 + T^2*U^6 - 4*U^7))/(T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-3*T^2 + 2*T^3 + 3*T^4 - 6*T^5 + 4*T^6 + 3*T^2*U + 6*T^3*U - 
       15*T^4*U + 12*T^5*U + 6*T*U^2 + 6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 
       12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) + 
    (4*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 9*T^2*U^2 - 17*T^3*U^2 + 
       15*T^4*U^2 - 4*T^5*U^2 + T^6*U^2 - U^3 + 7*T*U^3 - T^2*U^3 + 
       37*T^3*U^3 - 18*T^4*U^3 + 4*T^5*U^3 + 2*U^4 - 5*T*U^4 + 24*T^2*U^4 - 
       34*T^3*U^4 + 6*T^4*U^4 + 3*U^5 + 15*T*U^5 - 34*T^2*U^5 + 4*T^3*U^5 + 
       U^6 - 18*T*U^6 + T^2*U^6 - 4*U^7))/(T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/T + 
  ((-4*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 3*T^2*U + 11*T^3*U - 15*T^4*U + 
       11*T^5*U - 6*T^6*U + 2*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 42*T^3*U^2 + 
       59*T^4*U^2 - 40*T^5*U^2 + 14*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 - U^3 + 
       9*T*U^3 - 22*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 40*T^5*U^3 - 
       26*T^6*U^3 + 4*T^7*U^3 + 2*U^4 - 17*T*U^4 + 36*T^2*U^4 - 42*T^3*U^4 + 
       61*T^4*U^4 - 46*T^5*U^4 + 6*T^6*U^4 - U^5 + 19*T*U^5 - 50*T^2*U^5 + 
       74*T^3*U^5 - 42*T^4*U^5 + 4*T^5*U^5 + 4*U^6 - 20*T*U^6 + 37*T^2*U^6 - 
       20*T^3*U^6 + T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/
     ((-1 + T)^2*T*U^2*(T + U)^3) + 
    (8*LbL*Nf*(-6*T^3 + 18*T^4 - 18*T^5 + 6*T^6 - 30*T^2*U + 98*T^3*U - 
       100*T^4*U + 32*T^5*U + 19*T^6*U - 14*T^7*U + 4*T^8*U - 24*T*U^2 + 
       96*T^2*U^2 - 102*T^3*U^2 + 18*T^4*U^2 + 48*T^5*U^2 - 39*T^6*U^2 + 
       12*T^7*U^2 - 3*U^3 + 30*T*U^3 - 30*T^2*U^3 - 30*T^3*U^3 + 54*T^4*U^3 - 
       42*T^5*U^3 + 12*T^6*U^3 + 5*U^4 + 2*T*U^4 - 46*T^2*U^4 + 62*T^3*U^4 - 
       40*T^4*U^4 + 8*T^5*U^4 + 3*U^5 - 30*T*U^5 + 63*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 9*U^6 + 30*T*U^6 - 33*T^2*U^6 + 12*T^3*U^6 + 4*U^7 - 
       8*T*U^7 + 4*T^2*U^7))/(3*(-1 + T)^2*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((4*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 3*T^2*U + 11*T^3*U - 15*T^4*U + 
       11*T^5*U - 6*T^6*U + 2*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 42*T^3*U^2 + 
       59*T^4*U^2 - 40*T^5*U^2 + 14*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 - U^3 + 
       9*T*U^3 - 22*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 40*T^5*U^3 - 
       26*T^6*U^3 + 4*T^7*U^3 + 2*U^4 - 17*T*U^4 + 36*T^2*U^4 - 42*T^3*U^4 + 
       61*T^4*U^4 - 46*T^5*U^4 + 6*T^6*U^4 - U^5 + 19*T*U^5 - 50*T^2*U^5 + 
       74*T^3*U^5 - 42*T^4*U^5 + 4*T^5*U^5 + 4*U^6 - 20*T*U^6 + 37*T^2*U^6 - 
       20*T^3*U^6 + T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/
     ((-1 + T)^2*T*U^2*(T + U)^3) - 
    (8*LbL*Nf*(-6*T^3 + 18*T^4 - 18*T^5 + 6*T^6 - 30*T^2*U + 98*T^3*U - 
       100*T^4*U + 32*T^5*U + 19*T^6*U - 14*T^7*U + 4*T^8*U - 24*T*U^2 + 
       96*T^2*U^2 - 102*T^3*U^2 + 18*T^4*U^2 + 48*T^5*U^2 - 39*T^6*U^2 + 
       12*T^7*U^2 - 3*U^3 + 30*T*U^3 - 30*T^2*U^3 - 30*T^3*U^3 + 54*T^4*U^3 - 
       42*T^5*U^3 + 12*T^6*U^3 + 5*U^4 + 2*T*U^4 - 46*T^2*U^4 + 62*T^3*U^4 - 
       40*T^4*U^4 + 8*T^5*U^4 + 3*U^5 - 30*T*U^5 + 63*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 9*U^6 + 30*T*U^6 - 33*T^2*U^6 + 12*T^3*U^6 + 4*U^7 - 
       8*T*U^7 + 4*T^2*U^7))/(3*(-1 + T)^2*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/T - 
  (8*(-1 + U)*(1 + U)*(-1 + T + 2*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T*U^2) + ((8*LbL*Nf*(-1 + T + U)*(3 + T - 2*T^2 + 4*T^3 - 2*U - T*U - 
       5*U^2 + 4*U^3))/(3*T) + (4*(-1 + T + U)*(1 - T - U - 8*T*U^2 + 
       6*T^2*U^2 - 4*U^3 + 4*T*U^3))/((-1 + T)*T*U^2))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (24*(-3 + T - 2*U)*G[{T^(-1), 0, 0, 0}, 1])/T + 
  ((-24*(-3 + T - 2*U))/T + (16*LbL*Nf*(-3 + 2*T - U))/T)*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (24*(-1 + T)*G[{T^(-1), 0, T^(-1), 0}, 1])/T + 
  (24*(-1 + T)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/T + 
  ((32*LbL*Nf*(-3 + 2*T - U))/T + (48*(1 + U))/T)*
   G[{T^(-1), 0, U^(-1), 0}, 1] + ((-32*LbL*Nf*(-3 + 2*T - U))/T - 
    (48*(1 + U))/T)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
  (16*LbL*Nf*(-3 + 2*T - U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/T - 
  (16*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/T - 
  (8*(3 + T + 4*U)*G[{T^(-1), T^(-1), 0, 0}, 1])/T - 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/T + 
  (24*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/T + 
  (48*(1 + U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/T + 
  (16*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (8*(-3 + 2*T - U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T - 
  (8*(-3 + 2*T - U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(-3 + 2*T - U))/T - (24*(1 + U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((16*LbL*Nf*(-3 + 2*T - U))/T + (24*(1 + U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T + 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T - 
  (16*(T + U)*G[{U^(-1), 0, U^(-1), 0}, 1])/T + 
  (16*(T + U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/T - 
  (16*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/T - 
  (32*(T + U)*G[{U^(-1), U^(-1), 0, 0}, 1])/T + 
  (16*(T + U)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/T + 
  (32*(T + U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/T - 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T + 
  (8*(T + U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/T - 
  (8*(T + U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/T - 
  (16*(T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T - 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/T - 
  (8*(T + U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (8*(T + U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/T + 
  (32*(T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/T - 
  (16*(T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (16*(T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/T - 
  (32*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T + 
  (-4 - (8*Nf)/3)*Log[mm] + Pi*(((4*I)*(T + 2*U))/(-1 + T) + 
    (((8*I)/3)*Nf*(T + 2*U))/(-1 + T))*Log[mm] + 
  Pi*(((-8*I)*(T + U))/T - (((16*I)/3)*Nf*(T + U))/T)*G[{T^(-1)}, 1]*
   Log[mm] + ((-4*(-2 + 2*T + T^2 + 3*T*U + 2*U^2))/((-1 + T)*(T + U)) - 
    (8*Nf*(-2 + 2*T + T^2 + 3*T*U + 2*U^2))/(3*(-1 + T)*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[mm] + ((-8*(T + U))/T - (16*Nf*(T + U))/(3*T))*
   G[{T^(-1), 0}, 1]*Log[mm] + ((8*(T + U))/T + (16*Nf*(T + U))/(3*T))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  Pi^2*((4*LbL*Nf*(6 - 11*T + 8*T^2 + 2*U - 5*T*U))/(3*(-1 + T)^2) + 
    (2*(20 - 36*T + 17*T^2 + T^4 + 8*U - 17*T*U + 6*T^2*U + T^3*U))/
     (3*(-1 + T)^2))*Log[T] + 
  ((8*Nf)/3 + (4*(11*T + 5*T^2 - U - 12*T*U - 6*T^2*U + U^2))/
     ((-1 + U)*(T + U)) - (8*LbL*Nf*T*(-18 - 9*T - 3*U + 2*T*U + 2*U^2))/
     (3*(T + U)))*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*U*(-3 + 3*T - 5*T^2 + 4*T^3 - 10*T*U + 6*T^2*U - 
       5*U^2 + 6*T*U^2 + 4*U^3))/(T + U) + 
    ((4*I)*(-T^2 + T^3 - 2*T*U + 13*T^2*U - 8*T^3*U - 4*T^4*U - U^2 - 
       7*T*U^2 - 2*T^2*U^2 + 4*T^3*U^2 + 6*T^4*U^2 + 5*U^3 - 16*T*U^3 + 
       8*T^2*U^3 + 6*T^3*U^3 - 10*U^4 + 12*T*U^4))/((-1 + T)*U*(T + U)^2))*
   Log[T] + Pi^2*((-4*(-9 + 4*T - 5*U))/(3*T) - (8*LbL*Nf*(-3 + 2*T - U))/
     (3*T))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 
       4*T^3*U))/T - ((4*I)*(1 - T - 2*U - 3*U^2 + 7*T*U^2 - 4*T^2*U^2 + 
       T^3*U^2 - 2*U^3 + T^2*U^3))/(T*U^2))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*(((4*I)*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/T)*
   G[{U^(-1)}, 1]*Log[T] + 
  ((-8*LbL*Nf*(-1 + U)*(15*T - 21*T^2 - 3*T^3 + 18*U - 18*T*U + 7*T^2*U - 
       11*T^3*U + 4*T^4*U + 9*U^2 + 8*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + U^3 - 
       7*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*(-1 + T)*U*(T + U)) - 
    (4*(T^2 - T^3 + 2*T*U - T^2*U + 3*T^3*U - 2*T^4*U + U^2 + 19*T*U^2 - 
       2*T^2*U^2 - 15*T^3*U^2 - 3*T^4*U^2 - 5*U^3 - T*U^3 - 11*T^2*U^3 + 
       7*T^3*U^3 + 6*T^4*U^3 + 16*U^4 - 33*T*U^4 + 11*T^2*U^4 + 6*T^3*U^4 - 
       11*U^5 + 13*T*U^5))/((-1 + T)*U^2*(T + U)^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((-8*Nf*(-2 + 3*T + 2*U))/(3*(T + U)) - 
    (8*LbL*Nf*(33*T - 54*T^2 + 30*T^3 + 15*U - 48*T*U + 40*T^2*U - 2*T^3*U + 
       4*T^4*U - 6*U^2 - 9*T*U^2 + 2*T^2*U^2 + 4*T^3*U^2 - 13*U^3 + 8*T*U^3 - 
       4*T^2*U^3 + 4*U^4 - 4*T*U^4))/(3*(-1 + T)*(T + U)^2) + 
    (2*(2*T^2 - 2*T^3 + 44*T*U - 67*T^2*U + 19*T^3*U + 2*T^4*U - 6*U^2 - 
       33*T*U^2 + 29*T^2*U^2 + 6*T^3*U^2 + 8*U^3 - 16*T*U^3 + 6*T^2*U^3 - 
       2*U^4 + 2*T*U^4))/((-1 + T)*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[T] + Pi*((((-8*I)/3)*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 
       6*T*U + 12*T^2*U + 6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (T*(T + U)^2) + ((4*I)*(-T^3 + 2*T^4 - T^5 - 3*T^2*U + 8*T^3*U - 
       5*T^4*U - 3*T*U^2 + 12*T^2*U^2 + 10*T^3*U^2 - 34*T^4*U^2 + 
       18*T^5*U^2 - 5*T^6*U^2 + T^7*U^2 - U^3 + 8*T*U^3 + 4*T^2*U^3 - 
       58*T^3*U^3 + 60*T^4*U^3 - 22*T^5*U^3 + 4*T^6*U^3 + 2*U^4 + 17*T*U^4 - 
       70*T^2*U^4 + 76*T^3*U^4 - 40*T^4*U^4 + 6*T^5*U^4 + 3*U^5 - 42*T*U^5 + 
       66*T^2*U^5 - 38*T^3*U^5 + 4*T^4*U^5 - 8*U^6 + 24*T*U^6 - 19*T^2*U^6 + 
       T^3*U^6 + 4*U^7 - 4*T*U^7))/((-1 + T)*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T] + ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), 0}, 1]*
    Log[T])/T + 
  ((8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 4*T^3*U))/
     (3*T) - (4*(1 - T - 2*U - 3*U^2 + 7*T*U^2 - 4*T^2*U^2 + T^3*U^2 - 
       2*U^3 + T^2*U^3))/(T*U^2))*G[{T^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), T^(-1)}, 1]*Log[T])/T - 
  ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  ((-8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 4*T^3*U))/
     (3*T) + (4*(1 - T - 2*U - 3*U^2 + 7*T*U^2 - 4*T^2*U^2 + T^3*U^2 - 
       2*U^3 + T^2*U^3))/(T*U^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-4*(1 - 3*T + 3*T^2 - T^3 - 2*U + 4*T*U - 2*T^2*U - 3*U^2 + 23*T*U^2 - 
       39*T^2*U^2 + 20*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 8*U^3 - 8*T*U^3 + 
       9*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 - 4*U^4 + 8*T*U^4 - 4*T^2*U^4))/
     ((-1 + T)^2*T*U^2) + (8*LbL*Nf*(-3 + 44*T - 70*T^2 + 38*T^3 + 19*T^4 - 
       14*T^5 + 4*T^6 + 5*U + 2*T*U - 28*T^2*U + 10*T^3*U - 11*T^4*U + 
       4*T^5*U + 3*U^2 - 12*T*U^2 + 15*T^2*U^2 - 6*T^3*U^2 - 9*U^3 + 
       22*T*U^3 - 17*T^2*U^3 + 4*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/
     (3*(-1 + T)^2*T))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((-8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) - 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) + 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-8*LbL*Nf*(-6*T^2 + 38*T^3 - 52*T^4 + 20*T^5 + 19*T^6 - 14*T^7 + 4*T^8 - 
       6*T*U + 60*T^2*U - 84*T^3*U + 18*T^4*U + 48*T^5*U - 39*T^6*U + 
       12*T^7*U - 3*U^2 + 36*T*U^2 - 42*T^2*U^2 - 24*T^3*U^2 + 54*T^4*U^2 - 
       42*T^5*U^2 + 12*T^6*U^2 + 5*U^3 + 2*T*U^3 - 46*T^2*U^3 + 62*T^3*U^3 - 
       40*T^4*U^3 + 8*T^5*U^3 + 3*U^4 - 30*T*U^4 + 63*T^2*U^4 - 48*T^3*U^4 + 
       12*T^4*U^4 - 9*U^5 + 30*T*U^5 - 33*T^2*U^5 + 12*T^3*U^5 + 4*U^6 - 
       8*T*U^6 + 4*T^2*U^6))/(3*(-1 + T)^2*T*(T + U)^2) + 
    (4*(T^3 - 3*T^4 + 3*T^5 - T^6 + 3*T^2*U - 11*T^3*U + 13*T^4*U - 5*T^5*U + 
       3*T*U^2 - 15*T^2*U^2 + 2*T^3*U^2 + 48*T^4*U^2 - 58*T^5*U^2 + 
       22*T^6*U^2 - 6*T^7*U^2 + 2*T^8*U^2 + U^3 - 9*T*U^3 + 4*T^2*U^3 + 
       74*T^3*U^3 - 128*T^4*U^3 + 70*T^5*U^3 - 24*T^6*U^3 + 8*T^7*U^3 - 
       2*U^4 - 15*T*U^4 + 99*T^2*U^4 - 140*T^3*U^4 + 86*T^4*U^4 - 
       40*T^5*U^4 + 12*T^6*U^4 - 3*U^5 + 49*T*U^5 - 90*T^2*U^5 + 76*T^3*U^5 - 
       36*T^4*U^5 + 8*T^5*U^5 + 8*U^6 - 24*T*U^6 + 34*T^2*U^6 - 18*T^3*U^6 + 
       2*T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/((-1 + T)^2*T*U^2*
      (T + U)^3))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((-4*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 3*T^2*U + 11*T^3*U - 15*T^4*U + 
       11*T^5*U - 6*T^6*U + 2*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 42*T^3*U^2 + 
       59*T^4*U^2 - 40*T^5*U^2 + 14*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 - U^3 + 
       9*T*U^3 - 22*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 40*T^5*U^3 - 
       26*T^6*U^3 + 4*T^7*U^3 + 2*U^4 - 17*T*U^4 + 36*T^2*U^4 - 42*T^3*U^4 + 
       61*T^4*U^4 - 46*T^5*U^4 + 6*T^6*U^4 - U^5 + 19*T*U^5 - 50*T^2*U^5 + 
       74*T^3*U^5 - 42*T^4*U^5 + 4*T^5*U^5 + 4*U^6 - 20*T*U^6 + 37*T^2*U^6 - 
       20*T^3*U^6 + T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/
     ((-1 + T)^2*T*U^2*(T + U)^3) + 
    (8*LbL*Nf*(-6*T^3 + 18*T^4 - 18*T^5 + 6*T^6 - 30*T^2*U + 98*T^3*U - 
       100*T^4*U + 32*T^5*U + 19*T^6*U - 14*T^7*U + 4*T^8*U - 24*T*U^2 + 
       96*T^2*U^2 - 102*T^3*U^2 + 18*T^4*U^2 + 48*T^5*U^2 - 39*T^6*U^2 + 
       12*T^7*U^2 - 3*U^3 + 30*T*U^3 - 30*T^2*U^3 - 30*T^3*U^3 + 54*T^4*U^3 - 
       42*T^5*U^3 + 12*T^6*U^3 + 5*U^4 + 2*T*U^4 - 46*T^2*U^4 + 62*T^3*U^4 - 
       40*T^4*U^4 + 8*T^5*U^4 + 3*U^5 - 30*T*U^5 + 63*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 9*U^6 + 30*T*U^6 - 33*T^2*U^6 + 12*T^3*U^6 + 4*U^7 - 
       8*T*U^7 + 4*T^2*U^7))/(3*(-1 + T)^2*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((4*(-1 + T + U)*(-T + T^2 - U + 2*T*U + U^2 + 4*T*U^2 - 8*T^2*U^2 + 
       6*T^3*U^2 + 4*T*U^3 - 2*T^2*U^3 + 4*U^4 - 4*T*U^4))/
     ((-1 + T)*T*U^2*(T + U)) + (8*LbL*Nf*(-1 + T + U)*
      (3*T^2 + T^3 - 2*T^4 + 4*T^5 - 6*T*U - 5*T^3*U + 8*T^4*U - 3*U^2 + 
       3*T*U^2 + 3*T^2*U^2 + 4*T^3*U^2 + 2*U^3 + 11*T*U^3 - 4*T^2*U^3 + 
       5*U^4 - 8*T*U^4 - 4*U^5))/(3*T*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-3 + T - 2*U)*G[{T^(-1), 0, 0}, 1]*Log[T])/T + 
  ((32*LbL*Nf*(-3 + 2*T - U))/T + (48*(1 + U))/T)*G[{T^(-1), 0, U^(-1)}, 1]*
   Log[T] + ((-16*LbL*Nf*(-3 + 2*T - U))/T - (24*(1 + U))/T)*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T - 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T - 
  (8*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  ((-16*LbL*Nf*(-3 + 2*T - U))/T - (24*(1 + U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
  (16*(T + U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/T + 
  (16*(T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T - 
  (16*(T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/T + 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  (16*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/T - 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T + 
  (16*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/T - 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  (10*Pi^2*(-6 + 5*T - 4*U + 2*T*U)*Log[U])/(3*(-1 + T)) + 
  ((4*Nf*(13*T + 38*U))/(9*(-1 + T)) - (20*T - 19*T^2 - 28*U - 5*T*U + 
      24*T^2*U - 10*U^2)/((-1 + T)*(T + U)) - 
    (8*LbL*Nf*U*(-18 - 9*T - 3*U + 2*T*U + 2*U^2))/(3*(T + U)))*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*U*(-3 + 3*T - 5*T^2 + 4*T^3 - 10*T*U + 6*T^2*U - 
       5*U^2 + 6*T*U^2 + 4*U^3))/(T + U) + 
    ((2*I)*(-2*T^2 + 2*T^3 - 4*T*U + 14*T^2*U - 5*T^3*U - 8*T^4*U - 2*U^2 - 
       38*T*U^2 + 14*T^2*U^2 + 8*T^3*U^2 + 12*T^4*U^2 - 2*U^3 - 29*T*U^3 + 
       16*T^2*U^3 + 12*T^3*U^3 - 24*U^4 + 24*T*U^4))/((-1 + T)*U*(T + U)^2))*
   Log[U] - (20*Pi^2*(-3 + T - 2*U)*G[{T^(-1)}, 1]*Log[U])/(3*T) + 
  Pi*((((8*I)/3)*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 
       4*T^3*U))/T - ((4*I)*(-1 + 2*T - T^2 + 2*U - 2*T*U + 3*U^2 - 6*T*U^2 + 
       9*T^2*U^2 - 5*T^3*U^2 + T^4*U^2 + 6*T*U^3 - 3*T^2*U^3 + T^3*U^3))/
     ((-1 + T)*T*U^2))*G[{T^(-1)}, 1]*Log[U] + 
  ((-8*Nf*(-19*T + 22*T^2 - 19*U + 25*T*U))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-15*T + 6*T^2 - 12*U - 6*T*U + 7*T^2*U - 5*T^3*U + 4*T^4*U - 
       6*U^2 + 11*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 13*T*U^3 + 
       6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*T*(T + U)) - 
    (2*(2*T^2 - 2*T^3 + 4*T*U - 48*T^2*U + 67*T^3*U - 12*T^4*U - 10*T^5*U + 
       2*U^2 - 6*T*U^2 - 5*T^2*U^2 + 5*T^3*U^2 + 2*T^4*U^2 + 12*T^5*U^2 - 
       8*U^3 + 5*T*U^3 - 2*T^2*U^3 + 10*T^3*U^3 + 12*T^4*U^3 + 5*U^4 - 
       19*T*U^4 + 22*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*G[{T^(-1)}, 1]*
   Log[U] + Pi*(((4*I)*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/
     (T*U^2) + (((8*I)/3)*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/
     T)*G[{U^(-1)}, 1]*Log[U] + 
  ((8*Nf*(-3*T + 4*T^2 - 2*U + 5*T*U + 2*U^2))/(3*(-1 + T)*(T + U)) + 
    (8*LbL*Nf*(-15*T + 6*T^2 + 3*U + 9*T*U + 2*T^2*U + 4*T^3*U - 3*U^2 + 
       6*T*U^2 + 4*T^2*U^2 + 4*U^3 - 4*T*U^3 - 4*U^4))/(3*(T + U)^2) - 
    (2*(-2*T^2 + 2*T^3 + 40*T*U - 53*T^2*U + 10*T^3*U + 2*T^4*U - 6*U^2 - 
       15*T*U^2 + 3*T^2*U^2 + 6*T^3*U^2 + 16*U^3 - 43*T*U^3 + 6*T^2*U^3 - 
       12*U^4 + 2*T*U^4))/((-1 + T)*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[U] + Pi*((((-8*I)/3)*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 
       6*T*U + 12*T^2*U + 6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (T*(T + U)^2) + ((4*I)*(-T^3 + 2*T^4 - T^5 - 3*T^2*U + 8*T^3*U - 
       5*T^4*U - 3*T*U^2 + 12*T^2*U^2 + 10*T^3*U^2 - 34*T^4*U^2 + 
       18*T^5*U^2 - 5*T^6*U^2 + T^7*U^2 - U^3 + 8*T*U^3 + 4*T^2*U^3 - 
       58*T^3*U^3 + 60*T^4*U^3 - 22*T^5*U^3 + 4*T^6*U^3 + 2*U^4 + 17*T*U^4 - 
       70*T^2*U^4 + 76*T^3*U^4 - 40*T^4*U^4 + 6*T^5*U^4 + 3*U^5 - 42*T*U^5 + 
       66*T^2*U^5 - 38*T^3*U^5 + 4*T^4*U^5 - 8*U^6 + 24*T*U^6 - 19*T^2*U^6 + 
       T^3*U^6 + 4*U^7 - 4*T*U^7))/((-1 + T)*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[U] + ((16*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), 0}, 1]*
    Log[U])/T + ((16*Nf*(T + U))/(3*T) + 
    (8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 8*U - 3*T^2*U + 4*T^3*U + 
       3*U^2 - 6*T*U^2 - 9*U^3 + 4*T*U^3 + 4*U^4))/(3*T) + 
    (4*(1 - 2*T + T^2 - 2*U + 2*T*U - 3*U^2 + 10*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 - 10*T*U^3 + 8*T^2*U^3 - 4*U^4 + 4*T*U^4))/((-1 + T)*T*U^2))*
   G[{T^(-1), 0}, 1]*Log[U] + ((16*I)*Pi*(T + U)*G[{T^(-1), T^(-1)}, 1]*
    Log[U])/T + ((16*Nf*(T + U))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + T*U + 4*T^2*U))/(3*T) + 
    (4*(1 - 2*T + T^2 - 2*U + 2*T*U + U^2 - 14*T*U^2 + 17*T^2*U^2 - 
       4*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 4*T*U^3 + 2*T^3*U^3))/
     ((-1 + T)*T*U^2))*G[{T^(-1), T^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  ((-16*Nf*(T + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + 
       T*U + 4*T^2*U))/(3*T) - (4*(-1 + T + 2*U - U^2 + 13*T*U^2 - 
       4*T^2*U^2 + T^3*U^2 + 2*U^3 + T^2*U^3))/(T*U^2))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((4*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) + 
    (8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((-4*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) - 
    (8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (3*T*(T + U)^2) - (4*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 
       9*T^2*U^2 + 19*T^3*U^2 - 9*T^4*U^2 + 6*T^5*U^2 - U^3 + 7*T*U^3 + 
       11*T^2*U^3 - 29*T^3*U^3 + 28*T^4*U^3 + 2*U^4 + 19*T*U^4 - 33*T^2*U^4 + 
       52*T^3*U^4 + 3*U^5 - 33*T*U^5 + 48*T^2*U^5 - 8*U^6 + 22*T*U^6 + 
       4*U^7))/(T*U^2*(T + U)^3))*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(-3*T^2 + 2*T^3 + 3*T^4 - 6*T^5 + 4*T^6 + 3*T^2*U + 6*T^3*U - 
       15*T^4*U + 12*T^5*U + 6*T*U^2 + 6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 
       12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) - 
    (4*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 9*T^2*U^2 - 17*T^3*U^2 + 
       15*T^4*U^2 - 4*T^5*U^2 + T^6*U^2 - U^3 + 7*T*U^3 - T^2*U^3 + 
       37*T^3*U^3 - 18*T^4*U^3 + 4*T^5*U^3 + 2*U^4 - 5*T*U^4 + 24*T^2*U^4 - 
       34*T^3*U^4 + 6*T^4*U^4 + 3*U^5 + 15*T*U^5 - 34*T^2*U^5 + 4*T^3*U^5 + 
       U^6 - 18*T*U^6 + T^2*U^6 - 4*U^7))/(T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-4*(-1 + T + U)*(T - T^2 + U - 2*T*U - U^2 - 8*T^2*U^2 + 6*T^3*U^2 - 
       4*U^3 + 4*T*U^3 - 2*T^2*U^3 + 4*U^4 - 4*T*U^4))/
     ((-1 + T)*T*U^2*(T + U)) - (8*LbL*Nf*(-1 + T + U)*
      (3*T^2 + T^3 - 2*T^4 + 4*T^5 - 6*T*U - 5*T^3*U + 8*T^4*U - 3*U^2 + 
       3*T*U^2 + 3*T^2*U^2 + 4*T^3*U^2 + 2*U^3 + 11*T*U^3 - 4*T^2*U^3 + 
       5*U^4 - 8*T*U^4 - 4*U^5))/(3*T*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-3 + T - 2*U)*G[{T^(-1), 0, 0}, 1]*Log[U])/T - 
  (24*(-1 + T)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/T + 
  (8*(3 + T + 4*U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/T + 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  (24*(1 + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/T + 
  (8*(-3 + 2*T - U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/T - 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  (8*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/T + 
  (8*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/T + 
  ((4*(T + 2*U))/(-1 + T) + (8*Nf*(T + 2*U))/(3*(-1 + T)))*Log[mm]*Log[U] + 
  ((-8*(T + U))/T - (16*Nf*(T + U))/(3*T))*G[{T^(-1)}, 1]*Log[mm]*Log[U] - 
  ((4*I)*Pi*(-6 + 5*T - 4*U + 2*T*U)*Log[T]*Log[U])/(-1 + T) + 
  ((8*LbL*Nf*U*(-3 + 3*T - 5*T^2 + 4*T^3 - 10*T*U + 6*T^2*U - 5*U^2 + 
       6*T*U^2 + 4*U^3))/(3*(T + U)) + 
    (4*(-T^2 + T^3 - 2*T*U + 13*T^2*U - 8*T^3*U - 4*T^4*U - U^2 - 7*T*U^2 - 
       2*T^2*U^2 + 4*T^3*U^2 + 6*T^4*U^2 + 5*U^3 - 16*T*U^3 + 8*T^2*U^3 + 
       6*T^3*U^3 - 10*U^4 + 12*T*U^4))/((-1 + T)*U*(T + U)^2))*Log[T]*
   Log[U] + ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 4*T^3*U))/
     (3*T) - (4*(1 - T - 2*U - 3*U^2 + 7*T*U^2 - 4*T^2*U^2 + T^3*U^2 - 
       2*U^3 + T^2*U^3))/(T*U^2))*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
  ((4*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) + 
    (8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-8*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (3*T*(T + U)^2) + (4*(-T^3 + 2*T^4 - T^5 - 3*T^2*U + 8*T^3*U - 5*T^4*U - 
       3*T*U^2 + 12*T^2*U^2 + 10*T^3*U^2 - 34*T^4*U^2 + 18*T^5*U^2 - 
       5*T^6*U^2 + T^7*U^2 - U^3 + 8*T*U^3 + 4*T^2*U^3 - 58*T^3*U^3 + 
       60*T^4*U^3 - 22*T^5*U^3 + 4*T^6*U^3 + 2*U^4 + 17*T*U^4 - 70*T^2*U^4 + 
       76*T^3*U^4 - 40*T^4*U^4 + 6*T^5*U^4 + 3*U^5 - 42*T*U^5 + 66*T^2*U^5 - 
       38*T^3*U^5 + 4*T^4*U^5 - 8*U^6 + 24*T*U^6 - 19*T^2*U^6 + T^3*U^6 + 
       4*U^7 - 4*T*U^7))/((-1 + T)*T*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T]*Log[U] + (8*(-3 + T - 2*U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T + 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T - 
  (8*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T - 
  ((2*I)*Pi*(-6 + 5*T - 4*U + 2*T*U)*Log[U]^2)/(-1 + T) + 
  ((-12 + 9*T - 8*U)/(-1 + T) - (4*Nf*(T + 2*U))/(3*(-1 + T)))*Log[U]^2 + 
  ((4*I)*Pi*(-3 + T - 2*U)*G[{T^(-1)}, 1]*Log[U]^2)/T + 
  ((8*Nf*(T + U))/(3*T) + (4*(-3 + 2*T - 3*U + T*U))/(-1 + T))*G[{T^(-1)}, 1]*
   Log[U]^2 + (4*(-3 + T - 2*U)*G[{T^(-1), 0}, 1]*Log[U]^2)/T + 
  (4*(3 + T + 4*U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/T - 
  (2*(-6 + 5*T - 4*U + 2*T*U)*Log[T]*Log[U]^2)/(-1 + T) + 
  (4*(-3 + T - 2*U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T + 
  ((-24*LbL*Nf*(6 - 11*T + 8*T^2 + 2*U - 5*T*U))/(-1 + T)^2 - 
    (4*(12 - 25*T + 17*T^2 + 2*T^4 - 16*U + 6*T*U + 2*T^2*U + 2*T^3*U))/
     (-1 + T)^2)*Zeta[3] + ((48*LbL*Nf*(-3 + 2*T - U))/T + 
    (8*(-3 + 8*T + 5*U))/T)*G[{T^(-1)}, 1]*Zeta[3], 
 5 + (76*Nf)/9 + Pi*((((-4*I)/9)*Nf*(38*T + 13*U))/(-1 + U) + 
    ((8*I)/3)*LbL*Nf*(-18 - 3*T + 2*T^2 - 9*U + 2*T*U) - 
    (I*(-28 + 18*T + 10*T^2 + 9*U - 5*T*U + 20*U^2 - 24*T*U^2))/
     ((-1 + T)*(-1 + U))) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(6 + 2*T - 11*U - 5*T*U + 8*U^2))/(-1 + U)^2 - 
    (((2*I)/3)*(14 + 4*T - 25*U - 11*T*U + 12*U^2 + 4*T*U^2 + T*U^3 + U^4))/
     (-1 + U)^2) + Pi^2*((8*Nf*(2*T + U))/(9*(-1 + U)) + 
    (4*LbL*Nf*(-9*T^2 + 25*T^3 - 20*T^4 - 15*U - 15*T*U + 50*T^2*U - 
       55*T^3*U + 20*T^4*U + 24*U^2 + 40*T*U^2 - 80*T^2*U^2 + 30*T^3*U^2 - 
       45*T*U^3 + 30*T^2*U^3 + 20*T*U^4))/(9*(-1 + U)*(T + U)) + 
    (2*(-7*T^2 + 12*T^3 - 55*T^4 - 14*T*U - 59*T^2*U - 76*T^3*U + 61*T^4*U - 
       7*U^2 + 56*T*U^2 + 13*T^2*U^2 + 43*T^3*U^2 + 7*U^3 - 26*T*U^3 + 
       23*T^2*U^3 + 30*T^3*U^3 - 19*T*U^4 + 30*T^2*U^4))/
     (3*T*(-1 + U)*(T + U)^2)) + 
  Pi^2*((20*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(9*U) + 
    (2*(-1 + T)*(7 - 7*T - 24*T^2 + 20*T^3 - 7*U - 7*T*U + 30*T^2*U))/
     (3*T^2*U))*G[{T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(18*T + 9*T^2 + T^3 - 4*T^4 + 15*U - 
       18*T*U + 8*T^2*U - 7*T^3*U + 4*T^4*U - 21*U^2 + 7*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 - 3*U^3 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/
     (T*(-1 + U)*(T + U)) + ((4*I)*(T^2 - 5*T^3 + 16*T^4 - 11*T^5 + 2*T*U + 
       19*T^2*U - T^3*U - 33*T^4*U + 13*T^5*U + U^2 - T*U^2 - 2*T^2*U^2 - 
       11*T^3*U^2 + 11*T^4*U^2 - U^3 + 3*T*U^3 - 15*T^2*U^3 + 7*T^3*U^3 + 
       6*T^4*U^3 - 2*T*U^4 - 3*T^2*U^4 + 6*T^3*U^4))/
     (T^2*(-1 + U)*(T + U)^2))*G[{T^(-1)}, 1] + 
  Pi^3*(((4*I)*(-2 - T + U))/U + (((8*I)/3)*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1)}, 1] + Pi^2*((-16*Nf*(T + U))/(9*U) + 
    (4*LbL*Nf*(-33 + 13*T + 46*U + 15*U^2 - 15*T*U^2 - 30*U^3 + 20*T*U^3 + 
       20*U^4))/(9*U) - (2*(-7 + 14*T + 17*T^2 + 2*T^3 + 14*U - 14*T*U - 
       40*T^2*U + 14*T^3*U - 7*U^2 + 49*T^2*U^2 - 12*T^3*U^2 - 26*T^2*U^3 + 
       4*T^3*U^3 + 4*T^2*U^4))/(3*T^2*(-1 + U)*U))*G[{U^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(-19*T - 19*U + 25*T*U + 22*U^2))/((-1 + U)*U) + 
    (((8*I)/3)*LbL*Nf*(-12*T - 6*T^2 + 7*T^3 - 4*T^4 - 15*U - 6*T*U + 
       11*T^2*U - 13*T^3*U + 4*T^4*U + 6*U^2 + 7*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 - 5*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(U*(T + U)) + 
    ((2*I)*(2*T^2 - 8*T^3 + 5*T^4 + 4*T*U - 6*T^2*U + 5*T^3*U - 19*T^4*U + 
       2*U^2 - 48*T*U^2 - 5*T^2*U^2 - 2*T^3*U^2 + 22*T^4*U^2 - 2*U^3 + 
       67*T*U^3 + 5*T^2*U^3 + 10*T^3*U^3 - 12*T*U^4 + 2*T^2*U^4 + 
       12*T^3*U^4 - 10*T*U^5 + 12*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*
   G[{U^(-1)}, 1] + 
  Pi*(((8*I)*LbL*Nf*(6 - 3*T - 3*T^2 - 11*U + 3*T*U + 8*U^2))/
     ((-1 + U)*(T + U)) - ((2*I)*(4*T - 8*T^2 + 6*T^3 + 4*U - 14*T*U + 
       11*T^2*U - 4*U^2 + 7*T*U^2))/(T*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(-18 - 3*T + 2*T^2 - 9*U + 2*T*U))/(3*(T + U)) + 
    (4*Nf*(-32 - 6*T + 38*T^2 + 32*U + 57*T*U + 13*U^2))/
     (9*(-1 + U)*(T + U)) + (32 - 56*T + 14*T^2 + 10*T^3 - 58*U + 53*T*U + 
      9*T^2*U + 7*U^2 + 17*T*U^2 - 24*T^2*U^2 + 20*U^3 - 24*T*U^3)/
     ((-1 + T)*(-1 + U)*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-20*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 
       12*T^2*U + 6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (9*U*(T + U)^2) - (2*(7*T^3 - 14*T^4 - 17*T^5 + 44*T^6 - 20*T^7 + 
       21*T^2*U - 56*T^3*U - 87*T^4*U + 226*T^5*U - 120*T^6*U + 20*T^7*U + 
       21*T*U^2 - 84*T^2*U^2 - 12*T^3*U^2 + 374*T^4*U^2 - 330*T^5*U^2 + 
       95*T^6*U^2 + 7*U^3 - 56*T*U^3 - 34*T^2*U^3 + 306*T^3*U^3 - 
       380*T^4*U^3 + 190*T^5*U^3 - 5*T^6*U^3 - 14*U^4 + 35*T*U^4 + 
       174*T^2*U^4 - 300*T^3*U^4 + 200*T^4*U^4 - 20*T^5*U^4 + 7*U^5 - 
       90*T^2*U^5 + 110*T^3*U^5 - 30*T^4*U^5 + 25*T^2*U^6 - 20*T^3*U^6 - 
       5*T^2*U^7))/(3*T^2*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1] - 
  (8*Pi^2*(T + U)*G[{T^(-1), 0}, 1])/(3*U) + 
  ((8*LbL*Nf*(-1 + T)*(18*T + 9*T^2 + T^3 - 4*T^4 + 15*U - 18*T*U + 8*T^2*U - 
       7*T^3*U + 4*T^4*U - 21*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       3*U^3 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*T*(-1 + U)*(T + U)) + 
    (4*(T^2 - 5*T^3 + 16*T^4 - 11*T^5 + 2*T*U + 19*T^2*U - T^3*U - 33*T^4*U + 
       13*T^5*U + U^2 - T*U^2 - 2*T^2*U^2 - 11*T^3*U^2 + 11*T^4*U^2 - U^3 + 
       3*T*U^3 - 15*T^2*U^3 + 7*T^3*U^3 + 6*T^4*U^3 - 2*T*U^4 - 3*T^2*U^4 + 
       6*T^3*U^4))/(T^2*(-1 + U)*(T + U)^2))*G[{T^(-1), 0}, 1] + 
  Pi*(((-4*I)*(-2 + 4*T + 6*T^2 - 16*T^3 + 8*T^4 + 6*U - 8*T*U - 36*T^2*U + 
       30*T^3*U - 16*T^4*U - 6*U^2 + 4*T*U^2 + 56*T^2*U^2 - 29*T^3*U^2 + 
       8*T^4*U^2 + 2*U^3 - 27*T^2*U^3 + 12*T^3*U^3 + 6*T^2*U^4 - T^3*U^4 - 
       T^2*U^5))/(T^2*(-1 + U)^2*U) - 
    (((8*I)/3)*LbL*Nf*(-6 + 10*T + 6*T^2 - 18*T^3 + 8*T^4 + 52*U - 8*T*U - 
       24*T^2*U + 44*T^3*U - 16*T^4*U - 77*U^2 - 23*T*U^2 + 30*T^2*U^2 - 
       34*T^3*U^2 + 8*T^4*U^2 + 40*U^3 + 10*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 + 
       19*U^4 - 11*T*U^4 - 14*U^5 + 4*T*U^5 + 4*U^6))/((-1 + U)^2*U))*
   G[{T^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/U + 
    ((4*I)*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), T^(-1)}, 1] - ((8*I)*Pi*(-1 + T)*(1 + T)*(-1 + 2*T + U)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  ((-8*LbL*Nf*(-1 + T)*(18*T + 9*T^2 + T^3 - 4*T^4 + 15*U - 18*T*U + 
       8*T^2*U - 7*T^3*U + 4*T^4*U - 21*U^2 + 7*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 - 3*U^3 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/
     (3*T*(-1 + U)*(T + U)) - (4*(T^2 - 5*T^3 + 16*T^4 - 11*T^5 + 2*T*U + 
       19*T^2*U - T^3*U - 33*T^4*U + 13*T^5*U + U^2 - T*U^2 - 2*T^2*U^2 - 
       11*T^3*U^2 + 11*T^4*U^2 - U^3 + 3*T*U^3 - 15*T^2*U^3 + 7*T^3*U^3 + 
       6*T^4*U^3 - 2*T*U^4 - 3*T^2*U^4 + 6*T^3*U^4))/
     (T^2*(-1 + U)*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(-3 - T + 2*U))/(3*U) + (4*(-24 - 17*T + 7*U))/(3*U))*
   G[{U^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12 + 10*T + 3*T^2 - 9*T^3 + 4*T^4 + 16*U - 
       6*T^2*U + 4*T^3*U + 6*U^2 - 6*T*U^2 - 12*U^3 + 8*T*U^3 + 8*U^4))/U - 
    ((4*I)*(2 - 4*T - 6*T^2 - 4*T^4 - 4*U + 4*T*U + 22*T^2*U - 10*T^3*U + 
       4*T^4*U + 2*U^2 - 27*T^2*U^2 + 9*T^3*U^2 + 11*T^2*U^3 - T^3*U^3 - 
       T^2*U^4))/(T^2*(-1 + U)*U))*G[{U^(-1), 0}, 1] + 
  ((8*Nf*(-19*T - 19*U + 25*T*U + 22*U^2))/(9*(-1 + U)*U) + 
    (8*LbL*Nf*(-12*T - 6*T^2 + 7*T^3 - 4*T^4 - 15*U - 6*T*U + 11*T^2*U - 
       13*T^3*U + 4*T^4*U + 6*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       5*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*U*(T + U)) + 
    (2*(2*T^2 - 8*T^3 + 5*T^4 + 4*T*U - 6*T^2*U + 5*T^3*U - 19*T^4*U + 
       2*U^2 - 48*T*U^2 - 5*T^2*U^2 - 2*T^3*U^2 + 22*T^4*U^2 - 2*U^3 + 
       67*T*U^3 + 5*T^2*U^3 + 10*T^3*U^3 - 12*T*U^4 + 2*T^2*U^4 + 
       12*T^3*U^4 - 10*T*U^5 + 12*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*
   G[{U^(-1), 0}, 1] + (8*Pi^2*(-1 + U)*G[{U^(-1), U^(-1)}, 1])/U + 
  Pi*((((-16*I)/3)*Nf*(T + U))/U + (((8*I)/3)*LbL*Nf*(-1 + U)*
      (3 + T + U + T*U - 2*U^2 + 4*T*U^2 + 4*U^3))/U - 
    ((4*I)*(1 - 2*T + T^2 - 2*T^3 - 2*U + 2*T*U - 14*T^2*U + 4*T^3*U + U^2 + 
       17*T^2*U^2 - 4*T^2*U^3 + 2*T^3*U^3 + 2*T^2*U^4))/(T^2*(-1 + U)*U))*
   G[{U^(-1), U^(-1)}, 1] - (4*Pi^2*(-5 - 4*T + U)*
    G[{U^(-1), (T + U)^(-1)}, 1])/U + 
  Pi*(((8*I)*LbL*Nf*(-1 + T + 2*U))/U + 
    ((8*I)*(-1 + 2*T + T^2 + T^3 + U + 2*T^2*U))/(T^2*U))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((-8*Nf*(-19*T - 19*U + 25*T*U + 22*U^2))/(9*(-1 + U)*U) - 
    (8*LbL*Nf*(-12*T - 6*T^2 + 7*T^3 - 4*T^4 - 15*U - 6*T*U + 11*T^2*U - 
       13*T^3*U + 4*T^4*U + 6*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       5*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*U*(T + U)) - 
    (2*(2*T^2 - 8*T^3 + 5*T^4 + 4*T*U - 6*T^2*U + 5*T^3*U - 19*T^4*U + 
       2*U^2 - 48*T*U^2 - 5*T^2*U^2 - 2*T^3*U^2 + 22*T^4*U^2 - 2*U^3 + 
       67*T*U^3 + 5*T^2*U^3 + 10*T^3*U^3 - 12*T*U^4 + 2*T^2*U^4 + 
       12*T^3*U^4 - 10*T*U^5 + 12*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] + (8*Pi^2*(T + U)*G[{(T + U)^(-1), 0}, 1])/
   (3*U) + ((-8*Nf*(-2 + 2*T^2 + 2*U + 3*T*U + U^2))/(3*(-1 + U)*(T + U)) - 
    (16*LbL*Nf*(-9 + 12*T + 6*T^2 + 7*T^3 - 4*T^4 + 21*U - 18*T*U + 
       17*T^2*U - 13*T^3*U + 4*T^4*U - 21*U^2 + 13*T*U^2 - 20*T^2*U^2 + 
       6*T^3*U^2 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*(-1 + U)*(T + U)) - 
    (2*(-2*T^2 - 4*T^3 - 32*T^4 - 80*T^2*U - 27*T^3*U + 48*T^4*U + 2*U^2 + 
       18*T*U^2 + 44*T^2*U^2 + 32*T^3*U^2 - 2*U^3 - 9*T*U^3 + 16*T^2*U^3 + 
       24*T^3*U^3 - 16*T*U^4 + 24*T^2*U^4))/(T*(-1 + U)*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*T^2 + 10*T^3 + 6*T^4 - 18*T^5 + 8*T^6 - 12*T*U + 
       54*T^2*U - 2*T^3*U - 60*T^4*U + 60*T^5*U - 16*T^6*U - 12*U^2 + 
       84*T*U^2 - 63*T^2*U^2 - 77*T^3*U^2 + 126*T^4*U^2 - 66*T^5*U^2 + 
       8*T^6*U^2 + 58*U^3 - 108*T*U^3 - 42*T^2*U^3 + 124*T^3*U^3 - 
       96*T^4*U^3 + 24*T^5*U^3 - 71*U^4 + 3*T*U^4 + 108*T^2*U^4 - 
       80*T^3*U^4 + 24*T^4*U^4 + 16*U^5 + 96*T*U^5 - 84*T^2*U^5 + 
       16*T^3*U^5 + 38*U^6 - 78*T*U^6 + 24*T^2*U^6 - 28*U^7 + 24*T*U^7 + 
       8*U^8))/((-1 + U)^2*U*(T + U)^2) + 
    ((4*I)*(-2*T^3 + 4*T^4 + 6*T^5 - 16*T^6 + 8*T^7 - 6*T^2*U + 18*T^3*U + 
       30*T^4*U - 88*T^5*U + 62*T^6*U - 16*T^7*U - 6*T*U^2 + 30*T^2*U^2 - 
       8*T^3*U^2 - 168*T^4*U^2 + 207*T^5*U^2 - 86*T^6*U^2 + 8*T^7*U^2 - 
       2*U^3 + 22*T*U^3 - 4*T^2*U^3 - 118*T^3*U^3 + 277*T^4*U^3 - 
       205*T^5*U^3 + 40*T^6*U^3 + 6*U^4 - 26*T*U^4 - 86*T^2*U^4 + 
       225*T^3*U^4 - 223*T^4*U^4 + 84*T^5*U^4 - 2*T^6*U^4 - 6*U^5 + 
       10*T*U^5 + 101*T^2*U^5 - 155*T^3*U^5 + 92*T^4*U^5 - 8*T^5*U^5 + 
       2*U^6 - 43*T^2*U^6 + 52*T^3*U^6 - 12*T^4*U^6 + 12*T^2*U^7 - 
       8*T^3*U^7 - 2*T^2*U^8))/(T^2*(-1 + U)^2*U*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-3*T^3 + 5*T^4 + 3*T^5 - 9*T^6 + 4*T^7 - 24*T^2*U + 
       30*T^3*U + 2*T^4*U - 30*T^5*U + 30*T^6*U - 8*T^7*U - 30*T*U^2 + 
       96*T^2*U^2 - 30*T^3*U^2 - 46*T^4*U^2 + 63*T^5*U^2 - 33*T^6*U^2 + 
       4*T^7*U^2 - 6*U^3 + 98*T*U^3 - 102*T^2*U^3 - 30*T^3*U^3 + 62*T^4*U^3 - 
       48*T^5*U^3 + 12*T^6*U^3 + 18*U^4 - 100*T*U^4 + 18*T^2*U^4 + 
       54*T^3*U^4 - 40*T^4*U^4 + 12*T^5*U^4 - 18*U^5 + 32*T*U^5 + 
       48*T^2*U^5 - 42*T^3*U^5 + 8*T^4*U^5 + 6*U^6 + 19*T*U^6 - 39*T^2*U^6 + 
       12*T^3*U^6 - 14*T*U^7 + 12*T^2*U^7 + 4*T*U^8))/
     (T*(-1 + U)^2*U*(T + U)^2) - 
    ((4*I)*(T^3 - 2*T^4 + T^5 - 4*T^6 + 4*T^7 + 3*T^2*U - 9*T^3*U + 
       17*T^4*U - 19*T^5*U + 20*T^6*U - 8*T^7*U + 3*T*U^2 - 15*T^2*U^2 + 
       22*T^3*U^2 - 36*T^4*U^2 + 50*T^5*U^2 - 37*T^6*U^2 + 4*T^7*U^2 + U^3 - 
       11*T*U^3 + 42*T^2*U^3 - 34*T^3*U^3 + 42*T^4*U^3 - 74*T^5*U^3 + 
       20*T^6*U^3 - 3*U^4 + 15*T*U^4 - 59*T^2*U^4 + 42*T^3*U^4 - 61*T^4*U^4 + 
       42*T^5*U^4 - T^6*U^4 + 3*U^5 - 11*T*U^5 + 40*T^2*U^5 - 40*T^3*U^5 + 
       46*T^4*U^5 - 4*T^5*U^5 - U^6 + 6*T*U^6 - 14*T^2*U^6 + 26*T^3*U^6 - 
       6*T^4*U^6 - 2*T*U^7 + 6*T^2*U^7 - 4*T^3*U^7 - T^2*U^8))/
     (T^2*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(2*T^3 + 3*T^4 - 9*T^5 + 4*T^6 + 6*T^2*U + 6*T^3*U - 
       24*T^4*U + 12*T^5*U - 3*U^2 + 3*T*U^2 + 6*T^2*U^2 - 24*T^3*U^2 + 
       12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 
       15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/(U*(T + U)^2) - 
    ((4*I)*(T^3 - 2*T^4 - 3*T^5 - T^6 + 4*T^7 + 3*T^2*U - 7*T^3*U + 5*T^4*U - 
       15*T^5*U + 18*T^6*U + 3*T*U^2 - 9*T^2*U^2 + T^3*U^2 - 24*T^4*U^2 + 
       34*T^5*U^2 - T^6*U^2 + U^3 - 5*T*U^3 + 17*T^2*U^3 - 37*T^3*U^3 + 
       34*T^4*U^3 - 4*T^5*U^3 - U^4 - 15*T^2*U^4 + 18*T^3*U^4 - 6*T^4*U^4 + 
       4*T^2*U^5 - 4*T^3*U^5 - T^2*U^6))/(T^2*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1)}, 1] - ((8*I)*Pi*(-1 + T + U)*(-1 + T + 2*T^2 + U)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*(-1 + U)*U) + 
  ((4*(-1 + 2*T)*(-1 + T + U))/(T*(-1 + U)) + 
    (16*LbL*Nf*(-1 + T + U)*(-3 - T + 2*T^2 + 2*T*U))/(3*(T + U)))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*(-1 + 2*T + 3*T^2 - 8*T^3 + 4*T^4 + 3*U - 4*T*U - 23*T^2*U + 8*T^3*U - 
       8*T^4*U - 3*U^2 + 2*T*U^2 + 39*T^2*U^2 - 9*T^3*U^2 + 4*T^4*U^2 + U^3 - 
       20*T^2*U^3 + 6*T^3*U^3 + 6*T^2*U^4 - T^3*U^4 - T^2*U^5))/
     (T^2*(-1 + U)^2*U) - (16*LbL*Nf*(-3 + 5*T + 3*T^2 - 9*T^3 + 4*T^4 + 
       44*U + 2*T*U - 12*T^2*U + 22*T^3*U - 8*T^4*U - 70*U^2 - 28*T*U^2 + 
       15*T^2*U^2 - 17*T^3*U^2 + 4*T^4*U^2 + 38*U^3 + 10*T*U^3 - 6*T^2*U^3 + 
       4*T^3*U^3 + 19*U^4 - 11*T*U^4 - 14*U^5 + 4*T*U^5 + 4*U^6))/
     (3*(-1 + U)^2*U))*G[{T^(-1), 0, 0}, 1] + 
  ((16*I)*Pi*(T + U)*G[{T^(-1), 0, T^(-1)}, 1])/U - 
  ((16*I)*Pi*(T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/U + 
  ((4*(-1 + 2*T + 3*T^2 - 8*T^3 + 4*T^4 + 3*U - 4*T*U - 23*T^2*U + 8*T^3*U - 
       8*T^4*U - 3*U^2 + 2*T*U^2 + 39*T^2*U^2 - 9*T^3*U^2 + 4*T^4*U^2 + U^3 - 
       20*T^2*U^3 + 6*T^3*U^3 + 6*T^2*U^4 - T^3*U^4 - T^2*U^5))/
     (T^2*(-1 + U)^2*U) + (8*LbL*Nf*(-3 + 5*T + 3*T^2 - 9*T^3 + 4*T^4 + 
       44*U + 2*T*U - 12*T^2*U + 22*T^3*U - 8*T^4*U - 70*U^2 - 28*T*U^2 + 
       15*T^2*U^2 - 17*T^3*U^2 + 4*T^4*U^2 + 38*U^3 + 10*T*U^3 - 6*T^2*U^3 + 
       4*T^3*U^3 + 19*U^4 - 11*T*U^4 - 14*U^5 + 4*T*U^5 + 4*U^6))/
     (3*(-1 + U)^2*U))*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(T + U)*G[{T^(-1), T^(-1), 0}, 1])/U + 
  ((8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) + 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), T^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) - 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/U + 
  ((8*LbL*Nf*(36 + 12*T - 63*U - 33*T*U + 36*U^2 + 10*T*U^2 + 19*U^3 - 
       11*T*U^3 - 14*U^4 + 4*T*U^4 + 4*U^5))/(3*(-1 + U)^2) - 
    (4*(2 - 4*T - 2*T^2 + 4*T^3 - 6*U + 8*T*U + 16*T^2*U + 6*T^3*U + 6*U^2 - 
       4*T*U^2 - 28*T^2*U^2 - 7*T^3*U^2 - 2*U^3 + 15*T^2*U^3 - 6*T^2*U^4 + 
       T^3*U^4 + T^2*U^5))/(T^2*(-1 + U)^2*U))*G[{T^(-1), (T + U)^(-1), 0}, 
    1] + ((8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) + 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  ((24*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), 0, 0}, 1])/U + 
  ((-16*Nf*(T + U))/(3*U) - (8*(-1 + 2*T + 3*T^2 + 4*T^4 + U - 10*T^2*U + 
       7*T^3*U + 6*T^2*U^2))/(T^2*U) - 
    (16*LbL*Nf*(-6 + 8*T + 3*T^2 - 9*T^3 + 4*T^4 + 8*U - 6*T^2*U + 4*T^3*U + 
       3*U^2 - 3*T*U^2 - 6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*
   G[{U^(-1), 0, 0}, 1] + Pi*(((-48*I)*(1 + T))/U - 
    ((32*I)*LbL*Nf*(-3 - T + 2*U))/U)*G[{U^(-1), 0, T^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + U)*G[{U^(-1), 0, U^(-1)}, 1])/U + 
  Pi*(((-8*I)*(T + U))/U + ((16*I)*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*T + 3*T^2 - 9*T^3 + 4*T^4 + 8*U - 6*T^2*U + 4*T^3*U + 
       3*U^2 - 3*T*U^2 - 6*U^3 + 4*T*U^3 + 4*U^4))/(3*U) + 
    (4*(1 - 2*T - 3*T^2 - 4*T^4 - 2*U + 2*T*U + 16*T^2*U - 6*T^3*U + 
       4*T^4*U + U^2 - 18*T^2*U^2 + 5*T^3*U^2 + 5*T^2*U^3 - T^3*U^3 - 
       T^2*U^4))/(T^2*(-1 + U)*U))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), U^(-1), 0}, 1])/U + 
  ((-16*Nf*(T + U))/(3*U) + (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 
       4*T*U^2 + 4*U^3))/(3*U) - 
    (4*(1 - 2*T + T^2 - 2*T^3 - 2*U + 2*T*U - 14*T^2*U + 4*T^3*U + U^2 + 
       17*T^2*U^2 - 4*T^2*U^3 + 2*T^3*U^3 + 2*T^2*U^4))/(T^2*(-1 + U)*U))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((24*I)*Pi*(-1 + U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U + 
  ((16*Nf*(T + U))/(3*U) - (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 
       4*T*U^2 + 4*U^3))/(3*U) + 
    (4*(1 - 2*T + T^2 - 2*T^3 - 2*U + 2*T*U - 14*T^2*U + 4*T^3*U + U^2 + 
       17*T^2*U^2 - 4*T^2*U^3 + 2*T^3*U^3 + 2*T^2*U^4))/(T^2*(-1 + U)*U))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-6 - 5*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/U + 
  ((16*Nf*(T + U))/(3*U) + (8*LbL*Nf*(-3 + 9*T + 3*T^2 - 9*T^3 + 4*T^4 + 
       6*U - 6*T^2*U + 4*T^3*U))/(3*U) + 
    (4*(2 - 4*T - 2*T^2 - 2*T^3 - 4*T^4 - 4*U + 4*T*U + 2*T^2*U - 2*T^3*U + 
       4*T^4*U + 2*U^2 - T^2*U^2 + 5*T^3*U^2 + T^2*U^3 + T^3*U^3 + T^2*U^4))/
     (T^2*(-1 + U)*U))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  Pi*(((24*I)*(1 + T))/U + ((16*I)*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - T + 2*U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/U + 
  ((16*I)*Pi*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  ((4*(1 - 2*T + T^2 - 2*T^3 - U - 7*T^2*U + 4*T^3*U + 6*T^2*U^2))/(T^2*U) + 
    (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 4*T*U^2 + 4*U^3))/(3*U))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6*T^2 + 10*T^3 + 6*T^4 - 18*T^5 + 8*T^6 - 12*T*U + 90*T^2*U + 
       10*T^3*U - 60*T^4*U + 60*T^5*U - 16*T^6*U - 12*U^2 + 156*T*U^2 - 
       105*T^2*U^2 - 107*T^3*U^2 + 126*T^4*U^2 - 66*T^5*U^2 + 8*T^6*U^2 + 
       94*U^3 - 228*T*U^3 - 54*T^2*U^3 + 124*T^3*U^3 - 96*T^4*U^3 + 
       24*T^5*U^3 - 137*U^4 + 69*T*U^4 + 108*T^2*U^4 - 80*T^3*U^4 + 
       24*T^4*U^4 + 64*U^5 + 96*T*U^5 - 84*T^2*U^5 + 16*T^3*U^5 + 38*U^6 - 
       78*T*U^6 + 24*T^2*U^6 - 28*U^7 + 24*T*U^7 + 8*U^8))/
     (3*(-1 + U)^2*U*(T + U)^2) + 
    (8*(-T^3 + 2*T^4 + 3*T^5 - 8*T^6 + 4*T^7 - 3*T^2*U + 9*T^3*U + 15*T^4*U - 
       51*T^5*U + 21*T^6*U - 8*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 4*T^3*U^2 - 
       105*T^4*U^2 + 86*T^5*U^2 - 32*T^6*U^2 + 4*T^7*U^2 - U^3 + 11*T*U^3 - 
       2*T^2*U^3 - 80*T^3*U^3 + 146*T^4*U^3 - 73*T^5*U^3 + 17*T^6*U^3 + 
       3*U^4 - 13*T*U^4 - 50*T^2*U^4 + 140*T^3*U^4 - 89*T^4*U^4 + 
       33*T^5*U^4 - T^6*U^4 - 3*U^5 + 5*T*U^5 + 63*T^2*U^5 - 77*T^3*U^5 + 
       37*T^4*U^5 - 4*T^5*U^5 + U^6 - 25*T^2*U^6 + 23*T^3*U^6 - 6*T^4*U^6 + 
       6*T^2*U^7 - 4*T^3*U^7 - T^2*U^8))/(T^2*(-1 + U)^2*U*(T + U)^3))*
   G[{(T + U)^(-1), 0, 0}, 1] - 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/U - 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/U + 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  ((-8*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 24*T^4*U + 12*T^5*U - 9*U^2 + 15*T*U^2 + 6*T^2*U^2 - 
       24*T^3*U^2 + 12*T^4*U^2 + 14*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (3*U*(T + U)^2) - (4*(T^3 - 2*T^4 - 3*T^5 + 8*T^6 - 4*T^7 + 3*T^2*U - 
       8*T^3*U - 27*T^4*U + 48*T^5*U - 24*T^6*U + 4*T^7*U + 3*T*U^2 - 
       12*T^2*U^2 - 6*T^3*U^2 + 80*T^4*U^2 - 72*T^5*U^2 + 16*T^6*U^2 + U^3 - 
       8*T*U^3 - 26*T^2*U^3 + 72*T^3*U^3 - 76*T^4*U^3 + 28*T^5*U^3 - 
       2*T^6*U^3 - 2*U^4 + 5*T*U^4 + 56*T^2*U^4 - 72*T^3*U^4 + 28*T^4*U^4 - 
       8*T^5*U^4 + U^5 - 24*T^2*U^5 + 16*T^3*U^5 - 12*T^4*U^5 + 4*T^2*U^6 - 
       8*T^3*U^6 - 2*T^2*U^7))/(T^2*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/U + 
  ((-8*LbL*Nf*(-3*T^3 + 5*T^4 + 3*T^5 - 9*T^6 + 4*T^7 - 24*T^2*U + 30*T^3*U + 
       2*T^4*U - 30*T^5*U + 30*T^6*U - 8*T^7*U - 30*T*U^2 + 96*T^2*U^2 - 
       30*T^3*U^2 - 46*T^4*U^2 + 63*T^5*U^2 - 33*T^6*U^2 + 4*T^7*U^2 - 
       6*U^3 + 98*T*U^3 - 102*T^2*U^3 - 30*T^3*U^3 + 62*T^4*U^3 - 
       48*T^5*U^3 + 12*T^6*U^3 + 18*U^4 - 100*T*U^4 + 18*T^2*U^4 + 
       54*T^3*U^4 - 40*T^4*U^4 + 12*T^5*U^4 - 18*U^5 + 32*T*U^5 + 
       48*T^2*U^5 - 42*T^3*U^5 + 8*T^4*U^5 + 6*U^6 + 19*T*U^6 - 39*T^2*U^6 + 
       12*T^3*U^6 - 14*T*U^7 + 12*T^2*U^7 + 4*T*U^8))/
     (3*T*(-1 + U)^2*U*(T + U)^2) - 
    (4*(T^3 - 2*T^4 + T^5 - 4*T^6 + 4*T^7 + 3*T^2*U - 9*T^3*U + 17*T^4*U - 
       19*T^5*U + 20*T^6*U - 8*T^7*U + 3*T*U^2 - 15*T^2*U^2 + 22*T^3*U^2 - 
       36*T^4*U^2 + 50*T^5*U^2 - 37*T^6*U^2 + 4*T^7*U^2 + U^3 - 11*T*U^3 + 
       42*T^2*U^3 - 34*T^3*U^3 + 42*T^4*U^3 - 74*T^5*U^3 + 20*T^6*U^3 - 
       3*U^4 + 15*T*U^4 - 59*T^2*U^4 + 42*T^3*U^4 - 61*T^4*U^4 + 42*T^5*U^4 - 
       T^6*U^4 + 3*U^5 - 11*T*U^5 + 40*T^2*U^5 - 40*T^3*U^5 + 46*T^4*U^5 - 
       4*T^5*U^5 - U^6 + 6*T*U^6 - 14*T^2*U^6 + 26*T^3*U^6 - 6*T^4*U^6 - 
       2*T*U^7 + 6*T^2*U^7 - 4*T^3*U^7 - T^2*U^8))/
     (T^2*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((8*LbL*Nf*(-3*T^3 + 5*T^4 + 3*T^5 - 9*T^6 + 4*T^7 - 24*T^2*U + 30*T^3*U + 
       2*T^4*U - 30*T^5*U + 30*T^6*U - 8*T^7*U - 30*T*U^2 + 96*T^2*U^2 - 
       30*T^3*U^2 - 46*T^4*U^2 + 63*T^5*U^2 - 33*T^6*U^2 + 4*T^7*U^2 - 
       6*U^3 + 98*T*U^3 - 102*T^2*U^3 - 30*T^3*U^3 + 62*T^4*U^3 - 
       48*T^5*U^3 + 12*T^6*U^3 + 18*U^4 - 100*T*U^4 + 18*T^2*U^4 + 
       54*T^3*U^4 - 40*T^4*U^4 + 12*T^5*U^4 - 18*U^5 + 32*T*U^5 + 
       48*T^2*U^5 - 42*T^3*U^5 + 8*T^4*U^5 + 6*U^6 + 19*T*U^6 - 39*T^2*U^6 + 
       12*T^3*U^6 - 14*T*U^7 + 12*T^2*U^7 + 4*T*U^8))/
     (3*T*(-1 + U)^2*U*(T + U)^2) + 
    (4*(T^3 - 2*T^4 + T^5 - 4*T^6 + 4*T^7 + 3*T^2*U - 9*T^3*U + 17*T^4*U - 
       19*T^5*U + 20*T^6*U - 8*T^7*U + 3*T*U^2 - 15*T^2*U^2 + 22*T^3*U^2 - 
       36*T^4*U^2 + 50*T^5*U^2 - 37*T^6*U^2 + 4*T^7*U^2 + U^3 - 11*T*U^3 + 
       42*T^2*U^3 - 34*T^3*U^3 + 42*T^4*U^3 - 74*T^5*U^3 + 20*T^6*U^3 - 
       3*U^4 + 15*T*U^4 - 59*T^2*U^4 + 42*T^3*U^4 - 61*T^4*U^4 + 42*T^5*U^4 - 
       T^6*U^4 + 3*U^5 - 11*T*U^5 + 40*T^2*U^5 - 40*T^3*U^5 + 46*T^4*U^5 - 
       4*T^5*U^5 - U^6 + 6*T*U^6 - 14*T^2*U^6 + 26*T^3*U^6 - 6*T^4*U^6 - 
       2*T*U^7 + 6*T^2*U^7 - 4*T^3*U^7 - T^2*U^8))/
     (T^2*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 
    1] - ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/U + 
  ((-8*LbL*Nf*(2*T^3 + 3*T^4 - 9*T^5 + 4*T^6 + 6*T^2*U + 6*T^3*U - 24*T^4*U + 
       12*T^5*U - 3*U^2 + 3*T*U^2 + 6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 
       12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) - 
    (4*(T^3 - 2*T^4 - 3*T^5 - T^6 + 4*T^7 + 3*T^2*U - 7*T^3*U + 5*T^4*U - 
       15*T^5*U + 18*T^6*U + 3*T*U^2 - 9*T^2*U^2 + T^3*U^2 - 24*T^4*U^2 + 
       34*T^5*U^2 - T^6*U^2 + U^3 - 5*T*U^3 + 17*T^2*U^3 - 37*T^3*U^3 + 
       34*T^4*U^3 - 4*T^5*U^3 - U^4 - 15*T^2*U^4 + 18*T^3*U^4 - 6*T^4*U^4 + 
       4*T^2*U^5 - 4*T^3*U^5 - T^2*U^6))/(T^2*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((8*LbL*Nf*(2*T^3 + 3*T^4 - 9*T^5 + 4*T^6 + 6*T^2*U + 6*T^3*U - 24*T^4*U + 
       12*T^5*U - 3*U^2 + 3*T*U^2 + 6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 
       12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) + 
    (4*(T^3 - 2*T^4 - 3*T^5 - T^6 + 4*T^7 + 3*T^2*U - 7*T^3*U + 5*T^4*U - 
       15*T^5*U + 18*T^6*U + 3*T*U^2 - 9*T^2*U^2 + T^3*U^2 - 24*T^4*U^2 + 
       34*T^5*U^2 - T^6*U^2 + U^3 - 5*T*U^3 + 17*T^2*U^3 - 37*T^3*U^3 + 
       34*T^4*U^3 - 4*T^5*U^3 - U^4 - 15*T^2*U^4 + 18*T^3*U^4 - 6*T^4*U^4 + 
       4*T^2*U^5 - 4*T^3*U^5 - T^2*U^6))/(T^2*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/U + 
  (8*(-1 + T)*(1 + T)*(-1 + 2*T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U) + ((-4*(-1 + T + U)*(1 - T - 4*T^3 - U - 8*T^2*U + 4*T^3*U + 
       6*T^2*U^2))/(T^2*(-1 + U)*U) - 
    (8*LbL*Nf*(-1 + T + U)*(3 - 2*T - 5*T^2 + 4*T^3 + U - T*U - 2*U^2 + 
       4*U^3))/(3*U))*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (16*(T + U)*G[{T^(-1), 0, T^(-1), 0}, 1])/U - 
  (16*(T + U)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/U + 
  (16*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  (32*(T + U)*G[{T^(-1), T^(-1), 0, 0}, 1])/U - 
  (16*(T + U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/U - 
  (32*(T + U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/U + 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/U - 
  (24*(-3 - 2*T + U)*G[{U^(-1), 0, 0, 0}, 1])/U + 
  ((24*(-3 - 2*T + U))/U - (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((-48*(1 + T))/U - (32*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, T^(-1), 0}, 1] + 
  ((48*(1 + T))/U + (32*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (24*(-1 + U)*G[{U^(-1), 0, U^(-1), 0}, 1])/U - 
  (24*(-1 + U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/U + 
  (16*LbL*Nf*(-3 - T + 2*U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/U + 
  (16*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  (8*(3 + 4*T + U)*G[{U^(-1), U^(-1), 0, 0}, 1])/U + 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (24*(-1 + U)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/U - 
  (24*(-1 + U)*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/U - 
  (48*(1 + T)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/U - 
  (16*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  ((24*(1 + T))/U + (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((-24*(1 + T))/U - (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  (8*(-3 - T + 2*U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U + 
  (8*(-3 - T + 2*U)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/U + 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/U - 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/U + 
  (16*(T + U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U - 
  (8*(T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/U + 
  (8*(T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/U + 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U - 
  (32*(T + U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/U + 
  (16*(T + U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (16*(T + U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/U + 
  (8*(T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (8*(T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/U + 
  (32*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/U + 
  (4 + (8*Nf)/3)*Log[mm] + Pi*(((-4*I)*(2*T + U))/(-1 + U) - 
    (((8*I)/3)*Nf*(2*T + U))/(-1 + U))*Log[mm] + 
  Pi*(((8*I)*(T + U))/U + (((16*I)/3)*Nf*(T + U))/U)*G[{U^(-1)}, 1]*Log[mm] + 
  ((4*(-2 + 2*T^2 + 2*U + 3*T*U + U^2))/((-1 + U)*(T + U)) + 
    (8*Nf*(-2 + 2*T^2 + 2*U + 3*T*U + U^2))/(3*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[mm] + ((8*(T + U))/U + (16*Nf*(T + U))/(3*U))*
   G[{U^(-1), 0}, 1]*Log[mm] + ((-8*(T + U))/U - (16*Nf*(T + U))/(3*U))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm] - 
  (10*Pi^2*(-6 - 4*T + 5*U + 2*T*U)*Log[T])/(3*(-1 + U)) + 
  ((-4*Nf*(38*T + 13*U))/(9*(-1 + U)) + 
    (8*LbL*Nf*T*(-18 - 3*T + 2*T^2 - 9*U + 2*T*U))/(3*(T + U)) + 
    (-28*T - 10*T^2 + 20*U - 5*T*U - 19*U^2 + 24*T*U^2)/((-1 + U)*(T + U)))*
   Log[T] + Pi*((((-8*I)/3)*LbL*Nf*T*(-3 - 5*T^2 + 4*T^3 + 3*U - 10*T*U + 
       6*T^2*U - 5*U^2 + 6*T*U^2 + 4*U^3))/(T + U) - 
    ((2*I)*(-2*T^2 - 2*T^3 - 24*T^4 - 4*T*U - 38*T^2*U - 29*T^3*U + 
       24*T^4*U - 2*U^2 + 14*T*U^2 + 14*T^2*U^2 + 16*T^3*U^2 + 2*U^3 - 
       5*T*U^3 + 8*T^2*U^3 + 12*T^3*U^3 - 8*T*U^4 + 12*T^2*U^4))/
     (T*(-1 + U)*(T + U)^2))*Log[T] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/U)*
   G[{T^(-1)}, 1]*Log[T] + (20*Pi^2*(-3 - 2*T + U)*G[{U^(-1)}, 1]*Log[T])/
   (3*U) + Pi*((((-8*I)/3)*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 3*T*U^2 - 6*U^3 + 
       4*T*U^3 + 4*U^4))/U + ((4*I)*(-1 + 2*T + 3*T^2 + 2*U - 2*T*U - 
       6*T^2*U + 6*T^3*U - U^2 + 9*T^2*U^2 - 3*T^3*U^2 - 5*T^2*U^3 + 
       T^3*U^3 + T^2*U^4))/(T^2*(-1 + U)*U))*G[{U^(-1)}, 1]*Log[T] + 
  ((8*Nf*(-19*T - 19*U + 25*T*U + 22*U^2))/(9*(-1 + U)*U) + 
    (8*LbL*Nf*(-12*T - 6*T^2 + 7*T^3 - 4*T^4 - 15*U - 6*T*U + 11*T^2*U - 
       13*T^3*U + 4*T^4*U + 6*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       5*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*U*(T + U)) + 
    (2*(2*T^2 - 8*T^3 + 5*T^4 + 4*T*U - 6*T^2*U + 5*T^3*U - 19*T^4*U + 
       2*U^2 - 48*T*U^2 - 5*T^2*U^2 - 2*T^3*U^2 + 22*T^4*U^2 - 2*U^3 + 
       67*T*U^3 + 5*T^2*U^3 + 10*T^3*U^3 - 12*T*U^4 + 2*T^2*U^4 + 
       12*T^3*U^4 - 10*T*U^5 + 12*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*
   G[{U^(-1)}, 1]*Log[T] + ((-8*Nf*(-2*T + 2*T^2 - 3*U + 5*T*U + 4*U^2))/
     (3*(-1 + U)*(T + U)) + (8*LbL*Nf*(-3*T + 3*T^2 - 4*T^3 + 4*T^4 + 15*U - 
       9*T*U - 6*T^2*U + 4*T^3*U - 6*U^2 - 2*T*U^2 - 4*T^2*U^2 - 4*T*U^3))/
     (3*(T + U)^2) + (2*(-6*T^2 + 16*T^3 - 12*T^4 + 40*T*U - 15*T^2*U - 
       43*T^3*U + 2*T^4*U - 2*U^2 - 53*T*U^2 + 3*T^2*U^2 + 6*T^3*U^2 + 
       2*U^3 + 10*T*U^3 + 6*T^2*U^3 + 2*T*U^4))/(T*(-1 + U)*(T + U)^2))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 
       12*T^2*U + 6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (U*(T + U)^2) + ((4*I)*(T^3 - 2*T^4 - 3*T^5 + 8*T^6 - 4*T^7 + 3*T^2*U - 
       8*T^3*U - 17*T^4*U + 42*T^5*U - 24*T^6*U + 4*T^7*U + 3*T*U^2 - 
       12*T^2*U^2 - 4*T^3*U^2 + 70*T^4*U^2 - 66*T^5*U^2 + 19*T^6*U^2 + U^3 - 
       8*T*U^3 - 10*T^2*U^3 + 58*T^3*U^3 - 76*T^4*U^3 + 38*T^5*U^3 - 
       T^6*U^3 - 2*U^4 + 5*T*U^4 + 34*T^2*U^4 - 60*T^3*U^4 + 40*T^4*U^4 - 
       4*T^5*U^4 + U^5 - 18*T^2*U^5 + 22*T^3*U^5 - 6*T^4*U^5 + 5*T^2*U^6 - 
       4*T^3*U^6 - T^2*U^7))/(T^2*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T] + ((-4*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U))*
   G[{T^(-1), 0}, 1]*Log[T] + 
  ((4*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  ((16*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), 0}, 1]*Log[T])/U + 
  ((-16*Nf*(T + U))/(3*U) - (4*(1 - 2*T - 3*T^2 - 4*T^4 - 2*U + 2*T*U + 
       10*T^2*U - 10*T^3*U + 4*T^4*U + U^2 - 14*T^2*U^2 + 8*T^3*U^2 + 
       6*T^2*U^3))/(T^2*(-1 + U)*U) - 
    (8*LbL*Nf*(-6 + 8*T + 3*T^2 - 9*T^3 + 4*T^4 + 8*U - 6*T^2*U + 4*T^3*U + 
       3*U^2 - 3*T*U^2 - 6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*G[{U^(-1), 0}, 1]*
   Log[T] - ((16*I)*Pi*(T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T])/U + 
  ((-16*Nf*(T + U))/(3*U) + (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 
       4*T*U^2 + 4*U^3))/(3*U) - 
    (4*(1 - 2*T + T^2 - 2*T^3 - 2*U + 2*T*U - 14*T^2*U + 4*T^3*U + U^2 + 
       17*T^2*U^2 - 4*T^2*U^3 + 2*T^3*U^3 + 2*T^2*U^4))/(T^2*(-1 + U)*U))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  ((16*Nf*(T + U))/(3*U) - (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 
       4*T*U^2 + 4*U^3))/(3*U) + 
    (4*(-1 + 2*T - T^2 + 2*T^3 + U + 13*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((4*(-T^3 + 2*T^4 + 3*T^5 - 8*T^6 + 4*T^7 - 3*T^2*U + 7*T^3*U + 19*T^4*U - 
       33*T^5*U + 22*T^6*U - 3*T*U^2 + 9*T^2*U^2 + 11*T^3*U^2 - 33*T^4*U^2 + 
       48*T^5*U^2 - U^3 + 5*T*U^3 + 19*T^2*U^3 - 29*T^3*U^3 + 52*T^4*U^3 + 
       U^4 - 9*T^2*U^4 + 28*T^3*U^4 + 6*T^2*U^5))/(T^2*U*(T + U)^3) + 
    (8*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (3*U*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((-8*LbL*Nf*(2*T^3 + 3*T^4 - 9*T^5 + 4*T^6 + 6*T^2*U + 6*T^3*U - 24*T^4*U + 
       12*T^5*U - 3*U^2 + 3*T*U^2 + 6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 
       12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) - 
    (4*(T^3 - 2*T^4 - 3*T^5 - T^6 + 4*T^7 + 3*T^2*U - 7*T^3*U + 5*T^4*U - 
       15*T^5*U + 18*T^6*U + 3*T*U^2 - 9*T^2*U^2 + T^3*U^2 - 24*T^4*U^2 + 
       34*T^5*U^2 - T^6*U^2 + U^3 - 5*T*U^3 + 17*T^2*U^3 - 37*T^3*U^3 + 
       34*T^4*U^3 - 4*T^5*U^3 - U^4 - 15*T^2*U^4 + 18*T^3*U^4 - 6*T^4*U^4 + 
       4*T^2*U^5 - 4*T^3*U^5 - T^2*U^6))/(T^2*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((-4*(-1 + T + U)*(-T + T^2 + 4*T^3 - 4*T^4 - U + 2*T*U - 4*T^3*U + 
       4*T^4*U + U^2 + 8*T^2*U^2 + 2*T^3*U^2 - 6*T^2*U^3))/
     (T^2*(-1 + U)*U*(T + U)) + (8*LbL*Nf*(-1 + T + U)*
      (-3*T^2 + 2*T^3 + 5*T^4 - 4*T^5 - 6*T*U + 3*T^2*U + 11*T^3*U - 
       8*T^4*U + 3*U^2 + 3*T^2*U^2 - 4*T^3*U^2 + U^3 - 5*T*U^3 + 4*T^2*U^3 - 
       2*U^4 + 8*T*U^4 + 4*U^5))/(3*U*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (16*(-3 - 2*T + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U + 
  (24*(-1 + U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/U - 
  (8*(3 + 4*T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/U + 
  (24*(-1 + U)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/U - 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (24*(1 + T)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/U - 
  (8*(-3 - T + 2*U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/U + 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (8*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/U - 
  (8*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/U + 
  ((-4*(2*T + U))/(-1 + U) - (8*Nf*(2*T + U))/(3*(-1 + U)))*Log[mm]*Log[T] + 
  ((8*(T + U))/U + (16*Nf*(T + U))/(3*U))*G[{U^(-1)}, 1]*Log[mm]*Log[T] + 
  ((2*I)*Pi*(-6 - 4*T + 5*U + 2*T*U)*Log[T]^2)/(-1 + U) + 
  ((4*Nf*(2*T + U))/(3*(-1 + U)) - (-12 - 8*T + 9*U)/(-1 + U))*Log[T]^2 - 
  ((4*I)*Pi*(-3 - 2*T + U)*G[{U^(-1)}, 1]*Log[T]^2)/U + 
  ((-8*Nf*(T + U))/(3*U) - (4*(-3 - 3*T + 2*U + T*U))/(-1 + U))*
   G[{U^(-1)}, 1]*Log[T]^2 - (4*(-3 - 2*T + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/
   U - (4*(3 + 4*T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/U + 
  ((-8*Nf)/3 + (8*LbL*Nf*U*(-18 - 3*T + 2*T^2 - 9*U + 2*T*U))/(3*(T + U)) - 
    (4*(-T + T^2 + 11*U - 12*T*U + 5*U^2 - 6*T*U^2))/((-1 + T)*(T + U)))*
   Log[U] + Pi^2*((-4*LbL*Nf*(6 + 2*T - 11*U - 5*T*U + 8*U^2))/
     (3*(-1 + U)^2) - (2*(20 + 8*T - 36*U - 17*T*U + 17*U^2 + 6*T*U^2 + 
       T*U^3 + U^4))/(3*(-1 + U)^2))*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(-3 - 5*T^2 + 4*T^3 + 3*U - 10*T*U + 6*T^2*U - 
       5*U^2 + 6*T*U^2 + 4*U^3))/(T + U) - 
    ((4*I)*(-T^2 + 5*T^3 - 10*T^4 - 2*T*U - 7*T^2*U - 16*T^3*U + 12*T^4*U - 
       U^2 + 13*T*U^2 - 2*T^2*U^2 + 8*T^3*U^2 + U^3 - 8*T*U^3 + 4*T^2*U^3 + 
       6*T^3*U^3 - 4*T*U^4 + 6*T^2*U^4))/(T*(-1 + U)*(T + U)^2))*Log[U] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/U)*
   G[{T^(-1)}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T)*(18*T + 9*T^2 + T^3 - 4*T^4 + 15*U - 18*T*U + 8*T^2*U - 
       7*T^3*U + 4*T^4*U - 21*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       3*U^3 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*T*(-1 + U)*(T + U)) + 
    (4*(T^2 - 5*T^3 + 16*T^4 - 11*T^5 + 2*T*U + 19*T^2*U - T^3*U - 33*T^4*U + 
       13*T^5*U + U^2 - T*U^2 - 2*T^2*U^2 - 11*T^3*U^2 + 11*T^4*U^2 - U^3 + 
       3*T*U^3 - 15*T^2*U^3 + 7*T^3*U^3 + 6*T^4*U^3 - 2*T*U^4 - 3*T^2*U^4 + 
       6*T^3*U^4))/(T^2*(-1 + U)*(T + U)^2))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((8*LbL*Nf*(-3 - T + 2*U))/(3*U) + (4*(-9 - 5*T + 4*U))/(3*U))*
   G[{U^(-1)}, 1]*Log[U] + 
  Pi*(((4*I)*(1 - 2*T - 3*T^2 - 2*T^3 - U + 7*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U) - (((8*I)/3)*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 
       3*T*U^2 - 6*U^3 + 4*T*U^3 + 4*U^4))/U)*G[{U^(-1)}, 1]*Log[U] + 
  ((8*Nf*(-2 + 2*T + 3*U))/(3*(T + U)) - 
    (2*(-6*T^2 + 8*T^3 - 2*T^4 + 44*T*U - 33*T^2*U - 16*T^3*U + 2*T^4*U + 
       2*U^2 - 67*T*U^2 + 29*T^2*U^2 + 6*T^3*U^2 - 2*U^3 + 19*T*U^3 + 
       6*T^2*U^3 + 2*T*U^4))/(T*(-1 + U)*(T + U)^2) + 
    (8*LbL*Nf*(15*T - 6*T^2 - 13*T^3 + 4*T^4 + 33*U - 48*T*U - 9*T^2*U + 
       8*T^3*U - 4*T^4*U - 54*U^2 + 40*T*U^2 + 2*T^2*U^2 - 4*T^3*U^2 + 
       30*U^3 - 2*T*U^3 + 4*T^2*U^3 + 4*T*U^4))/(3*(-1 + U)*(T + U)^2))*
   G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 
       12*T^2*U + 6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (U*(T + U)^2) + ((4*I)*(T^3 - 2*T^4 - 3*T^5 + 8*T^6 - 4*T^7 + 3*T^2*U - 
       8*T^3*U - 17*T^4*U + 42*T^5*U - 24*T^6*U + 4*T^7*U + 3*T*U^2 - 
       12*T^2*U^2 - 4*T^3*U^2 + 70*T^4*U^2 - 66*T^5*U^2 + 19*T^6*U^2 + U^3 - 
       8*T*U^3 - 10*T^2*U^3 + 58*T^3*U^3 - 76*T^4*U^3 + 38*T^5*U^3 - 
       T^6*U^3 - 2*U^4 + 5*T*U^4 + 34*T^2*U^4 - 60*T^3*U^4 + 40*T^4*U^4 - 
       4*T^5*U^4 + U^5 - 18*T^2*U^5 + 22*T^3*U^5 - 6*T^4*U^5 + 5*T^2*U^6 - 
       4*T^3*U^6 - T^2*U^7))/(T^2*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[U] + ((-4*(-1 + 2*T + 3*T^2 - 8*T^3 + 4*T^4 + 3*U - 4*T*U - 23*T^2*U + 
       8*T^3*U - 8*T^4*U - 3*U^2 + 2*T*U^2 + 39*T^2*U^2 - 9*T^3*U^2 + 
       4*T^4*U^2 + U^3 - 20*T^2*U^3 + 6*T^3*U^3 + 6*T^2*U^4 - T^3*U^4 - 
       T^2*U^5))/(T^2*(-1 + U)^2*U) - 
    (8*LbL*Nf*(-3 + 5*T + 3*T^2 - 9*T^3 + 4*T^4 + 44*U + 2*T*U - 12*T^2*U + 
       22*T^3*U - 8*T^4*U - 70*U^2 - 28*T*U^2 + 15*T^2*U^2 - 17*T^3*U^2 + 
       4*T^4*U^2 + 38*U^3 + 10*T*U^3 - 6*T^2*U^3 + 4*T^3*U^3 + 19*U^4 - 
       11*T*U^4 - 14*U^5 + 4*T*U^5 + 4*U^6))/(3*(-1 + U)^2*U))*
   G[{T^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) + 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) - 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), 0}, 1]*Log[U])/U + 
  ((4*(1 - 2*T - 3*T^2 - 2*T^3 - U + 7*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U) - (8*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 3*T*U^2 - 
       6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*G[{U^(-1), 0}, 1]*Log[U] - 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/U + 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  ((-4*(1 - 2*T - 3*T^2 - 2*T^3 - U + 7*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U) + (8*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 3*T*U^2 - 
       6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((8*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 36*T^2*U + 
       2*T^3*U - 30*T^4*U + 30*T^5*U - 8*T^6*U - 6*U^2 + 60*T*U^2 - 
       42*T^2*U^2 - 46*T^3*U^2 + 63*T^4*U^2 - 33*T^5*U^2 + 4*T^6*U^2 + 
       38*U^3 - 84*T*U^3 - 24*T^2*U^3 + 62*T^3*U^3 - 48*T^4*U^3 + 
       12*T^5*U^3 - 52*U^4 + 18*T*U^4 + 54*T^2*U^4 - 40*T^3*U^4 + 
       12*T^4*U^4 + 20*U^5 + 48*T*U^5 - 42*T^2*U^5 + 8*T^3*U^5 + 19*U^6 - 
       39*T*U^6 + 12*T^2*U^6 - 14*U^7 + 12*T*U^7 + 4*U^8))/
     (3*(-1 + U)^2*U*(T + U)^2) + 
    (4*(-T^3 + 2*T^4 + 3*T^5 - 8*T^6 + 4*T^7 - 3*T^2*U + 9*T^3*U + 15*T^4*U - 
       49*T^5*U + 24*T^6*U - 8*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 4*T^3*U^2 - 
       99*T^4*U^2 + 90*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - U^3 + 11*T*U^3 - 
       2*T^2*U^3 - 74*T^3*U^3 + 140*T^4*U^3 - 76*T^5*U^3 + 18*T^6*U^3 + 
       3*U^4 - 13*T*U^4 - 48*T^2*U^4 + 128*T^3*U^4 - 86*T^4*U^4 + 
       36*T^5*U^4 - 2*T^6*U^4 - 3*U^5 + 5*T*U^5 + 58*T^2*U^5 - 70*T^3*U^5 + 
       40*T^4*U^5 - 8*T^5*U^5 + U^6 - 22*T^2*U^6 + 24*T^3*U^6 - 12*T^4*U^6 + 
       6*T^2*U^7 - 8*T^3*U^7 - 2*T^2*U^8))/(T^2*(-1 + U)^2*U*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-3*T^3 + 5*T^4 + 3*T^5 - 9*T^6 + 4*T^7 - 24*T^2*U + 30*T^3*U + 
       2*T^4*U - 30*T^5*U + 30*T^6*U - 8*T^7*U - 30*T*U^2 + 96*T^2*U^2 - 
       30*T^3*U^2 - 46*T^4*U^2 + 63*T^5*U^2 - 33*T^6*U^2 + 4*T^7*U^2 - 
       6*U^3 + 98*T*U^3 - 102*T^2*U^3 - 30*T^3*U^3 + 62*T^4*U^3 - 
       48*T^5*U^3 + 12*T^6*U^3 + 18*U^4 - 100*T*U^4 + 18*T^2*U^4 + 
       54*T^3*U^4 - 40*T^4*U^4 + 12*T^5*U^4 - 18*U^5 + 32*T*U^5 + 
       48*T^2*U^5 - 42*T^3*U^5 + 8*T^4*U^5 + 6*U^6 + 19*T*U^6 - 39*T^2*U^6 + 
       12*T^3*U^6 - 14*T*U^7 + 12*T^2*U^7 + 4*T*U^8))/
     (3*T*(-1 + U)^2*U*(T + U)^2) - 
    (4*(T^3 - 2*T^4 + T^5 - 4*T^6 + 4*T^7 + 3*T^2*U - 9*T^3*U + 17*T^4*U - 
       19*T^5*U + 20*T^6*U - 8*T^7*U + 3*T*U^2 - 15*T^2*U^2 + 22*T^3*U^2 - 
       36*T^4*U^2 + 50*T^5*U^2 - 37*T^6*U^2 + 4*T^7*U^2 + U^3 - 11*T*U^3 + 
       42*T^2*U^3 - 34*T^3*U^3 + 42*T^4*U^3 - 74*T^5*U^3 + 20*T^6*U^3 - 
       3*U^4 + 15*T*U^4 - 59*T^2*U^4 + 42*T^3*U^4 - 61*T^4*U^4 + 42*T^5*U^4 - 
       T^6*U^4 + 3*U^5 - 11*T*U^5 + 40*T^2*U^5 - 40*T^3*U^5 + 46*T^4*U^5 - 
       4*T^5*U^5 - U^6 + 6*T*U^6 - 14*T^2*U^6 + 26*T^3*U^6 - 6*T^4*U^6 - 
       2*T*U^7 + 6*T^2*U^7 - 4*T^3*U^7 - T^2*U^8))/
     (T^2*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((4*(-1 + T + U)*(T - T^2 - 4*T^4 + U - 2*T*U - 4*T^2*U - 4*T^3*U + 
       4*T^4*U - U^2 + 8*T^2*U^2 + 2*T^3*U^2 - 6*T^2*U^3))/
     (T^2*(-1 + U)*U*(T + U)) - (8*LbL*Nf*(-1 + T + U)*
      (-3*T^2 + 2*T^3 + 5*T^4 - 4*T^5 - 6*T*U + 3*T^2*U + 11*T^3*U - 
       8*T^4*U + 3*U^2 + 3*T^2*U^2 - 4*T^3*U^2 + U^3 - 5*T*U^3 + 4*T^2*U^3 - 
       2*U^4 + 8*T*U^4 + 4*U^5))/(3*U*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (16*(T + U)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/U - 
  (16*(T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U + 
  (16*(T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/U - 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U - 
  (8*(-3 - 2*T + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U + 
  ((-48*(1 + T))/U - (32*LbL*Nf*(-3 - T + 2*U))/U)*G[{U^(-1), 0, T^(-1)}, 1]*
   Log[U] + ((24*(1 + T))/U + (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U + 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  (8*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((24*(1 + T))/U + (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
  (16*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/U + 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U - 
  (16*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/U + 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((4*I)*Pi*(-6 - 4*T + 5*U + 2*T*U)*Log[T]*Log[U])/(-1 + U) + 
  ((-8*LbL*Nf*T*(-3 - 5*T^2 + 4*T^3 + 3*U - 10*T*U + 6*T^2*U - 5*U^2 + 
       6*T*U^2 + 4*U^3))/(3*(T + U)) - 
    (4*(-T^2 + 5*T^3 - 10*T^4 - 2*T*U - 7*T^2*U - 16*T^3*U + 12*T^4*U - U^2 + 
       13*T*U^2 - 2*T^2*U^2 + 8*T^3*U^2 + U^3 - 8*T*U^3 + 4*T^2*U^3 + 
       6*T^3*U^3 - 4*T*U^4 + 6*T^2*U^4))/(T*(-1 + U)*(T + U)^2))*Log[T]*
   Log[U] + ((-4*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] - ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1)}, 1]*
    Log[T]*Log[U])/U + 
  ((4*(1 - 2*T - 3*T^2 - 2*T^3 - U + 7*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U) - (8*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 3*T*U^2 - 
       6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((8*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (3*U*(T + U)^2) + (4*(T^3 - 2*T^4 - 3*T^5 + 8*T^6 - 4*T^7 + 3*T^2*U - 
       8*T^3*U - 17*T^4*U + 42*T^5*U - 24*T^6*U + 4*T^7*U + 3*T*U^2 - 
       12*T^2*U^2 - 4*T^3*U^2 + 70*T^4*U^2 - 66*T^5*U^2 + 19*T^6*U^2 + U^3 - 
       8*T*U^3 - 10*T^2*U^3 + 58*T^3*U^3 - 76*T^4*U^3 + 38*T^5*U^3 - 
       T^6*U^3 - 2*U^4 + 5*T*U^4 + 34*T^2*U^4 - 60*T^3*U^4 + 40*T^4*U^4 - 
       4*T^5*U^4 + U^5 - 18*T^2*U^5 + 22*T^3*U^5 - 6*T^4*U^5 + 5*T^2*U^6 - 
       4*T^3*U^6 - T^2*U^7))/(T^2*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T]*Log[U] - (8*(-3 - 2*T + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U - 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U + 
  (8*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U + 
  (2*(-6 - 4*T + 5*U + 2*T*U)*Log[T]^2*Log[U])/(-1 + U) - 
  (4*(-3 - 2*T + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U + 
  ((24*LbL*Nf*(6 + 2*T - 11*U - 5*T*U + 8*U^2))/(-1 + U)^2 + 
    (4*(12 - 16*T - 25*U + 6*T*U + 17*U^2 + 2*T*U^2 + 2*T*U^3 + 2*U^4))/
     (-1 + U)^2)*Zeta[3] + ((-48*LbL*Nf*(-3 - T + 2*U))/U - 
    (8*(-3 + 5*T + 8*U))/U)*G[{U^(-1)}, 1]*Zeta[3], 
 (96 - 55*T - 55*U)/2 + (32*Pi^4*(-2 + T + U))/45 - 
  (2*Nf*(-1532 + 823*T + 823*U))/27 + 
  Pi*(((-8*I)/3)*LbL*Nf*(-15 + T + U)*(T + U) - 
    ((I/2)*(-10 + 61*T - 51*T^2 + 61*U - 106*T*U + 48*T^2*U - 51*U^2 + 
       48*T*U^2))/((-1 + T)*(-1 + U)) - 
    (((2*I)/27)*Nf*(-530 + 909*T - 379*T^2 + 909*U - 982*T*U + 226*T^2*U - 
       379*U^2 + 226*T*U^2))/((-1 + T)*(-1 + U))) + 
  Pi^3*(((16*I)/3)*LbL*Nf*(T + U) + 
    ((I/3)*(12 - 10*T^2 - T^3 - 16*T*U + 11*T^2*U + T^3*U - 10*U^2 + 
       11*T*U^2 + 2*T^2*U^2 - U^3 + T*U^3))/((-1 + T)*(-1 + U))) + 
  Pi^2*((4*Nf*(-22 + 35*T - 13*T^2 + 35*U - 42*T*U + 10*T^2*U - 13*U^2 + 
       10*T*U^2))/(9*(-1 + T)*(-1 + U)) + 
    (50*T - 175*T^2 + 125*T^3 + 50*U - 470*T*U + 577*T^2*U - 151*T^3*U - 
      175*U^2 + 577*T*U^2 - 422*T^2*U^2 + 20*T^3*U^2 + 125*U^3 - 151*T*U^3 + 
      20*T^2*U^3)/(6*(-1 + T)*(-1 + U)*(T + U)) - 
    (4*LbL*Nf*(12*T^2 - 20*T^3 + 10*T^4 + 54*T*U - 45*T^2*U + 25*T^3*U + 
       12*U^2 - 45*T*U^2 + 30*T^2*U^2 - 20*U^3 + 25*T*U^3 + 10*U^4))/
     (9*(T + U))) + Pi^3*(((-2*I)*(-3 + T)*U)/T - 
    (((8*I)/3)*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1)}, 1] + 
  Pi^2*((-8*Nf*(-2*T + T^2 - U))/(9*T) + 
    (-14 + 49*T - 66*T^2 + 41*T^3 - 10*T^4 + 35*U - 83*T*U + 87*T^2*U - 
      43*T^3*U + 4*T^4*U + 5*U^2 + 12*T*U^2 - 9*T^2*U^2 + 4*T^3*U^2)/
     (3*(-1 + T)*T*U) - (4*LbL*Nf*(-10*T^2 + 30*T^3 - 30*T^4 + 10*T^5 - 
       20*T*U + 45*T^2*U - 45*T^3*U + 20*T^4*U - 10*U^2 + 33*T*U^2 - 
       15*T^2*U^2 + 10*T^3*U^2))/(9*T*U))*G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(38*T - 57*T^2 + 19*T^3 + 19*U - 25*T*U - 3*T^2*U))/
     ((-1 + T)*T) + (I*(-4*T + 16*T^2 - 7*T^3 - 5*T^4 - 4*U - 11*T*U + 
       56*T^2*U - 54*T^3*U + 4*T^4*U - 3*U^2 + 15*T*U^2 - 25*T^2*U^2 + 
       4*T^3*U^2))/((-1 + T)*T*(T + U)) - 
    (((8*I)/3)*LbL*Nf*(12*T^2 - 10*T^3 - 4*T^4 + 2*T^5 - 9*T*U + 9*T^2*U - 
       11*T^3*U + 5*T^4*U - 15*U^2 + 18*T*U^2 - 15*T^2*U^2 + 6*T^3*U^2 + 
       5*U^3 - 10*T*U^3 + 5*T^2*U^3 - 2*U^4 + 2*T*U^4))/(T*(T + U)))*
   G[{T^(-1)}, 1] + Pi^3*(((-2*I)*T*(-3 + U))/U - 
    (((8*I)/3)*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(19*T + 38*U - 25*T*U - 57*U^2 - 3*T*U^2 + 19*U^3))/
     ((-1 + U)*U) + (I*(-4*T - 3*T^2 - 4*U - 11*T*U + 15*T^2*U + 16*U^2 + 
       56*T*U^2 - 25*T^2*U^2 - 7*U^3 - 54*T*U^3 + 4*T^2*U^3 - 5*U^4 + 
       4*T*U^4))/((-1 + U)*U*(T + U)) - 
    (((8*I)/3)*LbL*Nf*(-15*T^2 + 5*T^3 - 2*T^4 - 9*T*U + 18*T^2*U - 
       10*T^3*U + 2*T^4*U + 12*U^2 + 9*T*U^2 - 15*T^2*U^2 + 5*T^3*U^2 - 
       10*U^3 - 11*T*U^3 + 6*T^2*U^3 - 4*U^4 + 5*T*U^4 + 2*U^5))/(U*(T + U)))*
   G[{U^(-1)}, 1] + Pi^2*((-8*Nf*(-T - 2*U + U^2))/(9*U) + 
    (-14 + 35*T + 5*T^2 + 49*U - 83*T*U + 12*T^2*U - 66*U^2 + 87*T*U^2 - 
      9*T^2*U^2 + 41*U^3 - 43*T*U^3 + 4*T^2*U^3 - 10*U^4 + 4*T*U^4)/
     (3*T*(-1 + U)*U) - (4*LbL*Nf*(-10*T^2 - 20*T*U + 33*T^2*U - 10*U^2 + 
       45*T*U^2 - 15*T^2*U^2 + 30*U^3 - 45*T*U^3 + 10*T^2*U^3 - 30*U^4 + 
       20*T*U^4 + 10*U^5))/(9*T*U))*G[{U^(-1)}, 1] + 
  Pi*((-32*I)*LbL*Nf*(-1 + T + U) + (I*(-1 + T + U)*(-4 + T + U + 2*T*U))/
     ((-1 + T)*(-1 + U)))*G[{(T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(-15 + T + U)*(-1 + T + U))/3 + 
    (3*(-1 + T + U)*(20 - 19*T - 19*U + 18*T*U))/(2*(-1 + T)*(-1 + U)) + 
    (2*Nf*(-1 + T + U)*(140 - 89*T - 89*U + 38*T*U))/(9*(-1 + T)*(-1 + U)))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*(-1/3*((-1 + T + U)*(-14*T^2 + 35*T^3 - 31*T^4 + 10*T^5 - 28*T*U + 
        105*T^2*U - 56*T^3*U + 15*T^4*U - 15*T^5*U - 14*U^2 + 105*T*U^2 - 
        110*T^2*U^2 + 55*T^3*U^2 - 20*T^4*U^2 + 5*T^5*U^2 + 35*U^3 - 
        56*T*U^3 + 55*T^2*U^3 - 70*T^3*U^3 + 15*T^4*U^3 - 31*U^4 + 15*T*U^4 - 
        20*T^2*U^4 + 15*T^3*U^4 + 10*U^5 - 15*T*U^5 + 5*T^2*U^5))/
      ((-1 + T)*T*(-1 + U)*U*(T + U)^2) + 
    (20*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 18*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (9*T*U*(T + U)^2))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-8*LbL*Nf*(-2 + T)*U)/(3*T) - 
    (2*(-2*T^2 - 8*T*U + 2*T^2*U - 41*U^2 + 11*T*U^2))/(3*T*U))*
   G[{T^(-1), 0}, 1] + 
  ((4*Nf*(38*T - 57*T^2 + 19*T^3 + 19*U - 25*T*U - 3*T^2*U))/(9*(-1 + T)*T) + 
    (-4*T + 16*T^2 - 7*T^3 - 5*T^4 - 4*U - 11*T*U + 56*T^2*U - 54*T^3*U + 
      4*T^4*U - 3*U^2 + 15*T*U^2 - 25*T^2*U^2 + 4*T^3*U^2)/
     ((-1 + T)*T*(T + U)) - (8*LbL*Nf*(12*T^2 - 10*T^3 - 4*T^4 + 2*T^5 - 
       9*T*U + 9*T^2*U - 11*T^3*U + 5*T^4*U - 15*U^2 + 18*T*U^2 - 
       15*T^2*U^2 + 6*T^3*U^2 + 5*U^3 - 10*T*U^3 + 5*T^2*U^3 - 2*U^4 + 
       2*T*U^4))/(3*T*(T + U)))*G[{T^(-1), 0}, 1] + 
  Pi*(((-2*I)*(4 - 14*T + 20*T^2 - 14*T^3 + 4*T^4 - 14*U + 40*T*U - 
       28*T^2*U + 7*T^3*U - 5*T^4*U + 6*U^2 - 24*T*U^2 + 27*T^2*U^2 - 
       13*T^3*U^2 + T^4*U^2 + 2*U^3 - T*U^3 + 2*T^3*U^3 + 2*U^4 - 3*T*U^4 + 
       T^2*U^4))/((-1 + T)*T*(-1 + U)*U) + 
    (((8*I)/3)*LbL*Nf*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 - 8*T*U + 42*T^2*U - 
       18*T^3*U + 8*T^4*U - 4*U^2 + 18*T*U^2 - 9*T^2*U^2 + 4*T^3*U^2 + 
       6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/(T*U))*
   G[{T^(-1), 0}, 1] + (4*Pi^2*(-4*T + 2*T^2 + 3*U - T*U)*
    G[{T^(-1), T^(-1)}, 1])/(3*T) + Pi*((((-8*I)/3)*Nf*(-2*T + T^2 - U))/T - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 
       2*T^2*U))/(T*U) + ((2*I)*(2 - 7*T + 6*T^2 + T^3 - 2*T^4 - 5*U - 
       7*T*U + 21*T^2*U - 11*T^3*U + 2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 
       2*T^3*U^2))/((-1 + T)*T*U))*G[{T^(-1), T^(-1)}, 1] + 
  (2*Pi^2*(-4*T + 2*T^2 - 27*U + 5*T*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(3*T) + 
  Pi*((-8*I)*LbL*Nf*U + ((2*I)*(4 - 10*T + 6*T^2 - 10*U - 2*T*U + 3*T^2*U - 
       3*T*U^2))/(T*U))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((-4*Nf*(38*T - 57*T^2 + 19*T^3 + 19*U - 25*T*U - 3*T^2*U))/
     (9*(-1 + T)*T) - (-4*T + 16*T^2 - 7*T^3 - 5*T^4 - 4*U - 11*T*U + 
      56*T^2*U - 54*T^3*U + 4*T^4*U - 3*U^2 + 15*T*U^2 - 25*T^2*U^2 + 
      4*T^3*U^2)/((-1 + T)*T*(T + U)) + 
    (8*LbL*Nf*(12*T^2 - 10*T^3 - 4*T^4 + 2*T^5 - 9*T*U + 9*T^2*U - 11*T^3*U + 
       5*T^4*U - 15*U^2 + 18*T*U^2 - 15*T^2*U^2 + 6*T^3*U^2 + 5*U^3 - 
       10*T*U^3 + 5*T^2*U^3 - 2*U^4 + 2*T*U^4))/(3*T*(T + U)))*
   G[{T^(-1), (T + U)^(-1)}, 1] + Pi^2*((-8*LbL*Nf*T*(-2 + U))/(3*U) - 
    (2*(-41*T^2 - 8*T*U + 11*T^2*U - 2*U^2 + 2*T*U^2))/(3*T*U))*
   G[{U^(-1), 0}, 1] + 
  ((4*Nf*(19*T + 38*U - 25*T*U - 57*U^2 - 3*T*U^2 + 19*U^3))/(9*(-1 + U)*U) + 
    (-4*T - 3*T^2 - 4*U - 11*T*U + 15*T^2*U + 16*U^2 + 56*T*U^2 - 
      25*T^2*U^2 - 7*U^3 - 54*T*U^3 + 4*T^2*U^3 - 5*U^4 + 4*T*U^4)/
     ((-1 + U)*U*(T + U)) - (8*LbL*Nf*(-15*T^2 + 5*T^3 - 2*T^4 - 9*T*U + 
       18*T^2*U - 10*T^3*U + 2*T^4*U + 12*U^2 + 9*T*U^2 - 15*T^2*U^2 + 
       5*T^3*U^2 - 10*U^3 - 11*T*U^3 + 6*T^2*U^3 - 4*U^4 + 5*T*U^4 + 2*U^5))/
     (3*U*(T + U)))*G[{U^(-1), 0}, 1] + 
  Pi*(((-2*I)*(4 - 14*T + 6*T^2 + 2*T^3 + 2*T^4 - 14*U + 40*T*U - 24*T^2*U - 
       T^3*U - 3*T^4*U + 20*U^2 - 28*T*U^2 + 27*T^2*U^2 + T^4*U^2 - 14*U^3 + 
       7*T*U^3 - 13*T^2*U^3 + 2*T^3*U^3 + 4*U^4 - 5*T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (((8*I)/3)*LbL*Nf*(-4*T^2 + 6*T^3 - 6*T^4 + 
       2*T^5 - 8*T*U + 18*T^2*U - 9*T^3*U + 4*T^4*U - 4*U^2 + 42*T*U^2 - 
       9*T^2*U^2 + 2*T^3*U^2 + 12*U^3 - 18*T*U^3 + 4*T^2*U^3 - 12*U^4 + 
       8*T*U^4 + 4*U^5))/(T*U))*G[{U^(-1), 0}, 1] + 
  (4*Pi^2*(3*T - 4*U - T*U + 2*U^2)*G[{U^(-1), U^(-1)}, 1])/(3*U) + 
  Pi*((((-8*I)/3)*Nf*(-T - 2*U + U^2))/U - 
    (((8*I)/3)*LbL*Nf*(-1 + U)*(T + U)*(2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 
       2*U^3))/(T*U) + ((2*I)*(2 - 5*T + T^2 - 7*U - 7*T*U - 6*T^2*U + 
       6*U^2 + 21*T*U^2 + 9*T^2*U^2 + U^3 - 11*T*U^3 + 2*T^2*U^3 - 2*U^4 + 
       2*T*U^4))/(T*(-1 + U)*U))*G[{U^(-1), U^(-1)}, 1] + 
  (2*Pi^2*(-27*T - 4*U + 5*T*U + 2*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/(3*U) + 
  Pi*((-8*I)*LbL*Nf*T - ((2*I)*(-4 + 10*T + 10*U + 2*T*U + 3*T^2*U - 6*U^2 - 
       3*T*U^2))/(T*U))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((-4*Nf*(19*T + 38*U - 25*T*U - 57*U^2 - 3*T*U^2 + 19*U^3))/
     (9*(-1 + U)*U) - (-4*T - 3*T^2 - 4*U - 11*T*U + 15*T^2*U + 16*U^2 + 
      56*T*U^2 - 25*T^2*U^2 - 7*U^3 - 54*T*U^3 + 4*T^2*U^3 - 5*U^4 + 4*T*U^4)/
     ((-1 + U)*U*(T + U)) + (8*LbL*Nf*(-15*T^2 + 5*T^3 - 2*T^4 - 9*T*U + 
       18*T^2*U - 10*T^3*U + 2*T^4*U + 12*U^2 + 9*T*U^2 - 15*T^2*U^2 + 
       5*T^3*U^2 - 10*U^3 - 11*T*U^3 + 6*T^2*U^3 - 4*U^4 + 5*T*U^4 + 2*U^5))/
     (3*U*(T + U)))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  (4*Pi^2*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*G[{(T + U)^(-1), 0}, 1])/
   (3*T*U) + ((-4*Nf*(-1 + T + U)*(8 - 5*T - 5*U + 2*T*U))/
     (3*(-1 + T)*(-1 + U)) - (-24*T - 5*T^2 + 29*T^3 - 24*U - 58*T*U + 
      137*T^2*U - 46*T^3*U - 5*U^2 + 137*T*U^2 - 140*T^2*U^2 + 8*T^3*U^2 + 
      29*U^3 - 46*T*U^3 + 8*T^2*U^3)/((-1 + T)*(-1 + U)*(T + U)) + 
    (16*LbL*Nf*(6*T - 9*T^2 - 5*T^3 + 2*T^4 + 6*U - 12*T*U - 12*T^2*U + 
       5*T^3*U - 9*U^2 - 12*T*U^2 + 6*T^2*U^2 - 5*U^3 + 5*T*U^3 + 2*U^4))/
     (3*(T + U)))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((2*I)*(4*T^2 - 14*T^3 + 20*T^4 - 14*T^5 + 4*T^6 + 8*T*U - 42*T^2*U + 
       56*T^3*U - 30*T^4*U + 13*T^5*U - 6*T^6*U + 4*U^2 - 42*T*U^2 + 
       96*T^2*U^2 - 68*T^3*U^2 + 32*T^4*U^2 - 16*T^5*U^2 + 2*T^6*U^2 - 
       14*U^3 + 56*T*U^3 - 68*T^2*U^3 + 70*T^3*U^3 - 42*T^4*U^3 + 8*T^5*U^3 + 
       20*U^4 - 30*T*U^4 + 32*T^2*U^4 - 42*T^3*U^4 + 12*T^4*U^4 - 14*U^5 + 
       13*T*U^5 - 16*T^2*U^5 + 8*T^3*U^5 + 4*U^6 - 6*T*U^6 + 2*T^2*U^6))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^2) - 
    (((16*I)/3)*LbL*Nf*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 27*T^4*U - 
       21*T^5*U + 8*T^6*U - 18*T^2*U^2 + 57*T^3*U^2 - 30*T^4*U^2 + 
       12*T^5*U^2 - 8*T*U^3 + 57*T^2*U^3 - 30*T^3*U^3 + 10*T^4*U^3 - 2*U^4 + 
       27*T*U^4 - 30*T^2*U^4 + 10*T^3*U^4 + 6*U^5 - 21*T*U^5 + 12*T^2*U^5 - 
       6*U^6 + 8*T*U^6 + 2*U^7))/(T*U*(T + U)^2))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((-2*I)*(-1 + T + U)*(-2*T^2 + 3*T^3 + 2*T^4 - 4*T*U + 11*T^2*U - 
       9*T^3*U - 3*T^4*U - 2*U^2 + 13*T*U^2 - 24*T^2*U^2 - 6*T^3*U^2 + 
       T^4*U^2 + 5*U^3 - 25*T*U^3 - 5*T^2*U^3 + 3*T^3*U^3 + 8*T*U^4 + 
       3*T^2*U^4 - 2*U^5 + T*U^5))/(T*(-1 + U)*U*(T + U)^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 20*T^3*U - 
       11*T^4*U + 6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(T*U*(T + U)^2))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(-1 + T + U)*(-2*T^2 + 5*T^3 - 2*T^5 - 4*T*U + 13*T^2*U - 
       25*T^3*U + 8*T^4*U + T^5*U - 2*U^2 + 11*T*U^2 - 24*T^2*U^2 - 
       5*T^3*U^2 + 3*T^4*U^2 + 3*U^3 - 9*T*U^3 - 6*T^2*U^3 + 3*T^3*U^3 + 
       2*U^4 - 3*T*U^4 + T^2*U^4))/((-1 + T)*T*U*(T + U)^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 
       11*T^4*U + 6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 20*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(T*U*(T + U)^2))*G[{(T + U)^(-1), U^(-1)}, 1] + 
  ((4*I)*Pi*(-1 + T + U)*(2 - 5*T + 3*T^2 - 5*U + 2*T*U + 3*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T*(-1 + U)*U) + 
  ((-16*LbL*Nf*(-2 + T + U)*(-1 + T + U))/3 - (2*(-2 + T + U)*(-1 + T + U))/
     ((-1 + T)*(-1 + U)))*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((12*I)*Pi*(-5 + T)*U*G[{T^(-1), 0, 0}, 1])/T + 
  ((-8*Nf*(-2*T + T^2 - U))/(3*T) + 
    (4*(2 - 5*T + 5*T^2 - 2*T^3 - 7*U + 11*T*U + 11*T^2*U + 2*T^3*U + 2*U^2 - 
       6*T*U^2 + 3*T^2*U^2 + U^3 - T*U^3 - T^2*U^3 + 2*U^4 - T*U^4))/
     (T*(-1 + U)*U) + (16*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 
       33*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 12*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{T^(-1), 0, 0}, 1] + 
  ((4*I)*Pi*(-2*T^2 - 8*T*U + 2*T^2*U + 3*U^2 + T*U^2)*
    G[{T^(-1), 0, T^(-1)}, 1])/(T*U) + 
  Pi*(((48*I)*U)/T + ((32*I)*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), 0, U^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*(-2 + T)*U)/T - 
    ((4*I)*(-2*T^2 - 8*T*U + 2*T^2*U - U^2 + 3*T*U^2))/(T*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((2*(2 - 7*T + 10*T^2 - 7*T^3 + 2*T^4 - 7*U + 18*T*U + 2*T^2*U - 10*T^3*U - 
       3*T^4*U + 2*U^2 - 4*T*U^2 + T^2*U^2 - 3*T^3*U^2 + T^4*U^2 + U^3 - 
       6*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 + 2*U^4 - 3*T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) - (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 
       4*T*U + 33*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 12*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(2*T^2 + 4*T*U + 5*U^2 - 3*T*U^2)*G[{T^(-1), T^(-1), 0}, 1])/
   (T*U) + ((-8*Nf*(-2*T + T^2 - U))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/
     (3*T*U) + (2*(2 - 7*T + 6*T^2 + T^3 - 2*T^4 - 5*U - 7*T*U + 21*T^2*U - 
       11*T^3*U + 2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/
     ((-1 + T)*T*U))*G[{T^(-1), T^(-1), 0}, 1] + 
  ((4*I)*Pi*(-4*T + 2*T^2 + 3*U - T*U)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((8*Nf*(-2*T + T^2 - U))/(3*T) + (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/(3*T*U) - 
    (2*(2 - 7*T + 6*T^2 + T^3 - 2*T^4 - 5*U - 7*T*U + 21*T^2*U - 11*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-2*T^2 - 6*T*U + T^2*U - 11*U^2 + 4*T*U^2)*
    G[{T^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((8*Nf*(-2*T + T^2 - U))/(3*T) - 
    (8*LbL*Nf*(24*T^2 + 9*T*U - 3*T^2*U + 6*U^2 - 9*T*U^2 + 2*T^2*U^2 - 
       6*U^3 + 4*T*U^3 + 2*U^4))/(3*T) - 
    (2*(-4 + 14*T - 16*T^2 + 6*T^3 + 14*U - 18*T*U - 17*T^2*U + 22*T^3*U - 
       T^4*U - 8*U^2 + 3*T*U^2 + 11*T^2*U^2 - 10*T^3*U^2 + T^4*U^2 + 
       3*T^2*U^3 - 2*U^4 + 3*T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U))*
   G[{T^(-1), (T + U)^(-1), 0}, 1] - 
  ((4*I)*Pi*(-2*T + T^2 + 4*U - T*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/
   T + Pi*(((-24*I)*U)/T - ((16*I)*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
  ((8*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  ((-8*LbL*Nf*(-1 + T)*(T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/
     (3*T*U) - (2*(2 - 5*T + T^2 + 2*T^3 - 5*U - 12*T*U + 13*T^2*U + U^2 + 
       3*T*U^2))/(T*U))*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((12*I)*Pi*T*(-5 + U)*G[{U^(-1), 0, 0}, 1])/U + 
  ((-8*Nf*(-T - 2*U + U^2))/(3*U) - 
    (4*(-2 + 7*T - 2*T^2 - T^3 - 2*T^4 + 5*U - 11*T*U + 6*T^2*U + T^3*U + 
       T^4*U - 5*U^2 - 11*T*U^2 - 3*T^2*U^2 + T^3*U^2 + 2*U^3 - 2*T*U^3))/
     ((-1 + T)*T*U) + (16*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 
       12*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 33*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{U^(-1), 0, 0}, 1] + 
  Pi*(((48*I)*T)/U + ((32*I)*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1)}, 1] + 
  ((4*I)*Pi*(3*T^2 - 8*T*U + T^2*U - 2*U^2 + 2*T*U^2)*
    G[{U^(-1), 0, U^(-1)}, 1])/(T*U) + 
  Pi*(((-16*I)*LbL*Nf*T*(-2 + U))/U - 
    ((4*I)*(-T^2 - 8*T*U + 3*T^2*U - 2*U^2 + 2*T*U^2))/(T*U))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((2*(2 - 7*T + 2*T^2 + T^3 + 2*T^4 - 7*U + 18*T*U - 4*T^2*U - 6*T^3*U - 
       3*T^4*U + 10*U^2 + 2*T*U^2 + T^2*U^2 + 6*T^3*U^2 + T^4*U^2 - 7*U^3 - 
       10*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3 + 2*U^4 - 3*T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) - (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 
       4*T*U + 12*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 33*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(-5*T^2 - 4*T*U + 3*T^2*U - 2*U^2)*G[{U^(-1), U^(-1), 0}, 1])/
   (T*U) + ((-8*Nf*(-T - 2*U + U^2))/(3*U) - 
    (8*LbL*Nf*(-1 + U)*(T + U)*(2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 2*U^3))/
     (3*T*U) + (2*(2 - 5*T + T^2 - 7*U - 7*T*U - 6*T^2*U + 6*U^2 + 21*T*U^2 + 
       9*T^2*U^2 + U^3 - 11*T*U^3 + 2*T^2*U^3 - 2*U^4 + 2*T*U^4))/
     (T*(-1 + U)*U))*G[{U^(-1), U^(-1), 0}, 1] + 
  ((4*I)*Pi*(3*T - 4*U - T*U + 2*U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U + 
  ((8*Nf*(-T - 2*U + U^2))/(3*U) + (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 2*U^3))/(3*T*U) - 
    (2*(2 - 5*T + T^2 - 7*U - 7*T*U - 6*T^2*U + 6*U^2 + 21*T*U^2 + 
       9*T^2*U^2 + U^3 - 11*T*U^3 + 2*T^2*U^3 - 2*U^4 + 2*T*U^4))/
     (T*(-1 + U)*U))*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-11*T^2 - 6*T*U + 4*T^2*U - 2*U^2 + T*U^2)*
    G[{U^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((8*Nf*(-T - 2*U + U^2))/(3*U) - 
    (8*LbL*Nf*(6*T^2 - 6*T^3 + 2*T^4 + 9*T*U - 9*T^2*U + 4*T^3*U + 24*U^2 - 
       3*T*U^2 + 2*T^2*U^2))/(3*U) + 
    (2*(4 - 14*T + 8*T^2 + 2*T^4 - 14*U + 18*T*U - 3*T^2*U - 3*T^4*U + 
       16*U^2 + 17*T*U^2 - 11*T^2*U^2 - 3*T^3*U^2 + T^4*U^2 - 6*U^3 - 
       22*T*U^3 + 10*T^2*U^3 + T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U))*
   G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  Pi*(((-24*I)*T)/U - ((16*I)*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
  ((4*I)*Pi*(4*T - 2*U - T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/U + 
  ((8*I)*Pi*(-T - 2*U + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  ((-8*LbL*Nf*(-1 + U)*(T + U)*(2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 2*U^3))/
     (3*T*U) - (2*(2 - 5*T + T^2 - 5*U - 12*T*U + 3*T^2*U + U^2 + 13*T*U^2 + 
       2*U^3))/(T*U))*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((2*(4*T^2 - 14*T^3 + 20*T^4 - 14*T^5 + 4*T^6 + 8*T*U - 42*T^2*U + 
       56*T^3*U + 8*T^4*U - 27*T^5*U - 6*T^6*U + 4*U^2 - 42*T*U^2 + 
       96*T^2*U^2 + 46*T^3*U^2 - 82*T^4*U^2 + 3*T^5*U^2 + 2*T^6*U^2 - 
       14*U^3 + 56*T*U^3 + 46*T^2*U^3 - 78*T^3*U^3 + 15*T^4*U^3 + 8*T^5*U^3 + 
       20*U^4 + 8*T*U^4 - 82*T^2*U^4 + 15*T^3*U^4 + 12*T^4*U^4 - 14*U^5 - 
       27*T*U^5 + 3*T^2*U^5 + 8*T^3*U^5 + 4*U^6 - 6*T*U^6 + 2*T^2*U^6))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^2) - 
    (16*LbL*Nf*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 39*T^4*U - 
       21*T^5*U + 8*T^6*U - 18*T^2*U^2 + 93*T^3*U^2 - 30*T^4*U^2 + 
       12*T^5*U^2 - 8*T*U^3 + 93*T^2*U^3 - 30*T^3*U^3 + 10*T^4*U^3 - 2*U^4 + 
       39*T*U^4 - 30*T^2*U^4 + 10*T^3*U^4 + 6*U^5 - 21*T*U^5 + 12*T^2*U^5 - 
       6*U^6 + 8*T*U^6 + 2*U^7))/(3*T*U*(T + U)^2))*
   G[{(T + U)^(-1), 0, 0}, 1] - 
  ((4*I)*Pi*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1])/(T*U) - 
  ((4*I)*Pi*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1])/(T*U) + 
  ((8*I)*Pi*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  ((8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 24*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2) - (2*(2*T^2 - 7*T^3 + 10*T^4 - 7*T^5 + 2*T^6 + 4*T*U - 
       21*T^2*U + 12*T^3*U + 11*T^4*U - 2*T^5*U - 4*T^6*U + 2*U^2 - 
       21*T*U^2 + 28*T^2*U^2 + 20*T^3*U^2 - 38*T^4*U^2 + 4*T^5*U^2 + 
       2*T^6*U^2 - 7*U^3 + 12*T*U^3 + 20*T^2*U^3 - 44*T^3*U^3 + 8*T^4*U^3 + 
       8*T^5*U^3 + 10*U^4 + 11*T*U^4 - 38*T^2*U^4 + 8*T^3*U^4 + 12*T^4*U^4 - 
       7*U^5 - 2*T*U^5 + 4*T^2*U^5 + 8*T^3*U^5 + 2*U^6 - 4*T*U^6 + 
       2*T^2*U^6))/((-1 + T)*T*(-1 + U)*U*(T + U)^2))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), 0}, 1])/(T*U) + 
  ((-2*(-1 + T + U)*(-2*T^2 + 3*T^3 + 2*T^4 - 4*T*U + 11*T^2*U - 9*T^3*U - 
       3*T^4*U - 2*U^2 + 13*T*U^2 - 24*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 + 
       5*U^3 - 25*T*U^3 - 5*T^2*U^3 + 3*T^3*U^3 + 8*T*U^4 + 3*T^2*U^4 - 
       2*U^5 + T*U^5))/(T*(-1 + U)*U*(T + U)^2) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 20*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((2*(-1 + T + U)*(-2*T^2 + 3*T^3 + 2*T^4 - 4*T*U + 11*T^2*U - 9*T^3*U - 
       3*T^4*U - 2*U^2 + 13*T*U^2 - 24*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 + 
       5*U^3 - 25*T*U^3 - 5*T^2*U^3 + 3*T^3*U^3 + 8*T*U^4 + 3*T^2*U^4 - 
       2*U^5 + T*U^5))/(T*(-1 + U)*U*(T + U)^2) - 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 20*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), U^(-1), 0}, 1])/(T*U) + 
  ((-2*(-1 + T + U)*(-2*T^2 + 5*T^3 - 2*T^5 - 4*T*U + 13*T^2*U - 25*T^3*U + 
       8*T^4*U + T^5*U - 2*U^2 + 11*T*U^2 - 24*T^2*U^2 - 5*T^3*U^2 + 
       3*T^4*U^2 + 3*U^3 - 9*T*U^3 - 6*T^2*U^3 + 3*T^3*U^3 + 2*U^4 - 
       3*T*U^4 + T^2*U^4))/((-1 + T)*T*U*(T + U)^2) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 20*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(3*T*U*(T + U)^2))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((2*(-1 + T + U)*(-2*T^2 + 5*T^3 - 2*T^5 - 4*T*U + 13*T^2*U - 25*T^3*U + 
       8*T^4*U + T^5*U - 2*U^2 + 11*T*U^2 - 24*T^2*U^2 - 5*T^3*U^2 + 
       3*T^4*U^2 + 3*U^3 - 9*T*U^3 - 6*T^2*U^3 + 3*T^3*U^3 + 2*U^4 - 
       3*T*U^4 + T^2*U^4))/((-1 + T)*T*U*(T + U)^2) - 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 20*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(3*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (4*(2 - 5*T + 3*T^2 - 5*U + T^2*U + 3*U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((8*LbL*Nf*(-1 + T + U)*(T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U + T*U - 4*U^2 + 
       2*U^3))/(3*T*U) + (2*(-1 + T + U)*(-2 + 5*T - T^2 - 2*T^3 + 5*U + 
       10*T*U - 14*T^2*U + 2*T^3*U - U^2 - 14*T*U^2 + 12*T^2*U^2 - 2*U^3 + 
       2*T*U^3))/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (12*(-5 + T)*U*G[{T^(-1), 0, 0, 0}, 1])/T + 
  ((16*LbL*Nf*(-2 + T)*U)/T + (4*(-2*T + T^2 + 15*U - 2*T*U))/T)*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  (4*(-2*T^2 - 8*T*U + 2*T^2*U + 3*U^2 + T*U^2)*G[{T^(-1), 0, T^(-1), 0}, 1])/
   (T*U) - (4*(-2*T^2 - 8*T*U + 2*T^2*U + 3*U^2 + T*U^2)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  ((48*U)/T + (32*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, U^(-1), 0}, 1] + 
  ((-48*U)/T - (32*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 
    1] + ((-16*LbL*Nf*(-2 + T)*U)/T - (4*(-2 + U)*(T + 3*U))/U)*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-4*T^2 - 12*T*U + 2*T^2*U - 7*U^2 + 5*T*U^2)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T*U) + 
  (4*(2*T^2 + 4*T*U + 5*U^2 - 3*T*U^2)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 
     1])/(T*U) + (4*(-4*T + 2*T^2 + 3*U - T*U)*G[{T^(-1), T^(-1), T^(-1), 0}, 
     1])/T - (4*(-4*T + 2*T^2 + 3*U - T*U)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/T - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-2*T^2 - 6*T*U + T^2*U - 6*U^2 + 3*T*U^2)*
    G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (8*(T^2 + 2*T*U + 5*U^2 - 2*T*U^2)*G[{T^(-1), (T + U)^(-1), 0, 
      (T + U)^(-1)}, 1])/(T*U) - 
  (4*(-2*T + T^2 + 4*U - T*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T + 
  (4*(-2*T + T^2 + 4*U - T*U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 
     1])/T + ((-24*U)/T - (16*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((24*U)/T + (16*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/T + (12*T*(-5 + U)*G[{U^(-1), 0, 0, 0}, 1])/U + 
  ((16*LbL*Nf*T*(-2 + U))/U + (4*(15*T - 2*U - 2*T*U + U^2))/U)*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + ((48*T)/U + (32*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1), 0}, 1] + ((-48*T)/U - (32*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (4*(3*T^2 - 8*T*U + T^2*U - 2*U^2 + 2*T*U^2)*G[{U^(-1), 0, U^(-1), 0}, 1])/
   (T*U) - (4*(3*T^2 - 8*T*U + T^2*U - 2*U^2 + 2*T*U^2)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  ((-16*LbL*Nf*T*(-2 + U))/U - (4*(-2 + T)*(3*T + U))/T)*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-7*T^2 - 12*T*U + 5*T^2*U - 4*U^2 + 2*T*U^2)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T*U) - 
  (4*(-5*T^2 - 4*T*U + 3*T^2*U - 2*U^2)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 
     1])/(T*U) + (4*(3*T - 4*U - T*U + 2*U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 
     1])/U - (4*(3*T - 4*U - T*U + 2*U^2)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/U - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-6*T^2 - 6*T*U + 3*T^2*U - 2*U^2 + T*U^2)*
    G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) + 
  (8*(-5*T^2 - 2*T*U + 2*T^2*U - U^2)*G[{U^(-1), (T + U)^(-1), 0, 
      (T + U)^(-1)}, 1])/(T*U) + ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((24*T)/U + (16*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  (4*(4*T - 2*U - T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U + 
  (4*(4*T - 2*U - T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 
     1])/U + (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-T - 2*U + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/U - (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T*U) + 
  (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*G[{(T + U)^(-1), 0, U^(-1), 0}, 
     1])/(T*U) + (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (8*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*G[{(T + U)^(-1), T^(-1), 0, 0}, 
     1])/(T*U) + (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*G[{(T + U)^(-1), U^(-1), 0, 0}, 
     1])/(T*U) + (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (16*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  8*Pi^2*(-2 + T + U)*Log[2] + Pi^2*(-2*(-2 + T + U) + (8*Nf*(-2 + T + U))/9)*
   Log[mm] + ((10 - 9*T - 9*U)/2 - (2*Nf*(-530 + 283*T + 283*U))/27)*
   Log[mm] + Pi*(((-2*I)*(-4 + 8*T - 4*T^2 + 8*U - 6*T*U + T^2*U - 4*U^2 + 
       T*U^2))/((-1 + T)*(-1 + U)) - 
    (((4*I)/9)*Nf*(-38 + 63*T - 25*T^2 + 63*U - 70*T*U + 16*T^2*U - 25*U^2 + 
       16*T*U^2))/((-1 + T)*(-1 + U)))*Log[mm] + 
  Pi*(((4*I)*(-2*T + T^2 - U))/T + (((8*I)/3)*Nf*(-2*T + T^2 - U))/T)*
   G[{T^(-1)}, 1]*Log[mm] + Pi*(((4*I)*(-T - 2*U + U^2))/U + 
    (((8*I)/3)*Nf*(-T - 2*U + U^2))/U)*G[{U^(-1)}, 1]*Log[mm] + 
  ((2*(-1 + T + U)*(8 - 5*T - 5*U + 2*T*U))/((-1 + T)*(-1 + U)) + 
    (4*Nf*(-1 + T + U)*(8 - 5*T - 5*U + 2*T*U))/(3*(-1 + T)*(-1 + U)))*
   G[{(T + U)^(-1)}, 1]*Log[mm] + 
  ((4*(-2*T + T^2 - U))/T + (8*Nf*(-2*T + T^2 - U))/(3*T))*G[{T^(-1), 0}, 1]*
   Log[mm] + ((-4*(-2*T + T^2 - U))/T - (8*Nf*(-2*T + T^2 - U))/(3*T))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  ((4*(-T - 2*U + U^2))/U + (8*Nf*(-T - 2*U + U^2))/(3*U))*G[{U^(-1), 0}, 1]*
   Log[mm] + ((-4*(-T - 2*U + U^2))/U - (8*Nf*(-T - 2*U + U^2))/(3*U))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm] - ((4*I)/3)*Nf*Pi*(-2 + T + U)*
   Log[mm]^2 + (-2*(-2 + T + U) - (38*Nf*(-2 + T + U))/9)*Log[mm]^2 - 
  (4*Nf*(-2 + T + U)*Log[mm]^3)/9 + 
  ((-8*LbL*Nf*T*(-15 + T + U))/3 - (3*T*(-14 + 13*U))/(2*(-1 + U)) + 
    (2*Nf*(38*T - 6*U + 13*T*U + 6*U^2))/(9*(-1 + U)))*Log[T] + 
  Pi^2*((16*LbL*Nf*U)/3 + (50*T - 48*T^2 - T^3 + 28*U - 62*T*U + 32*T^2*U + 
      T^3*U - 28*U^2 + 27*T*U^2 + T^2*U^2)/(3*(-1 + T)*(-1 + U)))*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*(-2 + T + U)*(2*T^3 - 3*T*U + 3*T^2*U + 3*T*U^2 + 
       2*U^3))/(T + U) - (I*(-4*T - 22*T^2 + 26*T^3 - 4*U - 52*T*U + 
       85*T^2*U - 27*T^3*U - 6*U^2 + 69*T*U^2 - 67*T^2*U^2 + 4*T^3*U^2 + 
       10*U^3 - 16*T*U^3 + 4*T^2*U^3))/((-1 + T)*(-1 + U)*(T + U)))*Log[T] + 
  Pi^2*((-8*LbL*Nf*(-2 + T)*U)/(3*T) - (4*(-7 + 2*T)*U)/(3*T))*G[{T^(-1)}, 1]*
   Log[T] + Pi*(((-2*I)*(2 - 5*T + 5*T^2 - 2*T^3 - 5*U + 6*T*U - 6*T^2*U + 
       T^3*U - 3*U^2 + 4*T*U^2 + T^2*U^2))/(T*U) + 
    (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 
       9*T^3*U + 4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(T*U))*
   G[{T^(-1)}, 1]*Log[T] - (10*Pi^2*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T])/(3*U) + 
  Pi*(((-2*I)*(-2 + 5*T + T^2 + 7*U - 15*T*U + 7*T^2*U - 10*U^2 + 18*T*U^2 - 
       3*T^2*U^2 + 7*U^3 - 9*T*U^3 + T^2*U^3 - 2*U^4 + T*U^4))/
     (T*(-1 + U)*U) + (((8*I)/3)*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 
       9*T*U^2 - 3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 
       2*U^5))/(T*U))*G[{U^(-1)}, 1]*Log[T] + 
  ((4*Nf*(19*T + 38*U - 25*T*U - 57*U^2 - 3*T*U^2 + 19*U^3))/(9*(-1 + U)*U) + 
    (-4*T - 3*T^2 - 4*U - 11*T*U + 15*T^2*U + 16*U^2 + 56*T*U^2 - 
      25*T^2*U^2 - 7*U^3 - 54*T*U^3 + 4*T^2*U^3 - 5*U^4 + 4*T*U^4)/
     ((-1 + U)*U*(T + U)) - (8*LbL*Nf*(-15*T^2 + 5*T^3 - 2*T^4 - 9*T*U + 
       18*T^2*U - 10*T^3*U + 2*T^4*U + 12*U^2 + 9*T*U^2 - 15*T^2*U^2 + 
       5*T^3*U^2 - 10*U^3 - 11*T*U^3 + 6*T^2*U^3 - 4*U^4 + 5*T*U^4 + 2*U^5))/
     (3*U*(T + U)))*G[{U^(-1)}, 1]*Log[T] + 
  (-(((-1 + T + U)*(10 - 12*T + U + T*U))/((-1 + T)*(-1 + U))) - 
    (16*LbL*Nf*(-1 + T + U)*(T^2 + 6*U - U^2))/(3*(T + U)) - 
    (4*Nf*(-1 + T + U)*(-2*T - 6*U - T*U + 3*U^2))/(3*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*(((2*I)*(-1 + T + U)*(-2*T^2 + 5*T^3 - 5*T^4 + 2*T^5 - 4*T*U + 
       15*T^2*U - 8*T^3*U + 3*T^4*U - 3*T^5*U - 2*U^2 + 15*T*U^2 - 
       18*T^2*U^2 + 11*T^3*U^2 - 4*T^4*U^2 + T^5*U^2 + 5*U^3 - 8*T*U^3 + 
       11*T^2*U^3 - 14*T^3*U^3 + 3*T^4*U^3 - 5*U^4 + 3*T*U^4 - 4*T^2*U^4 + 
       3*T^3*U^4 + 2*U^5 - 3*T*U^5 + T^2*U^5))/((-1 + T)*T*(-1 + U)*U*
      (T + U)^2) - (((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 
       8*T^3*U - 11*T^4*U + 6*T^5*U + 18*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 
       8*T*U^3 - 13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 
       4*U^5 + 6*T*U^5 + 2*U^6))/(T*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[T] + ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[T])/T + 
  ((-2*(2 - 5*T + 5*T^2 - 2*T^3 - 5*U + 6*T*U - 6*T^2*U + T^3*U - 3*U^2 + 
       4*T*U^2 + T^2*U^2))/(T*U) + 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 9*T^3*U + 
       4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1), 0}, 1]*Log[T] + ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), T^(-1)}, 1]*
    Log[T])/T - ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  ((2*(2 - 5*T + 5*T^2 - 2*T^3 - 5*U + 6*T*U - 6*T^2*U + T^3*U - 3*U^2 + 
       4*T*U^2 + T^2*U^2))/(T*U) - 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 9*T^3*U + 
       4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((8*I)*Pi*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T])/U + 
  ((-8*Nf*(-T - 2*U + U^2))/(3*U) - 
    (2*(2 - 7*T + 2*T^2 + T^3 + 2*T^4 - 7*U + 18*T*U - 14*T^2*U + 4*T^3*U - 
       3*T^4*U + 10*U^2 + 12*T^2*U^2 - 3*T^3*U^2 + T^4*U^2 - 7*U^3 - 
       9*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 
       4*T*U + 12*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 33*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{U^(-1), 0}, 1]*Log[T] - 
  ((8*I)*Pi*(-T - 2*U + U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T])/U + 
  ((-8*Nf*(-T - 2*U + U^2))/(3*U) - (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 2*U^3))/(3*T*U) + 
    (2*(2 - 5*T + T^2 - 7*U - 7*T*U - 6*T^2*U + 6*U^2 + 21*T*U^2 + 
       9*T^2*U^2 + U^3 - 11*T*U^3 + 2*T^2*U^3 - 2*U^4 + 2*T*U^4))/
     (T*(-1 + U)*U))*G[{U^(-1), U^(-1)}, 1]*Log[T] - 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  ((8*Nf*(-T - 2*U + U^2))/(3*U) + (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 2*U^3))/(3*T*U) - 
    (2*(-2 + 5*T - T^2 + 5*U + 12*T*U + 7*T^2*U - U^2 - 11*T*U^2 + T^2*U^2 - 
       2*U^3 + T*U^3))/(T*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((2*(-2*T^2 + 7*T^3 - 10*T^4 + 7*T^5 - 2*T^6 - 4*T*U + 19*T^2*U - 
       21*T^3*U + 14*T^4*U - 9*T^5*U + 2*T^6*U - 2*U^2 + 17*T*U^2 - 
       29*T^2*U^2 + 22*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 + 5*U^3 - 11*T*U^3 - 
       4*T^2*U^3 - 13*T^3*U^3 + 6*T^4*U^3 - 5*U^4 - 5*T*U^4 - T^2*U^4 + 
       2*T^3*U^4 + 2*U^5 - 2*T*U^5))/((-1 + T)*T*U*(T + U)^2) - 
    (8*LbL*Nf*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 21*T^4*U - 
       21*T^5*U + 8*T^6*U - 18*T^2*U^2 + 51*T^3*U^2 - 30*T^4*U^2 + 
       12*T^5*U^2 - 8*T*U^3 + 63*T^2*U^3 - 30*T^3*U^3 + 10*T^4*U^3 - 2*U^4 + 
       33*T*U^4 - 30*T^2*U^4 + 10*T^3*U^4 + 6*U^5 - 21*T*U^5 + 12*T^2*U^5 - 
       6*U^6 + 8*T*U^6 + 2*U^7))/(3*T*U*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*
   Log[T] + ((-2*(-1 + T + U)*(-2*T^2 + 5*T^3 - 2*T^5 - 4*T*U + 13*T^2*U - 
       25*T^3*U + 8*T^4*U + T^5*U - 2*U^2 + 11*T*U^2 - 24*T^2*U^2 - 
       5*T^3*U^2 + 3*T^4*U^2 + 3*U^3 - 9*T*U^3 - 6*T^2*U^3 + 3*T^3*U^3 + 
       2*U^4 - 3*T*U^4 + T^2*U^4))/((-1 + T)*T*U*(T + U)^2) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 20*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(3*T*U*(T + U)^2))*G[{(T + U)^(-1), U^(-1)}, 1]*
   Log[T] + ((8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 8*T*U - 
       11*T^2*U + 6*T^3*U + 2*U^2 - 11*T*U^2 + 8*T^2*U^2 - 4*U^3 + 6*T*U^3 + 
       2*U^4))/(3*T*U*(T + U)) + 
    (2*(-1 + T + U)*(2*T - 5*T^2 + 5*T^3 - 2*T^4 + 2*U - 10*T*U + 15*T^2*U - 
       12*T^3*U + 2*T^4*U - 5*U^2 - 5*T*U^2 + 10*T^3*U^2 + U^3 + 12*T*U^3 - 
       10*T^2*U^3 + 2*U^4 - 2*T*U^4))/((-1 + T)*T*(-1 + U)*U*(T + U)))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (4*(-5 + T)*U*G[{T^(-1), 0, 0}, 1]*Log[T])/T + 
  ((48*U)/T + (32*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((-24*U)/T - (16*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
   Log[T] + (4*(-5 + T)*U*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T - 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T - 
  (4*(-5 + T)*U*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  ((-24*U)/T - (16*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*
   Log[T] + (8*T*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U + 
  (4*(3*T^2 - 8*T*U + T^2*U - 2*U^2 + 2*T*U^2)*G[{U^(-1), 0, U^(-1)}, 1]*
    Log[T])/(T*U) - (4*(-7*T^2 - 8*T*U + 3*T^2*U - 2*U^2 + 2*T*U^2)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T*U) + 
  (8*(-2*T + T^2 - U)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/T + 
  (4*(3*T - 4*U - T*U + 2*U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/U + 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (4*(-6*T^2 - 6*T*U + 3*T^2*U - 2*U^2 + T*U^2)*G[{U^(-1), (T + U)^(-1), 0}, 
     1]*Log[T])/(T*U) - (4*(4*T - 2*U - T*U + U^2)*
    G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/U + 
  (8*(-T - 2*U + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*
    Log[T])/(T*U) + (8*(-2*T + T^2 - U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[T])/T - (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T*U) + 
  (8*(-2*T + T^2 - U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  ((2*T*(2 + U))/(-1 + U) + (4*Nf*T*(2 + U))/(3*(-1 + U)))*Log[mm]*Log[T] + 
  ((4*(-T - 2*U + U^2))/U + (8*Nf*(-T - 2*U + U^2))/(3*U))*G[{U^(-1)}, 1]*
   Log[mm]*Log[T] - (I*Pi*T*(-10 + 7*U)*Log[T]^2)/(-1 + U) + 
  ((-2*Nf*T*(2 + U))/(3*(-1 + U)) + (T*(-20 + 9*U))/(2*(-1 + U)))*Log[T]^2 + 
  ((2*I)*Pi*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2)/U + 
  ((6*T*(-2 + U))/(-1 + U) - (4*Nf*(-T - 2*U + U^2))/(3*U))*G[{U^(-1)}, 1]*
   Log[T]^2 + (2*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/U - 
  (2*(-7*T - 4*U + T*U + 2*U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/U + 
  ((-3*(-14 + 13*T)*U)/(2*(-1 + T)) - (8*LbL*Nf*U*(-15 + T + U))/3 + 
    (2*Nf*(-6*T + 6*T^2 + 38*U + 13*T*U))/(9*(-1 + T)))*Log[U] + 
  Pi^2*((16*LbL*Nf*T)/3 + (28*T - 28*T^2 + 50*U - 62*T*U + 27*T^2*U - 
      48*U^2 + 32*T*U^2 + T^2*U^2 - U^3 + T*U^3)/(3*(-1 + T)*(-1 + U)))*
   Log[U] + Pi*((((8*I)/3)*LbL*Nf*(-2 + T + U)*(2*T^3 - 3*T*U + 3*T^2*U + 
       3*T*U^2 + 2*U^3))/(T + U) - 
    (I*(-4*T - 6*T^2 + 10*T^3 - 4*U - 52*T*U + 69*T^2*U - 16*T^3*U - 22*U^2 + 
       85*T*U^2 - 67*T^2*U^2 + 4*T^3*U^2 + 26*U^3 - 27*T*U^3 + 4*T^2*U^3))/
     ((-1 + T)*(-1 + U)*(T + U)))*Log[U] - 
  (10*Pi^2*(-5 + T)*U*G[{T^(-1)}, 1]*Log[U])/(3*T) + 
  Pi*(((-2*I)*(-2 + 7*T - 10*T^2 + 7*T^3 - 2*T^4 + 5*U - 15*T*U + 18*T^2*U - 
       9*T^3*U + T^4*U + U^2 + 7*T*U^2 - 3*T^2*U^2 + T^3*U^2))/
     ((-1 + T)*T*U) + (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 
       4*T*U + 9*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 
       2*T^3*U^2))/(T*U))*G[{T^(-1)}, 1]*Log[U] + 
  ((4*Nf*(38*T - 57*T^2 + 19*T^3 + 19*U - 25*T*U - 3*T^2*U))/(9*(-1 + T)*T) + 
    (-4*T + 16*T^2 - 7*T^3 - 5*T^4 - 4*U - 11*T*U + 56*T^2*U - 54*T^3*U + 
      4*T^4*U - 3*U^2 + 15*T*U^2 - 25*T^2*U^2 + 4*T^3*U^2)/
     ((-1 + T)*T*(T + U)) - (8*LbL*Nf*(12*T^2 - 10*T^3 - 4*T^4 + 2*T^5 - 
       9*T*U + 9*T^2*U - 11*T^3*U + 5*T^4*U - 15*U^2 + 18*T*U^2 - 
       15*T^2*U^2 + 6*T^3*U^2 + 5*U^3 - 10*T*U^3 + 5*T^2*U^3 - 2*U^4 + 
       2*T*U^4))/(3*T*(T + U)))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((-8*LbL*Nf*T*(-2 + U))/(3*U) - (4*T*(-7 + 2*U))/(3*U))*G[{U^(-1)}, 1]*
   Log[U] + Pi*(((-2*I)*(2 - 5*T - 3*T^2 - 5*U + 6*T*U + 4*T^2*U + 5*U^2 - 
       6*T*U^2 + T^2*U^2 - 2*U^3 + T*U^3))/(T*U) + 
    (((8*I)/3)*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 9*T*U^2 - 
       3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (T*U))*G[{U^(-1)}, 1]*Log[U] + 
  ((-4*Nf*(-1 + T + U)*(-6*T + 3*T^2 - 2*U - T*U))/(3*(-1 + T)*(T + U)) - 
    ((-1 + T + U)*(10 + T - 12*U + T*U))/((-1 + T)*(-1 + U)) + 
    (16*LbL*Nf*(-1 + T + U)*(-6*T + T^2 - U^2))/(3*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*(((2*I)*(-1 + T + U)*(-2*T^2 + 5*T^3 - 5*T^4 + 2*T^5 - 4*T*U + 
       15*T^2*U - 8*T^3*U + 3*T^4*U - 3*T^5*U - 2*U^2 + 15*T*U^2 - 
       18*T^2*U^2 + 11*T^3*U^2 - 4*T^4*U^2 + T^5*U^2 + 5*U^3 - 8*T*U^3 + 
       11*T^2*U^3 - 14*T^3*U^3 + 3*T^4*U^3 - 5*U^4 + 3*T*U^4 - 4*T^2*U^4 + 
       3*T^3*U^4 + 2*U^5 - 3*T*U^5 + T^2*U^5))/((-1 + T)*T*(-1 + U)*U*
      (T + U)^2) - (((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 
       8*T^3*U - 11*T^4*U + 6*T^5*U + 18*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 
       8*T*U^3 - 13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 
       4*U^5 + 6*T*U^5 + 2*U^6))/(T*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[U] + ((8*I)*Pi*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[U])/T + 
  ((-8*Nf*(-2*T + T^2 - U))/(3*T) + 
    (2*(-2 + 7*T - 10*T^2 + 7*T^3 - 2*T^4 + 7*U - 18*T*U + 9*T^3*U + 
       2*T^4*U - 2*U^2 + 14*T*U^2 - 12*T^2*U^2 + 3*T^3*U^2 - U^3 - 4*T*U^3 + 
       3*T^2*U^3 - T^3*U^3 - 2*U^4 + 3*T*U^4 - T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 
       4*T*U + 33*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 12*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{T^(-1), 0}, 1]*Log[U] - 
  ((8*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/T + 
  ((-8*Nf*(-2*T + T^2 - U))/(3*T) - (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/(3*T*U) + 
    (2*(2 - 7*T + 6*T^2 + T^3 - 2*T^4 - 5*U - 7*T*U + 21*T^2*U - 11*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] - 
  ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  ((8*Nf*(-2*T + T^2 - U))/(3*T) + (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/(3*T*U) - 
    (2*(-2 + 5*T - T^2 - 2*T^3 + 5*U + 12*T*U - 11*T^2*U + T^3*U - U^2 + 
       7*T*U^2 + T^2*U^2))/(T*U))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[U])/U + 
  ((-2*(2 - 5*T - 3*T^2 - 5*U + 6*T*U + 4*T^2*U + 5*U^2 - 6*T*U^2 + T^2*U^2 - 
       2*U^3 + T*U^3))/(T*U) + (8*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 
       9*T*U^2 - 3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 
       2*U^5))/(3*T*U))*G[{U^(-1), 0}, 1]*Log[U] + 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/U - 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  ((2*(2 - 5*T - 3*T^2 - 5*U + 6*T*U + 4*T^2*U + 5*U^2 - 6*T*U^2 + T^2*U^2 - 
       2*U^3 + T*U^3))/(T*U) - (8*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 
       9*T*U^2 - 3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 
       2*U^5))/(3*T*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-2*(2*T^2 - 5*T^3 + 5*T^4 - 2*T^5 + 4*T*U - 17*T^2*U + 11*T^3*U + 
       5*T^4*U + 2*T^5*U + 2*U^2 - 19*T*U^2 + 29*T^2*U^2 + 4*T^3*U^2 + 
       T^4*U^2 - 7*U^3 + 21*T*U^3 - 22*T^2*U^3 + 13*T^3*U^3 - 2*T^4*U^3 + 
       10*U^4 - 14*T*U^4 + 21*T^2*U^4 - 6*T^3*U^4 - 7*U^5 + 9*T*U^5 - 
       6*T^2*U^5 + 2*U^6 - 2*T*U^6))/(T*(-1 + U)*U*(T + U)^2) - 
    (8*LbL*Nf*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 33*T^4*U - 
       21*T^5*U + 8*T^6*U - 18*T^2*U^2 + 63*T^3*U^2 - 30*T^4*U^2 + 
       12*T^5*U^2 - 8*T*U^3 + 51*T^2*U^3 - 30*T^3*U^3 + 10*T^4*U^3 - 2*U^4 + 
       21*T*U^4 - 30*T^2*U^4 + 10*T^3*U^4 + 6*U^5 - 21*T*U^5 + 12*T^2*U^5 - 
       6*U^6 + 8*T*U^6 + 2*U^7))/(3*T*U*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*
   Log[U] + ((-2*(-1 + T + U)*(-2*T^2 + 3*T^3 + 2*T^4 - 4*T*U + 11*T^2*U - 
       9*T^3*U - 3*T^4*U - 2*U^2 + 13*T*U^2 - 24*T^2*U^2 - 6*T^3*U^2 + 
       T^4*U^2 + 5*U^3 - 25*T*U^3 - 5*T^2*U^3 + 3*T^3*U^3 + 8*T*U^4 + 
       3*T^2*U^4 - 2*U^5 + T*U^5))/(T*(-1 + U)*U*(T + U)^2) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 20*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 8*T*U - 
       11*T^2*U + 6*T^3*U + 2*U^2 - 11*T*U^2 + 8*T^2*U^2 - 4*U^3 + 6*T*U^3 + 
       2*U^4))/(3*T*U*(T + U)) - 
    (2*(-1 + T + U)*(-2*T + 5*T^2 - T^3 - 2*T^4 - 2*U + 10*T*U + 5*T^2*U - 
       12*T^3*U + 2*T^4*U + 5*U^2 - 15*T*U^2 + 10*T^3*U^2 - 5*U^3 + 
       12*T*U^3 - 10*T^2*U^3 + 2*U^4 - 2*T*U^4))/((-1 + T)*T*(-1 + U)*U*
      (T + U)))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (8*(-5 + T)*U*G[{T^(-1), 0, 0}, 1]*Log[U])/T + 
  (4*(-2*T^2 - 8*T*U + 2*T^2*U + 3*U^2 + T*U^2)*G[{T^(-1), 0, T^(-1)}, 1]*
    Log[U])/(T*U) - (4*(-2*T^2 - 8*T*U + 2*T^2*U - 7*U^2 + 3*T*U^2)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U) + 
  (8*(-T - 2*U + U^2)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/U + 
  (4*(-4*T + 2*T^2 + 3*U - T*U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/T + 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T - 
  (4*(-2*T^2 - 6*T*U + T^2*U - 6*U^2 + 3*T*U^2)*G[{T^(-1), (T + U)^(-1), 0}, 
     1]*Log[U])/(T*U) - (4*(-2*T + T^2 + 4*U - T*U)*
    G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/T + 
  (8*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  (4*T*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U + 
  ((48*T)/U + (32*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
   Log[U] + (4*T*(-5 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*
   Log[U] - (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T*U) + 
  (8*(-T - 2*U + U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*G[{(T + U)^(-1), T^(-1), 0}, 1]*
    Log[U])/(T*U) + (8*(-T - 2*U + U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/U + ((2*(2 + T)*U)/(-1 + T) + (4*Nf*(2 + T)*U)/(3*(-1 + T)))*
   Log[mm]*Log[U] + ((4*(-2*T + T^2 - U))/T + (8*Nf*(-2*T + T^2 - U))/(3*T))*
   G[{T^(-1)}, 1]*Log[mm]*Log[U] - 
  ((2*I)*Pi*(10*T - 10*T^2 + 10*U - 14*T*U + 7*T^2*U - 10*U^2 + 7*T*U^2)*
    Log[T]*Log[U])/((-1 + T)*(-1 + U)) + 
  ((8*LbL*Nf*(-2 + T + U)*(2*T^3 - 3*T*U + 3*T^2*U + 3*T*U^2 + 2*U^3))/
     (3*(T + U)) - (2*(-2*T - 3*T^2 + 5*T^3 - 2*U - 18*T*U + 29*T^2*U - 
       8*T^3*U - 3*U^2 + 29*T*U^2 - 28*T^2*U^2 + 2*T^3*U^2 + 5*U^3 - 
       8*T*U^3 + 2*T^2*U^3))/((-1 + T)*(-1 + U)*(T + U)))*Log[T]*Log[U] + 
  ((4*I)*Pi*(-5 + T)*U*G[{T^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((-2*(2 - 5*T + 5*T^2 - 2*T^3 - 5*U + 6*T*U - 6*T^2*U + T^3*U - 3*U^2 + 
       4*T*U^2 + T^2*U^2))/(T*U) + 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 9*T^3*U + 
       4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] + ((4*I)*Pi*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]*
    Log[U])/U + 
  ((-2*(2 - 5*T - 3*T^2 - 5*U + 6*T*U + 4*T^2*U + 5*U^2 - 6*T*U^2 + T^2*U^2 - 
       2*U^3 + T*U^3))/(T*U) + (8*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 
       9*T*U^2 - 3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 
       2*U^5))/(3*T*U))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((2*(-1 + T + U)*(-2*T^2 + 5*T^3 - 5*T^4 + 2*T^5 - 4*T*U + 15*T^2*U - 
       8*T^3*U + 3*T^4*U - 3*T^5*U - 2*U^2 + 15*T*U^2 - 18*T^2*U^2 + 
       11*T^3*U^2 - 4*T^4*U^2 + T^5*U^2 + 5*U^3 - 8*T*U^3 + 11*T^2*U^3 - 
       14*T^3*U^3 + 3*T^4*U^3 - 5*U^4 + 3*T*U^4 - 4*T^2*U^4 + 3*T^3*U^4 + 
       2*U^5 - 3*T*U^5 + T^2*U^5))/((-1 + T)*T*(-1 + U)*U*(T + U)^2) - 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 18*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
  (4*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T + 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T - 
  (4*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T + 
  (4*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U + 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U - 
  (T*(-10 + 7*U)*Log[T]^2*Log[U])/(-1 + U) + 
  (2*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U - 
  (I*Pi*(-10 + 7*T)*U*Log[U]^2)/(-1 + T) + 
  ((-2*Nf*(2 + T)*U)/(3*(-1 + T)) + ((-20 + 9*T)*U)/(2*(-1 + T)))*Log[U]^2 + 
  ((2*I)*Pi*(-5 + T)*U*G[{T^(-1)}, 1]*Log[U]^2)/T + 
  ((-4*Nf*(-2*T + T^2 - U))/(3*T) + (6*(-2 + T)*U)/(-1 + T))*G[{T^(-1)}, 1]*
   Log[U]^2 + (2*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[U]^2)/T - 
  (2*(-4*T + 2*T^2 - 7*U + T*U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/T - 
  ((-10 + 7*T)*U*Log[T]*Log[U]^2)/(-1 + T) + 
  (2*(-5 + T)*U*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T + 
  (24*I)*Pi*(-2 + T + U)*Zeta[3] + 
  (-96*LbL*Nf*(T + U) - (2*(36 - 60*T + 29*T^2 - 2*T^3 - 60*U + 22*T*U + 
       2*T^3*U + 29*U^2 + 4*T^2*U^2 - 2*U^3 + 2*T*U^3))/((-1 + T)*(-1 + U)))*
   Zeta[3] + ((48*LbL*Nf*(-2 + T)*U)/T - (8*(-4*T + 2*T^2 - U - 2*T*U))/T)*
   G[{T^(-1)}, 1]*Zeta[3] + ((48*LbL*Nf*T*(-2 + U))/U - 
    (8*(-T - 4*U - 2*T*U + 2*U^2))/U)*G[{U^(-1)}, 1]*Zeta[3] + 
  24*(-2 + T + U)*Log[mm]*Zeta[3], (-55*(T - U))/2 - (1646*Nf*(T - U))/27 + 
  (32*Pi^4*(T - U))/45 + Pi*(((-8*I)/3)*LbL*Nf*(T - U)*(-6 + T + U) - 
    ((I/2)*(T - U)*(43 - 43*T - 43*U + 28*T*U))/((-1 + T)*(-1 + U)) - 
    (((2*I)/27)*Nf*(T - U)*(379 - 379*T - 379*U + 226*T*U))/
     ((-1 + T)*(-1 + U))) + Pi^3*(((16*I)/3)*LbL*Nf*(T - U) - 
    ((I/3)*(T - U)*(-8 + 8*T - T^2 + 8*U - 12*T*U + T^2*U - U^2 + T*U^2))/
     ((-1 + T)*(-1 + U))) + 
  Pi^2*((4*Nf*(T - U)*(13 - 13*T - 13*U + 10*T*U))/(9*(-1 + T)*(-1 + U)) - 
    (4*LbL*Nf*(T - U)*(12 - 20*T + 10*T^2 - 20*U + 5*T*U + 10*U^2))/9 + 
    ((T - U)*(-121*T^2 + 121*T^3 - 362*T*U + 543*T^2*U - 187*T^3*U - 
       121*U^2 + 543*T*U^2 - 494*T^2*U^2 + 60*T^3*U^2 + 121*U^3 - 187*T*U^3 + 
       60*T^2*U^3))/(6*(-1 + T)*(-1 + U)*(T + U)^2)) + 
  Pi^3*(((2*I)*(-3 + T)*U)/T + (((8*I)/3)*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1)}, 1] + Pi^2*((-8*Nf*(T^2 + U))/(9*T) - 
    (4*LbL*Nf*(-10*T^2 + 30*T^3 - 30*T^4 + 10*T^5 + 15*T^2*U - 15*T^3*U + 
       10*U^2 - 33*T*U^2 + 15*T^2*U^2 - 10*T^3*U^2))/(9*T*U) - 
    (-21*T + 52*T^2 - 41*T^3 + 10*T^4 + 21*U - 21*T*U + 5*T^2*U - 9*T^3*U + 
      4*T^4*U + 5*U^2 + 12*T*U^2 - 9*T^2*U^2 + 4*T^3*U^2)/(3*(-1 + T)*T*U))*
   G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(-19*T^2 + 19*T^3 - 19*U + 25*T*U + 3*T^2*U))/
     ((-1 + T)*T) - (((8*I)/3)*LbL*Nf*(12*T - 10*T^2 - 4*T^3 + 2*T^4 + 6*U + 
       3*T*U - 2*T^2*U - T^3*U - 5*U^2 + 4*T*U^2 + T^2*U^2 + 2*U^3 - 
       2*T*U^3))/T + (I*(-26*T^3 + 35*T^4 - 9*T^5 - 105*T^2*U + 187*T^3*U - 
       85*T^4*U + 12*T^5*U - 36*T*U^2 + 53*T^2*U^2 + T^3*U^2 - 5*U^3 - 
       3*T*U^3 + 29*T^2*U^3 - 12*T^3*U^3))/((-1 + T)*T*(T + U)^2))*
   G[{T^(-1)}, 1] + Pi^3*(((-2*I)*T*(-3 + U))/U - 
    (((8*I)/3)*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1)}, 1] + 
  Pi^2*((8*Nf*(T + U^2))/(9*U) + (21*T + 5*T^2 - 21*U - 21*T*U + 12*T^2*U + 
      52*U^2 + 5*T*U^2 - 9*T^2*U^2 - 41*U^3 - 9*T*U^3 + 4*T^2*U^3 + 10*U^4 + 
      4*T*U^4)/(3*T*(-1 + U)*U) - 
    (4*LbL*Nf*(-10*T^2 + 33*T^2*U + 10*U^2 - 15*T*U^2 - 15*T^2*U^2 - 30*U^3 + 
       15*T*U^3 + 10*T^2*U^3 + 30*U^4 - 10*U^5))/(9*T*U))*G[{U^(-1)}, 1] + 
  Pi*((((-4*I)/9)*Nf*(-19*T + 25*T*U - 19*U^2 + 3*T*U^2 + 19*U^3))/
     ((-1 + U)*U) + (((8*I)/3)*LbL*Nf*(6*T - 5*T^2 + 2*T^3 + 12*U + 3*T*U + 
       4*T^2*U - 2*T^3*U - 10*U^2 - 2*T*U^2 + T^2*U^2 - 4*U^3 - T*U^3 + 
       2*U^4))/U - (I*(-5*T^3 - 36*T^2*U - 3*T^3*U - 105*T*U^2 + 53*T^2*U^2 + 
       29*T^3*U^2 - 26*U^3 + 187*T*U^3 + T^2*U^3 - 12*T^3*U^3 + 35*U^4 - 
       85*T*U^4 - 9*U^5 + 12*T*U^5))/((-1 + U)*U*(T + U)^2))*G[{U^(-1)}, 1] + 
  Pi*(((-32*I)*LbL*Nf*(T - U)*(-1 + T + U))/(T + U) + 
    (I*(T - U)*(-1 + T + U)*(2 + T + U + 2*T*U))/((-1 + T)*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1] + ((8*LbL*Nf*(T - U)*(-6 + T + U)*(-1 + T + U))/
     (3*(T + U)) + ((T - U)*(-1 + T + U)*(34 - 49*T - 49*U + 34*T*U))/
     (2*(-1 + T)*(-1 + U)*(T + U)) + (2*Nf*(T - U)*(-1 + T + U)*
      (38 - 89*T - 89*U + 38*T*U))/(9*(-1 + T)*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 5*T*U - 
       4*U^2 + 2*U^3))/(9*T*U) + ((T - U)*(-1 + T + U)*
      (-21*T^3 + 31*T^4 - 10*T^5 - 63*T^2*U + 74*T^3*U + 5*T^4*U + 5*T^5*U - 
       63*T*U^2 + 146*T^2*U^2 + 5*T^3*U^2 - 30*T^4*U^2 + 5*T^5*U^2 - 21*U^3 + 
       74*T*U^3 + 5*T^2*U^3 - 10*T^3*U^3 + 15*T^4*U^3 + 31*U^4 + 5*T*U^4 - 
       30*T^2*U^4 + 15*T^3*U^4 - 10*U^5 + 5*T*U^5 + 5*T^2*U^5))/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(-2 + T)*U)/(3*T) - 
    (2*(-2*T^2 + 2*T^2*U + 41*U^2 - 11*T*U^2))/(3*T*U))*G[{T^(-1), 0}, 1] + 
  ((4*Nf*(-19*T^2 + 19*T^3 - 19*U + 25*T*U + 3*T^2*U))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(12*T - 10*T^2 - 4*T^3 + 2*T^4 + 6*U + 3*T*U - 2*T^2*U - 
       T^3*U - 5*U^2 + 4*T*U^2 + T^2*U^2 + 2*U^3 - 2*T*U^3))/(3*T) + 
    (-26*T^3 + 35*T^4 - 9*T^5 - 105*T^2*U + 187*T^3*U - 85*T^4*U + 12*T^5*U - 
      36*T*U^2 + 53*T^2*U^2 + T^3*U^2 - 5*U^3 - 3*T*U^3 + 29*T^2*U^3 - 
      12*T^3*U^3)/((-1 + T)*T*(T + U)^2))*G[{T^(-1), 0}, 1] + 
  Pi*(((2*I)*(6*T - 16*T^2 + 14*T^3 - 4*T^4 - 6*U - 12*T^2*U + 15*T^3*U + 
       3*T^4*U + 2*U^2 + 4*T*U^2 + T^2*U^2 - 11*T^3*U^2 + T^4*U^2 + 2*U^3 - 
       11*T*U^3 + 12*T^2*U^3 + 2*U^4 - T*U^4 - T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (((8*I)/3)*LbL*Nf*(-4*T^2 + 12*T^3 - 12*T^4 + 
       4*T^5 + 30*T^2*U - 6*T^3*U + 4*U^2 - 12*T*U^2 + 3*T^2*U^2 - 
       4*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/(T*U))*
   G[{T^(-1), 0}, 1] + (4*Pi^2*(2*T^2 - 3*U + T*U)*G[{T^(-1), T^(-1)}, 1])/
   (3*T) + Pi*((((-8*I)/3)*Nf*(T^2 + U))/T - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(T + U)*(2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 
       2*T^2*U))/(T*U) - ((2*I)*(3*T - 4*T^2 - T^3 + 2*T^4 - 3*U + 3*T*U - 
       5*T^2*U + 3*T^3*U + 2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/
     ((-1 + T)*T*U))*G[{T^(-1), T^(-1)}, 1] + 
  (2*Pi^2*(2*T^2 + 27*U - 5*T*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(3*T) + 
  Pi*((8*I)*LbL*Nf*U + ((6*I)*(-2*T + 2*T^2 + 2*U + T^2*U + T*U^2))/(T*U))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((-4*Nf*(-19*T^2 + 19*T^3 - 19*U + 25*T*U + 3*T^2*U))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(12*T - 10*T^2 - 4*T^3 + 2*T^4 + 6*U + 3*T*U - 2*T^2*U - 
       T^3*U - 5*U^2 + 4*T*U^2 + T^2*U^2 + 2*U^3 - 2*T*U^3))/(3*T) - 
    (-26*T^3 + 35*T^4 - 9*T^5 - 105*T^2*U + 187*T^3*U - 85*T^4*U + 12*T^5*U - 
      36*T*U^2 + 53*T^2*U^2 + T^3*U^2 - 5*U^3 - 3*T*U^3 + 29*T^2*U^3 - 
      12*T^3*U^3)/((-1 + T)*T*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((-8*LbL*Nf*T*(-2 + U))/(3*U) - 
    (2*(-41*T^2 + 11*T^2*U + 2*U^2 - 2*T*U^2))/(3*T*U))*G[{U^(-1), 0}, 1] + 
  Pi*(((2*I)*(6*T - 2*T^2 - 2*T^3 - 2*T^4 - 6*U - 4*T^2*U + 11*T^3*U + 
       T^4*U + 16*U^2 + 12*T*U^2 - T^2*U^2 - 12*T^3*U^2 + T^4*U^2 - 14*U^3 - 
       15*T*U^3 + 11*T^2*U^3 + 4*U^4 - 3*T*U^4 - T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (((8*I)/3)*LbL*Nf*(-4*T^2 + 6*T^3 - 6*T^4 + 
       2*T^5 + 12*T^2*U - 3*T^3*U + 4*U^2 - 30*T*U^2 - 3*T^2*U^2 - 
       2*T^3*U^2 - 12*U^3 + 6*T*U^3 + 4*T^2*U^3 + 12*U^4 - 4*U^5))/(T*U))*
   G[{U^(-1), 0}, 1] + ((-4*Nf*(-19*T + 25*T*U - 19*U^2 + 3*T*U^2 + 19*U^3))/
     (9*(-1 + U)*U) + (8*LbL*Nf*(6*T - 5*T^2 + 2*T^3 + 12*U + 3*T*U + 
       4*T^2*U - 2*T^3*U - 10*U^2 - 2*T*U^2 + T^2*U^2 - 4*U^3 - T*U^3 + 
       2*U^4))/(3*U) - (-5*T^3 - 36*T^2*U - 3*T^3*U - 105*T*U^2 + 
      53*T^2*U^2 + 29*T^3*U^2 - 26*U^3 + 187*T*U^3 + T^2*U^3 - 12*T^3*U^3 + 
      35*U^4 - 85*T*U^4 - 9*U^5 + 12*T*U^5)/((-1 + U)*U*(T + U)^2))*
   G[{U^(-1), 0}, 1] - (4*Pi^2*(-3*T + T*U + 2*U^2)*G[{U^(-1), U^(-1)}, 1])/
   (3*U) + Pi*((((8*I)/3)*Nf*(T + U^2))/U - 
    (((8*I)/3)*LbL*Nf*(-1 + U)*(T + U)*(2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 
       2*U^3))/(T*U) + ((2*I)*(-3*T + T^2 + 3*U + 3*T*U - 6*T^2*U - 4*U^2 - 
       5*T*U^2 + 9*T^2*U^2 - U^3 + 3*T*U^3 + 2*T^2*U^3 + 2*U^4 + 2*T*U^4))/
     (T*(-1 + U)*U))*G[{U^(-1), U^(-1)}, 1] - 
  (2*Pi^2*(27*T - 5*T*U + 2*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/(3*U) + 
  Pi*((-8*I)*LbL*Nf*T - ((6*I)*(2*T - 2*U + T^2*U + 2*U^2 + T*U^2))/(T*U))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((4*Nf*(-19*T + 25*T*U - 19*U^2 + 3*T*U^2 + 19*U^3))/(9*(-1 + U)*U) - 
    (8*LbL*Nf*(6*T - 5*T^2 + 2*T^3 + 12*U + 3*T*U + 4*T^2*U - 2*T^3*U - 
       10*U^2 - 2*T*U^2 + T^2*U^2 - 4*U^3 - T*U^3 + 2*U^4))/(3*U) + 
    (-5*T^3 - 36*T^2*U - 3*T^3*U - 105*T*U^2 + 53*T^2*U^2 + 29*T^3*U^2 - 
      26*U^3 + 187*T*U^3 + T^2*U^3 - 12*T^3*U^3 + 35*U^4 - 85*T*U^4 - 9*U^5 + 
      12*T*U^5)/((-1 + U)*U*(T + U)^2))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  (4*Pi^2*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), 0}, 1])/(3*T*U) + 
  ((-4*Nf*(T - U)*(-1 + T + U)*(2 - 5*T - 5*U + 2*T*U))/
     (3*(-1 + T)*(-1 + U)*(T + U)) + 
    (16*LbL*Nf*(T - U)*(6 - 9*T - 5*T^2 + 2*T^3 - 9*U - 10*T*U + 3*T^2*U - 
       5*U^2 + 3*T*U^2 + 2*U^3))/(3*(T + U)) - 
    ((T - U)*(-2*T - 27*T^2 + 29*T^3 - 2*U - 102*T*U + 157*T^2*U - 62*T^3*U - 
       27*U^2 + 157*T*U^2 - 172*T^2*U^2 + 24*T^3*U^2 + 29*U^3 - 62*T*U^3 + 
       24*T^2*U^3))/((-1 + T)*(-1 + U)*(T + U)^2))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-16*I)/3)*LbL*Nf*(T - U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + 
       15*T*U - 9*T^2*U + 2*T^3*U + 6*U^2 - 9*T*U^2 - 6*U^3 + 2*T*U^3 + 
       2*U^4))/(T*U) - ((2*I)*(T - U)*(6*T^3 - 16*T^4 + 14*T^5 - 4*T^6 + 
       18*T^2*U - 44*T^3*U + 26*T^4*U - T^5*U + 2*T^6*U + 18*T*U^2 - 
       80*T^2*U^2 + 56*T^3*U^2 + 28*T^4*U^2 - 12*T^5*U^2 + 2*T^6*U^2 + 
       6*U^3 - 44*T*U^3 + 56*T^2*U^3 + 26*T^3*U^3 - 22*T^4*U^3 + 8*T^5*U^3 - 
       16*U^4 + 26*T*U^4 + 28*T^2*U^4 - 22*T^3*U^4 + 12*T^4*U^4 + 14*U^5 - 
       T*U^5 - 12*T^2*U^5 + 8*T^3*U^5 - 4*U^6 + 2*T*U^6 + 2*T^2*U^6))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 + 14*T^2*U - 
       5*T^3*U + 4*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(T*U*(T + U)) + ((2*I)*(-1 + T + U)*(-3*T^4 - 2*T^5 - 
       6*T^3*U + 13*T^4*U + T^5*U + 17*T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 
       6*T*U^3 + 23*T^2*U^3 + 17*T^3*U^3 + 2*T^4*U^3 + 3*U^4 - 3*T*U^4 + 
       9*T^2*U^4 + 10*T*U^5 - 2*T^2*U^5 - 2*U^6 - T*U^6))/
     (T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 - 4*T^2*U - 
       5*T^3*U - 14*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(T*U*(T + U)) + ((2*I)*(-1 + T + U)*(-3*T^4 + 2*T^6 - 
       6*T^3*U + 3*T^4*U - 10*T^5*U + T^6*U - 23*T^3*U^2 - 9*T^4*U^2 + 
       2*T^5*U^2 + 6*T*U^3 - 17*T^2*U^3 - 17*T^3*U^3 + 3*U^4 - 13*T*U^4 + 
       3*T^2*U^4 - 2*T^3*U^4 + 2*U^5 - T*U^5 - T^2*U^5))/
     ((-1 + T)*T*U*(T + U)^3))*G[{(T + U)^(-1), U^(-1)}, 1] + 
  ((12*I)*Pi*(T - U)*(-1 + T + U)^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)*T*(-1 + U)*U) + ((-2*(T - U)*(-1 + T + U))/((-1 + T)*(-1 + U)) - 
    (16*LbL*Nf*(T - U)*(-2 + T + U)*(-1 + T + U))/(3*(T + U)))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
  ((12*I)*Pi*(-5 + T)*U*G[{T^(-1), 0, 0}, 1])/T + 
  ((-8*Nf*(T^2 + U))/(3*T) + (4*(-3*T + 5*T^2 - 2*T^3 + 3*U + 3*T*U + 
       23*T^2*U + 2*T^3*U - 8*T*U^2 - 9*T^2*U^2 - U^3 + 11*T*U^3 - T^2*U^3 - 
       2*U^4 - T*U^4))/(T*(-1 + U)*U) + 
    (16*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 3*T^3*U + 2*U^2 - 
       6*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U))*G[{T^(-1), 0, 0}, 1] + 
  ((4*I)*Pi*(-2*T^2 + 2*T^2*U - 3*U^2 - T*U^2)*G[{T^(-1), 0, T^(-1)}, 1])/
   (T*U) + Pi*(((-48*I)*U)/T - ((32*I)*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), 0, U^(-1)}, 1] + Pi*(((16*I)*LbL*Nf*(-2 + T)*U)/T - 
    ((4*I)*(-2*T^2 + 2*T^2*U + U^2 - 3*T*U^2))/(T*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-2*(3*T - 8*T^2 + 7*T^3 - 2*T^4 - 3*U - 18*T^2*U + 20*T^3*U + T^4*U + 
       12*T*U^2 - 7*T^2*U^2 - 9*T^3*U^2 + T^4*U^2 + U^3 - 16*T*U^3 + 
       18*T^2*U^3 + 2*U^4 - T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U) - 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 3*T^3*U + 2*U^2 - 
       6*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U))*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(2*T^2 - 5*U^2 + 3*T*U^2)*G[{T^(-1), T^(-1), 0}, 1])/(T*U) + 
  ((-8*Nf*(T^2 + U))/(3*T) - (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(3*T*U) - 
    (2*(3*T - 4*T^2 - T^3 + 2*T^4 - 3*U + 3*T*U - 5*T^2*U + 3*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1), 0}, 1] + ((4*I)*Pi*(2*T^2 - 3*U + T*U)*
    G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((8*Nf*(T^2 + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(3*T*U) + 
    (2*(3*T - 4*T^2 - T^3 + 2*T^4 - 3*U + 3*T*U - 5*T^2*U + 3*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-2*T^2 + T^2*U + 11*U^2 - 4*T*U^2)*G[{T^(-1), (T + U)^(-1), 0}, 
     1])/(T*U) + ((8*Nf*(T^2 + U))/(3*T) - 
    (8*LbL*Nf*(24*T^2 - 3*T*U - 3*T^2*U - 6*U^2 + 3*T*U^2 + 2*T^2*U^2 + 
       6*U^3 - 2*U^4))/(3*T) + (2*(-6*T + 12*T^2 - 6*T^3 + 6*U + 19*T^2*U - 
       24*T^3*U - T^4*U - 4*U^2 - 3*T*U^2 - 7*T^2*U^2 + 10*T^3*U^2 + 
       T^4*U^2 + 10*T*U^3 - 9*T^2*U^3 + 2*T^3*U^3 - 2*U^4 + T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U))*G[{T^(-1), (T + U)^(-1), 0}, 1] - 
  ((4*I)*Pi*(T^2 - 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/T + 
  Pi*(((24*I)*U)/T + ((16*I)*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
  ((8*I)*Pi*(T^2 + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  ((-2*(T - U)*(-3 + T + 2*T^2 + U + 3*T*U))/(T*U) - 
    (8*LbL*Nf*(-1 + T)*(T + U)*(2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/
     (3*T*U))*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((12*I)*Pi*T*(-5 + U)*G[{U^(-1), 0, 0}, 1])/U + 
  ((8*Nf*(T + U^2))/(3*U) + (4*(-3*T + T^3 + 2*T^4 + 3*U - 3*T*U + 8*T^2*U - 
       11*T^3*U + T^4*U - 5*U^2 - 23*T*U^2 + 9*T^2*U^2 + T^3*U^2 + 2*U^3 - 
       2*T*U^3))/((-1 + T)*T*U) + 
    (16*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 6*T^2*U - 3*T^3*U + 2*U^2 - 
       27*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U))*G[{U^(-1), 0, 0}, 1] + 
  Pi*(((48*I)*T)/U + ((32*I)*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1)}, 1] + ((4*I)*Pi*(3*T^2 + T^2*U + 2*U^2 - 2*T*U^2)*
    G[{U^(-1), 0, U^(-1)}, 1])/(T*U) + 
  Pi*(((-16*I)*LbL*Nf*T*(-2 + U))/U - 
    ((4*I)*(-T^2 + 3*T^2*U + 2*U^2 - 2*T*U^2))/(T*U))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-2*(3*T - T^3 - 2*T^4 - 3*U - 12*T^2*U + 16*T^3*U + T^4*U + 8*U^2 + 
       18*T*U^2 + 7*T^2*U^2 - 18*T^3*U^2 + T^4*U^2 - 7*U^3 - 20*T*U^3 + 
       9*T^2*U^3 + 2*U^4 - T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U) - 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 6*T^2*U - 3*T^3*U + 2*U^2 - 
       27*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(-5*T^2 + 3*T^2*U + 2*U^2)*G[{U^(-1), U^(-1), 0}, 1])/(T*U) + 
  ((8*Nf*(T + U^2))/(3*U) - (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(3*T*U) + 
    (2*(-3*T + T^2 + 3*U + 3*T*U - 6*T^2*U - 4*U^2 - 5*T*U^2 + 9*T^2*U^2 - 
       U^3 + 3*T*U^3 + 2*T^2*U^3 + 2*U^4 + 2*T*U^4))/(T*(-1 + U)*U))*
   G[{U^(-1), U^(-1), 0}, 1] - ((4*I)*Pi*(-3*T + T*U + 2*U^2)*
    G[{U^(-1), U^(-1), U^(-1)}, 1])/U + 
  ((-8*Nf*(T + U^2))/(3*U) + (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(3*T*U) - 
    (2*(-3*T + T^2 + 3*U + 3*T*U - 6*T^2*U - 4*U^2 - 5*T*U^2 + 9*T^2*U^2 - 
       U^3 + 3*T*U^3 + 2*T^2*U^3 + 2*U^4 + 2*T*U^4))/(T*(-1 + U)*U))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-11*T^2 + 4*T^2*U + 2*U^2 - T*U^2)*G[{U^(-1), (T + U)^(-1), 0}, 
     1])/(T*U) + ((-8*Nf*(T + U^2))/(3*U) + 
    (8*LbL*Nf*(-6*T^2 + 6*T^3 - 2*T^4 - 3*T*U + 3*T^2*U + 24*U^2 - 3*T*U^2 + 
       2*T^2*U^2))/(3*U) - (2*(6*T - 4*T^2 - 2*T^4 - 6*U - 3*T^2*U + 
       10*T^3*U + T^4*U + 12*U^2 + 19*T*U^2 - 7*T^2*U^2 - 9*T^3*U^2 + 
       T^4*U^2 - 6*U^3 - 24*T*U^3 + 10*T^2*U^3 + 2*T^3*U^3 - T*U^4 + 
       T^2*U^4))/((-1 + T)*T*(-1 + U)*U))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  Pi*(((-24*I)*T)/U - ((16*I)*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(-4*T + T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/U - 
  ((8*I)*Pi*(T + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  ((-2*(T - U)*(-3 + T + U + 3*T*U + 2*U^2))/(T*U) - 
    (8*LbL*Nf*(-1 + U)*(T + U)*(2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/
     (3*T*U))*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(T - U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + 27*T*U - 
       9*T^2*U + 2*T^3*U + 6*U^2 - 9*T*U^2 - 6*U^3 + 2*T*U^3 + 2*U^4))/
     (3*T*U) - (2*(T - U)*(6*T^3 - 16*T^4 + 14*T^5 - 4*T^6 + 18*T^2*U - 
       44*T^3*U - 12*T^4*U + 39*T^5*U + 2*T^6*U + 18*T*U^2 - 80*T^2*U^2 - 
       58*T^3*U^2 + 188*T^4*U^2 - 31*T^5*U^2 + 2*T^6*U^2 + 6*U^3 - 44*T*U^3 - 
       58*T^2*U^3 + 266*T^3*U^3 - 79*T^4*U^3 + 8*T^5*U^3 - 16*U^4 - 
       12*T*U^4 + 188*T^2*U^4 - 79*T^3*U^4 + 12*T^4*U^4 + 14*U^5 + 39*T*U^5 - 
       31*T^2*U^5 + 8*T^3*U^5 - 4*U^6 + 2*T*U^6 + 2*T^2*U^6))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), 0, 0}, 1] - 
  ((4*I)*Pi*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/
   (T*U) - ((4*I)*Pi*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1])/(T*U) + 
  ((8*I)*Pi*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   (T*U) + ((8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 
       5*T*U - 4*U^2 + 2*U^3))/(3*T*U) + 
    (2*(T - U)*(3*T^3 - 8*T^4 + 7*T^5 - 2*T^6 + 9*T^2*U - 12*T^3*U - 
       3*T^4*U + 6*T^5*U + 9*T*U^2 - 32*T^2*U^2 + 4*T^3*U^2 + 38*T^4*U^2 - 
       24*T^5*U^2 + 2*T^6*U^2 + 3*U^3 - 12*T*U^3 + 4*T^2*U^3 + 36*T^3*U^3 - 
       48*T^4*U^3 + 8*T^5*U^3 - 8*U^4 - 3*T*U^4 + 38*T^2*U^4 - 48*T^3*U^4 + 
       12*T^4*U^4 + 7*U^5 + 6*T*U^5 - 24*T^2*U^5 + 8*T^3*U^5 - 2*U^6 + 
       2*T^2*U^6))/((-1 + T)*T*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), T^(-1), 0}, 1])/
   (T*U) + ((8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 + 14*T^2*U - 
       5*T^3*U + 4*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(3*T*U*(T + U)) + 
    (2*(-1 + T + U)*(-3*T^4 - 2*T^5 - 6*T^3*U + 13*T^4*U + T^5*U + 
       17*T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 6*T*U^3 + 23*T^2*U^3 + 17*T^3*U^3 + 
       2*T^4*U^3 + 3*U^4 - 3*T*U^4 + 9*T^2*U^4 + 10*T*U^5 - 2*T^2*U^5 - 
       2*U^6 - T*U^6))/(T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), 0}, 
    1] + ((-8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 + 14*T^2*U - 
       5*T^3*U + 4*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(3*T*U*(T + U)) - 
    (2*(-1 + T + U)*(-3*T^4 - 2*T^5 - 6*T^3*U + 13*T^4*U + T^5*U + 
       17*T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 6*T*U^3 + 23*T^2*U^3 + 17*T^3*U^3 + 
       2*T^4*U^3 + 3*U^4 - 3*T*U^4 + 9*T^2*U^4 + 10*T*U^5 - 2*T^2*U^5 - 
       2*U^6 - T*U^6))/(T*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), U^(-1), 0}, 1])/
   (T*U) + ((8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 - 4*T^2*U - 
       5*T^3*U - 14*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(3*T*U*(T + U)) + 
    (2*(-1 + T + U)*(-3*T^4 + 2*T^6 - 6*T^3*U + 3*T^4*U - 10*T^5*U + T^6*U - 
       23*T^3*U^2 - 9*T^4*U^2 + 2*T^5*U^2 + 6*T*U^3 - 17*T^2*U^3 - 
       17*T^3*U^3 + 3*U^4 - 13*T*U^4 + 3*T^2*U^4 - 2*T^3*U^4 + 2*U^5 - 
       T*U^5 - T^2*U^5))/((-1 + T)*T*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 - 4*T^2*U - 5*T^3*U - 
       14*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 2*U^5))/
     (3*T*U*(T + U)) - (2*(-1 + T + U)*(-3*T^4 + 2*T^6 - 6*T^3*U + 3*T^4*U - 
       10*T^5*U + T^6*U - 23*T^3*U^2 - 9*T^4*U^2 + 2*T^5*U^2 + 6*T*U^3 - 
       17*T^2*U^3 - 17*T^3*U^3 + 3*U^4 - 13*T*U^4 + 3*T^2*U^4 - 2*T^3*U^4 + 
       2*U^5 - T*U^5 - T^2*U^5))/((-1 + T)*T*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T*U) - (4*(T - U)*(-3 + 3*T + 3*U + T*U)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((2*(T - U)*(-1 + T + U)*(3 - T - 2*T^2 - U - 4*T*U + 2*T^2*U - 2*U^2 + 
       2*T*U^2))/((-1 + T)*T*(-1 + U)*U) + 
    (8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 5*T*U - 
       4*U^2 + 2*U^3))/(3*T*U))*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
    1] - (12*(-5 + T)*U*G[{T^(-1), 0, 0, 0}, 1])/T + 
  ((-16*LbL*Nf*(-2 + T)*U)/T + (4*(T^2 - 15*U + 2*T*U))/T)*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  (4*(-2*T^2 + 2*T^2*U - 3*U^2 - T*U^2)*G[{T^(-1), 0, T^(-1), 0}, 1])/(T*U) - 
  (4*(-2*T^2 + 2*T^2*U - 3*U^2 - T*U^2)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 
     1])/(T*U) + ((-48*U)/T - (32*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), 0, U^(-1), 0}, 1] + ((48*U)/T + (32*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((16*LbL*Nf*(-2 + T)*U)/T + (4*(2*T - T*U + 3*U^2))/U)*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (8*(T - U)*(-T - U + T*U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U) + (4*(-4*T^2 + 2*T^2*U + 7*U^2 - 5*T*U^2)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T*U) + 
  (4*(2*T^2 - 5*U^2 + 3*T*U^2)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/
   (T*U) + (4*(2*T^2 - 3*U + T*U)*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/T - 
  (4*(2*T^2 - 3*U + T*U)*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/T - 
  (8*(T - U)*(-T - U + T*U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-2*T^2 + T^2*U + 6*U^2 - 3*T*U^2)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/
   (T*U) - (8*(T^2 - 5*U^2 + 2*T*U^2)*G[{T^(-1), (T + U)^(-1), 0, 
      (T + U)^(-1)}, 1])/(T*U) - 
  (4*(T^2 - 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T + 
  (4*(T^2 - 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/
   T + ((24*U)/T + (16*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((-24*U)/T - (16*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (8*(T - U)*(-T - U + T*U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T*U) - (8*(T^2 + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/T + (12*T*(-5 + U)*G[{U^(-1), 0, 0, 0}, 1])/U + 
  ((16*LbL*Nf*T*(-2 + U))/U - (4*(-15*T + 2*T*U + U^2))/U)*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + ((48*T)/U + (32*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1), 0}, 1] + ((-48*T)/U - (32*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (4*(3*T^2 + T^2*U + 2*U^2 - 2*T*U^2)*G[{U^(-1), 0, U^(-1), 0}, 1])/(T*U) - 
  (4*(3*T^2 + T^2*U + 2*U^2 - 2*T*U^2)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 
     1])/(T*U) + ((-16*LbL*Nf*T*(-2 + U))/U - (4*(3*T^2 + 2*U - T*U))/T)*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (8*(T - U)*(-T - U + T*U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U) + (4*(-7*T^2 + 5*T^2*U + 4*U^2 - 2*T*U^2)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T*U) - 
  (4*(-5*T^2 + 3*T^2*U + 2*U^2)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/
   (T*U) - (4*(-3*T + T*U + 2*U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/U + 
  (4*(-3*T + T*U + 2*U^2)*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/U - 
  (8*(T - U)*(-T - U + T*U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-6*T^2 + 3*T^2*U + 2*U^2 - T*U^2)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/
   (T*U) + (8*(-5*T^2 + 2*T^2*U + U^2)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 
    1] + ((24*T)/U + (16*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  (4*(-4*T + T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U - 
  (4*(-4*T + T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/
   U + (8*(T - U)*(-T - U + T*U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 
     1])/(T*U) + (8*(T + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/U - (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T*U) + 
  (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), 0, T^(-1), 
      (T + U)^(-1)}, 1])/(T*U) - (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T*U) + 
  (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), 0, U^(-1), 
      (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 
     1])/(T*U) - (8*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T*U) + 
  (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), T^(-1), 0, 
      (T + U)^(-1)}, 1])/(T*U) + (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/
   (T*U) + (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 
      0}, 1])/(T*U) + (16*(T - U)*(-T - U + T*U)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (8*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 
     1])/(T*U) - (8*(T - U)*(-T - U + T*U)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  8*Pi^2*(T - U)*Log[2] + ((-9*(T - U))/2 - (566*Nf*(T - U))/27)*Log[mm] + 
  Pi^2*(-2*(T - U) + (8*Nf*(T - U))/9)*Log[mm] + 
  Pi*(((-2*I)*(T - U)*(4 - 4*T - 4*U + T*U))/((-1 + T)*(-1 + U)) - 
    (((4*I)/9)*Nf*(T - U)*(25 - 25*T - 25*U + 16*T*U))/((-1 + T)*(-1 + U)))*
   Log[mm] + Pi*(((4*I)*(T^2 + U))/T + (((8*I)/3)*Nf*(T^2 + U))/T)*
   G[{T^(-1)}, 1]*Log[mm] + Pi*(((-4*I)*(T + U^2))/U - 
    (((8*I)/3)*Nf*(T + U^2))/U)*G[{U^(-1)}, 1]*Log[mm] + 
  ((2*(T - U)*(-1 + T + U)*(2 - 5*T - 5*U + 2*T*U))/
     ((-1 + T)*(-1 + U)*(T + U)) + (4*Nf*(T - U)*(-1 + T + U)*
      (2 - 5*T - 5*U + 2*T*U))/(3*(-1 + T)*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[mm] + ((4*(T^2 + U))/T + (8*Nf*(T^2 + U))/(3*T))*
   G[{T^(-1), 0}, 1]*Log[mm] + ((-4*(T^2 + U))/T - (8*Nf*(T^2 + U))/(3*T))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  ((-4*(T + U^2))/U - (8*Nf*(T + U^2))/(3*U))*G[{U^(-1), 0}, 1]*Log[mm] + 
  ((4*(T + U^2))/U + (8*Nf*(T + U^2))/(3*U))*G[{U^(-1), (T + U)^(-1)}, 1]*
   Log[mm] + (-2*(T - U) - (38*Nf*(T - U))/9)*Log[mm]^2 - 
  ((4*I)/3)*Nf*Pi*(T - U)*Log[mm]^2 - (4*Nf*(T - U)*Log[mm]^3)/9 + 
  ((-8*LbL*Nf*T*(T - U)*(-6 + T + U))/(3*(T + U)) - 
    (T*(-34*T + 14*U + 19*T*U - 29*U^2))/(2*(-1 + U)*(T + U)) - 
    (2*Nf*(-38*T - 6*U - 13*T*U + 6*U^2))/(9*(-1 + U)))*Log[T] + 
  Pi^2*((-16*LbL*Nf*U)/3 - (-46*T + 46*T^2 - T^3 + 28*U + 4*T*U - 32*T^2*U + 
      T^3*U - 28*U^2 + 27*T*U^2 + T^2*U^2)/(3*(-1 + T)*(-1 + U)))*Log[T] + 
  Pi*(((8*I)/3)*LbL*Nf*(T - U)*(-4*T + 2*T^2 - 4*U + T*U + 2*U^2) - 
    (I*(-26*T^3 + 26*T^4 - 66*T^2*U + 99*T^3*U - 35*T^4*U + 18*T*U^2 + 
       38*T^2*U^2 - 70*T^3*U^2 + 12*T^4*U^2 + 10*U^3 - 45*T*U^3 + 
       37*T^2*U^3 - 10*U^4 + 24*T*U^4 - 12*T^2*U^4))/
     ((-1 + T)*(-1 + U)*(T + U)^2))*Log[T] + 
  Pi^2*((8*LbL*Nf*(-2 + T)*U)/(3*T) + (4*(-7 + 2*T)*U)/(3*T))*G[{T^(-1)}, 1]*
   Log[T] + Pi*(((2*I)*(3*T - 5*T^2 + 2*T^3 - 3*U - 2*T^2*U + T^3*U - 3*U^2 + 
       4*T*U^2 + T^2*U^2))/(T*U) + 
    (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 3*T^2*U - 3*T^3*U + 
       2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(T*U))*G[{T^(-1)}, 1]*
   Log[T] - (10*Pi^2*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T])/(3*U) + 
  Pi*(((-2*I)*(3*T + T^2 - 3*U - 3*T*U + 7*T^2*U + 8*U^2 - 3*T^2*U^2 - 
       7*U^3 - T*U^3 + T^2*U^3 + 2*U^4 + T*U^4))/(T*(-1 + U)*U) + 
    (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 3*T*U^2 - 3*T^2*U^2 - 
       6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/(T*U))*G[{U^(-1)}, 1]*
   Log[T] + ((-4*Nf*(-19*T + 25*T*U - 19*U^2 + 3*T*U^2 + 19*U^3))/
     (9*(-1 + U)*U) + (8*LbL*Nf*(6*T - 5*T^2 + 2*T^3 + 12*U + 3*T*U + 
       4*T^2*U - 2*T^3*U - 10*U^2 - 2*T*U^2 + T^2*U^2 - 4*U^3 - T*U^3 + 
       2*U^4))/(3*U) - (-5*T^3 - 36*T^2*U - 3*T^3*U - 105*T*U^2 + 
      53*T^2*U^2 + 29*T^3*U^2 - 26*U^3 + 187*T*U^3 + T^2*U^3 - 12*T^3*U^3 + 
      35*U^4 - 85*T*U^4 - 9*U^5 + 12*T*U^5)/((-1 + U)*U*(T + U)^2))*
   G[{U^(-1)}, 1]*Log[T] + ((4*Nf*(-1 + T + U)*(2*T + T*U + 3*U^2))/
     (3*(-1 + U)*(T + U)) - (16*LbL*Nf*(-1 + T + U)*(T^3 - 12*T*U - T^2*U - 
       6*U^2 - T*U^2 + U^3))/(3*(T + U)^2) - 
    ((-1 + T + U)*(18*T^2 - 16*T^3 + 82*T*U - 85*T^2*U + 5*T^3*U + 16*U^2 - 
       74*T*U^2 + 56*T^2*U^2 - 5*U^3 + 3*T*U^3))/((-1 + T)*(-1 + U)*
      (T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*((((-8*I)/3)*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 
       5*T*U - 4*U^2 + 2*U^3))/(T*U) - 
    ((2*I)*(T - U)*(-1 + T + U)*(-3*T^3 + 5*T^4 - 2*T^5 - 9*T^2*U + 
       10*T^3*U + T^4*U + T^5*U - 9*T*U^2 + 22*T^2*U^2 + T^3*U^2 - 
       6*T^4*U^2 + T^5*U^2 - 3*U^3 + 10*T*U^3 + T^2*U^3 - 2*T^3*U^3 + 
       3*T^4*U^3 + 5*U^4 + T*U^4 - 6*T^2*U^4 + 3*T^3*U^4 - 2*U^5 + T*U^5 + 
       T^2*U^5))/((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T] - ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[T])/T + 
  ((2*(3*T - 5*T^2 + 2*T^3 - 3*U - 2*T^2*U + T^3*U - 3*U^2 + 4*T*U^2 + 
       T^2*U^2))/(T*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       3*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1), 0}, 1]*Log[T] - ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), T^(-1)}, 1]*
    Log[T])/T + ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  ((-2*(3*T - 5*T^2 + 2*T^3 - 3*U - 2*T^2*U + T^3*U - 3*U^2 + 4*T*U^2 + 
       T^2*U^2))/(T*U) - (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       3*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((8*I)*Pi*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T])/U + 
  ((8*Nf*(T + U^2))/(3*U) + (2*(3*T - T^3 - 2*T^4 - 3*U - 2*T^2*U + 6*T^3*U + 
       T^4*U + 8*U^2 + 20*T*U^2 - 4*T^2*U^2 - 9*T^3*U^2 + T^4*U^2 - 7*U^3 - 
       21*T*U^3 + 9*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       6*T^2*U - 3*T^3*U + 2*U^2 - 27*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 
       2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*(T + U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T])/U + 
  ((8*Nf*(T + U^2))/(3*U) - (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(3*T*U) + 
    (2*(-3*T + T^2 + 3*U + 3*T*U - 6*T^2*U - 4*U^2 - 5*T*U^2 + 9*T^2*U^2 - 
       U^3 + 3*T*U^3 + 2*T^2*U^3 + 2*U^4 + 2*T*U^4))/(T*(-1 + U)*U))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] - 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  ((-8*Nf*(T + U^2))/(3*U) + (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(3*T*U) - 
    (2*(3*T - T^2 - 3*U + 7*T^2*U + U^2 + 3*T*U^2 + T^2*U^2 + 2*U^3 + T*U^3))/
     (T*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 3*T^2*U - 3*T^3*U + 2*U^2 - 
       15*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U) - (2*(-3*T^4 + 8*T^5 - 7*T^6 + 2*T^7 - 6*T^3*U + 11*T^4*U - 
       11*T^5*U + 3*T^6*U + 2*T^7*U + 12*T^3*U^2 - 56*T^4*U^2 + 24*T^5*U^2 + 
       8*T^6*U^2 + 6*T*U^3 - 18*T^2*U^3 - 66*T^3*U^3 + 36*T^4*U^3 + 
       12*T^5*U^3 + 3*U^4 - 8*T*U^4 - 55*T^2*U^4 + 24*T^3*U^4 + 8*T^4*U^4 - 
       5*U^5 - 15*T*U^5 + 9*T^2*U^5 + 2*T^3*U^5 + 2*U^6 - 2*T*U^6))/
     ((-1 + T)*T*U*(T + U)^3))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 - 4*T^2*U - 5*T^3*U - 
       14*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 2*U^5))/
     (3*T*U*(T + U)) + (2*(-1 + T + U)*(-3*T^4 + 2*T^6 - 6*T^3*U + 3*T^4*U - 
       10*T^5*U + T^6*U - 23*T^3*U^2 - 9*T^4*U^2 + 2*T^5*U^2 + 6*T*U^3 - 
       17*T^2*U^3 - 17*T^3*U^3 + 3*U^4 - 13*T*U^4 + 3*T^2*U^4 - 2*T^3*U^4 + 
       2*U^5 - T*U^5 - T^2*U^5))/((-1 + T)*T*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((2*(T - U)*(-1 + T + U)*(-3 + 5*T - 2*T^2 + U + 2*T^2*U + 2*U^2 - 
       2*T*U^2))/((-1 + T)*T*(-1 + U)*U) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 4*T^3*U - 9*T^4*U + 
       2*T^5*U + T^3*U^2 - 2*T^4*U^2 + 4*T*U^3 + T^2*U^3 - 4*T^3*U^3 + 
       2*U^4 - 9*T*U^4 - 2*T^2*U^4 - 4*U^5 + 2*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (4*(-5 + T)*U*G[{T^(-1), 0, 0}, 1]*Log[T])/T + 
  ((-48*U)/T - (32*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((24*U)/T + (16*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
   Log[T] - (4*(-5 + T)*U*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T + 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  (4*(-5 + T)*U*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  ((24*U)/T + (16*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*
   Log[T] + (8*T*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U + 
  (4*(3*T^2 + T^2*U + 2*U^2 - 2*T*U^2)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/
   (T*U) - (4*(-7*T^2 + 3*T^2*U + 2*U^2 - 2*T*U^2)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T*U) + 
  (8*(T^2 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/T - 
  (4*(-3*T + T*U + 2*U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/U + 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (4*(-6*T^2 + 3*T^2*U + 2*U^2 - T*U^2)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
    Log[T])/(T*U) + (4*(-4*T + T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 
     1]*Log[T])/U - (8*(T + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*
    Log[T])/U - (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T*U) + 
  (8*(T^2 + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T - 
  (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/
   (T*U) + (8*(T^2 + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  ((2*T*(2 + U))/(-1 + U) + (4*Nf*T*(2 + U))/(3*(-1 + U)))*Log[mm]*Log[T] + 
  ((-4*(T + U^2))/U - (8*Nf*(T + U^2))/(3*U))*G[{U^(-1)}, 1]*Log[mm]*Log[T] - 
  (I*Pi*T*(-10 + 7*U)*Log[T]^2)/(-1 + U) + 
  ((-2*Nf*T*(2 + U))/(3*(-1 + U)) + (T*(-20 + 9*U))/(2*(-1 + U)))*Log[T]^2 + 
  ((2*I)*Pi*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2)/U + 
  ((6*T*(-2 + U))/(-1 + U) + (4*Nf*(T + U^2))/(3*U))*G[{U^(-1)}, 1]*
   Log[T]^2 + (2*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/U + 
  (2*(7*T - T*U + 2*U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/U + 
  ((-8*LbL*Nf*(T - U)*U*(-6 + T + U))/(3*(T + U)) - 
    (U*(-14*T + 29*T^2 + 34*U - 19*T*U))/(2*(-1 + T)*(T + U)) + 
    (2*Nf*(-6*T + 6*T^2 - 38*U - 13*T*U))/(9*(-1 + T)))*Log[U] + 
  Pi^2*((16*LbL*Nf*T)/3 + (28*T - 28*T^2 - 46*U + 4*T*U + 27*T^2*U + 46*U^2 - 
      32*T*U^2 + T^2*U^2 - U^3 + T*U^3)/(3*(-1 + T)*(-1 + U)))*Log[U] + 
  Pi*(((8*I)/3)*LbL*Nf*(T - U)*(-4*T + 2*T^2 - 4*U + T*U + 2*U^2) - 
    (I*(-10*T^3 + 10*T^4 - 18*T^2*U + 45*T^3*U - 24*T^4*U + 66*T*U^2 - 
       38*T^2*U^2 - 37*T^3*U^2 + 12*T^4*U^2 + 26*U^3 - 99*T*U^3 + 
       70*T^2*U^3 - 26*U^4 + 35*T*U^4 - 12*T^2*U^4))/
     ((-1 + T)*(-1 + U)*(T + U)^2))*Log[U] + 
  (10*Pi^2*(-5 + T)*U*G[{T^(-1)}, 1]*Log[U])/(3*T) + 
  Pi*((((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 3*T^2*U - 3*T^3*U + 
       2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(T*U) + 
    ((2*I)*(-3*T + 8*T^2 - 7*T^3 + 2*T^4 + 3*U - 3*T*U - T^3*U + T^4*U + 
       U^2 + 7*T*U^2 - 3*T^2*U^2 + T^3*U^2))/((-1 + T)*T*U))*G[{T^(-1)}, 1]*
   Log[U] + ((4*Nf*(-19*T^2 + 19*T^3 - 19*U + 25*T*U + 3*T^2*U))/
     (9*(-1 + T)*T) - (8*LbL*Nf*(12*T - 10*T^2 - 4*T^3 + 2*T^4 + 6*U + 
       3*T*U - 2*T^2*U - T^3*U - 5*U^2 + 4*T*U^2 + T^2*U^2 + 2*U^3 - 
       2*T*U^3))/(3*T) + (-26*T^3 + 35*T^4 - 9*T^5 - 105*T^2*U + 187*T^3*U - 
      85*T^4*U + 12*T^5*U - 36*T*U^2 + 53*T^2*U^2 + T^3*U^2 - 5*U^3 - 
      3*T*U^3 + 29*T^2*U^3 - 12*T^3*U^3)/((-1 + T)*T*(T + U)^2))*
   G[{T^(-1)}, 1]*Log[U] + Pi^2*((-8*LbL*Nf*T*(-2 + U))/(3*U) - 
    (4*T*(-7 + 2*U))/(3*U))*G[{U^(-1)}, 1]*Log[U] + 
  Pi*(((-2*I)*(-3*T - 3*T^2 + 3*U + 4*T^2*U - 5*U^2 - 2*T*U^2 + T^2*U^2 + 
       2*U^3 + T*U^3))/(T*U) + (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 
       3*T*U^2 - 3*T^2*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (T*U))*G[{U^(-1)}, 1]*Log[U] + 
  ((-4*Nf*(-1 + T + U)*(3*T^2 + 2*U + T*U))/(3*(-1 + T)*(T + U)) + 
    (16*LbL*Nf*(-1 + T + U)*(-6*T^2 + T^3 - 12*T*U - T^2*U - T*U^2 + U^3))/
     (3*(T + U)^2) + ((-1 + T + U)*(16*T^2 - 5*T^3 + 82*T*U - 74*T^2*U + 
       3*T^3*U + 18*U^2 - 85*T*U^2 + 56*T^2*U^2 - 16*U^3 + 5*T*U^3))/
     ((-1 + T)*(-1 + U)*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 
       5*T*U - 4*U^2 + 2*U^3))/(T*U) - 
    ((2*I)*(T - U)*(-1 + T + U)*(-3*T^3 + 5*T^4 - 2*T^5 - 9*T^2*U + 
       10*T^3*U + T^4*U + T^5*U - 9*T*U^2 + 22*T^2*U^2 + T^3*U^2 - 
       6*T^4*U^2 + T^5*U^2 - 3*U^3 + 10*T*U^3 + T^2*U^3 - 2*T^3*U^3 + 
       3*T^4*U^3 + 5*U^4 + T*U^4 - 6*T^2*U^4 + 3*T^3*U^4 - 2*U^5 + T*U^5 + 
       T^2*U^5))/((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[U] - ((8*I)*Pi*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[U])/T + 
  ((-8*Nf*(T^2 + U))/(3*T) + (2*(3*T - 8*T^2 + 7*T^3 - 2*T^4 - 3*U - 
       20*T^2*U + 21*T^3*U + 2*T^4*U + 2*T*U^2 + 4*T^2*U^2 - 9*T^3*U^2 + 
       U^3 - 6*T*U^3 + 9*T^2*U^3 - T^3*U^3 + 2*U^4 - T*U^4 - T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       27*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 
       2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*G[{T^(-1), 0}, 1]*Log[U] - 
  ((8*I)*Pi*(T^2 + U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/T + 
  ((-8*Nf*(T^2 + U))/(3*T) - (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(3*T*U) - 
    (2*(3*T - 4*T^2 - T^3 + 2*T^4 - 3*U + 3*T*U - 5*T^2*U + 3*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  ((8*Nf*(T^2 + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(3*T*U) + 
    (2*(-3*T + T^2 + 2*T^3 + 3*U + 3*T^2*U + T^3*U - U^2 + 7*T*U^2 + 
       T^2*U^2))/(T*U))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[U])/U + 
  ((-2*(-3*T - 3*T^2 + 3*U + 4*T^2*U - 5*U^2 - 2*T*U^2 + T^2*U^2 + 2*U^3 + 
       T*U^3))/(T*U) + (8*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 3*T*U^2 - 
       3*T^2*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*
   G[{U^(-1), 0}, 1]*Log[U] + ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*
    Log[U])/U - ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  ((2*(-3*T - 3*T^2 + 3*U + 4*T^2*U - 5*U^2 - 2*T*U^2 + T^2*U^2 + 2*U^3 + 
       T*U^3))/(T*U) - (8*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 3*T*U^2 - 
       3*T^2*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 15*T^2*U - 3*T^3*U + 2*U^2 - 
       3*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U) - (2*(-3*T^4 + 5*T^5 - 2*T^6 - 6*T^3*U + 8*T^4*U + 15*T^5*U + 
       2*T^6*U + 18*T^3*U^2 + 55*T^4*U^2 - 9*T^5*U^2 + 6*T*U^3 - 12*T^2*U^3 + 
       66*T^3*U^3 - 24*T^4*U^3 - 2*T^5*U^3 + 3*U^4 - 11*T*U^4 + 56*T^2*U^4 - 
       36*T^3*U^4 - 8*T^4*U^4 - 8*U^5 + 11*T*U^5 - 24*T^2*U^5 - 12*T^3*U^5 + 
       7*U^6 - 3*T*U^6 - 8*T^2*U^6 - 2*U^7 - 2*T*U^7))/
     (T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 + 14*T^2*U - 5*T^3*U + 
       4*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 2*U^5))/
     (3*T*U*(T + U)) + (2*(-1 + T + U)*(-3*T^4 - 2*T^5 - 6*T^3*U + 13*T^4*U + 
       T^5*U + 17*T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 6*T*U^3 + 23*T^2*U^3 + 
       17*T^3*U^3 + 2*T^4*U^3 + 3*U^4 - 3*T*U^4 + 9*T^2*U^4 + 10*T*U^5 - 
       2*T^2*U^5 - 2*U^6 - T*U^6))/(T*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-2*(T - U)*(-1 + T + U)*(3 - T - 2*T^2 - 5*U + 2*T^2*U + 2*U^2 - 
       2*T*U^2))/((-1 + T)*T*(-1 + U)*U) - 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 4*T^3*U - 9*T^4*U + 
       2*T^5*U + T^3*U^2 - 2*T^4*U^2 + 4*T*U^3 + T^2*U^3 - 4*T^3*U^3 + 
       2*U^4 - 9*T*U^4 - 2*T^2*U^4 - 4*U^5 + 2*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  (8*(-5 + T)*U*G[{T^(-1), 0, 0}, 1]*Log[U])/T + 
  (4*(-2*T^2 + 2*T^2*U - 3*U^2 - T*U^2)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/
   (T*U) - (4*(-2*T^2 + 2*T^2*U + 7*U^2 - 3*T*U^2)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U) - 
  (8*(T + U^2)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/U + 
  (4*(2*T^2 - 3*U + T*U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/T - 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T - 
  (4*(-2*T^2 + T^2*U + 6*U^2 - 3*T*U^2)*G[{T^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U) - (4*(T^2 - 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*
    Log[U])/T + (8*(T^2 + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*
    Log[U])/T + (4*T*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U + 
  ((48*T)/U + (32*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
   Log[U] + (4*T*(-5 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*
   Log[U] - (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), 0, T^(-1)}, 
     1]*Log[U])/(T*U) - (8*(T + U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[U])/U - (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T*U) - 
  (8*(T + U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((-2*(2 + T)*U)/(-1 + T) - (4*Nf*(2 + T)*U)/(3*(-1 + T)))*Log[mm]*Log[U] + 
  ((4*(T^2 + U))/T + (8*Nf*(T^2 + U))/(3*T))*G[{T^(-1)}, 1]*Log[mm]*Log[U] - 
  ((2*I)*Pi*(T - U)*(10 - 10*T - 10*U + 7*T*U)*Log[T]*Log[U])/
   ((-1 + T)*(-1 + U)) + 
  ((8*LbL*Nf*(T - U)*(-4*T + 2*T^2 - 4*U + T*U + 2*U^2))/3 - 
    (2*(T - U)*(-5*T^2 + 5*T^3 - 22*T*U + 33*T^2*U - 12*T^3*U - 5*U^2 + 
       33*T*U^2 - 36*T^2*U^2 + 6*T^3*U^2 + 5*U^3 - 12*T*U^3 + 6*T^2*U^3))/
     ((-1 + T)*(-1 + U)*(T + U)^2))*Log[T]*Log[U] - 
  ((4*I)*Pi*(-5 + T)*U*G[{T^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((2*(3*T - 5*T^2 + 2*T^3 - 3*U - 2*T^2*U + T^3*U - 3*U^2 + 4*T*U^2 + 
       T^2*U^2))/(T*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       3*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] + ((4*I)*Pi*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]*
    Log[U])/U + 
  ((-2*(-3*T - 3*T^2 + 3*U + 4*T^2*U - 5*U^2 - 2*T*U^2 + T^2*U^2 + 2*U^3 + 
       T*U^3))/(T*U) + (8*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 3*T*U^2 - 
       3*T^2*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 5*T*U - 
       4*U^2 + 2*U^3))/(3*T*U) - (2*(T - U)*(-1 + T + U)*
      (-3*T^3 + 5*T^4 - 2*T^5 - 9*T^2*U + 10*T^3*U + T^4*U + T^5*U - 
       9*T*U^2 + 22*T^2*U^2 + T^3*U^2 - 6*T^4*U^2 + T^5*U^2 - 3*U^3 + 
       10*T*U^3 + T^2*U^3 - 2*T^3*U^3 + 3*T^4*U^3 + 5*U^4 + T*U^4 - 
       6*T^2*U^4 + 3*T^3*U^4 - 2*U^5 + T*U^5 + T^2*U^5))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
  (4*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T - 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T + 
  (4*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T + 
  (4*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U + 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U - 
  (T*(-10 + 7*U)*Log[T]^2*Log[U])/(-1 + U) + 
  (2*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U + 
  (I*Pi*(-10 + 7*T)*U*Log[U]^2)/(-1 + T) + 
  ((2*Nf*(2 + T)*U)/(3*(-1 + T)) - ((-20 + 9*T)*U)/(2*(-1 + T)))*Log[U]^2 - 
  ((2*I)*Pi*(-5 + T)*U*G[{T^(-1)}, 1]*Log[U]^2)/T + 
  ((-6*(-2 + T)*U)/(-1 + T) - (4*Nf*(T^2 + U))/(3*T))*G[{T^(-1)}, 1]*
   Log[U]^2 - (2*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[U]^2)/T - 
  (2*(2*T^2 + 7*U - T*U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/T + 
  ((-10 + 7*T)*U*Log[T]*Log[U]^2)/(-1 + T) - 
  (2*(-5 + T)*U*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T + 
  (24*I)*Pi*(T - U)*Zeta[3] + 
  (-96*LbL*Nf*(T - U) + (2*(T - U)*(32 - 33*T - 2*T^2 - 33*U - 2*T*U + 
       2*T^2*U - 2*U^2 + 2*T*U^2))/((-1 + T)*(-1 + U)))*Zeta[3] + 
  ((-48*LbL*Nf*(-2 + T)*U)/T - (8*(2*T^2 + U + 2*T*U))/T)*G[{T^(-1)}, 1]*
   Zeta[3] + ((48*LbL*Nf*T*(-2 + U))/U + (8*(T + 2*T*U + 2*U^2))/U)*
   G[{U^(-1)}, 1]*Zeta[3] + 24*(T - U)*Log[mm]*Zeta[3], 
 (55*(T + U))/(2*T*U) + (1646*Nf*(T + U))/(27*T*U) - 
  (32*Pi^4*(T + U))/(45*T*U) + 
  Pi*((((3*I)/2)*(3*T - 3*T^2 + 3*U - 16*T*U + 8*T^2*U - 3*U^2 + 8*T*U^2))/
     ((-1 + T)*T*(-1 + U)*U) + (((2*I)/27)*Nf*(265*T - 265*T^2 + 265*U - 
       836*T*U + 418*T^2*U - 265*U^2 + 418*T*U^2))/((-1 + T)*T*(-1 + U)*U)) + 
  Pi^2*((40*LbL*Nf)/3 - (4*Nf*(11*T - 11*T^2 + 11*U - 28*T*U + 14*T^2*U - 
       11*U^2 + 14*T*U^2))/(9*(-1 + T)*T*(-1 + U)*U) + 
    (21*T - 21*T^2 + 21*U + 14*T*U - 27*T^2*U - 21*U^2 - 27*T*U^2 + 
      40*T^2*U^2)/(6*(-1 + T)*T*(-1 + U)*U)) + 
  Pi^3*((((4*I)/3)*LbL*Nf*(6 - 5*T - 5*U + 4*T*U))/((-1 + T)*(-1 + U)) + 
    ((I/3)*(10*T - 20*T^2 + 9*T^3 + T^4 + 10*U - 46*T*U + 71*T^2*U - 
       32*T^3*U - 2*T^4*U - 20*U^2 + 71*T*U^2 - 100*T^2*U^2 + 46*T^3*U^2 + 
       T^4*U^2 + 9*U^3 - 32*T*U^3 + 46*T^2*U^3 - 22*T^3*U^3 + U^4 - 2*T*U^4 + 
       T^2*U^4))/((-1 + T)^2*T*(-1 + U)^2*U)) + 
  Pi^3*((2*I)/T + (((8*I)/3)*LbL*Nf)/T)*G[{T^(-1)}, 1] + 
  Pi*((16*I)*LbL*Nf - (((4*I)/9)*Nf*(-19*T + 19*T^2 + 12*U - 3*T*U))/
     ((-1 + T)*T*U) + (I*(2*T - 21*T^2 + 19*T^3 + 2*U - 28*T*U + 60*T^2*U - 
       25*T^3*U - 2*U^2 + 28*T*U^2 - 43*T^2*U^2 + 8*T^3*U^2))/
     ((-1 + T)*T^2*(-1 + U)*U))*G[{T^(-1)}, 1] + 
  Pi^2*((-16*LbL*Nf*(-1 + T))/T + (8*Nf)/(9*U) + 
    (-7*T + 14*T^2 - 7*T^3 - 7*U + 7*T*U + 73*T^2*U - 117*T^3*U + 44*T^4*U + 
      7*U^2 - 10*T*U^2 - 37*T^2*U^2 + 52*T^3*U^2)/(3*(-1 + T)*T^2*U^2))*
   G[{T^(-1)}, 1] + Pi^3*((2*I)/U + (((8*I)/3)*LbL*Nf)/U)*G[{U^(-1)}, 1] + 
  Pi*((16*I)*LbL*Nf + (((4*I)/9)*Nf*(-12*T + 19*U + 3*T*U - 19*U^2))/
     (T*(-1 + U)*U) + (I*(2*T - 2*T^2 + 2*U - 28*T*U + 28*T^2*U - 21*U^2 + 
       60*T*U^2 - 43*T^2*U^2 + 19*U^3 - 25*T*U^3 + 8*T^2*U^3))/
     ((-1 + T)*T*(-1 + U)*U^2))*G[{U^(-1)}, 1] + 
  Pi^2*((8*Nf)/(9*T) - (16*LbL*Nf*(-1 + U))/U + 
    (-7*T + 7*T^2 - 7*U + 7*T*U - 10*T^2*U + 14*U^2 + 73*T*U^2 - 37*T^2*U^2 - 
      7*U^3 - 117*T*U^3 + 52*T^2*U^3 + 44*T*U^4)/(3*T^2*(-1 + U)*U^2))*
   G[{U^(-1)}, 1] + (I*Pi*(-1 + T + U)*(-T - U + 2*T*U)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*T*(-1 + U)*U) + 
  ((-15*(-1 + T + U)*(-T - U + 2*T*U))/(2*(-1 + T)*T*(-1 + U)*U) - 
    (34*Nf*(-1 + T + U)*(-T - U + 2*T*U))/(3*(-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1] + Pi^2*((40*LbL*Nf*(-1 + T + U))/(3*(T + U)) - 
    ((-1 + T + U)*(-7*T^2 + 7*T^3 - 14*T*U + 7*T^2*U + 73*T^3*U - 45*T^4*U - 
       7*U^2 + 7*T*U^2 + 86*T^2*U^2 - 131*T^3*U^2 + 45*T^4*U^2 + 7*U^3 + 
       73*T*U^3 - 131*T^2*U^3 + 30*T^3*U^3 - 45*T*U^4 + 45*T^2*U^4))/
     (3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf)/(3*T) + (2*(2*T + 11*U))/(3*T*U))*G[{T^(-1), 0}, 1] + 
  (16*LbL*Nf - (4*Nf*(-19*T + 19*T^2 + 12*U - 3*T*U))/(9*(-1 + T)*T*U) + 
    (2*T - 21*T^2 + 19*T^3 + 2*U - 28*T*U + 60*T^2*U - 25*T^3*U - 2*U^2 + 
      28*T*U^2 - 43*T^2*U^2 + 8*T^3*U^2)/((-1 + T)*T^2*(-1 + U)*U))*
   G[{T^(-1), 0}, 1] + Pi*(((16*I)*LbL*Nf*(2 - 5*T - 2*U + 4*T*U))/
     (T*(-1 + U)) - ((2*I)*(-2*T + 4*T^2 - 2*T^3 - 2*U + 6*T*U + 20*T^2*U - 
       41*T^3*U + 17*T^4*U + 6*U^2 - 6*T*U^2 - 79*T^2*U^2 + 116*T^3*U^2 - 
       34*T^4*U^2 - 6*U^3 - 9*T*U^3 + 99*T^2*U^3 - 107*T^3*U^3 + 17*T^4*U^3 + 
       2*U^4 + 20*T*U^4 - 51*T^2*U^4 + 32*T^3*U^4 - 9*T*U^5 + 9*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1), 0}, 1] - 
  (4*Pi^2*(2*T - U)*G[{T^(-1), T^(-1)}, 1])/(3*T*U) + 
  Pi*((((8*I)/3)*Nf)/U + ((2*I)*(T - 2*T^2 + T^3 + U - T*U - T^2*U - 
       9*T^3*U + 10*T^4*U - U^2 + 4*T*U^2 + 4*T^2*U^2 - T^3*U^2))/
     ((-1 + T)*T^2*U^2))*G[{T^(-1), T^(-1)}, 1] - 
  (2*Pi^2*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(3*T*U) + 
  Pi*(((-16*I)*LbL*Nf*(-1 + T))/T + 
    ((2*I)*(2*T - 2*T^2 + 2*U - 11*T^2*U - 2*U^2 + 3*T*U^2 + 10*T^2*U^2))/
     (T^2*U^2))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  (-16*LbL*Nf + (4*Nf*(-19*T + 19*T^2 + 12*U - 3*T*U))/(9*(-1 + T)*T*U) - 
    (2*T - 21*T^2 + 19*T^3 + 2*U - 28*T*U + 60*T^2*U - 25*T^3*U - 2*U^2 + 
      28*T*U^2 - 43*T^2*U^2 + 8*T^3*U^2)/((-1 + T)*T^2*(-1 + U)*U))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf)/(3*U) + (2*(11*T + 2*U))/(3*T*U))*G[{U^(-1), 0}, 1] + 
  (16*LbL*Nf + (4*Nf*(-12*T + 19*U + 3*T*U - 19*U^2))/(9*T*(-1 + U)*U) + 
    (2*T - 2*T^2 + 2*U - 28*T*U + 28*T^2*U - 21*U^2 + 60*T*U^2 - 43*T^2*U^2 + 
      19*U^3 - 25*T*U^3 + 8*T^2*U^3)/((-1 + T)*T*(-1 + U)*U^2))*
   G[{U^(-1), 0}, 1] + Pi*(((16*I)*LbL*Nf*(2 - 2*T - 5*U + 4*T*U))/
     ((-1 + T)*U) - ((2*I)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + 6*T*U - 
       6*T^2*U - 9*T^3*U + 20*T^4*U - 9*T^5*U + 4*U^2 + 20*T*U^2 - 
       79*T^2*U^2 + 99*T^3*U^2 - 51*T^4*U^2 + 9*T^5*U^2 - 2*U^3 - 41*T*U^3 + 
       116*T^2*U^3 - 107*T^3*U^3 + 32*T^4*U^3 + 17*T*U^4 - 34*T^2*U^4 + 
       17*T^3*U^4))/((-1 + T)^2*T^2*(-1 + U)*U^2))*G[{U^(-1), 0}, 1] + 
  (4*Pi^2*(T - 2*U)*G[{U^(-1), U^(-1)}, 1])/(3*T*U) + 
  Pi*((((8*I)/3)*Nf)/T - ((2*I)*(-T + T^2 - U + T*U - 4*T^2*U + 2*U^2 + 
       T*U^2 - 4*T^2*U^2 - U^3 + 9*T*U^3 + T^2*U^3 - 10*T*U^4))/
     (T^2*(-1 + U)*U^2))*G[{U^(-1), U^(-1)}, 1] - 
  (2*Pi^2*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U) + 
  Pi*(((-16*I)*LbL*Nf*(-1 + U))/U + 
    ((2*I)*(2*T - 2*T^2 + 2*U + 3*T^2*U - 2*U^2 - 11*T*U^2 + 10*T^2*U^2))/
     (T^2*U^2))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  (-16*LbL*Nf - (4*Nf*(-12*T + 19*U + 3*T*U - 19*U^2))/(9*T*(-1 + U)*U) - 
    (2*T - 2*T^2 + 2*U - 28*T*U + 28*T^2*U - 21*U^2 + 60*T*U^2 - 43*T^2*U^2 + 
      19*U^3 - 25*T*U^3 + 8*T^2*U^3)/((-1 + T)*T*(-1 + U)*U^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] - (4*Pi^2*(T + U)*G[{(T + U)^(-1), 0}, 1])/
   (3*T*U) + (-32*LbL*Nf + (4*Nf*(-1 + T + U)*(-T - U + 2*T*U))/
     ((-1 + T)*T*(-1 + U)*U) - (-7*T + 7*T^2 - 7*U + 40*T*U - 28*T^2*U + 
      7*U^2 - 28*T*U^2 + 16*T^2*U^2)/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(-4 + 14*T - 9*T^2 + 14*U - 22*T*U + 8*T^2*U - 9*U^2 + 
       8*T*U^2))/((-1 + T)*(-1 + U)*(T + U)) + 
    ((2*I)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 4*T*U - 14*T^2*U - 10*T^3*U + 
       65*T^4*U - 63*T^5*U + 18*T^6*U + 2*U^2 - 14*T*U^2 - 8*T^2*U^2 + 
       155*T^3*U^2 - 280*T^4*U^2 + 180*T^5*U^2 - 36*T^6*U^2 - 6*U^3 - 
       10*T*U^3 + 155*T^2*U^3 - 386*T^3*U^3 + 396*T^4*U^3 - 166*T^5*U^3 + 
       18*T^6*U^3 + 6*U^4 + 65*T*U^4 - 280*T^2*U^4 + 396*T^3*U^4 - 
       236*T^4*U^4 + 50*T^5*U^4 - 2*U^5 - 63*T*U^5 + 180*T^2*U^5 - 
       166*T^3*U^5 + 50*T^4*U^5 + 18*T*U^6 - 36*T^2*U^6 + 18*T^3*U^6))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((8*I)*LbL*Nf*(-1 + T + U)*(-3*T - U + 2*T*U))/(T*(-1 + U)*(T + U)) - 
    ((2*I)*(-1 + T + U)*(T^2 + 2*T*U + 9*T^3*U + U^2 - 2*T*U^2 + T^2*U^2 - 
       18*T^3*U^2 - 2*U^3 + 5*T*U^3 - 9*T^2*U^3 + 9*T^3*U^3 + U^4 - 
       15*T*U^4 + 6*T^2*U^4 + 9*T*U^5))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*(((8*I)*LbL*Nf*(-1 + T + U)*(-T - 3*U + 2*T*U))/((-1 + T)*U*(T + U)) - 
    ((2*I)*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*T*U - 2*T^2*U + 5*T^3*U - 
       15*T^4*U + 9*T^5*U + U^2 + T^2*U^2 - 9*T^3*U^2 + 6*T^4*U^2 + 9*T*U^3 - 
       18*T^2*U^3 + 9*T^3*U^3))/((-1 + T)^2*T^2*U^2*(T + U)))*
   G[{(T + U)^(-1), U^(-1)}, 1] - (2*(-1 + T + U)*(-T - U + 2*T*U)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T*(-1 + U)*U) + 
  ((4*I)*Pi*(-1 + T + U)*(T - T^2 + U - 4*T^2*U - U^2 - 4*T*U^2 + 8*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T^2*(-1 + U)*U^2) - 
  ((12*I)*Pi*G[{T^(-1), 0, 0}, 1])/T + 
  ((8*Nf)/(3*U) + (32*LbL*Nf*(1 - 4*T - U + 3*T*U))/(T*(-1 + U)) - 
    (2*(2*T - 2*T^2 + 2*U - 4*T*U - 28*T^2*U + 16*T^3*U - 6*U^2 - 2*T*U^2 + 
       101*T^2*U^2 - 32*T^3*U^2 + 6*U^3 + 30*T*U^3 - 122*T^2*U^3 + 
       16*T^3*U^3 - 2*U^4 - 44*T*U^4 + 47*T^2*U^4 + 18*T*U^5))/
     (T^2*(-1 + U)^2*U^2))*G[{T^(-1), 0, 0}, 1] - 
  ((4*I)*Pi*(2*T + U)*G[{T^(-1), 0, T^(-1)}, 1])/(T*U) - 
  ((32*I)*LbL*Nf*Pi*G[{T^(-1), 0, U^(-1)}, 1])/T + 
  Pi*(((16*I)*LbL*Nf)/T + ((4*I)*(2*T + 3*U))/(T*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(1 - 4*T - U + 3*T*U))/(T*(-1 + U)) + 
    (2*(-T + 2*T^2 - T^3 - U + 3*T*U + 10*T^2*U - 21*T^3*U + 9*T^4*U + 
       3*U^2 - 2*T*U^2 - 45*T^2*U^2 + 65*T^3*U^2 - 18*T^4*U^2 - 3*U^3 - 
       12*T*U^3 + 69*T^2*U^3 - 69*T^3*U^3 + 9*T^4*U^3 + U^4 + 21*T*U^4 - 
       43*T^2*U^4 + 24*T^3*U^4 - 9*T*U^5 + 9*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
  ((12*I)*Pi*G[{T^(-1), T^(-1), 0}, 1])/T + 
  ((8*Nf)/(3*U) + (2*(T - 2*T^2 + T^3 + U - T*U - T^2*U - 9*T^3*U + 
       10*T^4*U - U^2 + 4*T*U^2 + 4*T^2*U^2 - T^3*U^2))/((-1 + T)*T^2*U^2))*
   G[{T^(-1), T^(-1), 0}, 1] - 
  ((4*I)*Pi*(2*T - U)*G[{T^(-1), T^(-1), T^(-1)}, 1])/(T*U) + 
  ((-8*Nf)/(3*U) - (2*(T - 2*T^2 + T^3 + U - T*U - T^2*U - 9*T^3*U + 
       10*T^4*U - U^2 + 4*T*U^2 + 4*T^2*U^2 - T^3*U^2))/((-1 + T)*T^2*U^2))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(T + 4*U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((-8*Nf)/(3*U) - (16*LbL*Nf*(1 - 4*T - U + 3*T*U))/(T*(-1 + U)) - 
    (2*(2*T - 4*T^2 + 2*T^3 + 2*U - 6*T*U - 7*T^2*U + 10*T^3*U + T^4*U - 
       6*U^2 + 9*T*U^2 + 49*T^2*U^2 - 47*T^3*U^2 - 2*T^4*U^2 + 6*U^3 + 
       3*T*U^3 - 78*T^2*U^3 + 62*T^3*U^3 + T^4*U^3 - 2*U^4 - 17*T*U^4 + 
       47*T^2*U^4 - 25*T^3*U^4 + 9*T*U^5 - 9*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((4*I)*Pi*(T - U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/(T*U) + 
  ((16*I)*LbL*Nf*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1])/T - 
  ((8*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  (2*(-T + T^2 - U - 3*T^2*U + 8*T^3*U + U^2 - 3*T*U^2 - 2*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  ((12*I)*Pi*G[{U^(-1), 0, 0}, 1])/U + 
  ((8*Nf)/(3*T) + (32*LbL*Nf*(1 - T - 4*U + 3*T*U))/((-1 + T)*U) - 
    (2*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 2*U - 4*T*U - 2*T^2*U + 30*T^3*U - 
       44*T^4*U + 18*T^5*U - 2*U^2 - 28*T*U^2 + 101*T^2*U^2 - 122*T^3*U^2 + 
       47*T^4*U^2 + 16*T*U^3 - 32*T^2*U^3 + 16*T^3*U^3))/
     ((-1 + T)^2*T^2*U^2))*G[{U^(-1), 0, 0}, 1] - 
  ((32*I)*LbL*Nf*Pi*G[{U^(-1), 0, T^(-1)}, 1])/U - 
  ((4*I)*Pi*(T + 2*U)*G[{U^(-1), 0, U^(-1)}, 1])/(T*U) + 
  Pi*(((16*I)*LbL*Nf)/U + ((4*I)*(3*T + 2*U))/(T*U))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(1 - T - 4*U + 3*T*U))/((-1 + T)*U) + 
    (2*(-T + 3*T^2 - 3*T^3 + T^4 - U + 3*T*U - 2*T^2*U - 12*T^3*U + 
       21*T^4*U - 9*T^5*U + 2*U^2 + 10*T*U^2 - 45*T^2*U^2 + 69*T^3*U^2 - 
       43*T^4*U^2 + 9*T^5*U^2 - U^3 - 21*T*U^3 + 65*T^2*U^3 - 69*T^3*U^3 + 
       24*T^4*U^3 + 9*T*U^4 - 18*T^2*U^4 + 9*T^3*U^4))/
     ((-1 + T)^2*T^2*(-1 + U)*U^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  ((12*I)*Pi*G[{U^(-1), U^(-1), 0}, 1])/U + 
  ((8*Nf)/(3*T) - (2*(-T + T^2 - U + T*U - 4*T^2*U + 2*U^2 + T*U^2 - 
       4*T^2*U^2 - U^3 + 9*T*U^3 + T^2*U^3 - 10*T*U^4))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((4*I)*Pi*(T - 2*U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/(T*U) + 
  ((-8*Nf)/(3*T) + (2*(-T + T^2 - U + T*U - 4*T^2*U + 2*U^2 + T*U^2 - 
       4*T^2*U^2 - U^3 + 9*T*U^3 + T^2*U^3 - 10*T*U^4))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(4*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((-8*Nf)/(3*T) - (16*LbL*Nf*(1 - T - 4*U + 3*T*U))/((-1 + T)*U) + 
    (2*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + 6*T*U - 9*T^2*U - 3*T^3*U + 
       17*T^4*U - 9*T^5*U + 4*U^2 + 7*T*U^2 - 49*T^2*U^2 + 78*T^3*U^2 - 
       47*T^4*U^2 + 9*T^5*U^2 - 2*U^3 - 10*T*U^3 + 47*T^2*U^3 - 62*T^3*U^3 + 
       25*T^4*U^3 - T*U^4 + 2*T^2*U^4 - T^3*U^4))/((-1 + T)^2*T^2*(-1 + U)*
      U^2))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((16*I)*LbL*Nf*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1])/U - 
  ((4*I)*Pi*(T - U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/(T*U) - 
  ((8*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T - 
  (2*(T - T^2 + U + 3*T^2*U - U^2 + 3*T*U^2 + 2*T^2*U^2 - 8*T*U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  ((-8*LbL*Nf*(-4 + 26*T - 19*T^2 + 26*U - 42*T*U + 16*T^2*U - 19*U^2 + 
       16*T*U^2))/((-1 + T)*(-1 + U)*(T + U)) + 
    (2*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 4*T*U - 14*T^2*U - 14*T^3*U + 
       75*T^4*U - 69*T^5*U + 18*T^6*U + 2*U^2 - 14*T*U^2 - 16*T^2*U^2 + 
       193*T^3*U^2 - 337*T^4*U^2 + 205*T^5*U^2 - 36*T^6*U^2 - 6*U^3 - 
       14*T*U^3 + 193*T^2*U^3 - 488*T^3*U^3 + 501*T^4*U^3 - 201*T^5*U^3 + 
       18*T^6*U^3 + 6*U^4 + 75*T*U^4 - 337*T^2*U^4 + 501*T^3*U^4 - 
       306*T^4*U^4 + 64*T^5*U^4 - 2*U^5 - 69*T*U^5 + 205*T^2*U^5 - 
       201*T^3*U^5 + 64*T^4*U^5 + 18*T*U^6 - 36*T^2*U^6 + 18*T^3*U^6))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)))*G[{(T + U)^(-1), 0, 0}, 1] + 
  ((4*I)*Pi*(T + 2*U)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/(T*U) + 
  ((4*I)*Pi*(2*T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/(T*U) - 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  ((32*LbL*Nf*(-1 + T + U))/(T + U) - 
    (2*(T^2 - 2*T^3 + T^4 + 2*T*U - 4*T^2*U - 12*T^3*U + 24*T^4*U - 
       10*T^5*U + U^2 - 4*T*U^2 - 2*T^2*U^2 + 40*T^3*U^2 - 48*T^4*U^2 + 
       10*T^5*U^2 - 2*U^3 - 12*T*U^3 + 40*T^2*U^3 - 52*T^3*U^3 + 26*T^4*U^3 + 
       U^4 + 24*T*U^4 - 48*T^2*U^4 + 26*T^3*U^4 - 10*T*U^5 + 10*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
    1] + ((4*I)*Pi*(T + 2*U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/(T*U) + 
  ((8*LbL*Nf*(-1 + T + U)*(-3*T - U + 2*T*U))/(T*(-1 + U)*(T + U)) - 
    (2*(-1 + T + U)*(T^2 + 2*T*U + 9*T^3*U + U^2 - 2*T*U^2 + T^2*U^2 - 
       18*T^3*U^2 - 2*U^3 + 5*T*U^3 - 9*T^2*U^3 + 9*T^3*U^3 + U^4 - 
       15*T*U^4 + 6*T^2*U^4 + 9*T*U^5))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(-3*T - U + 2*T*U))/(T*(-1 + U)*(T + U)) + 
    (2*(-1 + T + U)*(T^2 + 2*T*U + 9*T^3*U + U^2 - 2*T*U^2 + T^2*U^2 - 
       18*T^3*U^2 - 2*U^3 + 5*T*U^3 - 9*T^2*U^3 + 9*T^3*U^3 + U^4 - 
       15*T*U^4 + 6*T^2*U^4 + 9*T*U^5))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(2*T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/(T*U) + 
  ((8*LbL*Nf*(-1 + T + U)*(-T - 3*U + 2*T*U))/((-1 + T)*U*(T + U)) - 
    (2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*T*U - 2*T^2*U + 5*T^3*U - 
       15*T^4*U + 9*T^5*U + U^2 + T^2*U^2 - 9*T^3*U^2 + 6*T^4*U^2 + 9*T*U^3 - 
       18*T^2*U^3 + 9*T^3*U^3))/((-1 + T)^2*T^2*U^2*(T + U)))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(-T - 3*U + 2*T*U))/((-1 + T)*U*(T + U)) + 
    (2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*T*U - 2*T^2*U + 5*T^3*U - 
       15*T^4*U + 9*T^5*U + U^2 + T^2*U^2 - 9*T^3*U^2 + 6*T^4*U^2 + 9*T*U^3 - 
       18*T^2*U^3 + 9*T^3*U^3))/((-1 + T)^2*T^2*U^2*(T + U)))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (4*(T - T^2 + U - 5*T^2*U - U^2 - 5*T*U^2 + 10*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (2*(-1 + T + U)*(T - T^2 + U + 4*T^2*U - 8*T^3*U - U^2 + 4*T*U^2 - 
     8*T^2*U^2 + 8*T^3*U^2 - 8*T*U^3 + 8*T^2*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)*T^2*(-1 + U)*U^2) - (12*G[{T^(-1), 0, 0, 0}, 1])/T + 
  ((-16*LbL*Nf)/T - (4*(T - 2*U))/(T*U))*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (4*(2*T + U)*G[{T^(-1), 0, T^(-1), 0}, 1])/(T*U) + 
  (4*(2*T + U)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (32*LbL*Nf*G[{T^(-1), 0, U^(-1), 0}, 1])/T + 
  (32*LbL*Nf*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T + 
  ((16*LbL*Nf)/T + (4*(T + 3*U))/(T*U))*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] - 
  (8*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (4*(2*T + 5*U)*G[{T^(-1), T^(-1), 0, 0}, 1])/(T*U) + 
  (12*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (4*(2*T - U)*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T*U) + 
  (4*(2*T - U)*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(T + 3*U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (16*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (4*(T - U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T*U) - 
  (4*(T - U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (16*LbL*Nf*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/T - 
  (16*LbL*Nf*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/T - 
  (8*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U - 
  (12*G[{U^(-1), 0, 0, 0}, 1])/U + ((-16*LbL*Nf)/U + (4*(2*T - U))/(T*U))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (32*LbL*Nf*G[{U^(-1), 0, T^(-1), 0}, 1])/U + 
  (32*LbL*Nf*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U - 
  (4*(T + 2*U)*G[{U^(-1), 0, U^(-1), 0}, 1])/(T*U) + 
  (4*(T + 2*U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  ((16*LbL*Nf)/U + (4*(3*T + U))/(T*U))*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] - 
  (8*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (4*(5*T + 2*U)*G[{U^(-1), U^(-1), 0, 0}, 1])/(T*U) + 
  (12*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (4*(T - 2*U)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/(T*U) - 
  (4*(T - 2*U)*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(3*T + U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (16*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (16*LbL*Nf*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/U - 
  (16*LbL*Nf*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/U - 
  (4*(T - U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T*U) + 
  (4*(T - U)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (8*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  (4*(T + 2*U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T*U) - 
  (4*(T + 2*U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (4*(2*T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T*U) - 
  (4*(2*T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (8*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T + 2*U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T*U) - 
  (4*(T + 2*U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T*U) - 
  (4*(T + 2*U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(2*T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T*U) - 
  (4*(2*T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T*U) - 
  (4*(2*T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) + 
  (8*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*Pi^2*(T + U)*Log[2])/(T*U) + 
  Pi^2*((2*(T + U))/(T*U) - (8*Nf*(T + U))/(9*T*U))*Log[mm] + 
  ((9*(T + U))/(2*T*U) + (566*Nf*(T + U))/(27*T*U))*Log[mm] + 
  Pi*(((2*I)*(2*T - 2*T^2 + 2*U - 10*T*U + 5*T^2*U - 2*U^2 + 5*T*U^2))/
     ((-1 + T)*T*(-1 + U)*U) + (((4*I)/9)*Nf*(19*T - 19*T^2 + 19*U - 56*T*U + 
       28*T^2*U - 19*U^2 + 28*T*U^2))/((-1 + T)*T*(-1 + U)*U))*Log[mm] + 
  Pi*((-4*I)/U - (((8*I)/3)*Nf)/U)*G[{T^(-1)}, 1]*Log[mm] + 
  Pi*((-4*I)/T - (((8*I)/3)*Nf)/T)*G[{U^(-1)}, 1]*Log[mm] + 
  ((-6*(-1 + T + U)*(-T - U + 2*T*U))/((-1 + T)*T*(-1 + U)*U) - 
    (4*Nf*(-1 + T + U)*(-T - U + 2*T*U))/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1]*Log[mm] + (-4/U - (8*Nf)/(3*U))*G[{T^(-1), 0}, 1]*
   Log[mm] + (4/U + (8*Nf)/(3*U))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  (-4/T - (8*Nf)/(3*T))*G[{U^(-1), 0}, 1]*Log[mm] + 
  (4/T + (8*Nf)/(3*T))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm] + 
  (((4*I)/3)*Nf*Pi*(T + U)*Log[mm]^2)/(T*U) + 
  ((2*(T + U))/(T*U) + (38*Nf*(T + U))/(9*T*U))*Log[mm]^2 + 
  (4*Nf*(T + U)*Log[mm]^3)/(9*T*U) + 
  (15/(2*(-1 + U)) + (2*Nf*(2 + 17*T - 2*U))/(3*T*(-1 + U)))*Log[T] + 
  Pi^2*((4*LbL*Nf*(-3 + 2*T))/(3*(-1 + T)) + 
    (-4 + 8*T - 3*T^2 - T^3 - 5*U - 2*T*U + 5*T^2*U + T^3*U - 6*U^2 + 
      24*T*U^2 - 17*T^2*U^2)/(3*(-1 + T)^2*(-1 + U)*U))*Log[T] + 
  Pi*((-16*I)*LbL*Nf - (I*(-2*T + 2*T^2 - 2*U + 11*T*U - 7*T^2*U + 2*U^2 - 
       12*T*U^2 + 8*T^2*U^2))/((-1 + T)*T*(-1 + U)*U))*Log[T] + 
  Pi^2*(8/(3*T) + (8*LbL*Nf)/(3*T))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(T - T^2 + U - 14*T^2*U + 9*T^3*U - U^2 + 8*T^2*U^2))/(T^2*U^2))*
   G[{T^(-1)}, 1]*Log[T] + (10*Pi^2*G[{U^(-1)}, 1]*Log[T])/(3*U) + 
  (16*LbL*Nf + (4*Nf*(-12*T + 19*U + 3*T*U - 19*U^2))/(9*T*(-1 + U)*U) + 
    (2*T - 2*T^2 + 2*U - 28*T*U + 28*T^2*U - 21*U^2 + 60*T*U^2 - 43*T^2*U^2 + 
      19*U^3 - 25*T*U^3 + 8*T^2*U^3)/((-1 + T)*T*(-1 + U)*U^2))*
   G[{U^(-1)}, 1]*Log[T] + Pi*(((16*I)*LbL*Nf*(-1 + U))/U - 
    ((2*I)*(-T + T^2 - U + T*U - T^2*U + 2*U^2 + 12*T*U^2 - 3*T^2*U^2 - U^3 - 
       21*T*U^3 + 9*T^2*U^3 + 9*T*U^4))/(T^2*(-1 + U)*U^2))*G[{U^(-1)}, 1]*
   Log[T] + ((4*Nf*(-1 + T + U))/(T*(-1 + U)) + 
    ((-1 + T + U)*(4*T - 11*U + 7*T*U))/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1]*Log[T] + Pi*(((-16*I)*LbL*Nf*(-1 + T + U))/(T + U) + 
    ((2*I)*(-1 + T + U)*(-T^2 + T^3 - 2*T*U + T^2*U + 13*T^3*U - 9*T^4*U - 
       U^2 + T*U^2 + 14*T^2*U^2 - 23*T^3*U^2 + 9*T^4*U^2 + U^3 + 13*T*U^3 - 
       23*T^2*U^3 + 6*T^3*U^3 - 9*T*U^4 + 9*T^2*U^4))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{(T + U)^(-1)}, 1]*Log[T] - 
  ((4*I)*Pi*G[{T^(-1), 0}, 1]*Log[T])/T + 
  ((16*LbL*Nf*(-1 + T))/T - (2*(T - T^2 + U - 14*T^2*U + 9*T^3*U - U^2 + 
       8*T^2*U^2))/(T^2*U^2))*G[{T^(-1), 0}, 1]*Log[T] - 
  ((4*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[T])/T + 
  ((4*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(T - T^2 + U - 14*T^2*U + 9*T^3*U - U^2 + 
       8*T^2*U^2))/(T^2*U^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  ((8*I)*Pi*G[{U^(-1), 0}, 1]*Log[T])/U + 
  ((8*Nf)/(3*T) + (16*LbL*Nf*(1 - T - 4*U + 3*T*U))/((-1 + T)*U) - 
    (2*(-T + 3*T^2 - 3*T^3 + T^4 - U + 3*T*U - 2*T^2*U - 12*T^3*U + 
       21*T^4*U - 9*T^5*U + 2*U^2 + 12*T*U^2 - 49*T^2*U^2 + 71*T^3*U^2 - 
       43*T^4*U^2 + 9*T^5*U^2 - U^3 - 22*T*U^3 + 67*T^2*U^3 - 70*T^3*U^3 + 
       24*T^4*U^3 + 8*T*U^4 - 16*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)^2*T^2*(-1 + U)*U^2))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*G[{U^(-1), U^(-1)}, 1]*Log[T])/T + 
  ((8*Nf)/(3*T) - (2*(-T + T^2 - U + T*U - 4*T^2*U + 2*U^2 + T*U^2 - 
       4*T^2*U^2 - U^3 + 9*T*U^3 + T^2*U^3 - 10*T*U^4))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + ((4*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[T])/U + ((-8*Nf)/(3*T) + 
    (2*(T - T^2 + U + 3*T^2*U - U^2 + T*U^2 + 2*T^2*U^2 - 9*T*U^3))/
     (T^2*U^2))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-8*LbL*Nf*(2 - 7*T + 4*T^2 - 5*U + 4*T*U))/((-1 + T)*(T + U)) + 
    (2*(T^2 - 3*T^3 + 3*T^4 - T^5 + 2*T*U - 5*T^2*U - 10*T^3*U + 38*T^4*U - 
       35*T^5*U + 10*T^6*U + U^2 - 3*T*U^2 - 15*T^2*U^2 + 60*T^3*U^2 - 
       70*T^4*U^2 + 26*T^5*U^2 - U^3 - 14*T*U^3 + 53*T^2*U^3 - 63*T^3*U^3 + 
       24*T^4*U^3 + 8*T*U^4 - 16*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)^2*T^2*U^2*(T + U)))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + T + U)*(-T - 3*U + 2*T*U))/((-1 + T)*U*(T + U)) - 
    (2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*T*U - 2*T^2*U + 5*T^3*U - 
       15*T^4*U + 9*T^5*U + U^2 + T^2*U^2 - 9*T^3*U^2 + 6*T^4*U^2 + 9*T*U^3 - 
       18*T^2*U^3 + 9*T^3*U^3))/((-1 + T)^2*T^2*U^2*(T + U)))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
  (2*(-1 + T + U)*(-T + T^2 - U + 12*T^2*U - 8*T^3*U + U^2 - 4*T*U^2 - 
     8*T^2*U^2 + 8*T^3*U^2 + 8*T*U^3 - 8*T^2*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/((-1 + T)*T^2*(-1 + U)*U^2) - 
  (4*G[{T^(-1), 0, 0}, 1]*Log[T])/T - 
  (32*LbL*Nf*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/T + 
  (16*LbL*Nf*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T - 
  (4*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T + 
  (4*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  (4*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  (16*LbL*Nf*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/T - 
  (8*G[{U^(-1), 0, 0}, 1]*Log[T])/U - 
  (4*(T + 2*U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T*U) + 
  (4*(3*T + 2*U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T*U) - 
  (8*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/U + 
  (4*(T - 2*U)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/(T*U) - 
  (4*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  (4*(3*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T*U) - 
  (4*(T - U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T*U) - 
  (8*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  (4*(2*T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T*U) - 
  (8*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/U + 
  (4*(2*T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T*U) - 
  (8*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/U + 
  (6/(-1 + U) + (4*Nf)/(-1 + U))*Log[mm]*Log[T] + 
  (-4/T - (8*Nf)/(3*T))*G[{U^(-1)}, 1]*Log[mm]*Log[T] + 
  (-11/(2*(-1 + U)) - (2*Nf)/(-1 + U))*Log[T]^2 + 
  (I*Pi*(2 + U)*Log[T]^2)/(-1 + U) - ((2*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2)/U + 
  ((4*Nf)/(3*T) - (5 + U)/(-1 + U))*G[{U^(-1)}, 1]*Log[T]^2 - 
  (2*G[{U^(-1), 0}, 1]*Log[T]^2)/U + 
  (2*(T + 2*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/(T*U) + 
  (15/(2*(-1 + T)) - (2*Nf*(-2 + 2*T - 17*U))/(3*(-1 + T)*U))*Log[U] + 
  Pi*((-16*I)*LbL*Nf - (I*(-2*T + 2*T^2 - 2*U + 11*T*U - 12*T^2*U + 2*U^2 - 
       7*T*U^2 + 8*T^2*U^2))/((-1 + T)*T*(-1 + U)*U))*Log[U] + 
  Pi^2*((4*LbL*Nf*(-3 + 2*U))/(3*(-1 + U)) - 
    (4 + 5*T + 6*T^2 - 8*U + 2*T*U - 24*T^2*U + 3*U^2 - 5*T*U^2 + 
      17*T^2*U^2 + U^3 - T*U^3)/(3*(-1 + T)*T*(-1 + U)^2))*Log[U] + 
  (10*Pi^2*G[{T^(-1)}, 1]*Log[U])/(3*T) + 
  (16*LbL*Nf - (4*Nf*(-19*T + 19*T^2 + 12*U - 3*T*U))/(9*(-1 + T)*T*U) + 
    (2*T - 21*T^2 + 19*T^3 + 2*U - 28*T*U + 60*T^2*U - 25*T^3*U - 2*U^2 + 
      28*T*U^2 - 43*T^2*U^2 + 8*T^3*U^2)/((-1 + T)*T^2*(-1 + U)*U))*
   G[{T^(-1)}, 1]*Log[U] + Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(-T + 2*T^2 - T^3 - U + T*U + 12*T^2*U - 21*T^3*U + 9*T^4*U + 
       U^2 - T*U^2 - 3*T^2*U^2 + 9*T^3*U^2))/((-1 + T)*T^2*U^2))*
   G[{T^(-1)}, 1]*Log[U] + Pi^2*(8/(3*U) + (8*LbL*Nf)/(3*U))*G[{U^(-1)}, 1]*
   Log[U] + Pi*(((16*I)*LbL*Nf*(-1 + U))/U - 
    ((2*I)*(T - T^2 + U - U^2 - 14*T*U^2 + 8*T^2*U^2 + 9*T*U^3))/(T^2*U^2))*
   G[{U^(-1)}, 1]*Log[U] + ((4*Nf*(-1 + T + U))/((-1 + T)*U) + 
    ((-1 + T + U)*(-11*T + 4*U + 7*T*U))/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1]*Log[U] + Pi*(((-16*I)*LbL*Nf*(-1 + T + U))/(T + U) + 
    ((2*I)*(-1 + T + U)*(-T^2 + T^3 - 2*T*U + T^2*U + 13*T^3*U - 9*T^4*U - 
       U^2 + T*U^2 + 14*T^2*U^2 - 23*T^3*U^2 + 9*T^4*U^2 + U^3 + 13*T*U^3 - 
       23*T^2*U^3 + 6*T^3*U^3 - 9*T*U^4 + 9*T^2*U^4))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{(T + U)^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*G[{T^(-1), 0}, 1]*Log[U])/T + 
  ((8*Nf)/(3*U) + (16*LbL*Nf*(1 - 4*T - U + 3*T*U))/(T*(-1 + U)) - 
    (2*(-T + 2*T^2 - T^3 - U + 3*T*U + 12*T^2*U - 22*T^3*U + 8*T^4*U + 
       3*U^2 - 2*T*U^2 - 49*T^2*U^2 + 67*T^3*U^2 - 16*T^4*U^2 - 3*U^3 - 
       12*T*U^3 + 71*T^2*U^3 - 70*T^3*U^3 + 8*T^4*U^3 + U^4 + 21*T*U^4 - 
       43*T^2*U^4 + 24*T^3*U^4 - 9*T*U^5 + 9*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1), 0}, 1]*Log[U] + 
  ((8*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[U])/U + 
  ((8*Nf)/(3*U) + (2*(T - 2*T^2 + T^3 + U - T*U - T^2*U - 9*T^3*U + 
       10*T^4*U - U^2 + 4*T*U^2 + 4*T^2*U^2 - T^3*U^2))/((-1 + T)*T^2*U^2))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + ((4*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[U])/T + ((-8*Nf)/(3*U) - 
    (2*(-T + T^2 - U - T^2*U + 9*T^3*U + U^2 - 3*T*U^2 - 2*T^2*U^2))/
     (T^2*U^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  ((4*I)*Pi*G[{U^(-1), 0}, 1]*Log[U])/U + 
  ((16*LbL*Nf*(-1 + U))/U - (2*(T - T^2 + U - U^2 - 14*T*U^2 + 8*T^2*U^2 + 
       9*T*U^3))/(T^2*U^2))*G[{U^(-1), 0}, 1]*Log[U] - 
  ((4*I)*Pi*G[{U^(-1), U^(-1)}, 1]*Log[U])/U + 
  ((4*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  ((-16*LbL*Nf*(-1 + U))/U + (2*(T - T^2 + U - U^2 - 14*T*U^2 + 8*T^2*U^2 + 
       9*T*U^3))/(T^2*U^2))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(2 - 5*T - 7*U + 4*T*U + 4*U^2))/((-1 + U)*(T + U)) + 
    (2*(T^2 - T^3 + 2*T*U - 3*T^2*U - 14*T^3*U + 8*T^4*U + U^2 - 5*T*U^2 - 
       15*T^2*U^2 + 53*T^3*U^2 - 16*T^4*U^2 - 3*U^3 - 10*T*U^3 + 60*T^2*U^3 - 
       63*T^3*U^3 + 8*T^4*U^3 + 3*U^4 + 38*T*U^4 - 70*T^2*U^4 + 24*T^3*U^4 - 
       U^5 - 35*T*U^5 + 26*T^2*U^5 + 10*T*U^6))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T + U)*(-3*T - U + 2*T*U))/(T*(-1 + U)*(T + U)) - 
    (2*(-1 + T + U)*(T^2 + 2*T*U + 9*T^3*U + U^2 - 2*T*U^2 + T^2*U^2 - 
       18*T^3*U^2 - 2*U^3 + 5*T*U^3 - 9*T^2*U^3 + 9*T^3*U^3 + U^4 - 
       15*T*U^4 + 6*T^2*U^4 + 9*T*U^5))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  (2*(-1 + T + U)*(T - T^2 + U + 4*T^2*U - 8*T^3*U - U^2 - 12*T*U^2 + 
     8*T^2*U^2 + 8*T^3*U^2 + 8*T*U^3 - 8*T^2*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/((-1 + T)*T^2*(-1 + U)*U^2) - 
  (8*G[{T^(-1), 0, 0}, 1]*Log[U])/T - 
  (4*(2*T + U)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T*U) + 
  (4*(2*T + 3*U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U) - 
  (8*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/T - 
  (4*(2*T - U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/(T*U) - 
  (4*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  (4*(T + 3*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T*U) + 
  (4*(T - U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T*U) - 
  (8*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*G[{U^(-1), 0, 0}, 1]*Log[U])/U - 
  (32*LbL*Nf*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/U + 
  (16*LbL*Nf*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U + 
  (4*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  (4*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  (16*LbL*Nf*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/U + 
  (4*(T + 2*U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T*U) - 
  (8*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/T + 
  (4*(T + 2*U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T*U) - 
  (8*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/T + 
  (6/(-1 + T) + (4*Nf)/(-1 + T))*Log[mm]*Log[U] + 
  (-4/U - (8*Nf)/(3*U))*G[{T^(-1)}, 1]*Log[mm]*Log[U] + 
  ((2*I)*Pi*(-4 + T + U + 2*T*U)*Log[T]*Log[U])/((-1 + T)*(-1 + U)) + 
  (-16*LbL*Nf - (2*(-T + T^2 - U + 8*T*U - 6*T^2*U + U^2 - 6*T*U^2 + 
       4*T^2*U^2))/((-1 + T)*T*(-1 + U)*U))*Log[T]*Log[U] - 
  ((4*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((16*LbL*Nf*(-1 + T))/T - (2*(T - T^2 + U - 14*T^2*U + 9*T^3*U - U^2 + 
       8*T^2*U^2))/(T^2*U^2))*G[{T^(-1)}, 1]*Log[T]*Log[U] - 
  ((4*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U])/U + 
  ((16*LbL*Nf*(-1 + U))/U - (2*(T - T^2 + U - U^2 - 14*T*U^2 + 8*T^2*U^2 + 
       9*T*U^3))/(T^2*U^2))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-16*LbL*Nf*(-1 + T + U))/(T + U) + 
    (2*(-1 + T + U)*(-T^2 + T^3 - 2*T*U + T^2*U + 13*T^3*U - 9*T^4*U - U^2 + 
       T*U^2 + 14*T^2*U^2 - 23*T^3*U^2 + 9*T^4*U^2 + U^3 + 13*T*U^3 - 
       23*T^2*U^3 + 6*T^3*U^3 - 9*T*U^4 + 9*T^2*U^4))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{(T + U)^(-1)}, 1]*Log[T]*
   Log[U] - (4*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T - 
  (4*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T + 
  (4*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T - 
  (4*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U - 
  (4*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U + 
  (4*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U + 
  ((2 + U)*Log[T]^2*Log[U])/(-1 + U) - (2*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U + 
  (-11/(2*(-1 + T)) - (2*Nf)/(-1 + T))*Log[U]^2 + 
  (I*Pi*(2 + T)*Log[U]^2)/(-1 + T) - ((2*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2)/T + 
  (-((5 + T)/(-1 + T)) + (4*Nf)/(3*U))*G[{T^(-1)}, 1]*Log[U]^2 - 
  (2*G[{T^(-1), 0}, 1]*Log[U]^2)/T + 
  (2*(2*T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/(T*U) + 
  ((2 + T)*Log[T]*Log[U]^2)/(-1 + T) - (2*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T - 
  ((24*I)*Pi*(T + U)*Zeta[3])/(T*U) + 
  ((24*LbL*Nf*(-2 + T + U))/((-1 + T)*(-1 + U)) - 
    (2*(28*T - 57*T^2 + 27*T^3 + 2*T^4 + 28*U - 130*T*U + 181*T^2*U - 
       72*T^3*U - 4*T^4*U - 57*U^2 + 181*T*U^2 - 198*T^2*U^2 + 66*T^3*U^2 + 
       2*T^4*U^2 + 27*U^3 - 72*T*U^3 + 66*T^2*U^3 - 18*T^3*U^3 + 2*U^4 - 
       4*T*U^4 + 2*T^2*U^4))/((-1 + T)^2*T*(-1 + U)^2*U))*Zeta[3] + 
  ((-48*LbL*Nf)/T + (16*(T - U))/(T*U))*G[{T^(-1)}, 1]*Zeta[3] + 
  ((-48*LbL*Nf)/U - (16*(T - U))/(T*U))*G[{U^(-1)}, 1]*Zeta[3] - 
  (24*(T + U)*Log[mm]*Zeta[3])/(T*U)}


==> anc/Hn/Hn.smallT.0 <==
(*
  Born hard massive invariant amplitudes at small T.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{H}_{n}^{(0)}$.
  Notations:  T=-t/s, U=-u/s.
*)
{0, 0, 0, 0, 2 - U, U, (T + U)/(T*U)}


==> anc/Hn/Hn.smallT.1 <==
(*
  One-loop hard massive invariant amplitudes at small T.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{H}_{n}^{(1)}$.
  Notations:  T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  H[{n1,...},U] denotes harmonic polylogarithm.
*)
{(2*H[{1}, U])/U, -2 - (4*I)*Pi - ((4*I)*Pi*(-1 + U)*H[{1}, U])/U - 
  (4*(-1 + 2*U)*H[{1}, U])/U - (2*(-1 + U)*H[{1}, U]^2)/U + 
  (4*(-1 + U)*H[{2}, U])/U - 4*Log[T] - (4*(-1 + U)*H[{1}, U]*Log[T])/U, 
 2 + (4*(-1 + U)*H[{1}, U])/U, -2 + ((2*I)*Pi*U)/(-1 + U) + 
  (4*I)*Pi*H[{1}, U] + (2*(-2 + 2*U + U^2)*H[{1}, U])/((-1 + U)*U) + 
  2*H[{1}, U]^2 - 4*H[{2}, U] + (2*U*Log[T])/(-1 + U) + 4*H[{1}, U]*Log[T], 
 -4 + (2*I)*Pi*(-2 + U) + 3*U + 3*(-2 + U)*H[{1}, U] + 
  (2*I)*Pi*(-2 + U)*H[{1}, U] + (-2 + U)*H[{1}, U]^2 - 2*(-2 + U)*H[{2}, U] + 
  2*(-2 + U)*Log[mm] + 2*(-2 + U)*H[{1}, U]*Log[T], 
 -3*U - (2*I)*Pi*U - 3*U*H[{1}, U] - (2*I)*Pi*U*H[{1}, U] - U*H[{1}, U]^2 + 
  2*U*H[{2}, U] - 2*U*Log[mm] - 2*U*H[{1}, U]*Log[T], 
 (3 + 2*U)/((-1 + U)*U) + (I*Pi*(2 - 8*U + 3*U^2))/((-1 + U)*U) + 
  ((1 - 7*U + 3*U^2)*H[{1}, U])/((-1 + U)*U) - (2*Log[mm])/U - 
  (3*Log[T])/(-1 + U) + 3*Log[U]}


==> anc/Hn/Hn.smallT.2 <==
(*
  Two-loop hard massive invariant amplitudes at small T.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{H}_{n}^{(2)}$.
  Notations:  T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
  H[{n1,...},U] denotes harmonic polylogarithm.
*)
{4 + ((2*I)/3)*Pi^3*(-2 + U) + (Pi^2*(4 + 37*U))/3 + 
  ((2*I)*Pi*(1 - 3*U + U^2))/(-1 + U) + (10*Pi^2*(-1 - 2*U + U^2)*H[{1}, U])/
   (3*U) - ((2*I)*Pi*(-9 + 4*U + 8*U^2)*H[{1}, U])/U + 
  ((-76*Nf)/(9*U) + (5 + 15*U - 24*U^2 + 2*U^3)/((-1 + U)*U))*H[{1}, U] + 
  ((2*I)*Pi*H[{1}, U]^2)/U + ((-11 + U)*(-1 + U)*H[{1}, U]^2)/U + 
  (2*(-1 + U)^2*H[{1}, U]^3)/(3*U) + ((8*I)*Pi*(-1 - 2*U + U^2)*H[{2}, U])/
   U + ((-8*Nf)/(3*U) + (2*(-11 - 8*U + 7*U^2))/U)*H[{2}, U] - 
  (4*(-1 - 2*U + U^2)*H[{1}, U]*H[{2}, U])/U - (4*(-2 - 2*U + U^2)*H[{3}, U])/
   U + (12*(-1 - 2*U + U^2)*H[{2, 1}, U])/U + (-4/U - (8*Nf)/(3*U))*H[{1}, U]*
   Log[mm] + (2*Pi^2*(-2 + U)*Log[T])/3 - (2*I)*Pi*(2 + 5*U)*Log[T] + 
  (2*(-8 + 7*U)*Log[T])/(-1 + U) - ((4*I)*Pi*(-1 - 2*U + U^2)*H[{1}, U]*
    Log[T])/U + ((8*Nf)/(3*U) - 2*(2 + 5*U))*H[{1}, U]*Log[T] - 
  (2*(-1 + U)^2*H[{1}, U]^2*Log[T])/U + (4*(-1 - 2*U + U^2)*H[{2}, U]*Log[T])/
   U + 2*(-9 + U)*Log[U] - (2*I)*Pi*(2 + 5*U)*Log[U] - 
  ((4*I)*Pi*(-1 - 2*U + U^2)*H[{1}, U]*Log[U])/U - 
  (2*(-11 + 2*U + 3*U^2)*H[{1}, U]*Log[U])/U + 
  (2*(2 - 2*U + U^2)*H[{1}, U]^2*Log[U])/U + 
  (4*(-1 - 2*U + U^2)*H[{2}, U]*Log[U])/U - 2*(2 + 5*U)*Log[T]*Log[U] - 
  (4*(-1 - 2*U + U^2)*H[{1}, U]*Log[T]*Log[U])/U - 12*(-2 + U)*Zeta[3], 
 5 + (76*Nf)/9 + Pi*(((152*I)/9)*Nf + (8*I)*LbL*Nf*(-7 + 4*U) - 
    (2*I)*(-23 + 15*U)) + Pi^2*((-16*Nf)/9 + 4*LbL*Nf + (2*(-11 + 19*U))/3) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(-2 + 5*U))/(-1 + U) + 
    (((2*I)/3)*(4 - 11*U + 4*U^2 + U^3))/(-1 + U)) + 
  Pi^3*(((-4*I)*(-1 + U))/U - (((8*I)/3)*LbL*Nf*(-1 + U))/U)*H[{1}, U] + 
  Pi*(((-2*I)*(-1 + U)*(-39 + 10*U))/U - ((8*I)*LbL*Nf*(-7 + 10*U))/U + 
    (((8*I)/9)*Nf*(-19 + 25*U))/U)*H[{1}, U] + 
  ((8*LbL*Nf*(-1 + U)*(-7 + 4*U))/U + (8*Nf*(-16 + 35*U))/(9*U) - 
    (2*(22 - 42*U + 15*U^2))/U)*H[{1}, U] + 
  Pi^2*((-16*Nf*(-1 + U))/(9*U) + (4*LbL*Nf*(-1 + U))/(3*U) + 
    (2*(44 - 74*U + 7*U^2 + U^3))/(3*U))*H[{1}, U] - 
  (8*Pi^2*(-1 + U)*H[{1}, U]^2)/U + 
  ((-12*LbL*Nf*(-1 + U))/U + (4*Nf*(-19 + 25*U))/(9*U) - 
    (39 - 55*U + 10*U^2)/U)*H[{1}, U]^2 + 
  Pi*((((8*I)/3)*Nf*(-1 + U))/U - ((4*I)*LbL*Nf*(-1 + U))/U + 
    ((2*I)*(-8 + 14*U + U^2 + U^3))/U)*H[{1}, U]^2 + 
  ((4*I)*Pi*(-1 + U)*H[{1}, U]^3)/U + 
  ((8*Nf*(-1 + U))/(9*U) + (2*(-14 + 18*U + U^2 + U^3))/(3*U))*H[{1}, U]^3 + 
  ((-1 + U)*H[{1}, U]^4)/U + Pi^2*((20*(-1 + U))/U + 
    (8*LbL*Nf*(-1 + U))/(3*U))*H[{2}, U] + 
  ((-104*Nf*(-1 + U))/(9*U) - (2*(5 + U)*(-7 + 6*U))/U + 
    (8*LbL*Nf*(-7 + 13*U))/U)*H[{2}, U] + 
  Pi*(((8*I)*LbL*Nf*(-2 + 5*U))/(-1 + U) + 
    ((4*I)*(-18 + 46*U - 27*U^2 + U^4))/((-1 + U)*U))*H[{2}, U] + 
  Pi*(((-16*I)*(-1 + U))/U + ((16*I)*LbL*Nf*(-1 + U))/U)*H[{1}, U]*
   H[{2}, U] + ((16*LbL*Nf*(-1 + U))/U - (4*(18 - 20*U + 3*U^2 + U^3))/U)*
   H[{1}, U]*H[{2}, U] + (4*(-1 + U)*H[{1}, U]^2*H[{2}, U])/U + 
  ((-28*(-1 + U))/U + (16*LbL*Nf*(-1 + U))/U)*H[{2}, U]^2 + 
  ((48*I)*Pi*(-1 + U)*H[{3}, U])/U + 
  ((-16*Nf*(-1 + U))/(3*U) - (24*LbL*Nf*(-2 + 5*U))/(-1 + U) - 
    (8*(-8 + 30*U - 22*U^2 + 2*U^3 + U^4))/((-1 + U)*U))*H[{3}, U] + 
  ((64*(-1 + U))/U - (48*LbL*Nf*(-1 + U))/U)*H[{1}, U]*H[{3}, U] - 
  (48*(-1 + U)*H[{4}, U])/U + Pi*(((16*I)*(-1 + U))/U - 
    ((32*I)*LbL*Nf*(-1 + U))/U)*H[{2, 1}, U] + 
  ((-24*LbL*Nf*(-1 + U))/U + (8*(21 - 23*U + 2*U^2 + U^3))/U)*H[{2, 1}, U] - 
  (8*(-1 + U)*H[{1}, U]*H[{2, 1}, U])/U + 
  ((-16*(-1 + U))/U + (32*LbL*Nf*(-1 + U))/U)*H[{3, 1}, U] + 
  (4 + (8*Nf)/3)*Log[mm] + (8*I + ((16*I)/3)*Nf)*Pi*Log[mm] + 
  Pi*(((8*I)*(-1 + U))/U + (((16*I)/3)*Nf*(-1 + U))/U)*H[{1}, U]*Log[mm] + 
  ((8*(-1 + 2*U))/U + (16*Nf*(-1 + 2*U))/(3*U))*H[{1}, U]*Log[mm] + 
  ((4*(-1 + U))/U + (8*Nf*(-1 + U))/(3*U))*H[{1}, U]^2*Log[mm] + 
  ((-8*(-1 + U))/U - (16*Nf*(-1 + U))/(3*U))*H[{2}, U]*Log[mm] + 
  (4 + (128*Nf)/9)*Log[T] + (20*Pi^2*(-2 + U)*Log[T])/3 - 
  (8*I)*Pi*(-1 + 2*U)*Log[T] - (40*Pi^2*(-1 + U)*H[{1}, U]*Log[T])/(3*U) - 
  ((8*I)*Pi*(5 - 9*U + U^2)*H[{1}, U]*Log[T])/U + 
  ((80*Nf*(-1 + U))/(9*U) - (4*(-1 + U)*(-1 + 4*U))/U)*H[{1}, U]*Log[T] + 
  ((16*I)*Pi*(-1 + U)*H[{1}, U]^2*Log[T])/U - 
  (4*(7 - 11*U + U^2)*H[{1}, U]^2*Log[T])/U + 
  (20*(-1 + U)*H[{1}, U]^3*Log[T])/(3*U) - 
  ((32*I)*Pi*(-1 + U)*H[{2}, U]*Log[T])/U + 
  ((16*Nf*(-1 + U))/(3*U) - (8*(-4 + 4*U + U^2))/U)*H[{2}, U]*Log[T] + 
  (8*(-1 + U)*H[{1}, U]*H[{2}, U]*Log[T])/U + (32*(-1 + U)*H[{3}, U]*Log[T])/
   U - (48*(-1 + U)*H[{2, 1}, U]*Log[T])/U + (8 + (16*Nf)/3)*Log[mm]*Log[T] + 
  ((8*(-1 + U))/U + (16*Nf*(-1 + U))/(3*U))*H[{1}, U]*Log[mm]*Log[T] + 
  (-8 - (8*Nf)/3)*Log[T]^2 - (4*I)*Pi*(-2 + U)*Log[T]^2 + 
  (-4*(-3 + U) - (8*Nf*(-1 + U))/(3*U))*H[{1}, U]*Log[T]^2 + 
  ((8*I)*Pi*(-1 + U)*H[{1}, U]*Log[T]^2)/U + 
  (8*(-1 + U)*H[{1}, U]^2*Log[T]^2)/U - (8*(-1 + U)*H[{2}, U]*Log[T]^2)/U - 
  (16*I)*Pi*(-1 + U)*Log[U] + (8*LbL*Nf*(-7 + 4*U) - 2*(-19 + 15*U))*Log[U] + 
  Pi^2*((-4*LbL*Nf*(-2 + 5*U))/(3*(-1 + U)) + (2*(8 - 17*U + 6*U^2 + U^3))/
     (3*(-1 + U)))*Log[U] + Pi^2*((-20*(-1 + U))/(3*U) - 
    (8*LbL*Nf*(-1 + U))/(3*U))*H[{1}, U]*Log[U] + 
  ((8*I)*Pi*(-4 + 5*U)*H[{1}, U]*Log[U])/U + 
  ((8*Nf*(-1 + U))/(3*U) - (8*LbL*Nf*(-7 + 10*U))/U - 
    (2*(33 - 31*U + 2*U^2))/U)*H[{1}, U]*Log[U] + 
  ((-4*LbL*Nf*(-1 + U))/U + (2*(8 - 10*U + 3*U^2 + U^3))/U)*H[{1}, U]^2*
   Log[U] - (8*(-1 + U)*H[{1}, U]^3*Log[U])/(3*U) - 
  ((16*I)*Pi*(-1 + U)*H[{2}, U]*Log[U])/U + 
  ((8*LbL*Nf*(-2 + 5*U))/(-1 + U) + (4*(-2 + U)*(4 - 11*U + 4*U^2 + U^3))/
     ((-1 + U)*U))*H[{2}, U]*Log[U] + 
  ((-24*(-1 + U))/U + (16*LbL*Nf*(-1 + U))/U)*H[{1}, U]*H[{2}, U]*Log[U] + 
  (16*(-1 + U)*H[{3}, U]*Log[U])/U + 
  ((64*(-1 + U))/U - (32*LbL*Nf*(-1 + U))/U)*H[{2, 1}, U]*Log[U] - 
  (8*I)*Pi*(-2 + U)*Log[T]*Log[U] - 16*(-1 + U)*Log[T]*Log[U] + 
  ((16*I)*Pi*(-1 + U)*H[{1}, U]*Log[T]*Log[U])/U + 
  (8*(-4 + 5*U)*H[{1}, U]*Log[T]*Log[U])/U - 
  (16*(-1 + U)*H[{2}, U]*Log[T]*Log[U])/U - 4*(-2 + U)*Log[T]^2*Log[U] + 
  (8*(-1 + U)*H[{1}, U]*Log[T]^2*Log[U])/U + 
  ((24*LbL*Nf*(-2 + 5*U))/(-1 + U) - (8*(-8 + 3*U + U^2 + U^3))/(-1 + U))*
   Zeta[3] + ((-40*(-1 + U))/U + (48*LbL*Nf*(-1 + U))/U)*H[{1}, U]*Zeta[3], 
 -5 - (76*Nf)/9 - (46*Pi^2*(-1 + U))/3 - ((4*I)/3)*Pi^3*(-1 + U) - 
  (8*I)*Pi*U - (20*Pi^2*(-2 + U)*(-1 + U)*H[{1}, U])/(3*U) + 
  ((4*I)*Pi*(-2 + U)*(-3 + 4*U)*H[{1}, U])/U + 
  ((-128*Nf*(-1 + U))/(9*U) - (2*(-2 - U + 4*U^2))/U)*H[{1}, U] - 
  ((8*I)*Pi*(-1 + U)*H[{1}, U]^2)/U + (2*(6 - 8*U + U^2)*H[{1}, U]^2)/U - 
  (4*(-1 + U)*(2 + U)*H[{1}, U]^3)/(3*U) - 
  ((16*I)*Pi*(-2 + U)*(-1 + U)*H[{2}, U])/U + 
  ((-16*Nf*(-1 + U))/(3*U) + (4*(-4 + 4*U + U^2))/U)*H[{2}, U] + 
  (8*(-2 + U)*(-1 + U)*H[{1}, U]*H[{2}, U])/U + 
  (8*(-4 + U)*(-1 + U)*H[{3}, U])/U - (24*(-2 + U)*(-1 + U)*H[{2, 1}, U])/U + 
  (-4 - (8*Nf)/3)*Log[mm] + ((-8*(-1 + U))/U - (16*Nf*(-1 + U))/(3*U))*
   H[{1}, U]*Log[mm] + (4 + (8*Nf)/3)*Log[T] + (16*I)*Pi*(-1 + U)*Log[T] - 
  (4*Pi^2*(-1 + U)*Log[T])/3 + ((8*I)*Pi*(-2 + U)*(-1 + U)*H[{1}, U]*Log[T])/
   U + ((16*Nf*(-1 + U))/(3*U) + 4*(-5 + 4*U))*H[{1}, U]*Log[T] + 
  (4*(-4 + U)*(-1 + U)*H[{1}, U]^2*Log[T])/U - 
  (8*(-2 + U)*(-1 + U)*H[{2}, U]*Log[T])/U + (16*I)*Pi*(-1 + U)*Log[U] - 
  8*U*Log[U] - (16*(-1 + U)*H[{1}, U]*Log[U])/U + 
  ((8*I)*Pi*(-2 + U)*(-1 + U)*H[{1}, U]*Log[U])/U - 
  (4*(-2 + U)*(-1 + U)*H[{1}, U]^2*Log[U])/U - 
  (8*(-2 + U)*(-1 + U)*H[{2}, U]*Log[U])/U + 16*(-1 + U)*Log[T]*Log[U] + 
  (8*(-2 + U)*(-1 + U)*H[{1}, U]*Log[T]*Log[U])/U + 24*(-1 + U)*Zeta[3], 
 (76*Nf)/9 + (-6 + 5*U)/(-1 + U) + Pi*((((-52*I)/9)*Nf*U)/(-1 + U) - 
    ((8*I)*LbL*Nf*(-13 + 14*U + 2*U^2))/(-1 + U) + 
    ((2*I)*(-21 + 6*U + 10*U^2))/(-1 + U)) + 
  Pi^2*((8*Nf*U)/(9*(-1 + U)) + (4*LbL*Nf*(-5 + 8*U))/(3*(-1 + U)) - 
    (-70 + 59*U + 38*U^2)/(3*(-1 + U))) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(6 - 11*U + 8*U^2))/(-1 + U)^2 - 
    (((2*I)/3)*(14 - 25*U + 12*U^2 + U^4))/(-1 + U)^2) + 
  Pi^3*(((-4*I)*(-2 + U))/U - (((8*I)/3)*LbL*Nf*(-3 + 2*U))/U)*H[{1}, U] + 
  Pi^2*((16*Nf)/9 - (4*LbL*Nf*(-1 + 2*U))/(3*U) - 
    (2*(-2 + U)*(-40 + 47*U + 3*U^2 + U^3))/(3*(-1 + U)*U))*H[{1}, U] + 
  Pi*((((-8*I)/9)*Nf*(-19 + 22*U))/(-1 + U) - 
    ((8*I)*LbL*Nf*(13 - 22*U + 12*U^2))/((-1 + U)*U) + 
    ((2*I)*(45 - 81*U + 25*U^2 + 10*U^3))/((-1 + U)*U))*H[{1}, U] + 
  ((-8*LbL*Nf*(-13 + 14*U + 2*U^2))/U - (4*Nf*(-32 + 32*U + 13*U^2))/
     (9*(-1 + U)*U) + (47 - 74*U + 10*U^2 + 20*U^3)/((-1 + U)*U))*H[{1}, U] + 
  (2*Pi^2*(3 + U)*H[{1}, U]^2)/U + 
  ((-4*LbL*Nf*(-7 + 4*U))/U - (4*Nf*(-19 + 22*U))/(9*(-1 + U)) + 
    (41 - 71*U + 17*U^2 + 10*U^3)/((-1 + U)*U))*H[{1}, U]^2 + 
  Pi*(((-8*I)/3)*Nf + ((4*I)*LbL*Nf*(-1 + 2*U))/U - 
    ((2*I)*(-16 + 24*U - 6*U^2 + U^3 + U^4))/((-1 + U)*U))*H[{1}, U]^2 - 
  (4*I)*Pi*H[{1}, U]^3 + ((-8*Nf)/9 - (2*(-16 + 18*U - U^2 + U^3 + U^4))/
     (3*(-1 + U)*U))*H[{1}, U]^3 - H[{1}, U]^4 + 
  Pi^2*((8*LbL*Nf*(-3 + 2*U))/(3*U) + (4*(-8 + 3*U))/U)*H[{2}, U] + 
  ((8*Nf*(-6 + 19*U))/(9*U) + (8*LbL*Nf*(13 - 25*U + 18*U^2))/((-1 + U)*U) + 
    (2*(-41 + 51*U - 8*U^2 + 6*U^3))/((-1 + U)*U))*H[{2}, U] + 
  Pi*(((8*I)*LbL*Nf*(6 - 11*U + 8*U^2))/(-1 + U)^2 - 
    ((4*I)*(-32 + 76*U - 52*U^2 + 5*U^3 + U^5))/((-1 + U)^2*U))*H[{2}, U] + 
  Pi*(16*I + ((16*I)*LbL*Nf*(-3 + 2*U))/U)*H[{1}, U]*H[{2}, U] + 
  ((-16*LbL*Nf*(-1 + 2*U))/U + (4*(16 - 20*U + 3*U^2 + U^3 + U^4))/
     ((-1 + U)*U))*H[{1}, U]*H[{2}, U] + (4*(-3 + 2*U)*H[{1}, U]^2*H[{2}, U])/
   U + ((4*(6 + U))/U + (16*LbL*Nf*(-3 + 2*U))/U)*H[{2}, U]^2 + 
  ((24*I)*Pi*(-3 + U)*H[{3}, U])/U + 
  ((16*Nf)/3 - (24*LbL*Nf*(6 - 11*U + 8*U^2))/(-1 + U)^2 + 
    (8*(-16 + 43*U - 34*U^2 + 3*U^3 + U^5))/((-1 + U)^2*U))*H[{3}, U] + 
  ((-16*(3 + U))/U - (48*LbL*Nf*(-3 + 2*U))/U)*H[{1}, U]*H[{3}, U] - 
  (24*(-3 + U)*H[{4}, U])/U + Pi*(((-32*I)*LbL*Nf*(-3 + 2*U))/U - 
    ((8*I)*(-3 + 5*U))/U)*H[{2, 1}, U] + 
  ((24*LbL*Nf*(-1 + 2*U))/U - (4*(48 - 60*U + 9*U^2 + 2*U^3 + 2*U^4))/
     ((-1 + U)*U))*H[{2, 1}, U] - (8*(-3 + 2*U)*H[{1}, U]*H[{2, 1}, U])/U + 
  ((32*LbL*Nf*(-3 + 2*U))/U + (8*(-3 + 5*U))/U)*H[{3, 1}, U] + 
  (4 + (8*Nf)/3)*Log[mm] + Pi*(((-4*I)*U)/(-1 + U) - 
    (((8*I)/3)*Nf*U)/(-1 + U))*Log[mm] + (-8*I - ((16*I)/3)*Nf)*Pi*H[{1}, U]*
   Log[mm] + ((-4*(-2 + 2*U + U^2))/((-1 + U)*U) - 
    (8*Nf*(-2 + 2*U + U^2))/(3*(-1 + U)*U))*H[{1}, U]*Log[mm] + 
  (-4 - (8*Nf)/3)*H[{1}, U]^2*Log[mm] + (8 + (16*Nf)/3)*H[{2}, U]*Log[mm] - 
  (10*Pi^2*(-6 + 5*U)*Log[T])/(3*(-1 + U)) + 
  ((4*I)*Pi*(-4 + 3*U + 4*U^2)*Log[T])/(-1 + U) + 
  ((-52*Nf*U)/(9*(-1 + U)) - (-22 + 19*U)/(-1 + U))*Log[T] - 
  (20*Pi^2*(-3 + U)*H[{1}, U]*Log[T])/(3*U) + 
  ((4*I)*Pi*(16 - 28*U + 9*U^2)*H[{1}, U]*Log[T])/((-1 + U)*U) + 
  ((-80*Nf)/9 + (2*(1 + U)*(3 + 8*U))/U)*H[{1}, U]*Log[T] - 
  ((4*I)*Pi*(3 + U)*H[{1}, U]^2*Log[T])/U + 
  (2*(-4 + U)*(-4 + 5*U)*H[{1}, U]^2*Log[T])/((-1 + U)*U) - 
  (4*(3 + 2*U)*H[{1}, U]^3*Log[T])/(3*U) - 
  ((16*I)*Pi*(-3 + U)*H[{2}, U]*Log[T])/U + 
  ((-16*Nf)/3 - (4*(16 - 18*U + U^2))/((-1 + U)*U))*H[{2}, U]*Log[T] + 
  (8*(-3 + 2*U)*H[{1}, U]*H[{2}, U]*Log[T])/U + 
  (16*(-3 + U)*H[{3}, U]*Log[T])/U - (24*(-3 + U)*H[{2, 1}, U]*Log[T])/U + 
  ((-4*U)/(-1 + U) - (8*Nf*U)/(3*(-1 + U)))*Log[mm]*Log[T] + 
  (-8 - (16*Nf)/3)*H[{1}, U]*Log[mm]*Log[T] + ((2*I)*Pi*(-6 + 5*U)*Log[T]^2)/
   (-1 + U) + ((4*Nf*U)/(3*(-1 + U)) - (3*(-4 + 3*U))/(-1 + U))*Log[T]^2 + 
  ((4*I)*Pi*(-3 + U)*H[{1}, U]*Log[T]^2)/U + 
  ((8*Nf)/3 + (4*(-3 + 2*U))/(-1 + U))*H[{1}, U]*Log[T]^2 - 
  (2*(3 + U)*H[{1}, U]^2*Log[T]^2)/U - (4*(-3 + U)*H[{2}, U]*Log[T]^2)/U + 
  ((2*I)*Pi*(-20 + 17*U + 8*U^2)*Log[U])/(-1 + U) + 
  ((-8*Nf)/3 - (8*LbL*Nf*(-13 + 14*U + 2*U^2))/(-1 + U) + 
    (-60 + 27*U + 20*U^2)/(-1 + U))*Log[U] + 
  Pi^2*((-4*LbL*Nf*(6 - 11*U + 8*U^2))/(3*(-1 + U)^2) - 
    (2*(20 - 36*U + 17*U^2 + U^4))/(3*(-1 + U)^2))*Log[U] + 
  ((4*I)*Pi*(16 - 24*U + 7*U^2)*H[{1}, U]*Log[U])/((-1 + U)*U) + 
  Pi^2*((-8*LbL*Nf*(-3 + 2*U))/(3*U) - (4*(-9 + 4*U))/(3*U))*H[{1}, U]*
   Log[U] + ((-8*Nf*(-2 + 3*U))/(3*U) - (8*LbL*Nf*(13 - 22*U + 12*U^2))/
     ((-1 + U)*U) + (2*(44 - 69*U + 24*U^2 + 2*U^3))/((-1 + U)*U))*H[{1}, U]*
   Log[U] + ((4*LbL*Nf*(-1 + 2*U))/U - (2*(2 - 3*U + U^2 + U^3))/(-1 + U))*
   H[{1}, U]^2*Log[U] - (4*(-3 + U)*H[{1}, U]^3*Log[U])/(3*U) - 
  ((8*I)*Pi*(-3 + U)*H[{2}, U]*Log[U])/U + 
  ((8*LbL*Nf*(6 - 11*U + 8*U^2))/(-1 + U)^2 - 
    (4*(-16 + 44*U - 37*U^2 + 6*U^3 + U^5))/((-1 + U)^2*U))*H[{2}, U]*
   Log[U] + (24/U + (16*LbL*Nf*(-3 + 2*U))/U)*H[{1}, U]*H[{2}, U]*Log[U] + 
  (8*(-3 + U)*H[{3}, U]*Log[U])/U + 
  ((-16*(3 + U))/U - (32*LbL*Nf*(-3 + 2*U))/U)*H[{2, 1}, U]*Log[U] + 
  ((4*I)*Pi*(-6 + 5*U)*Log[T]*Log[U])/(-1 + U) + 
  (2*(-20 + 17*U + 8*U^2)*Log[T]*Log[U])/(-1 + U) + 
  ((8*I)*Pi*(-3 + U)*H[{1}, U]*Log[T]*Log[U])/U + 
  (4*(16 - 24*U + 7*U^2)*H[{1}, U]*Log[T]*Log[U])/((-1 + U)*U) - 
  (8*(-3 + U)*H[{2}, U]*Log[T]*Log[U])/U + (2*(-6 + 5*U)*Log[T]^2*Log[U])/
   (-1 + U) + (4*(-3 + U)*H[{1}, U]*Log[T]^2*Log[U])/U + 
  ((24*LbL*Nf*(6 - 11*U + 8*U^2))/(-1 + U)^2 + 
    (4*(12 - 25*U + 17*U^2 + 2*U^4))/(-1 + U)^2)*Zeta[3] + 
  ((48*LbL*Nf*(-3 + 2*U))/U + (8*(-3 + 8*U))/U)*H[{1}, U]*Zeta[3], 
 Pi^2*((-13*(-2 + U))/2 + (44*Nf*(-2 + U))/9) + (96 - 55*U)/2 + 
  (32*Pi^4*(-2 + U))/45 - (2*Nf*(-1532 + 823*U))/27 + 
  ((I/3)*Pi^3*(-2 + U)*(6 - 6*U + U^2))/(-1 + U) + 
  Pi*(((-530*I)/27)*Nf*(-2 + U) - (I/2)*(-10 + 33*U)) + 
  Pi*(((-76*I)/9)*Nf*(-2 + U) - (6*I)*(-4 + 3*U))*H[{1}, U] + 
  ((-34*Nf*(-2 + U))/3 - (3*(-14 + 13*U))/2)*H[{1}, U] + 
  Pi^2*((8*Nf*(-2 + U))/9 + (-18 + 11*U + U^2)/3)*H[{1}, U] + 
  ((30 - 19*U)/2 - (38*Nf*(-2 + U))/9)*H[{1}, U]^2 + 
  2*Pi^2*(-2 + U)*H[{1}, U]^2 + Pi*(((-4*I)/3)*Nf*(-2 + U) + 
    I*(10 - 3*U + U^2))*H[{1}, U]^2 - (2*I)*Pi*(-2 + U)*H[{1}, U]^3 + 
  ((-4*Nf*(-2 + U))/9 + (12 - 4*U + U^2)/3)*H[{1}, U]^3 + 
  ((2 - U)*H[{1}, U]^4)/2 + ((2*I)*Pi*(4 - 10*U + 6*U^2 + U^3)*H[{2}, U])/
   (-1 + U) + ((40*Nf*(-2 + U))/9 + 2*(-6 + 7*U))*H[{2}, U] + 
  (4*I)*Pi*(-2 + U)*H[{1}, U]*H[{2}, U] - 2*U*(2 + U)*H[{1}, U]*H[{2}, U] + 
  2*(-2 + U)*H[{1}, U]^2*H[{2}, U] + 2*(-2 + U)*H[{2}, U]^2 + 
  ((8*Nf*(-2 + U))/3 - (2*U*(-10 + 11*U + 2*U^2))/(-1 + U))*H[{3}, U] - 
  4*(-2 + U)*H[{1}, U]*H[{3}, U] - (8*I)*Pi*(-2 + U)*H[{2, 1}, U] + 
  2*(-6 + 7*U + 2*U^2)*H[{2, 1}, U] - 4*(-2 + U)*H[{1}, U]*H[{2, 1}, U] + 
  8*(-2 + U)*H[{3, 1}, U] + 8*Pi^2*(-2 + U)*Log[2] + 
  Pi*((-4*I)*(-2 + U) - ((76*I)/9)*Nf*(-2 + U))*Log[mm] + 
  Pi^2*(-2*(-2 + U) + (8*Nf*(-2 + U))/9)*Log[mm] + 
  ((10 - 9*U)/2 - (2*Nf*(-530 + 283*U))/27)*Log[mm] + 
  (-6*(-2 + U) - 4*Nf*(-2 + U))*H[{1}, U]*Log[mm] + 
  Pi*((-4*I)*(-2 + U) - ((8*I)/3)*Nf*(-2 + U))*H[{1}, U]*Log[mm] + 
  (-2*(-2 + U) - (4*Nf*(-2 + U))/3)*H[{1}, U]^2*Log[mm] + 
  (4*(-2 + U) + (8*Nf*(-2 + U))/3)*H[{2}, U]*Log[mm] + 
  (-2*(-2 + U) - (38*Nf*(-2 + U))/9)*Log[mm]^2 - 
  ((4*I)/3)*Nf*Pi*(-2 + U)*Log[mm]^2 - (4*Nf*(-2 + U)*Log[mm]^3)/9 + 
  (4*Nf*U*Log[T])/3 - (4*I)*Pi*(-2 + U)*H[{1}, U]*Log[T] + 
  ((-40*Nf*(-2 + U))/9 - 2*(-4 + 3*U))*H[{1}, U]*Log[T] - 
  6*(-2 + U)*H[{1}, U]^2*Log[T] - (4*I)*Pi*(-2 + U)*H[{1}, U]^2*Log[T] - 
  2*(-2 + U)*H[{1}, U]^3*Log[T] - (8*Nf*(-2 + U)*H[{2}, U]*Log[T])/3 + 
  4*(-2 + U)*H[{1}, U]*H[{2}, U]*Log[T] + (-4*(-2 + U) - (8*Nf*(-2 + U))/3)*
   H[{1}, U]*Log[mm]*Log[T] + (4*Nf*(-2 + U)*H[{1}, U]*Log[T]^2)/3 - 
  2*(-2 + U)*H[{1}, U]^2*Log[T]^2 - 12*U*Log[U] + 
  (Pi^2*(-2 + U)*U^2*Log[U])/(3*(-1 + U)) - 2*(-2 + 3*U)*H[{1}, U]*Log[U] + 
  (-1 + U)*(6 + U)*H[{1}, U]^2*Log[U] + 
  (2*U*(-4 + 4*U + U^2)*H[{2}, U]*Log[U])/(-1 + U) - 
  8*(-2 + U)*H[{2, 1}, U]*Log[U] + (24*I)*Pi*(-2 + U)*Zeta[3] - 
  (2*(-36 + 56*U - 25*U^2 + 2*U^3)*Zeta[3])/(-1 + U) + 
  16*(-2 + U)*H[{1}, U]*Zeta[3] + 24*(-2 + U)*Log[mm]*Zeta[3], 
 (55*U)/2 + (1646*Nf*U)/27 - (32*Pi^4*U)/45 + Pi^2*((35*U)/6 - (44*Nf*U)/9) + 
  Pi*(((9*I)/2)*U + ((530*I)/27)*Nf*U) + ((I/3)*Pi^3*U*(-10 + 10*U + U^2))/
   (-1 + U) + Pi*((14*I)*U + ((76*I)/9)*Nf*U)*H[{1}, U] + 
  ((15*U)/2 + (34*Nf*U)/3)*H[{1}, U] + Pi^2*((-8*Nf*U)/9 + ((-7 + U)*U)/3)*
   H[{1}, U] - 2*Pi^2*U*H[{1}, U]^2 + ((15*U)/2 + (38*Nf*U)/9)*H[{1}, U]^2 + 
  Pi*(((4*I)/3)*Nf*U + I*U*(7 + U))*H[{1}, U]^2 + (2*I)*Pi*U*H[{1}, U]^3 + 
  ((4*Nf*U)/9 + (U*(8 + U))/3)*H[{1}, U]^3 + (U*H[{1}, U]^4)/2 + 
  (-10*U - (40*Nf*U)/9)*H[{2}, U] + ((2*I)*Pi*U*(2 - 4*U + U^2)*H[{2}, U])/
   (-1 + U) - (4*I)*Pi*U*H[{1}, U]*H[{2}, U] - 
  2*U*(2 + U)*H[{1}, U]*H[{2}, U] - 2*U*H[{1}, U]^2*H[{2}, U] - 
  2*U*H[{2}, U]^2 + ((-8*Nf*U)/3 - (2*U*(2 - 7*U + 2*U^2))/(-1 + U))*
   H[{3}, U] + 4*U*H[{1}, U]*H[{3}, U] + (8*I)*Pi*U*H[{2, 1}, U] + 
  2*U*(1 + 2*U)*H[{2, 1}, U] + 4*U*H[{1}, U]*H[{2, 1}, U] - 
  8*U*H[{3, 1}, U] - 8*Pi^2*U*Log[2] + Pi^2*(2*U - (8*Nf*U)/9)*Log[mm] + 
  Pi*((4*I)*U + ((76*I)/9)*Nf*U)*Log[mm] + ((9*U)/2 + (566*Nf*U)/27)*
   Log[mm] + Pi*((4*I)*U + ((8*I)/3)*Nf*U)*H[{1}, U]*Log[mm] + 
  (6*U + 4*Nf*U)*H[{1}, U]*Log[mm] + (2*U + (4*Nf*U)/3)*H[{1}, U]^2*Log[mm] + 
  (-4*U - (8*Nf*U)/3)*H[{2}, U]*Log[mm] + ((4*I)/3)*Nf*Pi*U*Log[mm]^2 + 
  (2*U + (38*Nf*U)/9)*Log[mm]^2 + (4*Nf*U*Log[mm]^3)/9 - (4*Nf*U*Log[T])/3 + 
  (4*I)*Pi*U*H[{1}, U]*Log[T] + (6*U + (40*Nf*U)/9)*H[{1}, U]*Log[T] + 
  6*U*H[{1}, U]^2*Log[T] + (4*I)*Pi*U*H[{1}, U]^2*Log[T] + 
  2*U*H[{1}, U]^3*Log[T] + (8*Nf*U*H[{2}, U]*Log[T])/3 - 
  4*U*H[{1}, U]*H[{2}, U]*Log[T] + (4*U + (8*Nf*U)/3)*H[{1}, U]*Log[mm]*
   Log[T] - (4*Nf*U*H[{1}, U]*Log[T]^2)/3 + 2*U*H[{1}, U]^2*Log[T]^2 + 
  (Pi^2*U*(-4 + 4*U + U^2)*Log[U])/(3*(-1 + U)) + 2*U*H[{1}, U]*Log[U] + 
  (-1 + U)*U*H[{1}, U]^2*Log[U] + (2*(-2 + U)*U^2*H[{2}, U]*Log[U])/
   (-1 + U) + 8*U*H[{2, 1}, U]*Log[U] - (24*I)*Pi*U*Zeta[3] - 
  (2*U*(-28 + 29*U + 2*U^2)*Zeta[3])/(-1 + U) - 16*U*H[{1}, U]*Zeta[3] - 
  24*U*Log[mm]*Zeta[3], (-32*Pi^4)/(45*U) - (5*(11 + 9*U))/(2*(-1 + U)*U) + 
  (2*Nf*(-823 + 520*U))/(27*(-1 + U)*U) + 
  Pi^2*((4*Nf*(11 - 17*U + 3*U^2))/(9*(-1 + U)*U) - 
    (35 - 101*U + 17*U^2)/(6*(-1 + U)*U)) + 
  Pi*((-8*I)*LbL*Nf - ((I/2)*(9 - 79*U + 10*U^2))/((-1 + U)*U) - 
    (((2*I)/27)*Nf*(265 - 643*U + 225*U^2))/((-1 + U)*U)) + 
  Pi^3*((((4*I)/3)*LbL*Nf*(-4 + 3*U))/(-1 + U) - 
    ((I/3)*(-10 + 32*U - 43*U^2 + 20*U^3))/((-1 + U)^2*U)) + 
  Pi^3*((-2*I)/U - (((8*I)/3)*LbL*Nf)/U)*H[{1}, U] + 
  Pi*(((-24*I)*LbL*Nf)/U - (((4*I)/3)*Nf*(-4 + U))/((-1 + U)*U) + 
    (I*(-14 + 5*U^2))/((-1 + U)*U))*H[{1}, U] + 
  Pi^2*((8*LbL*Nf*(-1 + U))/(3*U) - (-13 + 35*U + 11*U^2)/(3*(-1 + U)*U))*
   H[{1}, U] + ((-8*LbL*Nf*(-1 + U))/U - (-6 - 37*U + 10*U^2)/
     (2*(-1 + U)*U) - (2*Nf*(55 - 181*U + 75*U^2))/(9*(-1 + U)*U))*
   H[{1}, U] - (Pi^2*H[{1}, U]^2)/U + 
  Pi*(((-4*I)*LbL*Nf*(-1 + U))/U - (I*(3 - 16*U + U^2))/((-1 + U)*U))*
   H[{1}, U]^2 + ((-8*LbL*Nf)/U - (2*Nf*(-4 + U))/(3*(-1 + U)*U) + 
    (1 - 15*U + 11*U^2)/(2*(-1 + U)*U))*H[{1}, U]^2 + 
  ((4*LbL*Nf*(-1 + U))/(3*U) + (10 - 11*U + 10*U^2)/(3*(-1 + U)*U))*
   H[{1}, U]^3 + Pi^2*(6/U + (8*LbL*Nf)/(3*U))*H[{2}, U] + 
  Pi*(((-8*I)*LbL*Nf*(-2 + U))/(-1 + U) - ((2*I)*(-1 + 2*U))/(-1 + U)^2)*
   H[{2}, U] + ((24*LbL*Nf)/U - (4*Nf*(-5 + 3*U))/(3*U) + 
    (2*(7 - 9*U + 5*U^2))/((-1 + U)*U))*H[{2}, U] + 
  Pi*((4*I)/U + ((16*I)*LbL*Nf)/U)*H[{1}, U]*H[{2}, U] + 
  ((24*LbL*Nf*(-1 + U))/U + (2*(-2 + 3*U)*(-8 + 5*U))/((-1 + U)*U))*H[{1}, U]*
   H[{2}, U] + (2*H[{1}, U]^2*H[{2}, U])/U + (16*LbL*Nf*H[{2}, U]^2)/U + 
  ((12*I)*Pi*H[{3}, U])/U + ((8*LbL*Nf*(-8 + 5*U))/(-1 + U) + 
    (2*(2 - U + 2*U^2))/((-1 + U)^2*U))*H[{3}, U] + 
  (-4/U - (48*LbL*Nf)/U)*H[{1}, U]*H[{3}, U] - (12*H[{4}, U])/U + 
  Pi*((-12*I)/U - ((32*I)*LbL*Nf)/U)*H[{2, 1}, U] + 
  ((-8*LbL*Nf*(-5 + 3*U))/U - (2*(31 - 60*U + 26*U^2))/((-1 + U)*U))*
   H[{2, 1}, U] - (4*H[{1}, U]*H[{2, 1}, U])/U + 
  (12/U + (32*LbL*Nf)/U)*H[{3, 1}, U] - (8*Pi^2*Log[2])/U + 
  Pi^2*(2/U - (8*Nf)/(9*U))*Log[mm] + 
  (-1/2*(9 + 11*U)/((-1 + U)*U) + (2*Nf*(-283 + 193*U))/(27*(-1 + U)*U))*
   Log[mm] + Pi*(((-2*I)*(2 - 8*U + 3*U^2))/((-1 + U)*U) - 
    (((4*I)/9)*Nf*(19 - 37*U + 9*U^2))/((-1 + U)*U))*Log[mm] + 
  ((-2*(1 - 7*U + 3*U^2))/((-1 + U)*U) - (4*Nf*(1 - 7*U + 3*U^2))/
     (3*(-1 + U)*U))*H[{1}, U]*Log[mm] + (2/U + (38*Nf)/(9*U))*Log[mm]^2 + 
  (((4*I)/3)*Nf*Pi*Log[mm]^2)/U + (4*Nf*Log[mm]^3)/(9*U) + 
  (63/(2*(-1 + U)) + (18*Nf)/(-1 + U))*Log[T] + 
  (I*Pi*(-17 + 7*U)*Log[T])/(-1 + U) + 
  Pi^2*((4*LbL*Nf)/3 - (4 - 3*U + 14*U^2)/(3*(-1 + U)*U))*Log[T] - 
  (10*Pi^2*H[{1}, U]*Log[T])/(3*U) + ((2*I)*Pi*(7 + 2*U)*H[{1}, U]*Log[T])/
   (-1 + U) + ((-8*Nf)/(3*U) - (16*LbL*Nf)/U + (-9 - 10*U + 7*U^2)/
     ((-1 + U)*U))*H[{1}, U]*Log[T] + ((2*I)*Pi*H[{1}, U]^2*Log[T])/U + 
  ((4*LbL*Nf*(-1 + U))/U - (2 - 17*U + 6*U^2)/((-1 + U)*U))*H[{1}, U]^2*
   Log[T] + (2*H[{1}, U]^3*Log[T])/(3*U) - ((8*I)*Pi*H[{2}, U]*Log[T])/U + 
  (8*LbL*Nf - (2*(2 - 7*U + 8*U^2))/((-1 + U)*U))*H[{2}, U]*Log[T] + 
  (4*H[{1}, U]*H[{2}, U]*Log[T])/U + (8*H[{3}, U]*Log[T])/U - 
  (12*H[{2, 1}, U]*Log[T])/U + (6/(-1 + U) + (4*Nf)/(-1 + U))*Log[mm]*
   Log[T] + (-11/(2*(-1 + U)) - (2*Nf)/(-1 + U))*Log[T]^2 + 
  (I*Pi*(2 + U)*Log[T]^2)/(-1 + U) + ((2*I)*Pi*H[{1}, U]*Log[T]^2)/U + 
  ((5 + U)*H[{1}, U]*Log[T]^2)/(-1 + U) + (H[{1}, U]^2*Log[T]^2)/U - 
  (2*H[{2}, U]*Log[T]^2)/U + (I*Pi*(-13 + 8*U)*Log[U])/(-1 + U) + 
  (-8*LbL*Nf - (-27 + 10*U)/(2*(-1 + U)) - (2*Nf*(2 + 25*U))/(3*U))*Log[U] + 
  Pi^2*((4*LbL*Nf*(-3 + 2*U))/(3*(-1 + U)) - (1 - 14*U + 12*U^2)/
     (3*(-1 + U)^2))*Log[U] + Pi^2*(-8/(3*U) - (8*LbL*Nf)/(3*U))*H[{1}, U]*
   Log[U] + ((2*I)*Pi*(2 + U)*H[{1}, U]*Log[U])/(-1 + U) + 
  ((-8*LbL*Nf)/U + (4*Nf*(-1 + U))/U + ((-3 + 2*U)*(1 + 2*U))/((-1 + U)*U))*
   H[{1}, U]*Log[U] + ((-8*LbL*Nf*(-1 + U))/U + 
    (-1 - U + 5*U^2)/((-1 + U)*U))*H[{1}, U]^2*Log[U] - 
  (2*H[{1}, U]^3*Log[U])/(3*U) - ((4*I)*Pi*H[{2}, U]*Log[U])/U + 
  ((-8*LbL*Nf*(-3 + 2*U))/(-1 + U) + (2*(-2 + 10*U - 17*U^2 + 8*U^3))/
     ((-1 + U)^2*U))*H[{2}, U]*Log[U] + 
  (16*LbL*Nf*H[{1}, U]*H[{2}, U]*Log[U])/U + (4*H[{3}, U]*Log[U])/U - 
  (32*LbL*Nf*H[{2, 1}, U]*Log[U])/U + (-6 - 4*Nf)*Log[mm]*Log[U] + 
  ((2*I)*Pi*(2 + U)*Log[T]*Log[U])/(-1 + U) + ((-12 + 7*U)*Log[T]*Log[U])/
   (-1 + U) + ((4*I)*Pi*H[{1}, U]*Log[T]*Log[U])/U + 
  (2*(2 + U)*H[{1}, U]*Log[T]*Log[U])/(-1 + U) - 
  (4*H[{2}, U]*Log[T]*Log[U])/U + ((2 + U)*Log[T]^2*Log[U])/(-1 + U) + 
  (2*H[{1}, U]*Log[T]^2*Log[U])/U + (7/2 + 2*Nf)*Log[U]^2 - 
  ((24*I)*Pi*Zeta[3])/U + ((24*LbL*Nf*U)/(-1 + U) + 
    (2*(-28 + 82*U - 83*U^2 + 26*U^3))/((-1 + U)^2*U))*Zeta[3] + 
  (16/U + (48*LbL*Nf)/U)*H[{1}, U]*Zeta[3] - (24*Log[mm]*Zeta[3])/U}


==> anc/Hn/Hn.smallqq.0 <==
(*
  Born hard massive invariant amplitudes at small qq=q^2/s.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{H}_{n}^{(0)}$.
  Notations:  T=-t/s, qq=1-T-U.
*)
{0, 0, 0, 0, 1, 1 - 2*T, 1/((1 - T)*T)}


==> anc/Hn/Hn.smallqq.1 <==
(*
  One-loop hard massive invariant amplitudes at small qq=q^2/s.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{H}_{n}^{(1)}$.
  Notations:  T=-t/s, qq=1-T-U, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{2 + ((2*I)*Pi*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/((-1 + T)*T) - 
  ((4*I)*Pi*(-1 + T)*G[{T^(-1)}, 1])/T^2 + 
  (2*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2)*G[{T^(-1)}, 1])/((-1 + T)*T) + 
  (4*(-1 + T)*G[{0, T^(-1)}, 1])/T^2 + (4*(-1 + T)*G[{T^(-1), 1}, 1])/T^2 - 
  (8*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T^2 - 
  (2*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2)*Log[qq])/((-1 + T)*T), 
 -2 + ((2*I)*Pi*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/((1 - T)*T) - 
  ((4*I)*Pi*T*G[{(1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (2*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T)*G[{(1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (4*T*G[{0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (4*T*G[{(1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (8*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (2*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T)*Log[qq])/((1 - T)*T), 
 2 - ((2*I)*Pi*(2*(1 - T) + T))/(-1 + T) + ((4*I)*Pi*G[{T^(-1)}, 1])/T - 
  (2*(2*(1 - T) + T)*G[{T^(-1)}, 1])/(-1 + T) - (4*G[{0, T^(-1)}, 1])/T - 
  (4*G[{T^(-1), 1}, 1])/T + (8*G[{T^(-1), T^(-1)}, 1])/T + 
  (2*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2)*Log[qq])/(-1 + T), 
 -2 - ((2*I)*Pi*(1 + T))/T - ((4*I)*Pi*G[{(1 - T)^(-1)}, 1])/(1 - T) - 
  (2*(1 + T)*G[{(1 - T)^(-1)}, 1])/T + (4*G[{0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 1}, 1])/(1 - T) - 
  (8*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2)*Log[qq])/T, 
 -4 + 3*(1 - T) + 3*T - (I*Pi*(-4 + 8*(1 - T) - 4*(1 - T)^2 + 8*T - 
     6*(1 - T)*T + (1 - T)^2*T - 4*T^2 + (1 - T)*T^2))/((-1 + T)*T) + 
  (3 - T)*G[{(1 - T)^(-1)}, 1] + ((2*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1)}, 1])/(1 - T) - ((1 - T)*(2 + T)*G[{T^(-1)}, 1])/
   (-1 + T) - ((2*I)*Pi*(-1 - T + T^2)*G[{T^(-1)}, 1])/T - 
  (2*(2*(1 - T) - (1 - T)^2 + T)*G[{0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(-1 - T + T^2)*G[{0, T^(-1)}, 1])/T - 
  (2*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (2*(-1 - T + T^2)*G[{T^(-1), 1}, 1])/T - 
  (4*(-1 - T + T^2)*G[{T^(-1), T^(-1)}, 1])/T - 2*Log[mm], 
 3*(-1 + 2*T) - (I*Pi*(-1 + 2*T)*(4 - 4*(1 - T) - 4*T + (1 - T)*T))/
   ((-1 + T)*T) + (3 - T)*G[{(1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*((1 - T)^2 + T)*G[{(1 - T)^(-1)}, 1])/(1 - T) + 
  ((1 - T)*(2 + T)*G[{T^(-1)}, 1])/(-1 + T) - 
  ((2*I)*Pi*(1 - T + T^2)*G[{T^(-1)}, 1])/T - 
  (2*((1 - T)^2 + T)*G[{0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(1 - T + T^2)*G[{0, T^(-1)}, 1])/T - 
  (2*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(1 - T + T^2)*G[{T^(-1), 1}, 1])/T - 
  (4*(1 - T + T^2)*G[{T^(-1), T^(-1)}, 1])/T + 2*(-1 + 2*T)*Log[mm], 
 -3/((1 - T)*T) + (I*Pi*(2*(1 - T) - 2*(1 - T)^2 + 2*T - 10*(1 - T)*T + 
     5*(1 - T)^2*T - 2*T^2 + 5*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2) + 
  (3*G[{(1 - T)^(-1)}, 1])/T + ((2*I)*Pi*G[{(1 - T)^(-1)}, 1])/T + 
  ((2*I)*Pi*G[{T^(-1)}, 1])/(1 - T) - (3*G[{T^(-1)}, 1])/(-1 + T) - 
  (2*G[{0, (1 - T)^(-1)}, 1])/T - (2*G[{0, T^(-1)}, 1])/(1 - T) - 
  (2*G[{(1 - T)^(-1), 1}, 1])/T + (4*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (2*G[{T^(-1), 1}, 1])/(1 - T) + (4*G[{T^(-1), T^(-1)}, 1])/(1 - T) - 
  (2*Log[mm])/((1 - T)*T)}


==> anc/Hn/Hn.smallqq.2 <==
(*
  Two-loop hard massive invariant amplitudes at small qq=q^2/s.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{H}_{n}^{(2)}$.
  Notations:  T=-t/s, qq=1-T-U, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{-5 - (76*Nf)/9 + 
  Pi*((((-4*I)/9)*Nf*(-38*(1 - T) - 38*T + 63*(1 - T)*T + 38*T^2))/
     ((-1 + T)*T) + (((8*I)/3)*LbL*Nf*(12*(1 - T) - 2*(1 - T)^2 + 18*T - 
       5*(1 - T)*T + 2*(1 - T)^2*T - 9*T^2 + 2*(1 - T)*T^2))/T - 
    (I*(-34*(1 - T) + 34*(1 - T)^2 - 34*T + 81*(1 - T)*T - 45*(1 - T)^2*T + 
       56*T^2 - 60*(1 - T)*T^2 - 22*T^3 + 24*(1 - T)*T^3))/((-1 + T)*T^2)) + 
  Pi^3*((((4*I)/3)*LbL*Nf*(8*(1 - T) + 2*T - 20*(1 - T)*T - 7*T^2 + 
       18*(1 - T)*T^2 + 5*T^3))/((-1 + T)^2*T) - 
    (((2*I)/3)*(-18*(1 - T) - 4*T + 44*(1 - T)*T + 15*T^2 - 38*(1 - T)*T^2 - 
       15*T^3 + 7*(1 - T)*T^3 + 3*T^4 + (1 - T)*T^4 + T^5))/((-1 + T)^2*T)) + 
  Pi^2*((8*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/(9*(-1 + T)*T) + 
    (4*LbL*Nf*(24*(1 - T)^2 - 40*(1 - T)^3 + 20*(1 - T)^4 + 48*(1 - T)*T - 
       107*(1 - T)^2*T + 110*(1 - T)^3*T - 40*(1 - T)^4*T + 9*T^2 - 
       106*(1 - T)*T^2 + 145*(1 - T)^2*T^2 - 100*(1 - T)^3*T^2 + 
       20*(1 - T)^4*T^2 - 9*T^3 + 70*(1 - T)*T^3 - 110*(1 - T)^2*T^3 + 
       30*(1 - T)^3*T^3 - 50*(1 - T)*T^4 + 30*(1 - T)^2*T^4 + 
       20*(1 - T)*T^5))/(9*(-1 + T)*T) + 
    (2*(7*(1 - T)^2 + 43*(1 - T)^3 + 14*(1 - T)*T + 84*(1 - T)^2*T - 
       95*(1 - T)^3*T + 7*T^2 + 69*(1 - T)*T^2 - 176*(1 - T)^2*T^2 + 
       61*(1 - T)^3*T^2 - 32*T^3 - 157*(1 - T)*T^3 + 73*(1 - T)^2*T^3 + 
       44*T^4 + 53*(1 - T)*T^4 + 30*(1 - T)^2*T^4 - 19*T^5 + 30*(1 - T)*T^5))/
     (3*(-1 + T)*T)) + 
  Pi^2*((20*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/9 - 
    (2*(-1 + T)*(7 - 21*(1 - T) + 10*(1 - T)^2 - 14*T + 20*(1 - T)*T))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(12*(1 - T) - 2*(1 - T)^2 + 18*T - 5*(1 - T)*T + 2*(1 - T)^2*T - 
       9*T^2 + 2*(1 - T)*T^2))/3 - 
    (2*(1 - 2*(1 - T)^2 + 12*T - 13*(1 - T)*T - 11*T^2 + 12*(1 - T)*T^2))/T)*
   G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((4*LbL*Nf*(8*(1 - T) + 2*T - 20*(1 - T)*T - 7*T^2 + 18*(1 - T)*T^2 + 
       5*T^3))/(3*(-1 + T)^2*T) - 
    (2*(-28*(1 - T) - 8*T + 69*(1 - T)*T + 25*T^2 - 57*(1 - T)*T^2 - 23*T^3 + 
       11*(1 - T)*T^3 + 5*T^4 + (1 - T)*T^4 + T^5))/(3*(-1 + T)^2*T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 
       13*(1 - T)*T - 14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 
       16*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/T - 
    ((4*I)*((1 - T)^2 + 5*(1 - T)^3 + 2*(1 - T)*T + 9*(1 - T)^2*T - 
       14*(1 - T)^3*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 7*T^3 - 24*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 
       10*T^4 + 10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 
       24*(1 - T)*T + 37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 
       3*T^2 + 41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*(-1 + T)) + 
    ((4*I)*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1] - 
  (10*Pi^2*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1)}, 1])/(3*(-1 + T)*T) + 
  Pi^3*(((-4*I)*(-1 + T)*(3*(1 - T) + T))/T^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*G[{T^(-1)}, 1] + 
  ((-4*Nf*(-38*(1 - T) - 32*T + 63*(1 - T)*T + 32*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(1 - T)*(12*(1 - T) - 2*(1 - T)^2 + 18*T - 5*(1 - T)*T + 
       2*(1 - T)^2*T - 9*T^2 + 2*(1 - T)*T^2))/(3*T) + 
    (34*(1 - T)^2 + 62*(1 - T)*T - 45*(1 - T)^2*T + 4*T^2 - 97*(1 - T)*T^2 - 
      4*T^3 + 24*(1 - T)*T^3)/((-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi^2*((-16*Nf*(-1 + T))/(9*T^2) + 
    (4*LbL*Nf*(-1 + T)*(-20*(1 - T) + 13*T - 15*T^3 + 20*(1 - T)*T^3 + 
       20*T^4))/(9*T^2) - (2*(7 - 28*(1 - T) - 5*(1 - T)^2 - 28*T + 
       54*(1 - T)*T + 16*(1 - T)^2*T + 35*T^2 - 40*(1 - T)*T^2 - 
       9*(1 - T)^2*T^2 - 14*T^3 + 26*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 
       16*(1 - T)*T^4 + 4*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*(1 - T)*(-1 + T)*T^2))*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 
       13*(1 - T)*T - 14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 
       16*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/T - 
    ((2*I)*(2*(1 - T)^2 + 26*(1 - T)^3 + 4*(1 - T)*T + 54*(1 - T)^2*T - 
       47*(1 - T)^3*T + 2*T^2 + 42*(1 - T)*T^2 - 90*(1 - T)^2*T^2 + 
       24*(1 - T)^3*T^2 - 10*T^3 - 75*(1 - T)*T^3 + 28*(1 - T)^2*T^3 + 
       16*T^4 + 20*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 8*T^5 + 12*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 
       28*(1 - T)*T^2 + 25*T^3))/((-1 + T)*T^2) + 
    (((8*I)/3)*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 
       18*(1 - T)*T - 26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 
       3*T^2 - 25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     T^2 + ((2*I)*(-2*(1 - T)^2 + 5*(1 - T)^3 - 4*(1 - T)*T + 
       31*(1 - T)^2*T - 4*(1 - T)^3*T - 2*T^2 + 47*(1 - T)*T^2 - 
       54*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 45*T^3 - 84*(1 - T)*T^3 + 
       5*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3 - 106*T^4 + 22*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4 + 73*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 
       10*T^6 + 12*(1 - T)*T^6))/((-1 + T)*T^2))*G[{T^(-1)}, 1] - 
  (8*Pi^2*(-1 + T)*G[{0, 1}, 1])/(3*T^2) + 
  ((8*Nf*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(12*(1 - T) - 18*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 
       9*T - 48*(1 - T)*T + 16*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T - 
       27*T^2 + 41*(1 - T)*T^2 + 40*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 18*T^3 + 21*(1 - T)*T^3 - 26*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*(-1 + T)*T) + (2*(38*(1 - T)^3 + 2*(1 - T)*T + 66*(1 - T)^2*T - 
       63*(1 - T)^3*T + 2*T^2 + 38*(1 - T)*T^2 - 100*(1 - T)^2*T^2 + 
       48*(1 - T)^3*T^2 - 38*T^3 - 81*(1 - T)*T^3 + 56*(1 - T)^2*T^3 + 
       52*T^4 + 40*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 16*T^5 + 24*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{0, 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(8*(1 - T)^3 - 24*(1 - T)^4 + 24*(1 - T)^5 - 
       8*(1 - T)^6 + 18*(1 - T)^2*T - 108*(1 - T)^3*T + 138*(1 - T)^4*T - 
       96*(1 - T)^5*T + 24*(1 - T)^6*T + 12*(1 - T)*T^2 - 156*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 294*(1 - T)^4*T^2 + 144*(1 - T)^5*T^2 - 
       24*(1 - T)^6*T^2 - 4*T^3 - 84*(1 - T)*T^3 + 363*(1 - T)^2*T^3 - 
       438*(1 - T)^3*T^3 + 294*(1 - T)^4*T^3 - 96*(1 - T)^5*T^3 + 
       8*(1 - T)^6*T^3 + 6*T^4 + 186*(1 - T)*T^4 - 381*(1 - T)^2*T^4 + 
       288*(1 - T)^3*T^4 - 138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 15*T^5 - 
       192*(1 - T)*T^5 + 192*(1 - T)^2*T^5 - 108*(1 - T)^3*T^5 + 
       24*(1 - T)^4*T^5 - 37*T^6 + 120*(1 - T)*T^6 - 96*(1 - T)^2*T^6 + 
       16*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/((-1 + T)^2*T^2) + 
    ((4*I)*(-2*(1 - T)^3 + 8*(1 - T)^4 - 10*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 34*(1 - T)^3*T - 46*(1 - T)^4*T + 30*(1 - T)^5*T - 
       12*(1 - T)^6*T - 6*(1 - T)*T^2 + 54*(1 - T)^2*T^2 - 96*(1 - T)^3*T^2 + 
       60*(1 - T)^4*T^2 - 41*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 - 2*T^3 + 
       38*(1 - T)*T^3 - 124*(1 - T)^2*T^3 + 54*(1 - T)^3*T^3 - 
       27*(1 - T)^4*T^3 + 41*(1 - T)^5*T^3 - 4*(1 - T)^6*T^3 + 10*T^4 - 
       58*(1 - T)*T^4 + 78*(1 - T)^2*T^4 + 41*(1 - T)^3*T^4 + 
       45*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 - 18*T^5 + 19*(1 - T)^2*T^5 + 
       9*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 14*T^6 + 
       48*(1 - T)*T^6 - (1 - T)^2*T^6 - 40*(1 - T)^3*T^6 + 8*(1 - T)^4*T^6 - 
       4*T^7 - 18*(1 - T)*T^7 - 24*(1 - T)^2*T^7 + 12*(1 - T)^3*T^7 - 
       6*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{0, 1}, 1] + 
  (8*Pi^2*(-1 + T)*G[{0, (1 - T)^(-1)}, 1])/(3*T^2) + 
  ((8*LbL*Nf*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 24*(1 - T)*T + 
       37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 3*T^2 + 
       41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/(3*(1 - T)*(-1 + T)) - 
    (4*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(-2 + 8*(1 - T) - 10*(1 - T)^2 + 4*(1 - T)^3 + 10*T - 
       36*(1 - T)*T + 14*(1 - T)^2*T - 12*(1 - T)^3*T - 18*T^2 + 
       46*(1 - T)*T^2 + 7*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 + 14*T^3 - 
       19*(1 - T)*T^3 - (1 - T)^2*T^3 - 4*(1 - T)^3*T^3 - 4*T^4 + 
       (1 - T)*T^4 - 3*(1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + 
       (1 - T)*T^6))/((1 - T)*(-1 + T)^2*T^2) + 
    (((8*I)/3)*LbL*Nf*(8*(1 - T) - 24*(1 - T)^2 + 24*(1 - T)^3 - 
       8*(1 - T)^4 + 2*T - 84*(1 - T)*T + 90*(1 - T)^2*T - 80*(1 - T)^3*T + 
       24*(1 - T)^4*T - 18*T^2 + 180*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 
       96*(1 - T)^3*T^2 - 24*(1 - T)^4*T^2 + 51*T^3 - 156*(1 - T)*T^3 + 
       78*(1 - T)^2*T^3 - 48*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 45*T^4 + 
       24*(1 - T)*T^4 - 18*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4 + 21*T^5 - 
       12*(1 - T)*T^5 - 15*T^6 + 4*(1 - T)*T^6 + 4*T^7))/((-1 + T)^2*T^2))*
   G[{0, (1 - T)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/(3*T^2) + 
    (4*(-1 + T)*(41*(1 - T) + 17*T))/(3*T^2))*G[{0, T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-8*(1 - T) + 12*(1 - T)^2 - 12*(1 - T)^3 + 
       4*(1 - T)^4 + 4*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 4*(1 - T)^3*T - 
       6*T^3 + 8*(1 - T)*T^3 + 8*T^4))/T^2 - 
    ((4*I)*(2 - 8*(1 - T) - 4*(1 - T)^2 - 2*(1 - T)^3 - 8*T + 14*(1 - T)*T + 
       16*(1 - T)^2*T + 4*(1 - T)^3*T + 10*T^2 - 8*(1 - T)*T^2 - 
       12*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 - 4*T^3 + 5*(1 - T)*T^3 - 
       4*(1 - T)*T^4 + (1 - T)^2*T^4 + (1 - T)*T^5))/((1 - T)*(-1 + T)*T^2))*
   G[{0, T^(-1)}, 1] + 
  ((-8*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 28*(1 - T)*T^2 + 
       25*T^3))/(9*(-1 + T)*T^2) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 18*(1 - T)*T - 
       26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 3*T^2 - 
       25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*T^2) - (2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 4*(1 - T)*T + 
       31*(1 - T)^2*T - 4*(1 - T)^3*T - 2*T^2 + 47*(1 - T)*T^2 - 
       54*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 45*T^3 - 84*(1 - T)*T^3 + 
       5*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3 - 106*T^4 + 22*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4 + 73*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 
       10*T^6 + 12*(1 - T)*T^6))/((-1 + T)*T^2))*G[{0, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 24*(1 - T)*T + 
       37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 3*T^2 + 
       41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/(3*(1 - T)*(-1 + T)) - 
    (4*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 
       4*(1 - T)^6 + 33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 
       48*(1 - T)^5*T + 12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/((-1 + T)^2*T^2) - 
    ((4*I)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 17*(1 - T)^4*T + 13*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 27*(1 - T)^3*T^2 + 
       3*(1 - T)^4*T^2 - 15*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 38*(1 - T)^2*T^3 - 51*(1 - T)^3*T^3 + 
       26*(1 - T)^4*T^3 + 19*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 
       20*(1 - T)*T^4 - 44*(1 - T)^2*T^4 + 115*(1 - T)^3*T^4 + 
       10*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 - 9*T^5 - 30*(1 - T)*T^5 + 
       102*(1 - T)^2*T^5 - 27*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 7*T^6 + 56*(1 - T)*T^6 - 32*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*G[{(1 - T)^(-1), 1}, 1] + 
  2*Pi*(((4*I)*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - 
    ((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 
      4*(1 - T)*T) - ((4*I)*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 
       4*(1 - T)*T))/((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*LbL*Nf*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 24*(1 - T)*T + 
       37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 3*T^2 + 
       41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/(3*(1 - T)*(-1 + T)) + 
    (4*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/(3*T^2) - 
    (4*(-1 + T)*(14*(1 - T) + 5*T))/(3*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((4*I)*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - ((8*I)/3)*LbL*Nf*(-1 + T)*
     (-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/T^2 + ((4*I)*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 
       2*(1 - T)*T - 11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 - (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/
     ((1 - T)*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 13*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 16*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/(3*T) - 
    (4*((1 - T)^2 + 5*(1 - T)^3 + 2*(1 - T)*T + 9*(1 - T)^2*T - 
       14*(1 - T)^3*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 7*T^3 - 24*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 
       10*T^4 + 10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (4*Pi^2*(-1 + T)*(9*(1 - T) + 4*T)*G[{T^(-1), 1}, 1])/T^2 + 
  ((-8*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 28*(1 - T)*T^2 + 
       25*T^3))/(9*(-1 + T)*T^2) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 18*(1 - T)*T - 
       26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 3*T^2 - 
       25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*T^2) - (2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 4*(1 - T)*T + 
       31*(1 - T)^2*T - 4*(1 - T)^3*T - 2*T^2 + 47*(1 - T)*T^2 - 
       54*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 45*T^3 - 84*(1 - T)*T^3 + 
       5*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3 - 106*T^4 + 22*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4 + 73*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 
       10*T^6 + 12*(1 - T)*T^6))/((-1 + T)*T^2))*G[{T^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 3*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T^2 - 
    ((4*I)*(-(1 - T)^3 + 4*(1 - T)^4 + 2*(1 - T)^6 - 3*(1 - T)^2*T + 
       15*(1 - T)^3*T + 7*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T - 
       3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 16*(1 - T)^3*T^2 - 
       17*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 - T^3 + 13*(1 - T)*T^3 + 
       3*(1 - T)^2*T^3 - 40*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 + 3*T^4 + 4*(1 - T)*T^4 - 25*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - 2*T^5 - 14*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1), 1}, 1] + 
  ((4*I)*Pi*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/(3*T^2) - 
    (4*(-1 + T)*(14*(1 - T) + 5*T))/(3*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((4*I)*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - ((8*I)/3)*LbL*Nf*(-1 + T)*
     (-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/T^2 + ((4*I)*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 
       2*(1 - T)*T - 11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 - (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/
     ((1 - T)*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 13*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 16*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/(3*T) - 
    (4*((1 - T)^2 + 5*(1 - T)^3 + 2*(1 - T)*T + 9*(1 - T)^2*T - 
       14*(1 - T)^3*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 7*T^3 - 24*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 
       10*T^4 + 10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] - 
  (8*Pi^2*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T^2 - 
  (40*Pi^2*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1)}, 1])/(3*T^2) + 
  ((4*I)*Pi*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((8*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/(3*(-1 + T)*T) + 
    (2*(-20*(1 - T) - 8*T + 25*(1 - T)*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/T^2 + 
    ((4*I)*(1 - 4*(1 - T) - (1 - T)^2 - 4*T + 8*(1 - T)*T - 2*(1 - T)^2*T + 
       5*T^2 - 10*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 2*T^3 + 9*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 4*(1 - T)*T^4 + (1 - T)^2*T^4 + (1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((-16*I)/3)*Nf*(-1 + T))/T^2 + (((8*I)/3)*LbL*Nf*(-1 + T)^2*
      (4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/T^2 - 
    ((4*I)*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  2*((8*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 28*(1 - T)*T^2 + 
       25*T^3))/(9*(-1 + T)*T^2) + 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 18*(1 - T)*T - 
       26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 3*T^2 - 
       25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*T^2) + (2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 4*(1 - T)*T + 
       31*(1 - T)^2*T - 4*(1 - T)^3*T - 2*T^2 + 47*(1 - T)*T^2 - 
       54*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 45*T^3 - 84*(1 - T)*T^3 + 
       5*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3 - 106*T^4 + 22*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4 + 73*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 
       10*T^6 + 12*(1 - T)*T^6))/((-1 + T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(8*(1 - T)^3 - 24*(1 - T)^4 + 24*(1 - T)^5 - 8*(1 - T)^6 + 
       18*(1 - T)^2*T - 156*(1 - T)^3*T + 138*(1 - T)^4*T - 96*(1 - T)^5*T + 
       24*(1 - T)^6*T + 12*(1 - T)*T^2 - 264*(1 - T)^2*T^2 + 
       444*(1 - T)^3*T^2 - 294*(1 - T)^4*T^2 + 144*(1 - T)^5*T^2 - 
       24*(1 - T)^6*T^2 - 4*T^3 - 156*(1 - T)*T^3 + 645*(1 - T)^2*T^3 - 
       546*(1 - T)^3*T^3 + 294*(1 - T)^4*T^3 - 96*(1 - T)^5*T^3 + 
       8*(1 - T)^6*T^3 - 6*T^4 + 390*(1 - T)*T^4 - 627*(1 - T)^2*T^4 + 
       288*(1 - T)^3*T^4 - 138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 57*T^5 - 
       360*(1 - T)*T^5 + 192*(1 - T)^2*T^5 - 108*(1 - T)^3*T^5 + 
       24*(1 - T)^4*T^5 - 67*T^6 + 120*(1 - T)*T^6 - 96*(1 - T)^2*T^6 + 
       16*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/(3*(-1 + T)^2*T^2) - 
    (8*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T - 2*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       31*(1 - T)^4*T^2 + 23*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 54*(1 - T)^3*T^3 + 
       138*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 
       29*(1 - T)*T^4 - 8*(1 - T)^2*T^4 + 214*(1 - T)^3*T^4 - 
       77*(1 - T)^4*T^4 - 3*(1 - T)^5*T^4 - 9*T^5 - 10*(1 - T)*T^5 + 
       116*(1 - T)^2*T^5 - 123*(1 - T)^3*T^5 + 3*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 7*T^6 + 45*(1 - T)*T^6 - 71*(1 - T)^2*T^6 + 
       7*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 - 2*T^7 - 23*(1 - T)*T^7 + 
       3*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 + 4*(1 - T)^2*T^8 + (1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{0, 0, 1}, 1] + 
  ((8*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 5*T - 18*(1 - T)*T - 
       5*(1 - T)^2*T - 6*(1 - T)^3*T - 9*T^2 + 16*(1 - T)*T^2 + 
       34*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 + 3*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 - 2*T^4 - 5*(1 - T)*T^4 + 
       (1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)^2*T^2) - (16*LbL*Nf*(4*(1 - T) - 12*(1 - T)^2 + 
       12*(1 - T)^3 - 4*(1 - T)^4 + T - 66*(1 - T)*T + 45*(1 - T)^2*T - 
       40*(1 - T)^3*T + 12*(1 - T)^4*T - 15*T^2 + 150*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 + 48*(1 - T)^3*T^2 - 12*(1 - T)^4*T^2 + 48*T^3 - 
       134*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 44*T^4 + 18*(1 - T)*T^4 - 9*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 + 21*T^5 - 12*(1 - T)*T^5 - 15*T^6 + 4*(1 - T)*T^6 + 
       4*T^7))/(3*(-1 + T)^2*T^2))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1)}, 1])/T^2 + 
  ((-16*Nf*(-1 + T))/(3*T^2) - 
    (8*(1 - 4*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - 3*T + 2*(1 - T)*T + 
       9*(1 - T)^2*T + 2*(1 - T)^3*T + 2*T^2 + (1 - T)*T^2 + (1 - T)*T^3))/
     ((1 - T)*T^2) - (16*LbL*Nf*(-1 + T)*(-4*(1 - T) + 12*(1 - T)^2 - 
       12*(1 - T)^3 + 4*(1 - T)^4 + 2*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 
       4*(1 - T)^3*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T^2))*
   G[{0, 0, T^(-1)}, 1] - ((16*I)*Pi*(-1 + T)*G[{0, 1, 1}, 1])/T^2 + 
  ((16*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (8*(2*(1 - T)^4 - 2*(1 - T)^5 - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 
       4*(1 - T)^5*T - 42*(1 - T)^2*T^2 + 52*(1 - T)^3*T^2 - (1 - T)^4*T^2 - 
       2*(1 - T)^5*T^2 - 34*(1 - T)*T^3 + 124*(1 - T)^2*T^3 - 
       47*(1 - T)^3*T^3 - 4*(1 - T)^4*T^3 - 28*T^4 + 86*(1 - T)*T^4 - 
       95*(1 - T)^2*T^4 + 2*(1 - T)^4*T^4 + 58*T^5 - 61*(1 - T)*T^5 + 
       4*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - 32*T^6 + 2*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 + 8*(1 - T)*T^7 + 2*T^8))/((-1 + T)*T^2))*
   G[{0, 1, 1}, 1] + ((16*I)*Pi*(-1 + T)*G[{0, 1, (1 - T)^(-1)}, 1])/T^2 + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       9*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 6*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 - 2*T^3 - 60*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 + 144*(1 - T)*T^4 - 252*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 18*T^5 - 
       138*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 26*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T + 3*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 + 10*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       94*(1 - T)^4*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 29*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4 + 160*(1 - T)^3*T^4 - 50*(1 - T)^4*T^4 - 
       6*(1 - T)^5*T^4 - 9*T^5 - 7*(1 - T)*T^5 + 88*(1 - T)^2*T^5 - 
       90*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 7*T^6 + 
       40*(1 - T)*T^6 - 54*(1 - T)^2*T^6 - 8*(1 - T)^3*T^6 + 
       8*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 
       12*(1 - T)^3*T^7 - 2*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*G[{0, 1, T^(-1)}, 1])/T^2 + 
  ((-4*(-1 + T)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 14*(1 - T)^3*T - 11*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + 
       28*(1 - T)^4*T^2 - T^3 + 10*(1 - T)*T^3 + (1 - T)^2*T^3 + 
       32*(1 - T)^3*T^3 + 2*T^4 + 10*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2))*G[{0, 1, T^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*G[{0, (1 - T)^(-1), 1}, 1])/T^2 + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       33*(1 - T)^2*T - 114*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 48*(1 - T)*T^2 - 285*(1 - T)^2*T^2 + 
       312*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 258*(1 - T)*T^3 + 609*(1 - T)^2*T^3 - 
       358*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 66*T^4 + 480*(1 - T)*T^4 - 543*(1 - T)^2*T^4 + 
       156*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 117*T^5 - 
       378*(1 - T)*T^5 + 141*(1 - T)^2*T^5 - 66*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 87*T^6 + 114*(1 - T)*T^6 - 87*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 17*(1 - T)^4*T - 11*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 27*(1 - T)^3*T^2 - 
       83*(1 - T)^4*T^2 + 46*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 38*(1 - T)^2*T^3 - 165*(1 - T)^3*T^3 + 
       234*(1 - T)^4*T^3 - 16*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 
       20*(1 - T)*T^4 - 110*(1 - T)^2*T^4 + 373*(1 - T)^3*T^4 - 
       106*(1 - T)^4*T^4 - 4*(1 - T)^5*T^4 - 9*T^5 - 44*(1 - T)*T^5 + 
       238*(1 - T)^2*T^5 - 165*(1 - T)^3*T^5 - 4*(1 - T)^4*T^5 + 
       2*(1 - T)^5*T^5 + 7*T^6 + 81*(1 - T)*T^6 - 100*(1 - T)^2*T^6 - 
       8*(1 - T)^3*T^6 + 8*(1 - T)^4*T^6 - 2*T^7 - 31*(1 - T)*T^7 - 
       10*(1 - T)^2*T^7 + 12*(1 - T)^3*T^7 - 4*(1 - T)*T^8 + 
       8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       9*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 6*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 - 2*T^3 - 60*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 + 144*(1 - T)*T^4 - 252*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 18*T^5 - 
       138*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 26*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T + 3*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 + 10*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       94*(1 - T)^4*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 29*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4 + 160*(1 - T)^3*T^4 - 50*(1 - T)^4*T^4 - 
       6*(1 - T)^5*T^4 - 9*T^5 - 7*(1 - T)*T^5 + 88*(1 - T)^2*T^5 - 
       90*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 7*T^6 + 
       40*(1 - T)*T^6 - 54*(1 - T)^2*T^6 - 8*(1 - T)^3*T^6 + 
       8*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 
       12*(1 - T)^3*T^7 - 2*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{0, (1 - T)^(-1), 1}, 1] - 
  ((16*I)*Pi*(-1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 + 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 5*T - 18*(1 - T)*T - 
       5*(1 - T)^2*T - 6*(1 - T)^3*T - 9*T^2 + 16*(1 - T)*T^2 + 
       34*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 + 3*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 - 2*T^4 - 5*(1 - T)*T^4 + 
       (1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)^2*T^2) + 
    (8*LbL*Nf*(4*(1 - T) - 12*(1 - T)^2 + 12*(1 - T)^3 - 4*(1 - T)^4 + T - 
       66*(1 - T)*T + 45*(1 - T)^2*T - 40*(1 - T)^3*T + 12*(1 - T)^4*T - 
       15*T^2 + 150*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 48*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 48*T^3 - 134*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 
       24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 44*T^4 + 18*(1 - T)*T^4 - 
       9*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 + 21*T^5 - 12*(1 - T)*T^5 - 15*T^6 + 
       4*(1 - T)*T^6 + 4*T^7))/(3*(-1 + T)^2*T^2))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T^2 + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*(11*(1 - T) + 5*T)*G[{0, T^(-1), 1}, 1])/T^2 + 
  ((-4*(-1 + T)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 14*(1 - T)^3*T - 11*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + 
       28*(1 - T)^4*T^2 - T^3 + 10*(1 - T)*T^3 + (1 - T)^2*T^3 + 
       32*(1 - T)^3*T^3 + 2*T^4 + 10*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((-16*Nf*(-1 + T))/(3*T^2) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 24*(1 - T)^4 - 24*(1 - T)^5 + 
       8*(1 - T)^6 - 3*(1 - T)^2*T + 60*(1 - T)^3*T - 66*(1 - T)^4*T + 
       24*(1 - T)^5*T + 48*(1 - T)^2*T^2 - 60*(1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 + 2*T^3 + 12*(1 - T)*T^3 - 21*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 + 2*(1 - T)^5 + 4*(1 - T)^6 - 
       3*(1 - T)^2*T + 16*(1 - T)^3*T + 11*(1 - T)^4*T - 8*(1 - T)^6*T - 
       3*(1 - T)*T^2 + 24*(1 - T)^2*T^2 + 13*(1 - T)^3*T^2 - 
       48*(1 - T)^4*T^2 - 15*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 - T^3 + 
       16*(1 - T)*T^3 - 10*(1 - T)^2*T^3 - 96*(1 - T)^3*T^3 + 
       18*(1 - T)^4*T^3 + 14*(1 - T)^5*T^3 + 4*T^4 - 7*(1 - T)*T^4 - 
       54*(1 - T)^2*T^4 + 61*(1 - T)^3*T^4 + 18*(1 - T)^4*T^4 - 5*T^5 - 
       24*(1 - T)*T^5 + 42*(1 - T)^2*T^5 + 10*(1 - T)^3*T^5 + 2*T^6 + 
       18*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2))*
   G[{0, T^(-1), 1}, 1] - ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{0, T^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] - 
  ((40*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), T^(-1)}, 1])/T^2 + 
  2*((16*Nf*(-1 + T))/(3*T^2) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 12*(1 - T)^2 - 12*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 4*(1 - T)^3*T - 
       3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T^2) + 
    (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       6*(1 - T)^2*T - 4*(1 - T)^3*T - 5*T^2 + 4*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  ((16*Nf*(-1 + T))/(3*T^2) - (8*LbL*Nf*(-1 + T)^2*(4*(1 - T) + T + 
       4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T^2) + 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 - 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       9*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 6*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 - 2*T^3 - 60*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 + 144*(1 - T)*T^4 - 252*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 18*T^5 - 
       138*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 26*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T + 3*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 + 10*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       94*(1 - T)^4*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 29*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4 + 160*(1 - T)^3*T^4 - 50*(1 - T)^4*T^4 - 
       6*(1 - T)^5*T^4 - 9*T^5 - 7*(1 - T)*T^5 + 88*(1 - T)^2*T^5 - 
       90*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 7*T^6 + 
       40*(1 - T)*T^6 - 54*(1 - T)^2*T^6 - 8*(1 - T)^3*T^6 + 
       8*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 
       12*(1 - T)^3*T^7 - 2*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 + 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 5*T - 18*(1 - T)*T - 
       5*(1 - T)^2*T - 6*(1 - T)^3*T - 9*T^2 + 16*(1 - T)*T^2 + 
       34*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 + 3*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 - 2*T^4 - 5*(1 - T)*T^4 + 
       (1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)^2*T^2) + 
    (8*LbL*Nf*(4*(1 - T) - 12*(1 - T)^2 + 12*(1 - T)^3 - 4*(1 - T)^4 + T - 
       66*(1 - T)*T + 45*(1 - T)^2*T - 40*(1 - T)^3*T + 12*(1 - T)^4*T - 
       15*T^2 + 150*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 48*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 48*T^3 - 134*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 
       24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 44*T^4 + 18*(1 - T)*T^4 - 
       9*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 + 21*T^5 - 12*(1 - T)*T^5 - 15*T^6 + 
       4*(1 - T)*T^6 + 4*T^7))/(3*(-1 + T)^2*T^2))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T^2 + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       57*(1 - T)^2*T - 90*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 90*(1 - T)*T^2 - 303*(1 - T)^2*T^2 + 
       252*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 31*T^3 - 348*(1 - T)*T^3 + 540*(1 - T)^2*T^3 - 
       304*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 105*T^4 + 504*(1 - T)*T^4 - 444*(1 - T)^2*T^4 + 
       156*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 141*T^5 - 
       336*(1 - T)*T^5 + 141*(1 - T)^2*T^5 - 66*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 87*T^6 + 114*(1 - T)*T^6 - 87*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 45*(1 - T)^4*T - 17*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 144*(1 - T)^3*T^2 - 
       177*(1 - T)^4*T^2 + 33*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 154*(1 - T)^2*T^3 - 434*(1 - T)^3*T^3 + 
       247*(1 - T)^4*T^3 - 3*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       87*(1 - T)*T^4 - 386*(1 - T)^2*T^4 + 503*(1 - T)^3*T^4 - 
       77*(1 - T)^4*T^4 - 8*(1 - T)^5*T^4 + 9*T^5 - 189*(1 - T)*T^5 + 
       393*(1 - T)^2*T^5 - 159*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       2*(1 - T)^5*T^5 - 7*T^6 + 172*(1 - T)*T^6 - 117*(1 - T)^2*T^6 - 
       26*(1 - T)^3*T^6 + 8*(1 - T)^4*T^6 + 2*T^7 - 50*(1 - T)*T^7 - 
       20*(1 - T)^2*T^7 + 12*(1 - T)^3*T^7 - 6*(1 - T)*T^8 + 
       8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*
   G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((-4*(16*(1 - T)^3 - 12*(1 - T)^4 + 51*(1 - T)^2*T - 90*(1 - T)^3*T + 
       30*(1 - T)^4*T + 48*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 
       147*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 + 25*T^3 - 174*(1 - T)*T^3 + 
       270*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 81*T^4 + 
       201*(1 - T)*T^4 - 102*(1 - T)^2*T^4 + (1 - T)^4*T^4 + 84*T^5 - 
       67*(1 - T)*T^5 - 6*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 - 26*T^6 - 
       8*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 3*T^7 + 4*(1 - T)*T^7 + T^8))/
     ((-1 + T)^2*T) + (8*LbL*Nf*(24*(1 - T)^2 - 24*(1 - T)^3 + 42*(1 - T)*T - 
       126*(1 - T)^2*T + 60*(1 - T)^3*T + 15*T^2 - 162*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 - 51*T^3 + 234*(1 - T)*T^3 - 
       168*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 69*T^4 - 156*(1 - T)*T^4 + 
       45*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 - 43*T^5 + 54*(1 - T)*T^5 - 
       39*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 + 21*T^6 - 42*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 - 15*T^7 + 12*(1 - T)*T^7 + 4*T^8))/(3*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 + 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-4*(16*(1 - T)^3 - 12*(1 - T)^4 + 51*(1 - T)^2*T - 90*(1 - T)^3*T + 
       30*(1 - T)^4*T + 48*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 
       147*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 + 25*T^3 - 174*(1 - T)*T^3 + 
       270*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 81*T^4 + 
       201*(1 - T)*T^4 - 102*(1 - T)^2*T^4 + (1 - T)^4*T^4 + 84*T^5 - 
       67*(1 - T)*T^5 - 6*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 - 26*T^6 - 
       8*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 3*T^7 + 4*(1 - T)*T^7 + T^8))/
     ((-1 + T)^2*T) + (8*LbL*Nf*(24*(1 - T)^2 - 24*(1 - T)^3 + 42*(1 - T)*T - 
       126*(1 - T)^2*T + 60*(1 - T)^3*T + 15*T^2 - 162*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 - 51*T^3 + 234*(1 - T)*T^3 - 
       168*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 69*T^4 - 156*(1 - T)*T^4 + 
       45*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 - 43*T^5 + 54*(1 - T)*T^5 - 
       39*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 + 21*T^6 - 42*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 - 15*T^7 + 12*(1 - T)*T^7 + 4*T^8))/(3*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 - 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T^2 + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  2*((4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/
   T^2 + (4*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) + (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    ((16*I)*(-1 + T)*(5*(1 - T) + 2*T))/T^2)*G[{T^(-1), 0, 1}, 1] + 
  ((-16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(-1 + T)^2*
      (4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T^2) - 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  ((-4*(-1 + T)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 14*(1 - T)^3*T - 11*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + 
       28*(1 - T)^4*T^2 - T^3 + 10*(1 - T)*T^3 + (1 - T)^2*T^3 + 
       32*(1 - T)^3*T^3 + 2*T^4 + 10*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2))*G[{T^(-1), 0, 1}, 1] + 
  Pi*(((-48*I)*(-1 + T)*(2*(1 - T) + T))/T^2 + 
    ((32*I)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 0, T^(-1)}, 1])/T^2 - 
  ((16*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1)}, 1])/T^2 + 
  ((16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 12*(1 - T)^2 - 
       12*(1 - T)^3 + 4*(1 - T)^4 + 2*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 
       4*(1 - T)^3*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T^2) + 
    (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       6*(1 - T)^2*T - 4*(1 - T)^3*T - 5*T^2 + 4*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((16*Nf*(-1 + T))/(3*T^2) - (8*LbL*Nf*(-1 + T)^2*(4*(1 - T) + T + 
       4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T^2) + 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*G[{T^(-1), 1, 1}, 1])/T^2 + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 24*(1 - T)^4 - 24*(1 - T)^5 + 
       8*(1 - T)^6 - 3*(1 - T)^2*T + 60*(1 - T)^3*T - 66*(1 - T)^4*T + 
       24*(1 - T)^5*T - 6*(1 - T)*T^2 + 48*(1 - T)^2*T^2 - 60*(1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - T^3 + 12*(1 - T)*T^3 - 21*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 - (1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 21*(1 - T)^4*T + 3*(1 - T)^5*T - 4*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 65*(1 - T)^3*T^2 - 
       39*(1 - T)^4*T^2 - 12*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       53*(1 - T)^2*T^3 - 89*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       2*(1 - T)^5*T^3 - 3*T^4 + 36*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 
       2*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 2*T^5 - 30*(1 - T)*T^5 + 
       6*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 2*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 
       2*(1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1), 1, 1}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T^2 + 
  Pi*(((24*I)*(-1 + T)*(2*(1 - T) + T))/T^2 - 
    ((16*I)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, T^(-1)}, 1])/T^2 - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, T^(-1)}, 1])/T^2 + 
  ((16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(1 - T)*(-1 + T)*
      (12*(1 - T)^3 - 12*(1 - T)^4 + 4*(1 - T)^5 + 3*(1 - T)*T + 
       30*(1 - T)^2*T - 33*(1 - T)^3*T + 12*(1 - T)^4*T + 24*(1 - T)*T^2 - 
       30*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T^2) + 
    (4*(-1 + T)*(-(1 - T)^4 + 2*(1 - T)^5 + 8*(1 - T)^3*T + 10*(1 - T)^4*T + 
       27*(1 - T)^2*T^2 + 18*(1 - T)^3*T^2 + 20*(1 - T)*T^3 + 
       14*(1 - T)^2*T^3 + 14*T^4 + 4*(1 - T)*T^4))/T^2)*
   G[{T^(-1), 1, T^(-1)}, 1] - ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{T^(-1), (1 - T)^(-1), 1}, 1])/T^2 + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   T^2 + (4*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) + (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 1}, 1])/T^2 + 
  2*((16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(1 - T)*(-1 + T)*
      (12*(1 - T)^3 - 12*(1 - T)^4 + 4*(1 - T)^5 + 3*(1 - T)*T + 
       30*(1 - T)^2*T - 33*(1 - T)^3*T + 12*(1 - T)^4*T + 24*(1 - T)*T^2 - 
       30*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T^2) + 
    (4*(-1 + T)*(-(1 - T)^4 + 2*(1 - T)^5 + 8*(1 - T)^3*T + 10*(1 - T)^4*T + 
       27*(1 - T)^2*T^2 + 18*(1 - T)^3*T^2 + 20*(1 - T)*T^3 + 
       14*(1 - T)^2*T^3 + 14*T^4 + 4*(1 - T)*T^4))/T^2)*
   G[{T^(-1), T^(-1), 1}, 1] + ((16*Nf*(-1 + T))/(3*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 
       4*T^3))/(3*T^2) + (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 
       8*(1 - T)^2*T - 5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 
       4*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 
       2*(1 - T)*T^5))/((1 - T)*(-1 + T)*T^2))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   T^2 + (4*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) + (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((48*I)*Pi*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 - 
  ((24*I)*Pi*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  3*((-16*Nf*(-1 + T))/(3*T^2) - 
    (8*(6*(1 - T) + 3*T - 9*(1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + T^3))/
     ((-1 + T)*T))*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((-16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(-1 + T)^2*
      (4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T^2) - 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, 0, T^(-1)}, 1])/T^2 + 
  (32*(-1 + T)*G[{0, 0, 1, 1}, 1])/T^2 - 
  (32*(-1 + T)*G[{0, 0, 1, (1 - T)^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{0, 0, 1, T^(-1)}, 1])/T^2 - 
  (32*(-1 + T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/T^2 + 
  (32*(-1 + T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T^2 - 
  (48*(-1 + T)*(2*(1 - T) + T)*G[{0, 0, T^(-1), 1}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  (32*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(7*(1 - T) + 4*T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*G[{0, 1, 0, 1}, 1])/T^2 - 
  (16*(-1 + T)*G[{0, 1, 0, (1 - T)^(-1)}, 1])/T^2 - 
  (8*(-1 + T)*G[{0, 1, 0, T^(-1)}, 1])/T^2 + (16*(-1 + T)*G[{0, 1, 1, 1}, 1])/
   T^2 - (16*(-1 + T)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T^2 - 
  (32*(-1 + T)*G[{0, 1, (1 - T)^(-1), 1}, 1])/T^2 + 
  (32*(-1 + T)*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 - 
  (8*(-1 + T)*G[{0, 1, T^(-1), 1}, 1])/T^2 + 
  (16*(-1 + T)*G[{0, 1, T^(-1), T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{0, (1 - T)^(-1), 0, 1}, 1])/T^2 + 
  (16*(-1 + T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T^2 - 
  (32*(-1 + T)*G[{0, (1 - T)^(-1), 1, 1}, 1])/T^2 + 
  (32*(-1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/T^2 + 
  (48*(-1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/T^2 - 
  (48*(-1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/
   T^2 + ((-48*(-1 + T)*(2*(1 - T) + T))/T^2 + 
    (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*G[{0, T^(-1), 0, 1}, 1] + 
  ((48*(-1 + T)*(2*(1 - T) + T))/T^2 - (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (32*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{0, T^(-1), 1, 1}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T^2 + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T^2 + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] + 
  (8*(-1 + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T^2 + 
  (24*(-1 + T)*(2*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T^2 - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   T^2 + (16*(-1 + T)*G[{0, T^(-1), T^(-1), 1}, 1])/T^2 + 
  (48*(-1 + T)*(2*(1 - T) + T)*G[{0, T^(-1), T^(-1), 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   T^2 + (24*(1 - T)*(-1 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T^2 + 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/T^2 - 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/
   T^2 + ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    (8*(-1 + T)*(11*(1 - T) + 5*T))/T^2)*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((-48*(-1 + T)*(2*(1 - T) + T))/T^2 + (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/
   T^2 + ((24*(-1 + T)*(2*(1 - T) + T))/T^2 - 
    (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/
   T^2 - (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 
     1])/T^2 + (48*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  ((48*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 - (24*(-1 + T)*(9*(1 - T) + 4*T))/
     T^2)*G[{T^(-1), 0, 0, 1}, 1] + 
  ((96*(-1 + T)*(2*(1 - T) + T))/T^2 - (64*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(13*(1 - T) + 4*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T^2 + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T^2 + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    (8*(-1 + T)*(11*(1 - T) + 5*T))/T^2)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T^2 + 
  ((48*(-1 + T)*(2*(1 - T) + T))/T^2 - (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    (8*(-1 + T)*(11*(1 - T) + 5*T))/T^2)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  2*((-48*(-1 + T)*(2*(1 - T) + T))/T^2 + 
    (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/
   T^2 - (8*(-1 + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T^2 + 
  (24*(-1 + T)*(2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T^2 - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/
   T^2 - (24*(1 - T)*(-1 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, 0, 1}, 1])/T^2 + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T^2 + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{T^(-1), 1, 1, 1}, 1])/T^2 + 
  (16*(-1 + T)*G[{T^(-1), 1, 1, T^(-1)}, 1])/T^2 + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T^2 + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((24*(-1 + T)*(2*(1 - T) + T))/T^2 - (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/
   T^2 + (16*(-1 + T)*G[{T^(-1), 1, T^(-1), 1}, 1])/T^2 - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, T^(-1), 1}, 1])/T^2 - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/
   T^2 + (16*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/
   T^2 + ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    (8*(-1 + T)*(11*(1 - T) + 5*T))/T^2)*G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((-48*(-1 + T)*(2*(1 - T) + T))/T^2 + (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/
   T^2 + ((24*(-1 + T)*(2*(1 - T) + T))/T^2 - 
    (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/
   T^2 - (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 
     1])/T^2 + (48*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{T^(-1), T^(-1), 0, 1}, 1])/T^2 - 
  (24*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), 0, 1}, 1])/T^2 - 
  (24*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T^2 - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T^2 + 
  (32*(-1 + T)*G[{T^(-1), T^(-1), 1, 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/
   T^2 + (16*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   T^2 + (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   T^2 - (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 
     1])/T^2 + (48*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T^2 + 
  (24*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T^2 + 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T^2 + 
  (48*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/T^2 - (96*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/
   T^2 - (48*(-1 + T)*(7*(1 - T) + 4*T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 
     1])/T^2 + (-4 - (8*Nf)/3)*Log[mm] + 
  Pi*(((-4*I)*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/((-1 + T)*T) - 
    (((8*I)/3)*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/((-1 + T)*T))*
   Log[mm] + Pi*(((8*I)*(-1 + T))/T^2 + (((16*I)/3)*Nf*(-1 + T))/T^2)*
   G[{T^(-1)}, 1]*Log[mm] + 
  ((-4*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/((-1 + T)*T) - 
    (8*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/(3*(-1 + T)*T))*
   G[{T^(-1)}, 1]*Log[mm] + ((-8*(-1 + T))/T^2 - (16*Nf*(-1 + T))/(3*T^2))*
   G[{0, T^(-1)}, 1]*Log[mm] + ((-8*(-1 + T))/T^2 - (16*Nf*(-1 + T))/(3*T^2))*
   G[{T^(-1), 1}, 1]*Log[mm] + 
  2*((8*(-1 + T))/T^2 + (16*Nf*(-1 + T))/(3*T^2))*G[{T^(-1), T^(-1)}, 1]*
   Log[mm] + Pi*(((-2*I)*(-6*(1 - T) + 4*(1 - T)^2 - 4*T + 6*(1 - T)*T + 
       5*(1 - T)^2*T - 2*T^2 + 9*(1 - T)*T^2 + 6*T^3))/((-1 + T)*T) - 
    ((8*I)*LbL*Nf*(8*(1 - T) - 8*(1 - T)^2 + 6*T - 27*(1 - T)*T + 
       14*(1 - T)^2*T - 15*T^2 + 25*(1 - T)*T^2 + 9*T^3))/((-1 + T)*T))*
   Log[qq] + ((4*Nf*(38*(1 - T) - 38*(1 - T)^2 + 32*T - 152*(1 - T)*T + 
       63*(1 - T)^2*T - 102*T^2 + 139*(1 - T)*T^2 + 70*T^3))/(9*(-1 + T)*T) + 
    (34*(1 - T) - 68*(1 - T)^2 + 34*(1 - T)^3 + 32*T - 166*(1 - T)*T + 
      181*(1 - T)^2*T - 45*(1 - T)^3*T - 96*T^2 + 231*(1 - T)*T^2 - 
      137*(1 - T)^2*T^2 + 86*T^3 - 112*(1 - T)*T^3 + 24*(1 - T)^2*T^3 - 
      22*T^4 + 24*(1 - T)*T^4)/((-1 + T)*T^2))*Log[qq] + 
  Pi^2*((-20*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(9*T^2) + 
    (2*(7*(1 - T)^3 - 28*(1 - T)^4 + 31*(1 - T)^5 - 10*(1 - T)^6 + 
       21*(1 - T)^2*T - 112*(1 - T)^3*T + 133*(1 - T)^4*T - 58*(1 - T)^5*T + 
       20*(1 - T)^6*T + 21*(1 - T)*T^2 - 168*(1 - T)^2*T^2 + 
       248*(1 - T)^3*T^2 - 96*(1 - T)^4*T^2 + 55*(1 - T)^5*T^2 - 
       10*(1 - T)^6*T^2 + 7*T^3 - 112*(1 - T)*T^3 + 286*(1 - T)^2*T^3 - 
       54*(1 - T)^3*T^3 + 20*(1 - T)^4*T^3 - 40*(1 - T)^5*T^3 - 28*T^4 + 
       115*(1 - T)*T^4 - 76*(1 - T)^2*T^4 - 70*(1 - T)^3*T^4 - 
       70*(1 - T)^4*T^4 + 5*(1 - T)^5*T^4 + 35*T^5 + 36*(1 - T)*T^5 - 
       50*(1 - T)^2*T^5 - 70*(1 - T)^3*T^5 + 20*(1 - T)^4*T^5 - 14*T^6 - 
       55*(1 - T)*T^6 - 40*(1 - T)^2*T^6 + 30*(1 - T)^3*T^6 - 
       10*(1 - T)*T^7 + 20*(1 - T)^2*T^7 + 5*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)*T^2))*Log[qq] + 
  ((8*Nf*(-1 + T))/3 - (2*(-18*(1 - T)^2 + 18*(1 - T)^3 - 29*(1 - T)*T + 
       72*(1 - T)^2*T - 18*(1 - T)^3*T - 35*T^2 + 76*(1 - T)*T^2 - 
       56*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 70*T^3 - 51*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3 - 37*T^4 + 6*(1 - T)*T^4 + 2*T^5))/((-1 + T)*T) + 
    (8*LbL*Nf*(-24*(1 - T)^2 + 28*(1 - T)^3 - 4*(1 - T)^4 - 39*(1 - T)*T + 
       111*(1 - T)^2*T - 60*(1 - T)^3*T + 8*(1 - T)^4*T - 21*T^2 + 
       122*(1 - T)*T^2 - 137*(1 - T)^2*T^2 + 18*(1 - T)^3*T^2 - 
       4*(1 - T)^4*T^2 + 51*T^3 - 105*(1 - T)*T^3 + 10*(1 - T)^2*T^3 - 
       4*(1 - T)^3*T^3 - 30*T^4 + 4*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T^2 - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 
       4*(1 - T)^6*T + 3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T^2))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((-8*I)/3)*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 
       4*(1 - T)^6 + 33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 
       48*(1 - T)^5*T + 12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/((-1 + T)^2*T^2) + 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 
       6*(1 - T)^6*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  ((-8*Nf*(2*(1 - T) - 2*(1 - T)^2 + 3*T - 8*(1 - T)*T + 3*(1 - T)^2*T - 
       8*T^2 + 7*(1 - T)*T^2 + 5*T^3))/(3*(-1 + T)*T) - 
    (8*LbL*Nf*(-4*(1 - T)^3 + 4*(1 - T)^4 - 3*(1 - T)*T - 6*(1 - T)^2*T + 
       14*(1 - T)^3*T - 4*(1 - T)^4*T + 3*T^2 + (1 - T)*T^2 + 
       14*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 - 3*T^3 + 4*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*T) + 
    (2*(-16*(1 - T)^2 + 18*(1 - T)^3 - 27*(1 - T)*T + 82*(1 - T)^2*T - 
       29*(1 - T)^3*T - 35*T^2 + 100*(1 - T)*T^2 - 90*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2 + 84*T^3 - 88*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 51*T^4 + 
       6*(1 - T)*T^4 + 2*T^5))/((-1 + T)*T))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T^2 + 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T^2 - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 
       4*(1 - T)^6*T + 3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T^2))*G[{T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - (1 - T)^5 - 2*(1 - T)^6 - 3*(1 - T)^2*T + 
       16*(1 - T)^3*T - 29*(1 - T)^4*T + 8*(1 - T)^5*T + 4*(1 - T)^6*T - 
       3*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 86*(1 - T)^3*T^2 + 
       78*(1 - T)^4*T^2 - 4*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 - T^3 + 
       16*(1 - T)*T^3 - 82*(1 - T)^2*T^3 + 168*(1 - T)^3*T^3 - 
       58*(1 - T)^4*T^3 - 4*(1 - T)^5*T^3 + 4*T^4 - 53*(1 - T)*T^4 + 
       122*(1 - T)^2*T^4 - 110*(1 - T)^3*T^4 + 2*(1 - T)^5*T^4 - 5*T^5 + 
       72*(1 - T)*T^5 - 70*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 2*T^6 - 34*(1 - T)*T^6 + 2*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 8*(1 - T)^2*T^7 + 2*(1 - T)*T^8))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{0, T^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 
       4*(1 - T)^6 + 33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 
       48*(1 - T)^5*T + 12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 4*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1), 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 4*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T^2) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1), T^(-1)}, 1]*Log[qq] + 
  ((4*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2))/((-1 + T)*T) + 
    (8*Nf*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2))/(3*(-1 + T)*T))*
   Log[mm]*Log[qq] + 
  ((-24*LbL*Nf*(8*(1 - T) + 2*T - 20*(1 - T)*T - 7*T^2 + 18*(1 - T)*T^2 + 
       5*T^3))/((-1 + T)^2*T) + 
    (4*(4*(1 - T) + 16*T - 13*(1 - T)*T - 22*T^2 - 7*(1 - T)*T^2 + 4*T^3 + 
       2*(1 - T)*T^3 + 2*(1 - T)*T^4 + 2*T^5))/((-1 + T)^2*T))*Zeta[3] + 
  ((48*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 - (8*(-1 + T)*(2*(1 - T) + 5*T))/
     T^2)*G[{T^(-1)}, 1]*Zeta[3], 5 + (76*Nf)/9 + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(2*(1 - T) - 7*(1 - T)^2 + 5*(1 - T)^3 + 8*T - 
       20*(1 - T)*T + 18*(1 - T)^2*T))/((1 - T)*T^2) + 
    (((2*I)/3)*(-4*(1 - T) + 15*(1 - T)^2 - 15*(1 - T)^3 + 3*(1 - T)^4 + 
       (1 - T)^5 - 18*T + 44*(1 - T)*T - 38*(1 - T)^2*T + 7*(1 - T)^3*T + 
       (1 - T)^4*T))/((1 - T)*T^2)) + 
  Pi*((((-4*I)/9)*Nf*(-38*(1 - T) + 38*(1 - T)^2 - 38*T + 63*(1 - T)*T))/
     ((1 - T)*T) - (((8*I)/3)*LbL*Nf*(18*(1 - T) - 9*(1 - T)^2 + 12*T - 
       5*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/(1 - T) - 
    (I*(34*(1 - T) - 56*(1 - T)^2 + 22*(1 - T)^3 + 34*T - 81*(1 - T)*T + 
       60*(1 - T)^2*T - 24*(1 - T)^3*T - 34*T^2 + 45*(1 - T)*T^2))/
     ((1 - T)*(-1 + T)*T)) + 
  Pi^2*((8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(9*(1 - T)*T) + 
    (2*(7*(1 - T)^2 - 32*(1 - T)^3 + 44*(1 - T)^4 - 19*(1 - T)^5 + 
       14*(1 - T)*T + 69*(1 - T)^2*T - 157*(1 - T)^3*T + 53*(1 - T)^4*T + 
       30*(1 - T)^5*T + 7*T^2 + 84*(1 - T)*T^2 - 176*(1 - T)^2*T^2 + 
       73*(1 - T)^3*T^2 + 30*(1 - T)^4*T^2 + 43*T^3 - 95*(1 - T)*T^3 + 
       61*(1 - T)^2*T^3))/(3*(1 - T)*T) + 
    (4*LbL*Nf*(9*(1 - T)^2 - 9*(1 - T)^3 + 48*(1 - T)*T - 106*(1 - T)^2*T + 
       70*(1 - T)^3*T - 50*(1 - T)^4*T + 20*(1 - T)^5*T + 24*T^2 - 
       107*(1 - T)*T^2 + 145*(1 - T)^2*T^2 - 110*(1 - T)^3*T^2 + 
       30*(1 - T)^4*T^2 - 40*T^3 + 110*(1 - T)*T^3 - 100*(1 - T)^2*T^3 + 
       30*(1 - T)^3*T^3 + 20*T^4 - 40*(1 - T)*T^4 + 20*(1 - T)^2*T^4))/
     (9*(1 - T)*T)) - (10*Pi^2*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 
     10*T - 15*(1 - T)*T + 4*(1 - T)^2*T)*G[{(1 - T)^(-1)}, 1])/
   (3*(1 - T)*T) + Pi^3*(((-4*I)*T*(1 + 2*T))/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*G[{(1 - T)^(-1)}, 1] + 
  ((-4*Nf*(-32*(1 - T) + 32*(1 - T)^2 - 38*T + 63*(1 - T)*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*T*(18*(1 - T) - 9*(1 - T)^2 + 12*T - 5*(1 - T)*T + 
       2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/(3*(1 - T)) - 
    (-4*(1 - T)^2 + 4*(1 - T)^3 - 62*(1 - T)*T + 97*(1 - T)^2*T - 
      24*(1 - T)^3*T - 34*T^2 + 45*(1 - T)*T^2)/((1 - T)*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((-16*Nf*T)/(9*(1 - T)^2) + 
    (4*LbL*Nf*T*(13*(1 - T) - 15*(1 - T)^3 + 20*(1 - T)^4 - 20*T + 
       20*(1 - T)^3*T))/(9*(1 - T)^2) - 
    (2*(7 - 28*(1 - T) + 35*(1 - T)^2 - 14*(1 - T)^3 - 28*T + 54*(1 - T)*T - 
       40*(1 - T)^2*T + 26*(1 - T)^3*T - 16*(1 - T)^4*T + 4*(1 - T)^5*T - 
       5*T^2 + 16*(1 - T)*T^2 - 9*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2))/(3*(1 - T)^2*T^2))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/(1 - T) - 
    ((2*I)*(2*(1 - T)^2 - 10*(1 - T)^3 + 16*(1 - T)^4 - 8*(1 - T)^5 + 
       4*(1 - T)*T + 42*(1 - T)^2*T - 75*(1 - T)^3*T + 20*(1 - T)^4*T + 
       12*(1 - T)^5*T + 2*T^2 + 54*(1 - T)*T^2 - 90*(1 - T)^2*T^2 + 
       28*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 26*T^3 - 47*(1 - T)*T^3 + 
       24*(1 - T)^2*T^3))/((1 - T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 
       44*(1 - T)*T + 28*(1 - T)^2*T))/((1 - T)^2*T) + 
    ((2*I)*(-2*(1 - T)^2 + 45*(1 - T)^3 - 106*(1 - T)^4 + 73*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 47*(1 - T)^2*T - 84*(1 - T)^3*T + 
       22*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       31*(1 - T)*T^2 - 54*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 5*T^3 - 4*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)^2*T) - 
    (((8*I)/3)*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 
       25*(1 - T)^2*T + 15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 
       12*T^2 - 26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(1 - T)^2)*
   G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-4*LbL*Nf*(2*(1 - T) - 7*(1 - T)^2 + 5*(1 - T)^3 + 8*T - 
       20*(1 - T)*T + 18*(1 - T)^2*T))/(3*(1 - T)*T^2) + 
    (2*(-8*(1 - T) + 25*(1 - T)^2 - 23*(1 - T)^3 + 5*(1 - T)^4 + (1 - T)^5 - 
       28*T + 69*(1 - T)*T - 57*(1 - T)^2*T + 11*(1 - T)^3*T + (1 - T)^4*T))/
     (3*(1 - T)*T^2))*G[{T^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (9*(1 - T)^2) + (2*(-1 + T)*(7 - 14*(1 - T) - 21*T + 20*(1 - T)*T + 
       10*T^2))/(3*(1 - T)^2))*G[{T^(-1)}, 1] + 
  ((2*(-13*(1 - T) + 11*(1 - T)^2 - T + 13*(1 - T)*T - 12*(1 - T)^2*T + 
       2*T^2))/(-1 + T) - (8*LbL*Nf*(18*(1 - T) - 9*(1 - T)^2 + 12*T - 
       5*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/3)*
   G[{T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/(1 - T) - 
    ((4*I)*((1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 4*(1 - T)^5 + 
       2*(1 - T)*T + 9*(1 - T)^2*T - 24*(1 - T)^3*T + 10*(1 - T)^4*T + 
       6*(1 - T)^5*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 14*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3))/((1 - T)*T))*G[{T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/((1 - T)*T^2) + 
    ((4*I)*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{T^(-1)}, 1] - 
  (8*Pi^2*T*G[{0, 1}, 1])/(3*(1 - T)^2) + 
  ((8*Nf*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(3*(1 - T)*T) + 
    (2*(2*(1 - T)^2 - 38*(1 - T)^3 + 52*(1 - T)^4 - 16*(1 - T)^5 + 
       2*(1 - T)*T + 38*(1 - T)^2*T - 81*(1 - T)^3*T + 40*(1 - T)^4*T + 
       24*(1 - T)^5*T + 66*(1 - T)*T^2 - 100*(1 - T)^2*T^2 + 
       56*(1 - T)^3*T^2 + 24*(1 - T)^4*T^2 + 38*T^3 - 63*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3))/((1 - T)*T) + 
    (16*LbL*Nf*(9*(1 - T) - 27*(1 - T)^2 + 18*(1 - T)^3 + 12*T - 
       48*(1 - T)*T + 41*(1 - T)^2*T + 21*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 18*T^2 + 16*(1 - T)*T^2 + 40*(1 - T)^2*T^2 - 
       26*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 
       22*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)*T))*G[{0, 1}, 1] + 
  Pi*(((-4*I)*(-2*(1 - T)^3 + 10*(1 - T)^4 - 18*(1 - T)^5 + 14*(1 - T)^6 - 
       4*(1 - T)^7 - 6*(1 - T)^2*T + 38*(1 - T)^3*T - 58*(1 - T)^4*T + 
       48*(1 - T)^6*T - 18*(1 - T)^7*T - 6*(1 - T)^8*T + 2*(1 - T)^9*T - 
       6*(1 - T)*T^2 + 54*(1 - T)^2*T^2 - 124*(1 - T)^3*T^2 + 
       78*(1 - T)^4*T^2 + 19*(1 - T)^5*T^2 - (1 - T)^6*T^2 - 
       24*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - 2*T^3 + 34*(1 - T)*T^3 - 
       96*(1 - T)^2*T^3 + 54*(1 - T)^3*T^3 + 41*(1 - T)^4*T^3 + 
       9*(1 - T)^5*T^3 - 40*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 8*T^4 - 
       46*(1 - T)*T^4 + 60*(1 - T)^2*T^4 - 27*(1 - T)^3*T^4 + 
       45*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 10*T^5 + 
       30*(1 - T)*T^5 - 41*(1 - T)^2*T^5 + 41*(1 - T)^3*T^5 - 
       18*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 4*T^6 - 12*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 - 4*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (((8*I)/3)*LbL*Nf*(-4*(1 - T)^3 + 6*(1 - T)^4 + 15*(1 - T)^5 - 
       37*(1 - T)^6 + 42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 
       12*(1 - T)^2*T - 84*(1 - T)^3*T + 186*(1 - T)^4*T - 192*(1 - T)^5*T + 
       120*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 18*(1 - T)*T^2 - 
       156*(1 - T)^2*T^2 + 363*(1 - T)^3*T^2 - 381*(1 - T)^4*T^2 + 
       192*(1 - T)^5*T^2 - 96*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 8*T^3 - 
       108*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 438*(1 - T)^3*T^3 + 
       288*(1 - T)^4*T^3 - 108*(1 - T)^5*T^3 + 16*(1 - T)^6*T^3 - 24*T^4 + 
       138*(1 - T)*T^4 - 294*(1 - T)^2*T^4 + 294*(1 - T)^3*T^4 - 
       138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 24*T^5 - 96*(1 - T)*T^5 + 
       144*(1 - T)^2*T^5 - 96*(1 - T)^3*T^5 + 24*(1 - T)^4*T^5 - 8*T^6 + 
       24*(1 - T)*T^6 - 24*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6))/((1 - T)^2*T^2))*
   G[{0, 1}, 1] + Pi^2*((8*LbL*Nf*T*(1 + 3*T))/(3*(1 - T)^2) + 
    (4*T*(17*(1 - T) + 41*T))/(3*(1 - T)^2))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(2 - 8*(1 - T) + 10*(1 - T)^2 - 4*(1 - T)^3 - 8*T + 
       14*(1 - T)*T - 8*(1 - T)^2*T + 5*(1 - T)^3*T - 4*(1 - T)^4*T + 
       (1 - T)^5*T - 4*T^2 + 16*(1 - T)*T^2 - 12*(1 - T)^2*T^2 + 
       (1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 - 2*(1 - T)^2*T^3))/
     ((1 - T)^2*T^2) + (((8*I)/3)*LbL*Nf*T*(4*(1 - T) - 6*(1 - T)^3 + 
       8*(1 - T)^4 - 8*T + 6*(1 - T)*T + 8*(1 - T)^3*T + 12*T^2 - 
       9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(1 - T)^2)*
   G[{0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 44*(1 - T)*T + 
       28*(1 - T)^2*T))/(9*(1 - T)^2*T) - 
    (2*(-2*(1 - T)^2 + 45*(1 - T)^3 - 106*(1 - T)^4 + 73*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 47*(1 - T)^2*T - 84*(1 - T)^3*T + 
       22*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       31*(1 - T)*T^2 - 54*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 5*T^3 - 4*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 25*(1 - T)^2*T + 
       15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 12*T^2 - 
       26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)^2))*G[{0, (1 - T)^(-1)}, 1] + (8*Pi^2*T*G[{0, T^(-1)}, 1])/
   (3*(1 - T)^2) + 
  ((-8*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)*T^2) - 
    (4*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{0, T^(-1)}, 1] + 
  Pi*(((4*I)*(-2 + 10*(1 - T) - 18*(1 - T)^2 + 14*(1 - T)^3 - 4*(1 - T)^4 + 
       8*T - 36*(1 - T)*T + 46*(1 - T)^2*T - 19*(1 - T)^3*T + (1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 10*T^2 + 14*(1 - T)*T^2 + 
       7*(1 - T)^2*T^2 - (1 - T)^3*T^2 - 3*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 
       4*T^3 - 12*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 4*(1 - T)^3*T^3))/
     ((1 - T)^2*T^3) - (((8*I)/3)*LbL*Nf*(2*(1 - T) - 18*(1 - T)^2 + 
       51*(1 - T)^3 - 45*(1 - T)^4 + 21*(1 - T)^5 - 15*(1 - T)^6 + 
       4*(1 - T)^7 + 8*T - 84*(1 - T)*T + 180*(1 - T)^2*T - 156*(1 - T)^3*T + 
       24*(1 - T)^4*T - 12*(1 - T)^5*T + 4*(1 - T)^6*T - 24*T^2 + 
       90*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 78*(1 - T)^3*T^2 - 
       18*(1 - T)^4*T^2 + 24*T^3 - 80*(1 - T)*T^3 + 96*(1 - T)^2*T^3 - 
       48*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 8*T^4 + 24*(1 - T)*T^4 - 
       24*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4))/((1 - T)^2*T^2))*
   G[{0, T^(-1)}, 1] + (4*Pi^2*T*(4*(1 - T) + 9*T)*G[{(1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + ((-8*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 
       44*(1 - T)*T + 28*(1 - T)^2*T))/(9*(1 - T)^2*T) - 
    (2*(-2*(1 - T)^2 + 45*(1 - T)^3 - 106*(1 - T)^4 + 73*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 47*(1 - T)^2*T - 84*(1 - T)^3*T + 
       22*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       31*(1 - T)*T^2 - 54*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 5*T^3 - 4*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 25*(1 - T)^2*T + 
       15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 12*T^2 - 
       26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)^2))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 3*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (1 - T)^2 - ((4*I)*((1 - T)^3 - 3*(1 - T)^4 + 2*(1 - T)^5 + 
       3*(1 - T)^2*T - 13*(1 - T)^3*T - 4*(1 - T)^4*T + 14*(1 - T)^5*T + 
       (1 - T)^6*T - (1 - T)^7*T + 3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 - 
       3*(1 - T)^3*T^2 + 25*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 
       4*(1 - T)^6*T^2 + T^3 - 15*(1 - T)*T^3 - 16*(1 - T)^2*T^3 + 
       40*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 - 4*T^4 - 
       7*(1 - T)*T^4 + 17*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 
       4*(1 - T)^4*T^4 - 2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 
       2*T^6 + 2*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1), 1}, 1] - 
  (8*Pi^2*T^2*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (40*Pi^2*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(1 - T)^2) + ((4*I)*Pi*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + ((8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/
     (3*(1 - T)*T) + (2*(-8*(1 - T) + 8*(1 - T)^2 - 20*T + 25*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*((((-8*I)/3)*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(1 - T)^2 + 
    ((4*I)*(1 - 4*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 4*T + 8*(1 - T)*T - 
       10*(1 - T)^2*T + 9*(1 - T)^3*T - 4*(1 - T)^4*T + (1 - T)^5*T - T^2 - 
       2*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + (1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-16*I)/3)*Nf*T)/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(1 - T)^2 - 
    ((4*I)*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((8*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 44*(1 - T)*T + 
       28*(1 - T)^2*T))/(9*(1 - T)^2*T) + 
    (2*(-2*(1 - T)^2 + 45*(1 - T)^3 - 106*(1 - T)^4 + 73*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 47*(1 - T)^2*T - 84*(1 - T)^3*T + 
       22*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       31*(1 - T)*T^2 - 54*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 5*T^3 - 4*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 25*(1 - T)^2*T + 
       15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 12*T^2 - 
       26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 15*(1 - T)*T + 
     4*(1 - T)^2*T)*G[{(1 - T)^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  Pi^2*((-8*LbL*Nf*T*(1 + 3*T))/(3*(1 - T)^2) - (4*T*(5*(1 - T) + 14*T))/
     (3*(1 - T)^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (1 - T)^2)*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(1 - T)^2 - 
    ((4*I)*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/
     (3*(1 - T)) - (4*((1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 4*(1 - T)^5 + 
       2*(1 - T)*T + 9*(1 - T)^2*T - 24*(1 - T)^3*T + 10*(1 - T)^4*T + 
       6*(1 - T)^5*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 14*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3))/((1 - T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)*T^2) - 
    (4*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{T^(-1), 1}, 1] + 
  Pi*(((-4*I)*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 20*(1 - T)^4*T + 
       30*(1 - T)^5*T - 56*(1 - T)^6*T + 20*(1 - T)^7*T + 3*(1 - T)^8*T - 
       (1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 + 
       44*(1 - T)^4*T^2 - 102*(1 - T)^5*T^2 + 32*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       27*(1 - T)^2*T^3 + 51*(1 - T)^3*T^3 - 115*(1 - T)^4*T^3 + 
       27*(1 - T)^5*T^3 + 20*(1 - T)^6*T^3 - 6*(1 - T)^7*T^3 - 4*T^4 + 
       17*(1 - T)*T^4 - 3*(1 - T)^2*T^4 - 26*(1 - T)^3*T^4 - 
       10*(1 - T)^4*T^4 + 18*(1 - T)^5*T^4 - 4*(1 - T)^6*T^4 + 5*T^5 - 
       13*(1 - T)*T^5 + 15*(1 - T)^2*T^5 - 19*(1 - T)^3*T^5 + 
       9*(1 - T)^4*T^5 - (1 - T)^5*T^5 - 2*T^6 + 6*(1 - T)*T^6 - 
       6*(1 - T)^2*T^6 + 2*(1 - T)^3*T^6))/((1 - T)^2*T^3) - 
    (((8*I)/3)*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 
       44*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       48*(1 - T)^2*T - 186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 
       177*(1 - T)^2*T^2 + 324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/((1 - T)^2*T^2))*
   G[{T^(-1), 1}, 1] + ((4*I)*Pi*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 
     10*T - 15*(1 - T)*T + 4*(1 - T)^2*T)*G[{T^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + Pi^2*((-8*LbL*Nf*T*(1 + 3*T))/(3*(1 - T)^2) - 
    (4*T*(5*(1 - T) + 14*T))/(3*(1 - T)^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (1 - T)^2)*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(1 - T)^2 - 
    ((4*I)*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/
     (3*(1 - T)) - (4*((1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 4*(1 - T)^5 + 
       2*(1 - T)*T + 9*(1 - T)^2*T - 24*(1 - T)^3*T + 10*(1 - T)^4*T + 
       6*(1 - T)^5*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 14*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3))/((1 - T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*(((-4*I)*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (1 - T)^2)*G[{T^(-1), T^(-1)}, 1] + 
  Pi*(((4*I)*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/
     (1 - T)^2 + (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 
       4*T^2))/(1 - T)^2)*G[{T^(-1), T^(-1)}, 1] + 
  2*((8*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)*T^2) + 
    (4*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{T^(-1), T^(-1)}, 1] + 
  ((8*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 29*(1 - T)^4*T - 10*(1 - T)^5*T + 
       45*(1 - T)^6*T - 23*(1 - T)^7*T + (1 - T)^9*T - 3*(1 - T)*T^2 + 
       27*(1 - T)^2*T^2 - 62*(1 - T)^3*T^2 - 8*(1 - T)^4*T^2 + 
       116*(1 - T)^5*T^2 - 71*(1 - T)^6*T^2 + 3*(1 - T)^7*T^2 + 
       4*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 48*(1 - T)^2*T^3 - 
       54*(1 - T)^3*T^3 + 214*(1 - T)^4*T^3 - 123*(1 - T)^5*T^3 + 
       7*(1 - T)^6*T^3 + 6*(1 - T)^7*T^3 + 4*T^4 - 23*(1 - T)*T^4 - 
       31*(1 - T)^2*T^4 + 138*(1 - T)^3*T^4 - 77*(1 - T)^4*T^4 + 
       3*(1 - T)^5*T^4 + 4*(1 - T)^6*T^4 - 5*T^5 - 2*(1 - T)*T^5 + 
       23*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 - 3*(1 - T)^4*T^5 + (1 - T)^5*T^5 + 
       2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/
     ((1 - T)^2*T^3) - (8*LbL*Nf*(-4*(1 - T)^3 - 6*(1 - T)^4 + 57*(1 - T)^5 - 
       67*(1 - T)^6 + 42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 
       12*(1 - T)^2*T - 156*(1 - T)^3*T + 390*(1 - T)^4*T - 360*(1 - T)^5*T + 
       120*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 18*(1 - T)*T^2 - 
       264*(1 - T)^2*T^2 + 645*(1 - T)^3*T^2 - 627*(1 - T)^4*T^2 + 
       192*(1 - T)^5*T^2 - 96*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 8*T^3 - 
       156*(1 - T)*T^3 + 444*(1 - T)^2*T^3 - 546*(1 - T)^3*T^3 + 
       288*(1 - T)^4*T^3 - 108*(1 - T)^5*T^3 + 16*(1 - T)^6*T^3 - 24*T^4 + 
       138*(1 - T)*T^4 - 294*(1 - T)^2*T^4 + 294*(1 - T)^3*T^4 - 
       138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 24*T^5 - 96*(1 - T)*T^5 + 
       144*(1 - T)^2*T^5 - 96*(1 - T)^3*T^5 + 24*(1 - T)^4*T^5 - 8*T^6 + 
       24*(1 - T)*T^6 - 24*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{0, 0, 1}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((-16*Nf*T)/(3*(1 - T)^2) + (8*(1 - 3*(1 - T) + 2*(1 - T)^2 - 4*T + 
       2*(1 - T)*T + (1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 9*(1 - T)*T^2 - 
       2*T^3 + 2*(1 - T)*T^3))/((1 - T)^2*T) - 
    (16*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 6*(1 - T)*T + 
       4*(1 - T)^3*T + 12*T^2 - 9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/(3*(1 - T)^2))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((-8*(-1 + 5*(1 - T) - 9*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 4*T - 
       18*(1 - T)*T + 16*(1 - T)^2*T + 3*(1 - T)^3*T - 5*(1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 5*T^2 - 5*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + (1 - T)^4*T^2 + (1 - T)^5*T^2 + 2*T^3 - 
       6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3))/((1 - T)^2*T^3) + 
    (16*LbL*Nf*(1 - 15*(1 - T)^2 + 48*(1 - T)^3 - 44*(1 - T)^4 + 
       21*(1 - T)^5 - 15*(1 - T)^6 + 4*(1 - T)^7 + 3*T - 66*(1 - T)*T + 
       150*(1 - T)^2*T - 134*(1 - T)^3*T + 18*(1 - T)^4*T - 12*(1 - T)^5*T + 
       4*(1 - T)^6*T - 12*T^2 + 45*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 12*T^3 - 40*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 4*T^4 + 
       12*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4))/
     (3*(1 - T)^2*T^2))*G[{0, 0, T^(-1)}, 1] - ((16*I)*Pi*T*G[{0, 1, 1}, 1])/
   (1 - T)^2 + 
  ((8*(28*(1 - T)^4 - 58*(1 - T)^5 + 32*(1 - T)^6 - 2*(1 - T)^8 + 
       34*(1 - T)^3*T - 86*(1 - T)^4*T + 61*(1 - T)^5*T - 2*(1 - T)^6*T - 
       8*(1 - T)^7*T + 42*(1 - T)^2*T^2 - 124*(1 - T)^3*T^2 + 
       95*(1 - T)^4*T^2 - 4*(1 - T)^5*T^2 - 12*(1 - T)^6*T^2 + 
       10*(1 - T)*T^3 - 52*(1 - T)^2*T^3 + 47*(1 - T)^3*T^3 - 
       8*(1 - T)^5*T^3 - 2*T^4 - 2*(1 - T)*T^4 + (1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 2*(1 - T)^4*T^4 + 2*T^5 - 4*(1 - T)*T^5 + 
       2*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (16*LbL*Nf*T*(5*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2))*G[{0, 1, 1}, 1] + ((8*I)*Pi*T*G[{0, 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + 
  ((-4*(-(1 - T)^3 + 2*(1 - T)^4 - 3*(1 - T)^2*T + 10*(1 - T)^3*T + 
       10*(1 - T)^4*T + 4*(1 - T)^5*T - 3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2 + 18*(1 - T)^4*T^2 - T^3 + 14*(1 - T)*T^3 - 
       3*(1 - T)^2*T^3 + 32*(1 - T)^3*T^3 + 4*T^4 - 11*(1 - T)*T^4 + 
       28*(1 - T)^2*T^4 - 5*T^5 + 12*(1 - T)*T^5 + 2*T^6))/(1 - T)^2 - 
    (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((16*I)*Pi*T*G[{0, 1, T^(-1)}, 1])/(1 - T)^2 + 
  ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 29*(1 - T)^4*T - 7*(1 - T)^5*T + 
       40*(1 - T)^6*T - 20*(1 - T)^7*T - 2*(1 - T)^8*T + 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 62*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 + 88*(1 - T)^5*T^2 - 54*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       48*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 160*(1 - T)^4*T^3 - 
       90*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 4*T^4 - 
       23*(1 - T)*T^4 - 13*(1 - T)^2*T^4 + 94*(1 - T)^3*T^4 - 
       50*(1 - T)^4*T^4 - 8*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 5*T^5 + 
       3*(1 - T)*T^5 + 10*(1 - T)^2*T^5 - 6*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 
       2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/
     ((1 - T)^2*T^3) + (8*LbL*Nf*(-2*(1 - T)^3 + 18*(1 - T)^5 - 
       26*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       6*(1 - T)^2*T - 60*(1 - T)^3*T + 144*(1 - T)^4*T - 138*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 9*(1 - T)*T^2 - 
       105*(1 - T)^2*T^2 + 252*(1 - T)^3*T^2 - 252*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{0, 1, T^(-1)}, 1] + 
  ((8*I)*Pi*T*(5*(1 - T) + 11*T)*G[{0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  ((-4*(-(1 - T)^3 + 2*(1 - T)^4 - 3*(1 - T)^2*T + 10*(1 - T)^3*T + 
       10*(1 - T)^4*T + 4*(1 - T)^5*T - 3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2 + 18*(1 - T)^4*T^2 - T^3 + 14*(1 - T)*T^3 - 
       3*(1 - T)^2*T^3 + 32*(1 - T)^3*T^3 + 4*T^4 - 11*(1 - T)*T^4 + 
       28*(1 - T)^2*T^4 - 5*T^5 + 12*(1 - T)*T^5 + 2*T^6))/(1 - T)^2 - 
    (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((-16*Nf*T)/(3*(1 - T)^2) - (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 
       4*(1 - T)^6 + 12*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 48*(1 - T)^2*T^2 - 21*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 60*(1 - T)*T^3 - 60*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 24*T^4 - 66*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 
       24*T^5 + 24*(1 - T)*T^5 + 8*T^6))/(3*(1 - T)^2) - 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 16*(1 - T)^3*T - 7*(1 - T)^4*T - 24*(1 - T)^5*T + 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 10*(1 - T)^3*T^2 - 
       54*(1 - T)^4*T^2 + 42*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - T^3 + 
       16*(1 - T)*T^3 + 13*(1 - T)^2*T^3 - 96*(1 - T)^3*T^3 + 
       61*(1 - T)^4*T^3 + 10*(1 - T)^5*T^3 + 4*T^4 + 11*(1 - T)*T^4 - 
       48*(1 - T)^2*T^4 + 18*(1 - T)^3*T^4 + 18*(1 - T)^4*T^4 + 2*T^5 - 
       15*(1 - T)^2*T^5 + 14*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/((1 - T)^2*T^2))*G[{0, (1 - T)^(-1), 1}, 1] - 
  ((40*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((16*Nf*T)/(3*(1 - T)^2) + 
    (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(3*(1 - T)^2) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((16*Nf*T)/(3*(1 - T)^2) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T + 
       4*(1 - T)^2*T - 4*(1 - T)^3*T + 2*(1 - T)^4*T + 3*T^2 - 
       6*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3))/((1 - T)^2*T^2) + 
    (8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 6*(1 - T)*T + 
       4*(1 - T)^3*T + 12*T^2 - 9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/(3*(1 - T)^2))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + ((16*I)*Pi*T*G[{0, T^(-1), 1}, 1])/
   (1 - T)^2 + ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 - 3*(1 - T)^2*T + 19*(1 - T)^3*T - 29*(1 - T)^4*T - 
       7*(1 - T)^5*T + 40*(1 - T)^6*T - 20*(1 - T)^7*T - 2*(1 - T)^8*T + 
       2*(1 - T)^9*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 62*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 + 88*(1 - T)^5*T^2 - 54*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       48*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 160*(1 - T)^4*T^3 - 
       90*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 4*T^4 - 
       23*(1 - T)*T^4 - 13*(1 - T)^2*T^4 + 94*(1 - T)^3*T^4 - 
       50*(1 - T)^4*T^4 - 8*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 5*T^5 + 
       3*(1 - T)*T^5 + 10*(1 - T)^2*T^5 - 6*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 
       2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/
     ((1 - T)^2*T^3) + (8*LbL*Nf*(-2*(1 - T)^3 + 18*(1 - T)^5 - 
       26*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       6*(1 - T)^2*T - 60*(1 - T)^3*T + 144*(1 - T)^4*T - 138*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 9*(1 - T)*T^2 - 
       105*(1 - T)^2*T^2 + 252*(1 - T)^3*T^2 - 252*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 20*(1 - T)^4*T - 44*(1 - T)^5*T + 
       81*(1 - T)^6*T - 31*(1 - T)^7*T - 4*(1 - T)^8*T + 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 38*(1 - T)^3*T^2 - 
       110*(1 - T)^4*T^2 + 238*(1 - T)^5*T^2 - 100*(1 - T)^6*T^2 - 
       10*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       27*(1 - T)^2*T^3 - 165*(1 - T)^3*T^3 + 373*(1 - T)^4*T^3 - 
       165*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 4*T^4 - 
       17*(1 - T)*T^4 - 83*(1 - T)^2*T^4 + 234*(1 - T)^3*T^4 - 
       106*(1 - T)^4*T^4 - 4*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 5*T^5 - 
       11*(1 - T)*T^5 + 46*(1 - T)^2*T^5 - 16*(1 - T)^3*T^5 - 
       4*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 2*T^6 - 6*(1 - T)*T^6 + 
       6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (8*LbL*Nf*(16*(1 - T)^3 - 66*(1 - T)^4 + 117*(1 - T)^5 - 87*(1 - T)^6 + 
       42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 48*(1 - T)^2*T - 
       258*(1 - T)^3*T + 480*(1 - T)^4*T - 378*(1 - T)^5*T + 
       114*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 33*(1 - T)*T^2 - 
       285*(1 - T)^2*T^2 + 609*(1 - T)^3*T^2 - 543*(1 - T)^4*T^2 + 
       141*(1 - T)^5*T^2 - 87*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 4*T^3 - 
       114*(1 - T)*T^3 + 312*(1 - T)^2*T^3 - 358*(1 - T)^3*T^3 + 
       156*(1 - T)^4*T^3 - 66*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{0, T^(-1), 1}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] - ((16*I)*Pi*T*G[{0, T^(-1), T^(-1)}, 1])/
   (1 - T)^2 + ((-4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/
     (1 - T)^2 - (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  2*((4*(-1 + 5*(1 - T) - 9*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 4*T - 
       18*(1 - T)*T + 16*(1 - T)^2*T + 3*(1 - T)^3*T - 5*(1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 5*T^2 - 5*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + (1 - T)^4*T^2 + (1 - T)^5*T^2 + 2*T^3 - 
       6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3))/((1 - T)^2*T^3) - 
    (8*LbL*Nf*(1 - 15*(1 - T)^2 + 48*(1 - T)^3 - 44*(1 - T)^4 + 
       21*(1 - T)^5 - 15*(1 - T)^6 + 4*(1 - T)^7 + 3*T - 66*(1 - T)*T + 
       150*(1 - T)^2*T - 134*(1 - T)^3*T + 18*(1 - T)^4*T - 12*(1 - T)^5*T + 
       4*(1 - T)^6*T - 12*T^2 + 45*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 12*T^3 - 40*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 4*T^4 + 
       12*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4))/
     (3*(1 - T)^2*T^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + ((16*I)*T*(2*(1 - T) + 5*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-16*Nf*T)/(3*(1 - T)^2) - (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 
       3*T + 4*(1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)^2) - 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-4*(-(1 - T)^3 + 2*(1 - T)^4 - 3*(1 - T)^2*T + 10*(1 - T)^3*T + 
       10*(1 - T)^4*T + 4*(1 - T)^5*T - 3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2 + 18*(1 - T)^4*T^2 - T^3 + 14*(1 - T)*T^3 - 
       3*(1 - T)^2*T^3 + 32*(1 - T)^3*T^3 + 4*T^4 - 11*(1 - T)*T^4 + 
       28*(1 - T)^2*T^4 - 5*T^5 + 12*(1 - T)*T^5 + 2*T^6))/(1 - T)^2 - 
    (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2))*G[{(1 - T)^(-1), 0, 1}, 1] - 
  ((16*I)*Pi*T*(1 + 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  ((16*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((16*Nf*T)/(3*(1 - T)^2) + 
    (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(3*(1 - T)^2) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((16*Nf*T)/(3*(1 - T)^2) + (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       4*T - 6*(1 - T)*T + 4*(1 - T)^2*T - 4*(1 - T)^3*T + 2*(1 - T)^4*T + 
       3*T^2 - 6*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3))/((1 - T)^2*T^2) + 
    (8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 6*(1 - T)*T + 
       4*(1 - T)^3*T + 12*T^2 - 9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/(3*(1 - T)^2))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  Pi*(((-48*I)*T*(1 + T))/(1 - T)^2 + ((32*I)*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + ((16*I)*Pi*T*G[{(1 - T)^(-1), 1, 1}, 1])/
   (1 - T)^2 + ((-8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 12*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 48*(1 - T)^2*T^2 - 21*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 60*(1 - T)*T^3 - 60*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 24*T^4 - 66*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 
       24*T^5 + 24*(1 - T)*T^5 + 8*T^6))/(3*(1 - T)^2) + 
    (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 3*(1 - T)^2*T + 
       13*(1 - T)^3*T - 36*(1 - T)^4*T + 30*(1 - T)^5*T - 2*(1 - T)^6*T - 
       2*(1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 53*(1 - T)^3*T^2 + 
       57*(1 - T)^4*T^2 - 6*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - T^3 + 
       15*(1 - T)*T^3 - 65*(1 - T)^2*T^3 + 89*(1 - T)^3*T^3 - 
       2*(1 - T)^4*T^3 - 12*(1 - T)^5*T^3 + 4*T^4 - 21*(1 - T)*T^4 + 
       39*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + T^5 - 
       3*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 4*T^6 + 
       4*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((8*I)*Pi*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((16*Nf*T)/(3*(1 - T)^2) + 
    (4*T*(14*(1 - T)^4 + 20*(1 - T)^3*T + 4*(1 - T)^4*T + 27*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 8*(1 - T)*T^3 + 18*(1 - T)^2*T^3 - T^4 + 
       10*(1 - T)*T^4 + 2*T^5))/(1 - T)^2 + 
    (8*LbL*Nf*T^2*(6*(1 - T)^3 + 3*(1 - T)*T + 24*(1 - T)^2*T - 
       9*(1 - T)^3*T + 30*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       12*T^3 - 33*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 12*T^4 + 12*(1 - T)*T^4 + 
       4*T^5))/(3*(1 - T)^2))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T)^2 + 
  Pi*(((24*I)*T*(1 + T))/(1 - T)^2 - ((16*I)*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] - 
  ((16*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + ((16*Nf*T)/(3*(1 - T)^2) + 
    (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(3*(1 - T)^2) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((16*Nf*T)/(3*(1 - T)^2) + (4*T*(14*(1 - T)^4 + 20*(1 - T)^3*T + 
       4*(1 - T)^4*T + 27*(1 - T)^2*T^2 + 14*(1 - T)^3*T^2 + 8*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 - T^4 + 10*(1 - T)*T^4 + 2*T^5))/(1 - T)^2 + 
    (8*LbL*Nf*T^2*(6*(1 - T)^3 + 3*(1 - T)*T + 24*(1 - T)^2*T - 
       9*(1 - T)^3*T + 30*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       12*T^3 - 33*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 12*T^4 + 12*(1 - T)*T^4 + 
       4*T^5))/(3*(1 - T)^2))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] - 
  ((48*I)*Pi*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  ((24*I)*Pi*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((24*I)*Pi*T*(2*(1 - T) + 5*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  3*((-16*Nf*T)/(3*(1 - T)^2) - (8*(3*(1 - T) - 4*(1 - T)^2 + (1 - T)^3 + 
       6*T - 9*(1 - T)*T + 2*(1 - T)^2*T))/((1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((-16*Nf*T)/(3*(1 - T)^2) - (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 
       3*T + 4*(1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)^2) - 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T)^2 + (4*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 
     1])/((1 - T)*T) + 
  2*((-8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(3*(1 - T)^2) - 
    (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 2*(1 - T)^2*T - 
       (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2))/((1 - T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 
    1] - ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T)^2 + ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (4*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/((1 - T)*T) + 
  2*((-8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(3*(1 - T)^2) - 
    (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 2*(1 - T)^2*T - 
       (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2))/((1 - T)^2*T))*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 
    1] + 2*((-4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), 0, 1}, 1] + 
  ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 29*(1 - T)^4*T - 7*(1 - T)^5*T + 
       40*(1 - T)^6*T - 20*(1 - T)^7*T - 2*(1 - T)^8*T + 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 62*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 + 88*(1 - T)^5*T^2 - 54*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       48*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 160*(1 - T)^4*T^3 - 
       90*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 4*T^4 - 
       23*(1 - T)*T^4 - 13*(1 - T)^2*T^4 + 94*(1 - T)^3*T^4 - 
       50*(1 - T)^4*T^4 - 8*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 5*T^5 + 
       3*(1 - T)*T^5 + 10*(1 - T)^2*T^5 - 6*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 
       2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/
     ((1 - T)^2*T^3) + (8*LbL*Nf*(-2*(1 - T)^3 + 18*(1 - T)^5 - 
       26*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       6*(1 - T)^2*T - 60*(1 - T)^3*T + 144*(1 - T)^4*T - 138*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 9*(1 - T)*T^2 - 
       105*(1 - T)^2*T^2 + 252*(1 - T)^3*T^2 - 252*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{T^(-1), 0, 1}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((4*(-1 + 5*(1 - T) - 9*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 4*T - 
       18*(1 - T)*T + 16*(1 - T)^2*T + 3*(1 - T)^3*T - 5*(1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 5*T^2 - 5*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + (1 - T)^4*T^2 + (1 - T)^5*T^2 + 2*T^3 - 
       6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3))/((1 - T)^2*T^3) - 
    (8*LbL*Nf*(1 - 15*(1 - T)^2 + 48*(1 - T)^3 - 44*(1 - T)^4 + 
       21*(1 - T)^5 - 15*(1 - T)^6 + 4*(1 - T)^7 + 3*T - 66*(1 - T)*T + 
       150*(1 - T)^2*T - 134*(1 - T)^3*T + 18*(1 - T)^4*T - 12*(1 - T)^5*T + 
       4*(1 - T)^6*T - 12*T^2 + 45*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 12*T^3 - 40*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 4*T^4 + 
       12*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4))/
     (3*(1 - T)^2*T^2))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 87*(1 - T)^4*T + 189*(1 - T)^5*T - 
       172*(1 - T)^6*T + 50*(1 - T)^7*T + 6*(1 - T)^8*T - 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 154*(1 - T)^3*T^2 + 
       386*(1 - T)^4*T^2 - 393*(1 - T)^5*T^2 + 117*(1 - T)^6*T^2 + 
       20*(1 - T)^7*T^2 - 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       144*(1 - T)^2*T^3 + 434*(1 - T)^3*T^3 - 503*(1 - T)^4*T^3 + 
       159*(1 - T)^5*T^3 + 26*(1 - T)^6*T^3 - 12*(1 - T)^7*T^3 + 4*T^4 - 
       45*(1 - T)*T^4 + 177*(1 - T)^2*T^4 - 247*(1 - T)^3*T^4 + 
       77*(1 - T)^4*T^4 + 18*(1 - T)^5*T^4 - 8*(1 - T)^6*T^4 - T^5 + 
       17*(1 - T)*T^5 - 33*(1 - T)^2*T^5 + 3*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 - 2*(1 - T)^5*T^5 - 2*T^6 + 6*(1 - T)*T^6 - 
       6*(1 - T)^2*T^6 + 2*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (8*LbL*Nf*(31*(1 - T)^3 - 105*(1 - T)^4 + 141*(1 - T)^5 - 87*(1 - T)^6 + 
       42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 90*(1 - T)^2*T - 
       348*(1 - T)^3*T + 504*(1 - T)^4*T - 336*(1 - T)^5*T + 
       114*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 57*(1 - T)*T^2 - 
       303*(1 - T)^2*T^2 + 540*(1 - T)^3*T^2 - 444*(1 - T)^4*T^2 + 
       141*(1 - T)^5*T^2 - 87*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 4*T^3 - 
       90*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 304*(1 - T)^3*T^3 + 
       156*(1 - T)^4*T^3 - 66*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{T^(-1), 1, 1}, 1] + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*(15*(1 - T)^2 - 51*(1 - T)^3 + 69*(1 - T)^4 - 43*(1 - T)^5 + 
       21*(1 - T)^6 - 15*(1 - T)^7 + 4*(1 - T)^8 + 42*(1 - T)*T - 
       162*(1 - T)^2*T + 234*(1 - T)^3*T - 156*(1 - T)^4*T + 54*(1 - T)^5*T - 
       42*(1 - T)^6*T + 12*(1 - T)^7*T + 24*T^2 - 126*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 168*(1 - T)^3*T^2 + 45*(1 - T)^4*T^2 - 
       39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 - 24*T^3 + 60*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 - 12*(1 - T)^4*T^3 + 
       4*(1 - T)^5*T^3))/(3*(1 - T)*T^2) + 
    (4*(25*(1 - T)^3 - 81*(1 - T)^4 + 84*(1 - T)^5 - 26*(1 - T)^6 - 
       3*(1 - T)^7 + (1 - T)^8 + 48*(1 - T)^2*T - 174*(1 - T)^3*T + 
       201*(1 - T)^4*T - 67*(1 - T)^5*T - 8*(1 - T)^6*T + 4*(1 - T)^7*T + 
       51*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 270*(1 - T)^3*T^2 - 
       102*(1 - T)^4*T^2 - 6*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + 16*T^3 - 
       90*(1 - T)*T^3 + 147*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + 
       4*(1 - T)^5*T^3 - 12*T^4 + 30*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^4*T^4))/((1 - T)*T^2))*
   G[{T^(-1), 1, T^(-1)}, 1] - ((8*I)*Pi*T*(2*(1 - T) + 5*T)*
    G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (4*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/((1 - T)*T) + 
  2*((-8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(3*(1 - T)^2) - 
    (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 2*(1 - T)^2*T - 
       (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2))/((1 - T)^2*T))*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
    1] + 2*((-4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), T^(-1), 1}, 1] + 
  2*((-8*LbL*Nf*(15*(1 - T)^2 - 51*(1 - T)^3 + 69*(1 - T)^4 - 43*(1 - T)^5 + 
       21*(1 - T)^6 - 15*(1 - T)^7 + 4*(1 - T)^8 + 42*(1 - T)*T - 
       162*(1 - T)^2*T + 234*(1 - T)^3*T - 156*(1 - T)^4*T + 54*(1 - T)^5*T - 
       42*(1 - T)^6*T + 12*(1 - T)^7*T + 24*T^2 - 126*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 168*(1 - T)^3*T^2 + 45*(1 - T)^4*T^2 - 
       39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 - 24*T^3 + 60*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 - 12*(1 - T)^4*T^3 + 
       4*(1 - T)^5*T^3))/(3*(1 - T)*T^2) + 
    (4*(25*(1 - T)^3 - 81*(1 - T)^4 + 84*(1 - T)^5 - 26*(1 - T)^6 - 
       3*(1 - T)^7 + (1 - T)^8 + 48*(1 - T)^2*T - 174*(1 - T)^3*T + 
       201*(1 - T)^4*T - 67*(1 - T)^5*T - 8*(1 - T)^6*T + 4*(1 - T)^7*T + 
       51*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 270*(1 - T)^3*T^2 - 
       102*(1 - T)^4*T^2 - 6*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + 16*T^3 - 
       90*(1 - T)*T^3 + 147*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + 
       4*(1 - T)^5*T^3 - 12*T^4 + 30*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^4*T^4))/((1 - T)*T^2))*
   G[{T^(-1), T^(-1), 1}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  3*((4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (32*T*G[{0, 0, 1, 1}, 1])/(1 - T)^2 - (16*T*G[{0, 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (32*T*G[{0, 0, 1, T^(-1)}, 1])/(1 - T)^2 - 
  (48*T*(1 + T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (32*T*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (8*T*(4*(1 - T) + 7*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T)^2 + (8*T*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 
     1])/(1 - T)^2 - (32*T*G[{0, 0, T^(-1), 1}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (32*T*G[{0, 0, T^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  (16*T*G[{0, 1, 0, 1}, 1])/(1 - T)^2 - (8*T*G[{0, 1, 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (16*T*G[{0, 1, 0, T^(-1)}, 1])/(1 - T)^2 + 
  (16*T*G[{0, 1, 1, 1}, 1])/(1 - T)^2 - (16*T*G[{0, 1, 1, T^(-1)}, 1])/
   (1 - T)^2 - (8*T*G[{0, 1, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (16*T*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (32*T*G[{0, 1, T^(-1), 1}, 1])/(1 - T)^2 + 
  (32*T*G[{0, 1, T^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  ((-48*T*(1 + T))/(1 - T)^2 + (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{0, (1 - T)^(-1), 0, 1}, 1] + 
  (32*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((48*T*(1 + T))/(1 - T)^2 - (32*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - (16*T*G[{0, (1 - T)^(-1), 1, 1}, 1])/
   (1 - T)^2 + (8*T*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (24*T*(1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (8*T*(1 + 3*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T)^2 + 
  ((-24*T*(1 + T))/(1 - T)^2 + (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (16*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (48*T*(1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (24*T^2*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T)^2 - (24*T*(2*(1 - T) + 5*T)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (16*T*G[{0, T^(-1), 0, 1}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (16*T*G[{0, T^(-1), 0, T^(-1)}, 1])/(1 - T)^2 - 
  (32*T*G[{0, T^(-1), 1, 1}, 1])/(1 - T)^2 + 
  (32*T*G[{0, T^(-1), 1, T^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (48*T*G[{0, T^(-1), T^(-1), 1}, 1])/(1 - T)^2 - 
  (48*T*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  ((48*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 - (24*T*(4*(1 - T) + 9*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] + 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (8*T*(4*(1 - T) + 13*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 
     1])/(1 - T)^2 + ((96*T*(1 + T))/(1 - T)^2 - (64*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] - 
  (8*T*(1 + 3*T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((-24*T*(1 + T))/(1 - T)^2 + (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + (8*T*(5*(1 - T) + 11*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] - 
  (8*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (24*T*(1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 - (24*T^2*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T)^2 + ((48*T*(1 + T))/(1 - T)^2 - (32*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + (8*T*(5*(1 - T) + 11*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + 2*((-48*T*(1 + T))/(1 - T)^2 + (32*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] + 
  (16*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/(1 - T)^2 - 
  (8*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((-24*T*(1 + T))/(1 - T)^2 + (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] - (16*T*G[{(1 - T)^(-1), 1, 1, 1}, 1])/
   (1 - T)^2 + (16*T*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (16*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (8*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (16*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 
      T^(-1)}, 1])/(1 - T)^2 + ((-24*T*(1 + T))/(1 - T)^2 + 
    (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] - 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + 2*((24*T*(1 + T))/(1 - T)^2 - (16*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] - 
  (16*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T)^2 - 
  (24*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T)^2 - 
  (24*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (32*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/(1 - T)^2 + 
  (16*T*(1 + 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 
      (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/
   (1 - T)^2 + (24*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (96*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (48*T*(4*(1 - T) + 7*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (48*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      T^(-1)}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T)^2 + (48*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + (8*T*(5*(1 - T) + 11*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] - 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((-48*T*(1 + T))/(1 - T)^2 + (32*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] - 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((24*T*(1 + T))/(1 - T)^2 - (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + (48*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (16*T*G[{T^(-1), 0, 1, 1}, 1])/(1 - T)^2 + 
  (16*T*G[{T^(-1), 0, 1, T^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (16*T*G[{T^(-1), 0, T^(-1), 1}, 1])/(1 - T)^2 - 
  (16*T*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + (8*T*(5*(1 - T) + 11*T))/(1 - T)^2)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] - 
  (16*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((-48*T*(1 + T))/(1 - T)^2 + (32*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] - 
  (8*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((24*T*(1 + T))/(1 - T)^2 - (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (24*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + (48*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T)^2 + (4 + (8*Nf)/3)*Log[mm] + 
  Pi*(((-4*I)*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/((1 - T)*T) - 
    (((8*I)/3)*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/
     ((1 - T)*T))*Log[mm] + Pi*(((8*I)*T)/(1 - T)^2 + 
    (((16*I)/3)*Nf*T)/(1 - T)^2)*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  ((-4*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/((1 - T)*T) - 
    (8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  ((-8*T)/(1 - T)^2 - (16*Nf*T)/(3*(1 - T)^2))*G[{0, (1 - T)^(-1)}, 1]*
   Log[mm] + ((-8*T)/(1 - T)^2 - (16*Nf*T)/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), 1}, 1]*Log[mm] + 
  2*((8*T)/(1 - T)^2 + (16*Nf*T)/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[mm] + 
  Pi*(((-2*I)*(-4*(1 - T) - 2*(1 - T)^2 + 6*(1 - T)^3 - 6*T + 6*(1 - T)*T + 
       9*(1 - T)^2*T + 4*T^2 + 5*(1 - T)*T^2))/((1 - T)*T) - 
    ((8*I)*LbL*Nf*(6*(1 - T) - 15*(1 - T)^2 + 9*(1 - T)^3 + 8*T - 
       27*(1 - T)*T + 25*(1 - T)^2*T - 8*T^2 + 14*(1 - T)*T^2))/((1 - T)*T))*
   Log[qq] + ((4*Nf*(32*(1 - T) - 102*(1 - T)^2 + 70*(1 - T)^3 + 38*T - 
       152*(1 - T)*T + 139*(1 - T)^2*T - 38*T^2 + 63*(1 - T)*T^2))/
     (9*(1 - T)*T) + (-32*(1 - T) + 96*(1 - T)^2 - 86*(1 - T)^3 + 
      22*(1 - T)^4 - 34*T + 166*(1 - T)*T - 231*(1 - T)^2*T + 
      112*(1 - T)^3*T - 24*(1 - T)^4*T + 68*T^2 - 181*(1 - T)*T^2 + 
      137*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 - 34*T^3 + 45*(1 - T)*T^3)/
     ((1 - T)*(-1 + T)*T))*Log[qq] + 
  Pi^2*((-20*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(9*(1 - T)^2) + 
    (2*(7*(1 - T)^3 - 28*(1 - T)^4 + 35*(1 - T)^5 - 14*(1 - T)^6 + 
       21*(1 - T)^2*T - 112*(1 - T)^3*T + 115*(1 - T)^4*T + 36*(1 - T)^5*T - 
       55*(1 - T)^6*T - 10*(1 - T)^7*T + 5*(1 - T)^8*T + 21*(1 - T)*T^2 - 
       168*(1 - T)^2*T^2 + 286*(1 - T)^3*T^2 - 76*(1 - T)^4*T^2 - 
       50*(1 - T)^5*T^2 - 40*(1 - T)^6*T^2 + 20*(1 - T)^7*T^2 + 7*T^3 - 
       112*(1 - T)*T^3 + 248*(1 - T)^2*T^3 - 54*(1 - T)^3*T^3 - 
       70*(1 - T)^4*T^3 - 70*(1 - T)^5*T^3 + 30*(1 - T)^6*T^3 - 28*T^4 + 
       133*(1 - T)*T^4 - 96*(1 - T)^2*T^4 + 20*(1 - T)^3*T^4 - 
       70*(1 - T)^4*T^4 + 20*(1 - T)^5*T^4 + 31*T^5 - 58*(1 - T)*T^5 + 
       55*(1 - T)^2*T^5 - 40*(1 - T)^3*T^5 + 5*(1 - T)^4*T^5 - 10*T^6 + 
       20*(1 - T)*T^6 - 10*(1 - T)^2*T^6))/(3*(1 - T)^2*T^2))*Log[qq] + 
  ((-8*Nf*(3*(1 - T) - 8*(1 - T)^2 + 5*(1 - T)^3 + 2*T - 8*(1 - T)*T + 
       7*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2))/(3*(1 - T)*T) + 
    (2*(-35*(1 - T)^2 + 84*(1 - T)^3 - 51*(1 - T)^4 + 2*(1 - T)^5 - 
       27*(1 - T)*T + 100*(1 - T)^2*T - 88*(1 - T)^3*T + 6*(1 - T)^4*T - 
       16*T^2 + 82*(1 - T)*T^2 - 90*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       18*T^3 - 29*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(-3*(1 - T)^2 + 3*(1 - T)^3 + 3*(1 - T)*T - (1 - T)^2*T - 
       4*(1 - T)^3*T - 4*(1 - T)^4*T + 6*(1 - T)*T^2 - 14*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 + 4*T^3 - 14*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 4*T^4 + 
       4*(1 - T)*T^4))/(3*(1 - T)))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(1 - T)^2 + 
    ((4*I)*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 3*(1 - T)^2*T + 
       13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + (1 - T)^6*T - 
       (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 33*(1 - T)^3*T^2 + 
       19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 4*(1 - T)^6*T^2 - T^3 + 
       15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 13*(1 - T)*T^4 + 
       15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 - 
       2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 2*T^6 + 
       2*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(1 - T)^2 - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 13*(1 - T)^4*T + 12*(1 - T)^5*T - 
       11*(1 - T)^6*T - 2*(1 - T)^7*T + (1 - T)^8*T + 3*(1 - T)*T^2 - 
       24*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       10*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 + T^3 - 
       16*(1 - T)*T^3 + 32*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 - 
       14*(1 - T)^4*T^3 - 14*(1 - T)^5*T^3 + 6*(1 - T)^6*T^3 - 4*T^4 + 
       19*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 - 
       14*(1 - T)^4*T^4 + 4*(1 - T)^5*T^4 + 5*T^5 - 10*(1 - T)*T^5 + 
       11*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 + (1 - T)^4*T^5 - 2*T^6 + 
       4*(1 - T)*T^6 - 2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  ((8*Nf*T)/3 - (2*(-35*(1 - T)^2 + 70*(1 - T)^3 - 37*(1 - T)^4 + 
       2*(1 - T)^5 - 29*(1 - T)*T + 76*(1 - T)^2*T - 51*(1 - T)^3*T + 
       6*(1 - T)^4*T - 18*T^2 + 72*(1 - T)*T^2 - 56*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 + 18*T^3 - 18*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(21*(1 - T)^2 - 51*(1 - T)^3 + 30*(1 - T)^4 + 
       39*(1 - T)*T - 122*(1 - T)^2*T + 105*(1 - T)^3*T - 4*(1 - T)^5*T + 
       24*T^2 - 111*(1 - T)*T^2 + 137*(1 - T)^2*T^2 - 10*(1 - T)^3*T^2 - 
       4*(1 - T)^4*T^2 - 28*T^3 + 60*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)*T))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(1 - T)^2 - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 13*(1 - T)^4*T + 12*(1 - T)^5*T - 
       11*(1 - T)^6*T - 2*(1 - T)^7*T + (1 - T)^8*T + 3*(1 - T)*T^2 - 
       24*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       10*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 + T^3 - 
       16*(1 - T)*T^3 + 32*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 - 
       14*(1 - T)^4*T^3 - 14*(1 - T)^5*T^3 + 6*(1 - T)^6*T^3 - 4*T^4 + 
       19*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 - 
       14*(1 - T)^4*T^4 + 4*(1 - T)^5*T^4 + 5*T^5 - 10*(1 - T)*T^5 + 
       11*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 + (1 - T)^4*T^5 - 2*T^6 + 
       4*(1 - T)*T^6 - 2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*G[{T^(-1)}, 1]*
   Log[qq] + Pi*(((-4*I)*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 
       7*(1 - T)^6 + 2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 
       62*(1 - T)^4*T - 108*(1 - T)^5*T + 88*(1 - T)^6*T - 24*(1 - T)^7*T - 
       3*(1 - T)^8*T + (1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 
       106*(1 - T)^3*T^2 - 212*(1 - T)^4*T^2 + 192*(1 - T)^5*T^2 - 
       50*(1 - T)^6*T^2 - 12*(1 - T)^7*T^2 + 4*(1 - T)^8*T^2 + T^3 - 
       17*(1 - T)*T^3 + 93*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       233*(1 - T)^4*T^3 - 57*(1 - T)^5*T^3 - 20*(1 - T)^6*T^3 + 
       6*(1 - T)^7*T^3 - 4*T^4 + 29*(1 - T)*T^4 - 87*(1 - T)^2*T^4 + 
       100*(1 - T)^3*T^4 - 12*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 + 
       4*(1 - T)^6*T^4 + T^5 - 5*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 
       13*(1 - T)^3*T^5 - 9*(1 - T)^4*T^5 + (1 - T)^5*T^5 + 2*T^6 - 
       6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (((8*I)/3)*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 
       44*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       48*(1 - T)^2*T - 186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 
       177*(1 - T)^2*T^2 + 324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/((1 - T)^2*T^2))*
   G[{T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*T*(5*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2) - (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 
       2*(1 - T)^6 + 3*(1 - T)^2*T - 16*(1 - T)^3*T + 53*(1 - T)^4*T - 
       72*(1 - T)^5*T + 34*(1 - T)^6*T - 2*(1 - T)^8*T + 3*(1 - T)*T^2 - 
       24*(1 - T)^2*T^2 + 82*(1 - T)^3*T^2 - 122*(1 - T)^4*T^2 + 
       70*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 - 8*(1 - T)^7*T^2 + T^3 - 
       16*(1 - T)*T^3 + 86*(1 - T)^2*T^3 - 168*(1 - T)^3*T^3 + 
       110*(1 - T)^4*T^3 - 4*(1 - T)^5*T^3 - 12*(1 - T)^6*T^3 - 4*T^4 + 
       29*(1 - T)*T^4 - 78*(1 - T)^2*T^4 + 58*(1 - T)^3*T^4 - 
       8*(1 - T)^5*T^4 + T^5 - 8*(1 - T)*T^5 + 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 - 2*(1 - T)^4*T^5 + 2*T^6 - 4*(1 - T)*T^6 + 
       2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*G[{0, 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2) - (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + 
       (1 - T)^6*T - (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 
       33*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 
       4*(1 - T)^6*T^2 - T^3 + 15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 
       13*(1 - T)*T^4 + 15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 
       4*(1 - T)^4*T^4 - 2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 
       2*T^6 + 2*(1 - T)*T^6))/((1 - T)^2*T))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((4*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 62*(1 - T)^4*T - 
       108*(1 - T)^5*T + 88*(1 - T)^6*T - 24*(1 - T)^7*T - 3*(1 - T)^8*T + 
       (1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 106*(1 - T)^3*T^2 - 
       212*(1 - T)^4*T^2 + 192*(1 - T)^5*T^2 - 50*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       93*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 233*(1 - T)^4*T^3 - 
       57*(1 - T)^5*T^3 - 20*(1 - T)^6*T^3 + 6*(1 - T)^7*T^3 - 4*T^4 + 
       29*(1 - T)*T^4 - 87*(1 - T)^2*T^4 + 100*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 + 4*(1 - T)^6*T^4 + T^5 - 
       5*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 13*(1 - T)^3*T^5 - 9*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 
       2*(1 - T)^3*T^6))/((1 - T)^2*T^3) - 
    (8*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 44*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 48*(1 - T)^2*T - 
       186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)^2*T^2))*
   G[{0, T^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2) - (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + 
       (1 - T)^6*T - (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 
       33*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 
       4*(1 - T)^6*T^2 - T^3 + 15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 
       13*(1 - T)*T^4 + 15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 
       4*(1 - T)^4*T^4 - 2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 
       2*T^6 + 2*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)^2) + 
    (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 3*(1 - T)^2*T + 
       13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + (1 - T)^6*T - 
       (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 33*(1 - T)^3*T^2 + 
       19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 4*(1 - T)^6*T^2 - T^3 + 
       15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 13*(1 - T)*T^4 + 
       15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 - 
       2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 2*T^6 + 
       2*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       16*(1 - T)^3*T + 13*(1 - T)^4*T + 12*(1 - T)^5*T - 11*(1 - T)^6*T - 
       2*(1 - T)^7*T + (1 - T)^8*T + 3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       38*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 10*(1 - T)^5*T^2 - 
       8*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 + T^3 - 16*(1 - T)*T^3 + 
       32*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 - 14*(1 - T)^4*T^3 - 
       14*(1 - T)^5*T^3 + 6*(1 - T)^6*T^3 - 4*T^4 + 19*(1 - T)*T^4 - 
       12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 + 5*T^5 - 10*(1 - T)*T^5 + 11*(1 - T)^2*T^5 - 
       8*(1 - T)^3*T^5 + (1 - T)^4*T^5 - 2*T^6 + 4*(1 - T)*T^6 - 
       2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1]*
   Log[qq] + ((4*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 62*(1 - T)^4*T - 
       108*(1 - T)^5*T + 88*(1 - T)^6*T - 24*(1 - T)^7*T - 3*(1 - T)^8*T + 
       (1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 106*(1 - T)^3*T^2 - 
       212*(1 - T)^4*T^2 + 192*(1 - T)^5*T^2 - 50*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       93*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 233*(1 - T)^4*T^3 - 
       57*(1 - T)^5*T^3 - 20*(1 - T)^6*T^3 + 6*(1 - T)^7*T^3 - 4*T^4 + 
       29*(1 - T)*T^4 - 87*(1 - T)^2*T^4 + 100*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 + 4*(1 - T)^6*T^4 + T^5 - 
       5*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 13*(1 - T)^3*T^5 - 9*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 
       2*(1 - T)^3*T^6))/((1 - T)^2*T^3) - 
    (8*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 44*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 48*(1 - T)^2*T - 
       186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)^2*T^2))*
   G[{T^(-1), 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2) - (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 
       2*(1 - T)^6 + 3*(1 - T)^2*T - 16*(1 - T)^3*T + 13*(1 - T)^4*T + 
       12*(1 - T)^5*T - 11*(1 - T)^6*T - 2*(1 - T)^7*T + (1 - T)^8*T + 
       3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       4*(1 - T)^4*T^2 - 10*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 + T^3 - 16*(1 - T)*T^3 + 32*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 - 14*(1 - T)^4*T^3 - 14*(1 - T)^5*T^3 + 
       6*(1 - T)^6*T^3 - 4*T^4 + 19*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 4*(1 - T)^5*T^4 + 5*T^5 - 
       10*(1 - T)*T^5 + 11*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 + (1 - T)^4*T^5 - 
       2*T^6 + 4*(1 - T)*T^6 - 2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  2*((-4*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 2*(1 - T)^7 + 
       3*(1 - T)^2*T - 19*(1 - T)^3*T + 62*(1 - T)^4*T - 108*(1 - T)^5*T + 
       88*(1 - T)^6*T - 24*(1 - T)^7*T - 3*(1 - T)^8*T + (1 - T)^9*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 106*(1 - T)^3*T^2 - 
       212*(1 - T)^4*T^2 + 192*(1 - T)^5*T^2 - 50*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       93*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 233*(1 - T)^4*T^3 - 
       57*(1 - T)^5*T^3 - 20*(1 - T)^6*T^3 + 6*(1 - T)^7*T^3 - 4*T^4 + 
       29*(1 - T)*T^4 - 87*(1 - T)^2*T^4 + 100*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 + 4*(1 - T)^6*T^4 + T^5 - 
       5*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 13*(1 - T)^3*T^5 - 9*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 
       2*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (8*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 44*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 48*(1 - T)^2*T - 
       186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)^2*T^2))*
   G[{T^(-1), T^(-1)}, 1]*Log[qq] + 
  ((4*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T))/((1 - T)*T) + 
    (8*Nf*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(3*(1 - T)*T))*
   Log[mm]*Log[qq] + 
  ((24*LbL*Nf*(2*(1 - T) - 7*(1 - T)^2 + 5*(1 - T)^3 + 8*T - 20*(1 - T)*T + 
       18*(1 - T)^2*T))/((1 - T)*T^2) - 
    (4*(16*(1 - T) - 22*(1 - T)^2 + 4*(1 - T)^3 + 2*(1 - T)^5 + 4*T - 
       13*(1 - T)*T - 7*(1 - T)^2*T + 2*(1 - T)^3*T + 2*(1 - T)^4*T))/
     ((1 - T)*T^2))*Zeta[3] + ((-8*T*(5*(1 - T) + 2*T))/(1 - T)^2 + 
    (48*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*G[{(1 - T)^(-1)}, 1]*Zeta[3], 
 -5 - (76*Nf)/9 + Pi*((((4*I)/9)*Nf*(38*(1 - T) + 13*T))/(-1 + T) - 
    ((8*I)/3)*LbL*Nf*(-18 - 3*(1 - T) + 2*(1 - T)^2 - 9*T + 2*(1 - T)*T) + 
    (I*(28 - 18*(1 - T) - 10*(1 - T)^2 - 9*T + 5*(1 - T)*T - 20*T^2 + 
       24*(1 - T)*T^2))/((-1 + T)*T)) + 
  Pi^3*((((4*I)/3)*LbL*Nf*(6 + 2*(1 - T) - 11*T - 5*(1 - T)*T + 8*T^2))/
     (-1 + T)^2 + (((2*I)/3)*(14 + 4*(1 - T) - 25*T - 11*(1 - T)*T + 12*T^2 + 
       4*(1 - T)*T^2 + (1 - T)*T^3 + T^4))/(-1 + T)^2) + 
  Pi^2*((-8*Nf*(2*(1 - T) + T))/(9*(-1 + T)) - 
    (4*LbL*Nf*(-9*(1 - T)^2 + 25*(1 - T)^3 - 20*(1 - T)^4 - 15*T - 
       15*(1 - T)*T + 50*(1 - T)^2*T - 55*(1 - T)^3*T + 20*(1 - T)^4*T + 
       24*T^2 + 40*(1 - T)*T^2 - 80*(1 - T)^2*T^2 + 30*(1 - T)^3*T^2 - 
       45*(1 - T)*T^3 + 30*(1 - T)^2*T^3 + 20*(1 - T)*T^4))/(9*(-1 + T)) - 
    (2*(-7*(1 - T)^2 + 12*(1 - T)^3 - 55*(1 - T)^4 - 14*(1 - T)*T - 
       59*(1 - T)^2*T - 76*(1 - T)^3*T + 61*(1 - T)^4*T - 7*T^2 + 
       56*(1 - T)*T^2 + 13*(1 - T)^2*T^2 + 43*(1 - T)^3*T^2 + 7*T^3 - 
       26*(1 - T)*T^3 + 23*(1 - T)^2*T^3 + 30*(1 - T)^3*T^3 - 
       19*(1 - T)*T^4 + 30*(1 - T)^2*T^4))/(3*(1 - T)*(-1 + T))) + 
  Pi^2*((-20*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/9 + 
    (2*(7 - 7*(1 - T) - 24*(1 - T)^2 + 20*(1 - T)^3 - 7*T - 7*(1 - T)*T + 
       30*(1 - T)^2*T))/(3*(1 - T)^2))*G[{(1 - T)^(-1)}, 1] + 
  ((8*Nf)/3 - (8*LbL*Nf*T*(-18 - 3*(1 - T) + 2*(1 - T)^2 - 9*T + 
       2*(1 - T)*T))/3 + (4*(1 - (1 - T)^2 - 12*T + 12*(1 - T)*T - 5*T^2 + 
       6*(1 - T)*T^2))/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((4*LbL*Nf*(6 + 2*(1 - T) - 11*T - 5*(1 - T)*T + 8*T^2))/
     (3*(-1 + T)^2) + (2*(20 + 8*(1 - T) - 36*T - 17*(1 - T)*T + 17*T^2 + 
       6*(1 - T)*T^2 + (1 - T)*T^3 + T^4))/(3*(-1 + T)^2))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((4*I)*(-(1 - T)^2 + 5*(1 - T)^3 - 10*(1 - T)^4 - 2*(1 - T)*T - 
       7*(1 - T)^2*T - 16*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       13*(1 - T)*T^2 - 2*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 
       4*(1 - T)^4 + 15*T - 18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 
       4*(1 - T)^4*T - 21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 - 3*T^3 - 11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 
       4*(1 - T)*T^4))/((1 - T)*(-1 + T)) - 
    ((4*I)*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 11*(1 - T)^5 + 
       2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 33*(1 - T)^4*T + 
       13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 3*(1 - T)*T^3 - 
       15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 2*(1 - T)*T^4 - 
       3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/((1 - T)^2*(-1 + T)))*
   G[{(1 - T)^(-1)}, 1] + (10*Pi^2*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*
    G[{T^(-1)}, 1])/(3*(-1 + T)) + 
  Pi^3*(((-4*I)*(-3 + 2*T))/T - (((8*I)/3)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1)}, 1] + ((4*Nf*(38*(1 - T) + 13*T))/(9*(-1 + T)) - 
    (8*LbL*Nf*(1 - T)*(-18 - 3*(1 - T) + 2*(1 - T)^2 - 9*T + 2*(1 - T)*T))/
     3 - (-28*(1 - T) - 10*(1 - T)^2 + 20*T - 5*(1 - T)*T - 19*T^2 + 
      24*(1 - T)*T^2)/(-1 + T))*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf)/(9*T) - (4*LbL*Nf*(-33 + 13*(1 - T) + 46*T + 15*T^2 - 
       15*(1 - T)*T^2 - 30*T^3 + 20*(1 - T)*T^3 + 20*T^4))/(9*T) + 
    (2*(-7 + 14*(1 - T) + 17*(1 - T)^2 + 2*(1 - T)^3 + 14*T - 14*(1 - T)*T - 
       40*(1 - T)^2*T + 14*(1 - T)^3*T - 7*T^2 + 49*(1 - T)^2*T^2 - 
       12*(1 - T)^3*T^2 - 26*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)^2*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((2*I)*(-2*(1 - T)^2 - 2*(1 - T)^3 - 24*(1 - T)^4 - 4*(1 - T)*T - 
       38*(1 - T)^2*T - 29*(1 - T)^3*T + 24*(1 - T)^4*T - 2*T^2 + 
       14*(1 - T)*T^2 + 14*(1 - T)^2*T^2 + 16*(1 - T)^3*T^2 + 2*T^3 - 
       5*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 - 8*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/
     ((-1 + T)*T) - (((8*I)/3)*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 
       7*(1 - T)^3 - 4*(1 - T)^4 - 15*T - 6*(1 - T)*T + 11*(1 - T)^2*T - 
       13*(1 - T)^3*T + 4*(1 - T)^4*T + 6*T^2 + 7*(1 - T)*T^2 - 
       14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 
       4*(1 - T)*T^4))/T - ((2*I)*(2*(1 - T)^2 - 8*(1 - T)^3 + 5*(1 - T)^4 + 
       4*(1 - T)*T - 6*(1 - T)^2*T + 5*(1 - T)^3*T - 19*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 5*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 67*(1 - T)*T^3 + 5*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 - 12*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 
       12*(1 - T)^3*T^4 - 10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{T^(-1)}, 1] + (8*Pi^2*G[{0, 1}, 1])/(3*T) + 
  ((-8*Nf*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2))/(3*(-1 + T)) - 
    (16*LbL*Nf*(-9 + 12*(1 - T) + 6*(1 - T)^2 + 7*(1 - T)^3 - 4*(1 - T)^4 + 
       21*T - 18*(1 - T)*T + 17*(1 - T)^2*T - 13*(1 - T)^3*T + 
       4*(1 - T)^4*T - 21*T^2 + 13*(1 - T)*T^2 - 20*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 - 11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(-1 + T)) - (2*(-2*(1 - T)^2 - 4*(1 - T)^3 - 32*(1 - T)^4 - 
       80*(1 - T)^2*T - 27*(1 - T)^3*T + 48*(1 - T)^4*T + 2*T^2 + 
       18*(1 - T)*T^2 + 44*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 2*T^3 - 
       9*(1 - T)*T^3 + 16*(1 - T)^2*T^3 + 24*(1 - T)^3*T^3 - 16*(1 - T)*T^4 + 
       24*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{0, 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 10*(1 - T)^3 + 6*(1 - T)^4 - 
       18*(1 - T)^5 + 8*(1 - T)^6 - 12*(1 - T)*T + 54*(1 - T)^2*T - 
       2*(1 - T)^3*T - 60*(1 - T)^4*T + 60*(1 - T)^5*T - 16*(1 - T)^6*T - 
       12*T^2 + 84*(1 - T)*T^2 - 63*(1 - T)^2*T^2 - 77*(1 - T)^3*T^2 + 
       126*(1 - T)^4*T^2 - 66*(1 - T)^5*T^2 + 8*(1 - T)^6*T^2 + 58*T^3 - 
       108*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 
       96*(1 - T)^4*T^3 + 24*(1 - T)^5*T^3 - 71*T^4 + 3*(1 - T)*T^4 + 
       108*(1 - T)^2*T^4 - 80*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 + 16*T^5 + 
       96*(1 - T)*T^5 - 84*(1 - T)^2*T^5 + 16*(1 - T)^3*T^5 + 38*T^6 - 
       78*(1 - T)*T^6 + 24*(1 - T)^2*T^6 - 28*T^7 + 24*(1 - T)*T^7 + 8*T^8))/
     ((-1 + T)^2*T) - ((4*I)*(2*(1 - T)^3 - 4*(1 - T)^4 - 6*(1 - T)^5 + 
       16*(1 - T)^6 - 8*(1 - T)^7 + 6*(1 - T)^2*T - 18*(1 - T)^3*T - 
       30*(1 - T)^4*T + 88*(1 - T)^5*T - 62*(1 - T)^6*T + 16*(1 - T)^7*T + 
       6*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 
       168*(1 - T)^4*T^2 - 207*(1 - T)^5*T^2 + 86*(1 - T)^6*T^2 - 
       8*(1 - T)^7*T^2 + 2*T^3 - 22*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       118*(1 - T)^3*T^3 - 277*(1 - T)^4*T^3 + 205*(1 - T)^5*T^3 - 
       40*(1 - T)^6*T^3 - 6*T^4 + 26*(1 - T)*T^4 + 86*(1 - T)^2*T^4 - 
       225*(1 - T)^3*T^4 + 223*(1 - T)^4*T^4 - 84*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 6*T^5 - 10*(1 - T)*T^5 - 101*(1 - T)^2*T^5 + 
       155*(1 - T)^3*T^5 - 92*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - 2*T^6 + 
       43*(1 - T)^2*T^6 - 52*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       12*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, 1}, 1] - 
  (8*Pi^2*G[{0, (1 - T)^(-1)}, 1])/(3*T) + 
  ((-8*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 4*(1 - T)^4 + 15*T - 
       18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 4*(1 - T)^4*T - 
       21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 3*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(1 - T)*(-1 + T)) + (4*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 
       11*(1 - T)^5 + 2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 
       33*(1 - T)^4*T + 13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 
       3*(1 - T)*T^3 - 15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 
       2*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((4*I)*(2 - 4*(1 - T) - 6*(1 - T)^2 + 16*(1 - T)^3 - 8*(1 - T)^4 - 
       6*T + 8*(1 - T)*T + 36*(1 - T)^2*T - 30*(1 - T)^3*T + 16*(1 - T)^4*T + 
       6*T^2 - 4*(1 - T)*T^2 - 56*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 
       8*(1 - T)^4*T^2 - 2*T^3 + 27*(1 - T)^2*T^3 - 12*(1 - T)^3*T^3 - 
       6*(1 - T)^2*T^4 + (1 - T)^3*T^4 + (1 - T)^2*T^5))/
     ((1 - T)^2*(-1 + T)^2*T) - 
    (((8*I)/3)*LbL*Nf*(-6 + 10*(1 - T) + 6*(1 - T)^2 - 18*(1 - T)^3 + 
       8*(1 - T)^4 + 52*T - 8*(1 - T)*T - 24*(1 - T)^2*T + 44*(1 - T)^3*T - 
       16*(1 - T)^4*T - 77*T^2 - 23*(1 - T)*T^2 + 30*(1 - T)^2*T^2 - 
       34*(1 - T)^3*T^2 + 8*(1 - T)^4*T^2 + 40*T^3 + 10*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 
       14*T^5 + 4*(1 - T)*T^5 + 4*T^6))/((-1 + T)^2*T))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((8*LbL*Nf*(-4 + 3*T))/(3*T) + 
    (4*(-24 - 17*(1 - T) + 7*T))/(3*T))*G[{0, T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12 + 10*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 
       4*(1 - T)^4 + 16*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 6*T^2 - 
       6*(1 - T)*T^2 - 12*T^3 + 8*(1 - T)*T^3 + 8*T^4))/T + 
    ((4*I)*(-2 + 4*(1 - T) + 6*(1 - T)^2 + 4*(1 - T)^4 + 4*T - 4*(1 - T)*T - 
       22*(1 - T)^2*T + 10*(1 - T)^3*T - 4*(1 - T)^4*T - 2*T^2 + 
       27*(1 - T)^2*T^2 - 9*(1 - T)^3*T^2 - 11*(1 - T)^2*T^3 + 
       (1 - T)^3*T^3 + (1 - T)^2*T^4))/((1 - T)^2*(-1 + T)*T))*
   G[{0, T^(-1)}, 1] + ((8*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/
     (9*(-1 + T)*T) + (8*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 7*(1 - T)^3 - 
       4*(1 - T)^4 - 15*T - 6*(1 - T)*T + 11*(1 - T)^2*T - 13*(1 - T)^3*T + 
       4*(1 - T)^4*T + 6*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 - 5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*T) + (2*(2*(1 - T)^2 - 8*(1 - T)^3 + 5*(1 - T)^4 + 4*(1 - T)*T - 
       6*(1 - T)^2*T + 5*(1 - T)^3*T - 19*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 5*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 67*(1 - T)*T^3 + 5*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 - 12*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 
       12*(1 - T)^3*T^4 - 10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{0, T^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 4*(1 - T)^4 + 15*T - 
       18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 4*(1 - T)^4*T - 
       21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 3*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(1 - T)*(-1 + T)) + (4*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 
       11*(1 - T)^5 + 2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 
       33*(1 - T)^4*T + 13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 
       3*(1 - T)*T^3 - 15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 
       2*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     ((1 - T)*(-1 + T)^2*T) + ((4*I)*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 37*(1 - T)^5*T - 28*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 
       62*(1 - T)^4*T^2 - 80*(1 - T)^5*T^2 + 41*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       42*(1 - T)^3*T^3 - 84*(1 - T)^4*T^3 + 88*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 - 3*T^4 + 11*(1 - T)*T^4 + 47*(1 - T)^2*T^4 - 
       68*(1 - T)^3*T^4 + 79*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 + 3*T^5 + (1 - T)*T^5 - 46*(1 - T)^2*T^5 + 
       50*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 - T^6 - 
       6*(1 - T)*T^6 + 16*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1}, 1] + 
  2*Pi*(((-4*I)*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/
     (1 - T)^2 + ((8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T) + 
    ((4*I)*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((8*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 4*(1 - T)^4 + 15*T - 
       18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 4*(1 - T)^4*T - 
       21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 3*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(1 - T)*(-1 + T)) - (4*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 
       11*(1 - T)^5 + 2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 
       33*(1 - T)^4*T + 13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 
       3*(1 - T)*T^3 - 15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 
       2*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{(1 - T)^(-1), T^(-1)}, 
     1])/(-1 + T) + Pi^2*((-8*LbL*Nf*(-4 + 3*T))/(3*T) - 
    (4*(-9 - 5*(1 - T) + 4*T))/(3*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/
     (1 - T)^2 + ((8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 
       7*(1 - T)^2*T - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/
     ((1 - T)^2*T) + (((8*I)/3)*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 
       3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/T)*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + 5*(1 - T)^3 - 10*(1 - T)^4 - 2*(1 - T)*T - 
       7*(1 - T)^2*T - 16*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       13*(1 - T)*T^2 - 2*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (4*Pi^2*(-5 - 4*(1 - T) + T)*G[{T^(-1), 1}, 1])/T + 
  ((8*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 7*(1 - T)^3 - 4*(1 - T)^4 - 15*T - 
       6*(1 - T)*T + 11*(1 - T)^2*T - 13*(1 - T)^3*T + 4*(1 - T)^4*T + 
       6*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 
       5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*T) + 
    (2*(2*(1 - T)^2 - 8*(1 - T)^3 + 5*(1 - T)^4 + 4*(1 - T)*T - 
       6*(1 - T)^2*T + 5*(1 - T)^3*T - 19*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 5*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 67*(1 - T)*T^3 + 5*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 - 12*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 
       12*(1 - T)^3*T^4 - 10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{T^(-1), 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 
       9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 18*(1 - T)^2*T + 
       6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 
       18*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/T + 
    ((4*I)*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 - (1 - T)^6 - 4*(1 - T)^7 + 
       3*(1 - T)^2*T - 7*(1 - T)^3*T - 11*(1 - T)^4*T + 5*(1 - T)^5*T - 
       18*(1 - T)^6*T + 3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 - 7*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 + T^3 - 
       5*(1 - T)*T^3 - 19*(1 - T)^2*T^3 + 23*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 - T^4 + 11*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{T^(-1), 1}, 1] - 
  ((4*I)*Pi*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), (1 - T)^(-1)}, 
     1])/(-1 + T) + Pi^2*((-8*LbL*Nf*(-4 + 3*T))/(3*T) - 
    (4*(-9 - 5*(1 - T) + 4*T))/(3*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/
     (1 - T)^2 + ((8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 
       7*(1 - T)^2*T - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/
     ((1 - T)^2*T) + (((8*I)/3)*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 
       3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/T)*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + 5*(1 - T)^3 - 10*(1 - T)^4 - 2*(1 - T)*T - 
       7*(1 - T)^2*T - 16*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       13*(1 - T)*T^2 - 2*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{T^(-1), (1 - T)^(-1)}, 1] - 
  (8*Pi^2*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T - 
  (40*Pi^2*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1)}, 1])/(3*T) - 
  ((4*I)*Pi*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), T^(-1)}, 1])/
   (-1 + T) + ((-8*Nf*(2*(1 - T) + T))/(3*(-1 + T)) + 
    (2*(-12 - 8*(1 - T) + 9*T))/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*((((8*I)/3)*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 
       6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/T - 
    ((4*I)*(-1 + 2*(1 - T) + 3*(1 - T)^2 + 2*T - 2*(1 - T)*T - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - T^2 + 9*(1 - T)^2*T^2 - 
       3*(1 - T)^3*T^2 - 5*(1 - T)^2*T^3 + (1 - T)^3*T^3 + (1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((16*I)/3)*Nf)/T - (((8*I)/3)*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/T + 
    ((4*I)*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((-8*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 7*(1 - T)^3 - 4*(1 - T)^4 - 15*T - 
       6*(1 - T)*T + 11*(1 - T)^2*T - 13*(1 - T)^3*T + 4*(1 - T)^4*T + 
       6*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 
       5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*T) - 
    (2*(2*(1 - T)^2 - 8*(1 - T)^3 + 5*(1 - T)^4 + 4*(1 - T)*T - 
       6*(1 - T)^2*T + 5*(1 - T)^3*T - 19*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 5*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 67*(1 - T)*T^3 + 5*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 - 12*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 
       12*(1 - T)^3*T^4 - 10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 10*(1 - T)^3 + 6*(1 - T)^4 - 18*(1 - T)^5 + 
       8*(1 - T)^6 - 12*(1 - T)*T + 90*(1 - T)^2*T + 10*(1 - T)^3*T - 
       60*(1 - T)^4*T + 60*(1 - T)^5*T - 16*(1 - T)^6*T - 12*T^2 + 
       156*(1 - T)*T^2 - 105*(1 - T)^2*T^2 - 107*(1 - T)^3*T^2 + 
       126*(1 - T)^4*T^2 - 66*(1 - T)^5*T^2 + 8*(1 - T)^6*T^2 + 94*T^3 - 
       228*(1 - T)*T^3 - 54*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 
       96*(1 - T)^4*T^3 + 24*(1 - T)^5*T^3 - 137*T^4 + 69*(1 - T)*T^4 + 
       108*(1 - T)^2*T^4 - 80*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 + 64*T^5 + 
       96*(1 - T)*T^5 - 84*(1 - T)^2*T^5 + 16*(1 - T)^3*T^5 + 38*T^6 - 
       78*(1 - T)*T^6 + 24*(1 - T)^2*T^6 - 28*T^7 + 24*(1 - T)*T^7 + 8*T^8))/
     (3*(-1 + T)^2*T) + (8*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 51*(1 - T)^5*T - 21*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       105*(1 - T)^4*T^2 - 86*(1 - T)^5*T^2 + 32*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       80*(1 - T)^3*T^3 - 146*(1 - T)^4*T^3 + 73*(1 - T)^5*T^3 - 
       17*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 50*(1 - T)^2*T^4 - 
       140*(1 - T)^3*T^4 + 89*(1 - T)^4*T^4 - 33*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 63*(1 - T)^2*T^5 + 
       77*(1 - T)^3*T^5 - 37*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 - T^6 + 
       25*(1 - T)^2*T^6 - 23*(1 - T)^3*T^6 + 6*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + (1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, 0, 1}, 1] + 
  ((-8*(1 - 2*(1 - T) - 3*(1 - T)^2 + 8*(1 - T)^3 - 4*(1 - T)^4 - 3*T + 
       4*(1 - T)*T + 23*(1 - T)^2*T - 8*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       T^3 + 20*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 - 6*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T) + 
    (16*LbL*Nf*(-3 + 5*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       44*T + 2*(1 - T)*T - 12*(1 - T)^2*T + 22*(1 - T)^3*T - 8*(1 - T)^4*T - 
       70*T^2 - 28*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 17*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 38*T^3 + 10*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 14*T^5 + 4*(1 - T)*T^5 + 
       4*T^6))/(3*(-1 + T)^2*T))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, 0, T^(-1)}, 1])/T + 
  ((16*Nf)/(3*T) + (8*(-1 + 2*(1 - T) + 3*(1 - T)^2 + 4*(1 - T)^4 + T - 
       10*(1 - T)^2*T + 7*(1 - T)^3*T + 6*(1 - T)^2*T^2))/((1 - T)^2*T) + 
    (16*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       8*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{0, 0, T^(-1)}, 1] + 
  ((16*I)*Pi*G[{0, 1, 1}, 1])/T + 
  ((-16*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 9*T^2 + 15*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 14*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) + (8*(2*(1 - T)^3 - 6*(1 - T)^4 + 4*(1 - T)^5 + 26*(1 - T)^2*T - 
       40*(1 - T)^3*T + 22*(1 - T)^4*T - 4*(1 - T)^5*T + 10*(1 - T)*T^2 - 
       68*(1 - T)^2*T^2 + 65*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 + 34*T^3 - 
       64*(1 - T)*T^3 + 67*(1 - T)^2*T^3 - 28*(1 - T)^3*T^3 + 
       2*(1 - T)^4*T^3 - 54*T^4 + 67*(1 - T)*T^4 - 28*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4 + 23*T^5 - 16*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 4*T^6 + 
       8*(1 - T)*T^6 + 2*T^7))/((-1 + T)*T))*G[{0, 1, 1}, 1] - 
  ((16*I)*Pi*G[{0, 1, (1 - T)^(-1)}, 1])/T + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 
       30*(1 - T)^4*T + 30*(1 - T)^5*T - 8*(1 - T)^6*T - 6*T^2 + 
       60*(1 - T)*T^2 - 42*(1 - T)^2*T^2 - 46*(1 - T)^3*T^2 + 
       63*(1 - T)^4*T^2 - 33*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 + 38*T^3 - 
       84*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 
       48*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 - 52*T^4 + 18*(1 - T)*T^4 + 
       54*(1 - T)^2*T^4 - 40*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 20*T^5 + 
       48*(1 - T)*T^5 - 42*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 19*T^6 - 
       39*(1 - T)*T^6 + 12*(1 - T)^2*T^6 - 14*T^7 + 12*(1 - T)*T^7 + 4*T^8))/
     (3*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 49*(1 - T)^5*T - 24*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       99*(1 - T)^4*T^2 - 90*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 76*(1 - T)^5*T^3 - 
       18*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 48*(1 - T)^2*T^4 - 
       128*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       70*(1 - T)^3*T^5 - 40*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 + 
       22*(1 - T)^2*T^6 - 24*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, 1, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*G[{0, 1, T^(-1)}, 1])/T + 
  ((4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T + 19*(1 - T)^4*T - 33*(1 - T)^5*T + 
       22*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - T^3 + 5*(1 - T)*T^3 + 
       19*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 52*(1 - T)^4*T^3 + T^4 - 
       9*(1 - T)^2*T^4 + 28*(1 - T)^3*T^4 + 6*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T))*G[{0, 1, T^(-1)}, 1] - ((16*I)*Pi*G[{0, (1 - T)^(-1), 1}, 1])/T + 
  ((8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 9*(1 - T)^6 + 
       4*(1 - T)^7 - 24*(1 - T)^2*T + 66*(1 - T)^3*T + 14*(1 - T)^4*T - 
       30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 30*(1 - T)*T^2 + 
       168*(1 - T)^2*T^2 - 69*(1 - T)^3*T^2 - 79*(1 - T)^4*T^2 + 
       63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 - 6*T^3 + 
       134*(1 - T)*T^3 - 216*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       72*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 18*T^4 - 
       163*(1 - T)*T^4 + 57*(1 - T)^2*T^4 + 93*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 68*(1 - T)*T^5 + 
       96*(1 - T)^2*T^5 - 78*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 + 6*T^6 + 
       38*(1 - T)*T^6 - 78*(1 - T)^2*T^6 + 24*(1 - T)^3*T^6 - 
       28*(1 - T)*T^7 + 24*(1 - T)^2*T^7 + 8*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 47*(1 - T)^5*T - 14*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 
       92*(1 - T)^4*T^2 - 60*(1 - T)^5*T^2 + 30*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       72*(1 - T)^3*T^3 - 108*(1 - T)^4*T^3 + 68*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 - 3*T^4 + 11*(1 - T)*T^4 + 57*(1 - T)^2*T^4 - 
       120*(1 - T)^3*T^4 + 85*(1 - T)^4*T^4 - 48*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 + (1 - T)*T^5 - 68*(1 - T)^2*T^5 + 
       78*(1 - T)^3*T^5 - 64*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 - 
       6*(1 - T)*T^6 + 29*(1 - T)^2*T^6 - 44*(1 - T)^3*T^6 + 
       12*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 12*(1 - T)^2*T^7 + 
       8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 
       30*(1 - T)^4*T + 30*(1 - T)^5*T - 8*(1 - T)^6*T - 6*T^2 + 
       60*(1 - T)*T^2 - 42*(1 - T)^2*T^2 - 46*(1 - T)^3*T^2 + 
       63*(1 - T)^4*T^2 - 33*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 + 38*T^3 - 
       84*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 
       48*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 - 52*T^4 + 18*(1 - T)*T^4 + 
       54*(1 - T)^2*T^4 - 40*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 20*T^5 + 
       48*(1 - T)*T^5 - 42*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 19*T^6 - 
       39*(1 - T)*T^6 + 12*(1 - T)^2*T^6 - 14*T^7 + 12*(1 - T)*T^7 + 4*T^8))/
     (3*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 49*(1 - T)^5*T - 24*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       99*(1 - T)^4*T^2 - 90*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 76*(1 - T)^5*T^3 - 
       18*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 48*(1 - T)^2*T^4 - 
       128*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       70*(1 - T)^3*T^5 - 40*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 + 
       22*(1 - T)^2*T^6 - 24*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((16*I)*Pi*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 - 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((4*(1 - 2*(1 - T) - 3*(1 - T)^2 + 8*(1 - T)^3 - 4*(1 - T)^4 - 3*T + 
       4*(1 - T)*T + 23*(1 - T)^2*T - 8*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       T^3 + 20*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 - 6*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T) - 
    (8*LbL*Nf*(-3 + 5*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       44*T + 2*(1 - T)*T - 12*(1 - T)^2*T + 22*(1 - T)^3*T - 8*(1 - T)^4*T - 
       70*T^2 - 28*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 17*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 38*T^3 + 10*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 14*T^5 + 4*(1 - T)*T^5 + 
       4*T^6))/(3*(-1 + T)^2*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-6 - 5*(1 - T) + T)*G[{0, T^(-1), 1}, 1])/T + 
  ((4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T + 19*(1 - T)^4*T - 33*(1 - T)^5*T + 
       22*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - T^3 + 5*(1 - T)*T^3 + 
       19*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 52*(1 - T)^4*T^3 + T^4 - 
       9*(1 - T)^2*T^4 + 28*(1 - T)^3*T^4 + 6*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T))*G[{0, T^(-1), 1}, 1] + 
  ((16*Nf)/(3*T) + (8*LbL*Nf*(-3*(1 - T)^2 + 11*(1 - T)^3 + 6*(1 - T)^4 - 
       18*(1 - T)^5 + 8*(1 - T)^6 - 6*(1 - T)*T + 30*(1 - T)^2*T + 
       12*(1 - T)^3*T - 48*(1 - T)^4*T + 24*(1 - T)^5*T - 6*T^2 + 
       24*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 45*(1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 - (1 - T)^6 - 8*(1 - T)^7 + 
       3*(1 - T)^2*T - 8*(1 - T)^3*T - 9*(1 - T)^4*T + 8*(1 - T)^5*T - 
       33*(1 - T)^6*T + 8*(1 - T)^7*T + 3*(1 - T)*T^2 - 12*(1 - T)^2*T^2 + 
       29*(1 - T)^4*T^2 - 68*(1 - T)^5*T^2 + 36*(1 - T)^6*T^2 + T^3 - 
       8*(1 - T)*T^3 - 10*(1 - T)^2*T^3 + 42*(1 - T)^3*T^3 - 
       71*(1 - T)^4*T^3 + 66*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 + 
       34*(1 - T)^2*T^4 - 60*(1 - T)^3*T^4 + 62*(1 - T)^4*T^4 + T^5 - 
       20*(1 - T)^2*T^5 + 30*(1 - T)^3*T^5 + 6*(1 - T)^2*T^6))/
     ((1 - T)^2*(-1 + T)*T))*G[{0, T^(-1), 1}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{0, T^(-1), (1 - T)^(-1)}, 1] - 
  ((40*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), T^(-1)}, 1])/T + 
  2*((-16*Nf)/(3*T) - (4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 4*(1 - T)^4 - 2*T + 
       2*(1 - T)*T + 10*(1 - T)^2*T - 10*(1 - T)^3*T + 4*(1 - T)^4*T + T^2 - 
       14*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 6*(1 - T)^2*T^3))/
     ((1 - T)^2*(-1 + T)*T) - (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       9*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T))*
   G[{0, T^(-1), T^(-1)}, 1] + 
  ((-16*Nf)/(3*T) + (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 + 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 
       30*(1 - T)^4*T + 30*(1 - T)^5*T - 8*(1 - T)^6*T - 6*T^2 + 
       60*(1 - T)*T^2 - 42*(1 - T)^2*T^2 - 46*(1 - T)^3*T^2 + 
       63*(1 - T)^4*T^2 - 33*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 + 38*T^3 - 
       84*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 
       48*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 - 52*T^4 + 18*(1 - T)*T^4 + 
       54*(1 - T)^2*T^4 - 40*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 20*T^5 + 
       48*(1 - T)*T^5 - 42*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 19*T^6 - 
       39*(1 - T)*T^6 + 12*(1 - T)^2*T^6 - 14*T^7 + 12*(1 - T)*T^7 + 4*T^8))/
     (3*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 49*(1 - T)^5*T - 24*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       99*(1 - T)^4*T^2 - 90*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 76*(1 - T)^5*T^3 - 
       18*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 48*(1 - T)^2*T^4 - 
       128*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       70*(1 - T)^3*T^5 - 40*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 + 
       22*(1 - T)^2*T^6 - 24*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 - 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 + 8*(1 - T)^3 - 4*(1 - T)^4 - 3*T + 
       4*(1 - T)*T + 23*(1 - T)^2*T - 8*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       T^3 + 20*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 - 6*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T) - 
    (8*LbL*Nf*(-3 + 5*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       44*T + 2*(1 - T)*T - 12*(1 - T)^2*T + 22*(1 - T)^3*T - 8*(1 - T)^4*T - 
       70*T^2 - 28*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 17*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 38*T^3 + 10*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 14*T^5 + 4*(1 - T)*T^5 + 
       4*T^6))/(3*(-1 + T)^2*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 9*(1 - T)^6 + 
       4*(1 - T)^7 - 42*(1 - T)^2*T + 42*(1 - T)^3*T + 8*(1 - T)^4*T - 
       30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 57*(1 - T)*T^2 + 
       171*(1 - T)^2*T^2 - 36*(1 - T)^3*T^2 - 64*(1 - T)^4*T^2 + 
       63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 - 12*T^3 + 
       188*(1 - T)*T^3 - 180*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       72*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 36*T^4 - 
       193*(1 - T)*T^4 + 27*(1 - T)^2*T^4 + 93*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 36*T^5 + 62*(1 - T)*T^5 + 
       96*(1 - T)^2*T^5 - 78*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 + 12*T^6 + 
       38*(1 - T)*T^6 - 78*(1 - T)^2*T^6 + 24*(1 - T)^3*T^6 - 
       28*(1 - T)*T^7 + 24*(1 - T)^2*T^7 + 8*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) - (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       27*(1 - T)^4*T + 19*(1 - T)^5*T - 14*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 26*(1 - T)^3*T^2 + 
       37*(1 - T)^4*T^2 - 35*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 62*(1 - T)^2*T^3 + 
       36*(1 - T)^3*T^3 - 5*(1 - T)^4*T^3 + 71*(1 - T)^5*T^3 - 
       22*(1 - T)^6*T^3 + 3*T^4 - 17*(1 - T)*T^4 + 102*(1 - T)^2*T^4 - 
       37*(1 - T)^3*T^4 + 51*(1 - T)^4*T^4 - 54*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 - 3*T^5 + 17*(1 - T)*T^5 - 69*(1 - T)^2*T^5 + 
       49*(1 - T)^3*T^5 - 70*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 + T^6 - 
       12*(1 - T)*T^6 + 23*(1 - T)^2*T^6 - 46*(1 - T)^3*T^6 + 
       12*(1 - T)^4*T^6 + 4*(1 - T)*T^7 - 12*(1 - T)^2*T^7 + 
       8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((4*(-10*(1 - T)^3 + 6*(1 - T)^5 - 4*(1 - T)^2*T + (1 - T)^3*T + 
       15*(1 - T)^4*T - 3*(1 - T)^5*T - 20*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       37*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 2*(1 - T)^5*T^2 - 2*T^3 + 
       43*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 10*(1 - T)^3*T^3 - 
       12*(1 - T)^4*T^3 + (1 - T)^5*T^3 + 6*T^4 - 29*(1 - T)*T^4 + 
       9*(1 - T)^2*T^4 - 24*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - 6*T^5 + 
       9*(1 - T)*T^5 - 20*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 + 2*T^6 - 
       6*(1 - T)*T^6 + 4*(1 - T)^2*T^6 + (1 - T)*T^7))/((1 - T)*(-1 + T)^2) - 
    (8*LbL*Nf*(-18*(1 - T)^2 + 12*(1 - T)^3 + 6*(1 - T)^4 - 27*(1 - T)*T + 
       75*(1 - T)^2*T - 6*(1 - T)^3*T - 18*(1 - T)^4*T - 6*T^2 + 
       90*(1 - T)*T^2 - 78*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       10*(1 - T)^4*T^2 + 18*T^3 - 93*(1 - T)*T^3 + 9*(1 - T)^2*T^3 + 
       39*(1 - T)^3*T^3 - 11*(1 - T)^4*T^3 - 18*T^4 + 30*(1 - T)*T^4 + 
       48*(1 - T)^2*T^4 - 36*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 6*T^5 + 
       19*(1 - T)*T^5 - 39*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 
       14*(1 - T)*T^6 + 12*(1 - T)^2*T^6 + 4*(1 - T)*T^7))/
     (3*(1 - T)*(-1 + T)^2))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 - 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((4*(-10*(1 - T)^3 + 6*(1 - T)^5 - 4*(1 - T)^2*T + (1 - T)^3*T + 
       15*(1 - T)^4*T - 3*(1 - T)^5*T - 20*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       37*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 2*(1 - T)^5*T^2 - 2*T^3 + 
       43*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 10*(1 - T)^3*T^3 - 
       12*(1 - T)^4*T^3 + (1 - T)^5*T^3 + 6*T^4 - 29*(1 - T)*T^4 + 
       9*(1 - T)^2*T^4 - 24*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - 6*T^5 + 
       9*(1 - T)*T^5 - 20*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 + 2*T^6 - 
       6*(1 - T)*T^6 + 4*(1 - T)^2*T^6 + (1 - T)*T^7))/((1 - T)*(-1 + T)^2) - 
    (8*LbL*Nf*(-18*(1 - T)^2 + 12*(1 - T)^3 + 6*(1 - T)^4 - 27*(1 - T)*T + 
       75*(1 - T)^2*T - 6*(1 - T)^3*T - 18*(1 - T)^4*T - 6*T^2 + 
       90*(1 - T)*T^2 - 78*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       10*(1 - T)^4*T^2 + 18*T^3 - 93*(1 - T)*T^3 + 9*(1 - T)^2*T^3 + 
       39*(1 - T)^3*T^3 - 11*(1 - T)^4*T^3 - 18*T^4 + 30*(1 - T)*T^4 + 
       48*(1 - T)^2*T^4 - 36*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 6*T^5 + 
       19*(1 - T)*T^5 - 39*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 
       14*(1 - T)*T^6 + 12*(1 - T)^2*T^6 + 4*(1 - T)*T^7))/
     (3*(1 - T)*(-1 + T)^2))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((-8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 + 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 + 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  2*((-4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 + 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (4*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 
     1])/(-1 + T) + 
  2*((-4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*(-3 - 2*(1 - T) + T))/T - ((16*I)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 1}, 1] + 
  ((16*Nf)/(3*T) - (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T + 19*(1 - T)^4*T - 33*(1 - T)^5*T + 
       22*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - T^3 + 5*(1 - T)*T^3 + 
       19*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 52*(1 - T)^4*T^3 + T^4 - 
       9*(1 - T)^2*T^4 + 28*(1 - T)^3*T^4 + 6*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T))*G[{T^(-1), 0, 1}, 1] + 
  Pi*(((48*I)*(2 - T))/T + ((32*I)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((16*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1)}, 1])/T - 
  ((16*I)*Pi*(-4 + 3*T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((-16*Nf)/(3*T) - (4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 4*(1 - T)^4 - 2*T + 
       2*(1 - T)*T + 10*(1 - T)^2*T - 10*(1 - T)^3*T + 4*(1 - T)^4*T + T^2 - 
       14*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 6*(1 - T)^2*T^3))/
     ((1 - T)^2*(-1 + T)*T) - (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       9*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-16*Nf)/(3*T) + (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] - 
  ((16*I)*Pi*G[{T^(-1), 1, 1}, 1])/T + 
  ((8*LbL*Nf*(3*(1 - T)^2 + 5*(1 - T)^3 + 6*(1 - T)^4 - 18*(1 - T)^5 + 
       8*(1 - T)^6 + 6*(1 - T)*T + 12*(1 - T)^2*T + 12*(1 - T)^3*T - 
       48*(1 - T)^4*T + 24*(1 - T)^5*T - 3*T^2 + 3*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 - 45*(1 - T)^3*T^2 + 24*(1 - T)^4*T^2 + 2*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) - (4*(-(1 - T)^3 + 2*(1 - T)^4 + 7*(1 - T)^5 - 8*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 7*(1 - T)^4*T + 17*(1 - T)^5*T - 
       32*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + (1 - T)^3*T^2 + 
       21*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 33*(1 - T)^2*T^3 + 51*(1 - T)^3*T^3 - 
       38*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + T^4 + 23*(1 - T)^2*T^4 - 
       14*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 2*(1 - T)^2*T^5 + 
       8*(1 - T)^3*T^5 + 2*(1 - T)^2*T^6))/((1 - T)^2*T))*
   G[{T^(-1), 1, 1}, 1] - ((8*I)*Pi*(-3 - 2*(1 - T) + T)*
    G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  Pi*(((-24*I)*(2 - T))/T - ((16*I)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((8*I)*Pi*(-4 + 3*T)*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((-16*Nf)/(3*T) - (8*LbL*Nf*(1 - T)*(3*(1 - T) + 3*(1 - T)^2 + 
       3*(1 - T)^3 - 9*(1 - T)^4 + 4*(1 - T)^5 + 6*T + 6*(1 - T)*T + 
       6*(1 - T)^2*T - 24*(1 - T)^3*T + 12*(1 - T)^4*T + 3*(1 - T)*T^2 - 
       21*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 - 6*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T) - 
    (4*(-4*(1 - T)^3 + (1 - T)^4 + 4*(1 - T)^5 + 2*(1 - T)^2*T + 
       4*(1 - T)^3*T + 18*(1 - T)^4*T - 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 
       30*(1 - T)^3*T^2 + 16*T^3 + 4*(1 - T)*T^3 + 22*(1 - T)^2*T^3 - 2*T^4 + 
       6*(1 - T)*T^4))/T)*G[{T^(-1), 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 + 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (4*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 
     1])/(-1 + T) + 
  2*((-4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((16*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 1}, 1])/T + 
  2*((-16*Nf)/(3*T) - (8*LbL*Nf*(1 - T)*(3*(1 - T) + 3*(1 - T)^2 + 
       3*(1 - T)^3 - 9*(1 - T)^4 + 4*(1 - T)^5 + 6*T + 6*(1 - T)*T + 
       6*(1 - T)^2*T - 24*(1 - T)^3*T + 12*(1 - T)^4*T + 3*(1 - T)*T^2 - 
       21*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 - 6*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T) - 
    (4*(-4*(1 - T)^3 + (1 - T)^4 + 4*(1 - T)^5 + 2*(1 - T)^2*T + 
       4*(1 - T)^3*T + 18*(1 - T)^4*T - 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 
       30*(1 - T)^3*T^2 + 16*T^3 + 4*(1 - T)*T^3 + 22*(1 - T)^2*T^3 - 2*T^4 + 
       6*(1 - T)*T^4))/T)*G[{T^(-1), T^(-1), 1}, 1] + 
  ((-16*Nf)/(3*T) + (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (4*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/(-1 + T) + 
  2*((-4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((48*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((24*I)*Pi*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  3*((16*Nf)/(3*T) + (8*(-3 - 3*(1 - T) + 2*T + (1 - T)*T))/(-1 + T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((16*Nf)/(3*T) - (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, 0, 0, T^(-1)}, 1])/T - 
  (32*G[{0, 0, 1, 1}, 1])/T + (32*G[{0, 0, 1, (1 - T)^(-1)}, 1])/T + 
  (16*G[{0, 0, 1, T^(-1)}, 1])/T + (32*G[{0, 0, (1 - T)^(-1), 1}, 1])/T - 
  (32*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (48*(2 - T)*G[{0, 0, T^(-1), 1}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (32*(-3 - 2*(1 - T) + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(3 + 4*(1 - T) + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (16*G[{0, 1, 0, 1}, 1])/T + (16*G[{0, 1, 0, (1 - T)^(-1)}, 1])/T + 
  (8*G[{0, 1, 0, T^(-1)}, 1])/T - (16*G[{0, 1, 1, 1}, 1])/T + 
  (16*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T + (32*G[{0, 1, (1 - T)^(-1), 1}, 1])/
   T - (32*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*G[{0, 1, T^(-1), 1}, 1])/T - (16*G[{0, 1, T^(-1), T^(-1)}, 1])/T + 
  (16*G[{0, (1 - T)^(-1), 0, 1}, 1])/T - 
  (16*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (32*G[{0, (1 - T)^(-1), 1, 1}, 1])/T - 
  (32*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (48*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (48*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{0, T^(-1), 0, 1}, 1] + 
  ((-48*(2 - T))/T - (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (32*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T + 
  (16*G[{0, T^(-1), 1, 1}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 
    1] - (8*G[{0, T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(2 - T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T - 
  (8*(-4 + 3*T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (16*G[{0, T^(-1), T^(-1), 1}, 1])/T - 
  (48*(2 - T)*G[{0, T^(-1), T^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (24*(-1 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  (16*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T - 
  (16*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/T - 
  (16*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/T + 
  (16*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((48*(2 - T))/T + (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  ((-24*(2 - T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-24*(-5 - 4*(1 - T) + T))/T + (48*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 0, 1}, 1] + ((-96*(2 - T))/T - (64*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  (8*(-9 - 4*(1 - T) + 5*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 
    1] - (8*(-4 + 3*T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  ((-48*(2 - T))/T - (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  2*((48*(2 - T))/T + (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (24*(2 - T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (16*(-4 + 3*T)*G[{T^(-1), 1, 0, 1}, 1])/T + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{T^(-1), 1, 0, (1 - T)^(-1)}, 
    1] - (8*(-4 + 3*T)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T + 
  (16*G[{T^(-1), 1, 1, 1}, 1])/T - (16*G[{T^(-1), 1, 1, T^(-1)}, 1])/T + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{T^(-1), 1, (1 - T)^(-1), 1}, 
    1] + 2*((-24*(2 - T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (16*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (8*(-4 + 3*T)*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (16*(-4 + 3*T)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/T + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((48*(2 - T))/T + (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-24*(2 - T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (16*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T - 
  (32*G[{T^(-1), T^(-1), 1, 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (16*(-4 + 3*T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (24*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (96*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (48*(3 + 4*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (-4 - (8*Nf)/3)*Log[mm] + Pi*(((4*I)*(2*(1 - T) + T))/(-1 + T) + 
    (((8*I)/3)*Nf*(2*(1 - T) + T))/(-1 + T))*Log[mm] + 
  Pi*((-8*I)/T - (((16*I)/3)*Nf)/T)*G[{T^(-1)}, 1]*Log[mm] + 
  ((4*(2*(1 - T) + T))/(-1 + T) + (8*Nf*(2*(1 - T) + T))/(3*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[mm] + (8/T + (16*Nf)/(3*T))*G[{0, T^(-1)}, 1]*Log[mm] + 
  (8/T + (16*Nf)/(3*T))*G[{T^(-1), 1}, 1]*Log[mm] + 
  2*(-8/T - (16*Nf)/(3*T))*G[{T^(-1), T^(-1)}, 1]*Log[mm] + 
  Pi*(((-8*I)*LbL*Nf*(6 - 3*(1 - T) - 3*(1 - T)^2 - 11*T + 3*(1 - T)*T + 
       8*T^2))/(-1 + T) + ((2*I)*(4*(1 - T) - 8*(1 - T)^2 + 6*(1 - T)^3 + 
       4*T - 14*(1 - T)*T + 11*(1 - T)^2*T - 4*T^2 + 7*(1 - T)*T^2))/
     ((1 - T)*(-1 + T)))*Log[qq] + 
  ((-4*Nf*(-32 - 6*(1 - T) + 38*(1 - T)^2 + 32*T + 57*(1 - T)*T + 13*T^2))/
     (9*(-1 + T)) - (-32 + 56*(1 - T) - 14*(1 - T)^2 - 10*(1 - T)^3 + 58*T - 
      53*(1 - T)*T - 9*(1 - T)^2*T - 7*T^2 - 17*(1 - T)*T^2 + 
      24*(1 - T)^2*T^2 - 20*T^3 + 24*(1 - T)*T^3)/((-1 + T)*T))*Log[qq] + 
  Pi^2*((20*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (9*T) - (2*(-7*(1 - T)^3 + 14*(1 - T)^4 + 17*(1 - T)^5 - 44*(1 - T)^6 + 
       20*(1 - T)^7 - 21*(1 - T)^2*T + 56*(1 - T)^3*T + 87*(1 - T)^4*T - 
       226*(1 - T)^5*T + 120*(1 - T)^6*T - 20*(1 - T)^7*T - 21*(1 - T)*T^2 + 
       84*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 - 374*(1 - T)^4*T^2 + 
       330*(1 - T)^5*T^2 - 95*(1 - T)^6*T^2 - 7*T^3 + 56*(1 - T)*T^3 + 
       34*(1 - T)^2*T^3 - 306*(1 - T)^3*T^3 + 380*(1 - T)^4*T^3 - 
       190*(1 - T)^5*T^3 + 5*(1 - T)^6*T^3 + 14*T^4 - 35*(1 - T)*T^4 - 
       174*(1 - T)^2*T^4 + 300*(1 - T)^3*T^4 - 200*(1 - T)^4*T^4 + 
       20*(1 - T)^5*T^4 - 7*T^5 + 90*(1 - T)^2*T^5 - 110*(1 - T)^3*T^5 + 
       30*(1 - T)^4*T^5 - 25*(1 - T)^2*T^6 + 20*(1 - T)^3*T^6 + 
       5*(1 - T)^2*T^7))/(3*(1 - T)^2*(-1 + T)*T))*Log[qq] + 
  ((-8*Nf*(-2 + 2*(1 - T) + 3*T))/3 + 
    (2*(-6*(1 - T)^2 + 8*(1 - T)^3 - 2*(1 - T)^4 + 44*(1 - T)*T - 
       33*(1 - T)^2*T - 16*(1 - T)^3*T + 2*(1 - T)^4*T + 2*T^2 - 
       67*(1 - T)*T^2 + 29*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 2*T^3 + 
       19*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 2*(1 - T)*T^4))/
     ((1 - T)*(-1 + T)) - (8*LbL*Nf*(15*(1 - T) - 6*(1 - T)^2 - 
       13*(1 - T)^3 + 4*(1 - T)^4 + 33*T - 48*(1 - T)*T - 9*(1 - T)^2*T + 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - 54*T^2 + 40*(1 - T)*T^2 + 
       2*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 30*T^3 - 2*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*(-1 + T)))*G[{(1 - T)^(-1)}, 1]*
   Log[qq] + Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 
       3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 
       12*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*T^2 + 12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/T + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 
       42*(1 - T)^5*T + 24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       12*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 
       66*(1 - T)^5*T^2 - 19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 
       38*(1 - T)^5*T^3 + (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 
       34*(1 - T)^2*T^4 + 60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 - T^5 + 18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 
       6*(1 - T)^4*T^5 - 5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     ((1 - T)*(-1 + T)^2*T) - ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1)}, 1]*
   Log[qq] + ((8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 3*T + 5*(1 - T)*T + 4*T^2))/
     (3*(-1 + T)) + (8*LbL*Nf*(3*(1 - T) - 3*(1 - T)^2 + 4*(1 - T)^3 - 
       4*(1 - T)^4 - 15*T + 9*(1 - T)*T + 6*(1 - T)^2*T - 4*(1 - T)^3*T + 
       6*T^2 + 2*(1 - T)*T^2 + 4*(1 - T)^2*T^2 + 4*(1 - T)*T^3))/3 - 
    (2*(-6*(1 - T)^2 + 16*(1 - T)^3 - 12*(1 - T)^4 + 40*(1 - T)*T - 
       15*(1 - T)^2*T - 43*(1 - T)^3*T + 2*(1 - T)^4*T - 2*T^2 - 
       53*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 2*T^3 + 
       10*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 + 6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 
       12*(1 - T)^5*T - 3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T - 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 
       15*(1 - T)^5*T - 18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 
       (1 - T)^3*T^2 + 24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - 
       T^3 + 5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{T^(-1)}, 1]*
   Log[qq] + Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 
       3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 
       12*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*T^2 + 12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/T + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 
       42*(1 - T)^5*T + 24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       12*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 
       66*(1 - T)^5*T^2 - 19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 
       38*(1 - T)^5*T^3 + (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 
       34*(1 - T)^2*T^4 + 60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 - T^5 + 18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 
       6*(1 - T)^4*T^5 - 5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 9*T^2 + 15*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 14*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) - (4*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 - 4*(1 - T)^6 + 
       4*(1 - T)^7 + 3*(1 - T)^2*T - 8*(1 - T)^3*T + 25*(1 - T)^4*T - 
       32*(1 - T)^5*T + 20*(1 - T)^6*T - 4*(1 - T)^7*T + 3*(1 - T)*T^2 - 
       12*(1 - T)^2*T^2 + 14*(1 - T)^3*T^2 - 56*(1 - T)^4*T^2 + 
       58*(1 - T)^5*T^2 - 16*(1 - T)^6*T^2 + T^3 - 8*(1 - T)*T^3 + 
       42*(1 - T)^2*T^3 - 56*(1 - T)^3*T^3 + 58*(1 - T)^4*T^3 - 
       28*(1 - T)^5*T^3 + 2*(1 - T)^6*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 
       52*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 28*(1 - T)^4*T^4 + 
       8*(1 - T)^5*T^4 + T^5 + 22*(1 - T)^2*T^5 - 16*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 4*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6 + 
       2*(1 - T)^2*T^7))/((1 - T)^2*(-1 + T)*T))*G[{0, 1}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 9*(1 - T)^6 + 
       4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 2*(1 - T)^4*T - 
       30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 30*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 46*(1 - T)^4*T^2 + 
       63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 - 6*T^3 + 
       98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 18*T^4 - 
       100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 54*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 32*(1 - T)*T^5 + 
       48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 8*(1 - T)^4*T^5 + 6*T^6 + 
       19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 - 
       14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((-8*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 + 6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 
       12*(1 - T)^5*T - 3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 15*(1 - T)^5*T - 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{0, T^(-1)}, 1]*
   Log[qq] + ((-8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) - (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) + (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 
       42*(1 - T)^5*T + 24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       12*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 
       66*(1 - T)^5*T^2 - 19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 
       38*(1 - T)^5*T^3 + (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 
       34*(1 - T)^2*T^4 + 60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 - T^5 + 18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 
       6*(1 - T)^4*T^5 - 5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 + 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 15*(1 - T)^5*T - 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{T^(-1), 1}, 1]*
   Log[qq] + ((-8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 
       9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 42*(1 - T)^5*T + 
       24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 66*(1 - T)^5*T^2 - 
       19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 10*(1 - T)^2*T^3 - 
       58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 38*(1 - T)^5*T^3 + 
       (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 34*(1 - T)^2*T^4 + 
       60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 4*(1 - T)^5*T^4 - T^5 + 
       18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 6*(1 - T)^4*T^5 - 
       5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  2*((8*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 + 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) - 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 15*(1 - T)^5*T - 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*
   G[{T^(-1), T^(-1)}, 1]*Log[qq] + 
  ((-4*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2))/(-1 + T) - 
    (8*Nf*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2))/(3*(-1 + T)))*Log[mm]*
   Log[qq] + ((-24*LbL*Nf*(6 + 2*(1 - T) - 11*T - 5*(1 - T)*T + 8*T^2))/
     (-1 + T)^2 - (4*(12 - 16*(1 - T) - 25*T + 6*(1 - T)*T + 17*T^2 + 
       2*(1 - T)*T^2 + 2*(1 - T)*T^3 + 2*T^4))/(-1 + T)^2)*Zeta[3] + 
  ((48*LbL*Nf*(-4 + 3*T))/T + (8*(-3 + 5*(1 - T) + 8*T))/T)*G[{T^(-1)}, 1]*
   Zeta[3], 5 + (76*Nf)/9 + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 + 2*T - 
       5*(1 - T)*T))/T^2 - (((2*I)/3)*(14 - 25*(1 - T) + 12*(1 - T)^2 + 
       (1 - T)^4 + 4*T - 11*(1 - T)*T + 4*(1 - T)^2*T + (1 - T)^3*T))/T^2) + 
  Pi*((((4*I)/9)*Nf*(13*(1 - T) + 38*T))/T + ((8*I)/3)*LbL*Nf*
     (-18 - 9*(1 - T) - 3*T + 2*(1 - T)*T + 2*T^2) + 
    (I*(-28 + 9*(1 - T) + 20*(1 - T)^2 + 18*T - 5*(1 - T)*T - 
       24*(1 - T)^2*T + 10*T^2))/((-1 + T)*T)) + 
  Pi^2*((-8*Nf*(1 + T))/(9*T) - (4*LbL*Nf*(-15*(1 - T) + 24*(1 - T)^2 - 
       15*(1 - T)*T + 40*(1 - T)^2*T - 45*(1 - T)^3*T + 20*(1 - T)^4*T - 
       9*T^2 + 50*(1 - T)*T^2 - 80*(1 - T)^2*T^2 + 30*(1 - T)^3*T^2 + 
       25*T^3 - 55*(1 - T)*T^3 + 30*(1 - T)^2*T^3 - 20*T^4 + 20*(1 - T)*T^4))/
     (9*T) - (2*(-7*(1 - T)^2 + 7*(1 - T)^3 - 14*(1 - T)*T + 56*(1 - T)^2*T - 
       26*(1 - T)^3*T - 19*(1 - T)^4*T - 7*T^2 - 59*(1 - T)*T^2 + 
       13*(1 - T)^2*T^2 + 23*(1 - T)^3*T^2 + 30*(1 - T)^4*T^2 + 12*T^3 - 
       76*(1 - T)*T^3 + 43*(1 - T)^2*T^3 + 30*(1 - T)^3*T^3 - 55*T^4 + 
       61*(1 - T)*T^4))/(3*T^2)) + Pi^3*(((4*I)*(-1 - 2*T))/(1 - T) + 
    (((8*I)/3)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*G[{(1 - T)^(-1)}, 1] + 
  (10*Pi^2*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*G[{(1 - T)^(-1)}, 1])/(3*T) + 
  ((4*Nf*(13*(1 - T) + 38*T))/(9*T) + 
    (8*LbL*Nf*T*(-18 - 9*(1 - T) - 3*T + 2*(1 - T)*T + 2*T^2))/3 + 
    (-20*(1 - T) + 19*(1 - T)^2 + 28*T + 5*(1 - T)*T - 24*(1 - T)^2*T + 
      10*T^2)/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-16*Nf)/(9*(1 - T)) + (4*LbL*Nf*(-33 + 46*(1 - T) + 15*(1 - T)^2 - 
       30*(1 - T)^3 + 20*(1 - T)^4 + 13*T - 15*(1 - T)^2*T + 20*(1 - T)^3*T))/
     (9*(1 - T)) + (2*(-7 + 14*(1 - T) - 7*(1 - T)^2 + 14*T - 14*(1 - T)*T + 
       17*T^2 - 40*(1 - T)*T^2 + 49*(1 - T)^2*T^2 - 26*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 2*T^3 + 14*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3))/(3*(1 - T)*T^3))*G[{(1 - T)^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((2*I)*(-2*(1 - T)^2 + 2*(1 - T)^3 - 4*(1 - T)*T + 14*(1 - T)^2*T - 
       5*(1 - T)^3*T - 8*(1 - T)^4*T - 2*T^2 - 38*(1 - T)*T^2 + 
       14*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 2*T^3 - 
       29*(1 - T)*T^3 + 16*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 - 24*T^4 + 
       24*(1 - T)*T^4))/T^2)*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/
     ((1 - T)*T) + (((8*I)/3)*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 
       6*(1 - T)*T + 7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(1 - T) - 
    ((2*I)*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 48*(1 - T)^2*T + 
       67*(1 - T)^3*T - 12*(1 - T)^4*T - 10*(1 - T)^5*T + 2*T^2 - 
       6*(1 - T)*T^2 - 5*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*T^3 + 5*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 + 5*T^4 - 19*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-4*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 + 2*T - 5*(1 - T)*T))/
     (3*T^2) - (2*(20 - 36*(1 - T) + 17*(1 - T)^2 + (1 - T)^4 + 8*T - 
       17*(1 - T)*T + 6*(1 - T)^2*T + (1 - T)^3*T))/(3*T^2))*G[{T^(-1)}, 1] + 
  ((-8*Nf)/3 - (4*(11*(1 - T) + 5*(1 - T)^2 - T - 12*(1 - T)*T - 
       6*(1 - T)^2*T + T^2))/(-1 + T) + 
    (8*LbL*Nf*(1 - T)*(-18 - 9*(1 - T) - 3*T + 2*(1 - T)*T + 2*T^2))/3)*
   G[{T^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (9*(1 - T)) + (2*(-1 + T)*(7 - 7*(1 - T) - 7*T - 7*(1 - T)*T - 24*T^2 + 
       30*(1 - T)*T^2 + 20*T^3))/(3*(1 - T)*T^2))*G[{T^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((4*I)*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 13*(1 - T)^2*T - 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 7*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 
       16*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 10*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 
       18*T - 18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/T^2 - 
    ((4*I)*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 
       3*(1 - T)^3*T - 2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - 
       (1 - T)*T^3 - 11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 
       16*T^4 - 33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 
       11*T^5 + 13*(1 - T)*T^5))/T^3)*G[{T^(-1)}, 1] - 
  (8*Pi^2*G[{0, 1}, 1])/(3*(1 - T)) + 
  ((-8*Nf*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2))/(3*T) - 
    (16*LbL*Nf*(-9 + 21*(1 - T) - 21*(1 - T)^2 + 12*T - 18*(1 - T)*T + 
       13*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 6*T^2 + 
       17*(1 - T)*T^2 - 20*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T) - 
    (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 18*(1 - T)^2*T - 9*(1 - T)^3*T - 
       16*(1 - T)^4*T - 2*T^2 - 80*(1 - T)*T^2 + 44*(1 - T)^2*T^2 + 
       16*(1 - T)^3*T^2 + 24*(1 - T)^4*T^2 - 4*T^3 - 27*(1 - T)*T^3 + 
       32*(1 - T)^2*T^3 + 24*(1 - T)^3*T^3 - 32*T^4 + 48*(1 - T)*T^4))/T^2)*
   G[{0, 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12*(1 - T)^2 + 58*(1 - T)^3 - 71*(1 - T)^4 + 
       16*(1 - T)^5 + 38*(1 - T)^6 - 28*(1 - T)^7 + 8*(1 - T)^8 - 
       12*(1 - T)*T + 84*(1 - T)^2*T - 108*(1 - T)^3*T + 3*(1 - T)^4*T + 
       96*(1 - T)^5*T - 78*(1 - T)^6*T + 24*(1 - T)^7*T - 6*T^2 + 
       54*(1 - T)*T^2 - 63*(1 - T)^2*T^2 - 42*(1 - T)^3*T^2 + 
       108*(1 - T)^4*T^2 - 84*(1 - T)^5*T^2 + 24*(1 - T)^6*T^2 + 10*T^3 - 
       2*(1 - T)*T^3 - 77*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 
       80*(1 - T)^4*T^3 + 16*(1 - T)^5*T^3 + 6*T^4 - 60*(1 - T)*T^4 + 
       126*(1 - T)^2*T^4 - 96*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 - 18*T^5 + 
       60*(1 - T)*T^5 - 66*(1 - T)^2*T^5 + 24*(1 - T)^3*T^5 + 8*T^6 - 
       16*(1 - T)*T^6 + 8*(1 - T)^2*T^6))/((1 - T)*T^2) + 
    ((4*I)*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 2*(1 - T)^6 + 
       6*(1 - T)^2*T - 22*(1 - T)^3*T + 26*(1 - T)^4*T - 10*(1 - T)^5*T + 
       6*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       86*(1 - T)^4*T^2 - 101*(1 - T)^5*T^2 + 43*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 2*(1 - T)^8*T^2 + 2*T^3 - 18*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 + 118*(1 - T)^3*T^3 - 225*(1 - T)^4*T^3 + 
       155*(1 - T)^5*T^3 - 52*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 4*T^4 - 
       30*(1 - T)*T^4 + 168*(1 - T)^2*T^4 - 277*(1 - T)^3*T^4 + 
       223*(1 - T)^4*T^4 - 92*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 6*T^5 + 
       88*(1 - T)*T^5 - 207*(1 - T)^2*T^5 + 205*(1 - T)^3*T^5 - 
       84*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 + 16*T^6 - 62*(1 - T)*T^6 + 
       86*(1 - T)^2*T^6 - 40*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 8*T^7 + 
       16*(1 - T)*T^7 - 8*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, 1}, 1] + 
  Pi^2*((-4*(-24 + 7*(1 - T) - 17*T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-3 + 2*(1 - T) - T))/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-12 + 16*(1 - T) + 6*(1 - T)^2 - 12*(1 - T)^3 + 
       8*(1 - T)^4 + 10*T - 6*(1 - T)^2*T + 8*(1 - T)^3*T + 3*T^2 - 
       6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(1 - T) + 
    ((4*I)*(-2 + 4*(1 - T) - 2*(1 - T)^2 + 4*T - 4*(1 - T)*T + 6*T^2 - 
       22*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + (1 - T)^4*T^2 + 
       10*(1 - T)*T^3 - 9*(1 - T)^2*T^3 + (1 - T)^3*T^3 + 4*T^4 - 
       4*(1 - T)*T^4))/((1 - T)*T^3))*G[{0, (1 - T)^(-1)}, 1] + 
  ((8*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 6*(1 - T)*T + 
       7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/
     (3*(1 - T)) + (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 
       48*(1 - T)^2*T + 67*(1 - T)^3*T - 12*(1 - T)^4*T - 10*(1 - T)^5*T + 
       2*T^2 - 6*(1 - T)*T^2 - 5*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*T^3 + 5*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 + 10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 + 5*T^4 - 
       19*(1 - T)*T^4 + 22*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1)}, 1] + (8*Pi^2*G[{0, T^(-1)}, 1])/(3*(1 - T)) + 
  Pi*(((-4*I)*(2 - 6*(1 - T) + 6*(1 - T)^2 - 2*(1 - T)^3 - 4*T + 
       8*(1 - T)*T - 4*(1 - T)^2*T - 6*T^2 + 36*(1 - T)*T^2 - 
       56*(1 - T)^2*T^2 + 27*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + 
       (1 - T)^5*T^2 + 16*T^3 - 30*(1 - T)*T^3 + 29*(1 - T)^2*T^3 - 
       12*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 8*T^4 + 16*(1 - T)*T^4 - 
       8*(1 - T)^2*T^4))/((1 - T)*T^4) + 
    (((8*I)/3)*LbL*Nf*(-6 + 52*(1 - T) - 77*(1 - T)^2 + 40*(1 - T)^3 + 
       19*(1 - T)^4 - 14*(1 - T)^5 + 4*(1 - T)^6 + 10*T - 8*(1 - T)*T - 
       23*(1 - T)^2*T + 10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 
       6*T^2 - 24*(1 - T)*T^2 + 30*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 - 
       18*T^3 + 44*(1 - T)*T^3 - 34*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 8*T^4 - 
       16*(1 - T)*T^4 + 8*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{0, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 18*T - 
       18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T^2) + 
    (4*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 3*(1 - T)^3*T - 
       2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - (1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 16*T^4 - 
       33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 11*T^5 + 
       13*(1 - T)*T^5))/T^3)*G[{0, T^(-1)}, 1] - 
  (4*Pi^2*(-4 - 5*T)*G[{(1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((8*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 6*(1 - T)*T + 
       7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/
     (3*(1 - T)) + (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 
       48*(1 - T)^2*T + 67*(1 - T)^3*T - 12*(1 - T)^4*T - 10*(1 - T)^5*T + 
       2*T^2 - 6*(1 - T)*T^2 - 5*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*T^3 + 5*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 + 10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 + 5*T^4 - 
       19*(1 - T)*T^4 + 22*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 18*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       18*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 5*(1 - T)^3*T - 
       3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 
       11*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 - T^3 + 
       7*(1 - T)*T^3 + 7*(1 - T)^2*T^3 - 23*(1 - T)^3*T^3 + 
       18*(1 - T)^4*T^3 - 4*(1 - T)^5*T^3 + 2*T^4 + 11*(1 - T)*T^4 - 
       6*(1 - T)^2*T^4 + 34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - T^5 - 
       5*(1 - T)*T^5 + 34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 + T^6 + 
       18*(1 - T)*T^6 - (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 1}, 1] + 
  (40*Pi^2*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) - 
  (8*Pi^2*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((2*(-12 + 9*(1 - T) - 8*T))/T - (8*Nf*(1 + T))/(3*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*((((-8*I)/3)*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(1 - T) - 
    ((4*I)*(-1 + 2*(1 - T) - (1 - T)^2 + 2*T - 2*(1 - T)*T + 3*T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 5*(1 - T)^3*T^2 + (1 - T)^4*T^2 + 
       6*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + (1 - T)^3*T^3))/((1 - T)*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-16*I)/3)*Nf)/(1 - T) - 
    (((8*I)/3)*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + (1 - T)*T + 
       4*(1 - T)^2*T))/(1 - T) + 
    ((4*I)*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/
     (9*(1 - T)*T) + (8*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 
       6*(1 - T)*T + 7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/
     (3*(1 - T)) - (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 
       48*(1 - T)^2*T + 67*(1 - T)^3*T - 12*(1 - T)^4*T - 10*(1 - T)^5*T + 
       2*T^2 - 6*(1 - T)*T^2 - 5*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*T^3 + 5*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 + 10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 + 5*T^4 - 
       19*(1 - T)*T^4 + 22*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi^2*((4*(-9 + 4*(1 - T) - 5*T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-3 + 2*(1 - T) - T))/(3*(1 - T)))*G[{(1 - T)^(-1), T^(-1)}, 
    1] - ((4*I)*Pi*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), T^(-1)}, 1])/T + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) - (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 
       4*(1 - T)*T + 4*T^2))/(1 - T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(1 - T) + 
    ((4*I)*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 13*(1 - T)^2*T - 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 7*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 
       16*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 10*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 18*T - 
       18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T^2) + 
    (4*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 3*(1 - T)^3*T - 
       2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - (1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 16*T^4 - 
       33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 11*T^5 + 
       13*(1 - T)*T^5))/T^3)*G[{T^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 
       6*(1 - T)^6 - 30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 
       32*(1 - T)^5*T + 19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 
       24*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 
       18*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 3*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 5*T^4 + 2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 
       62*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 
       30*(1 - T)*T^5 + 63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 9*T^6 + 30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 4*T^7 - 8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/
     ((1 - T)*T^3) + ((4*I)*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + 
       (1 - T)^6 - 3*(1 - T)^2*T + 11*(1 - T)^3*T - 11*(1 - T)^4*T - 
       (1 - T)^5*T + 6*(1 - T)^6*T - 2*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 - 47*(1 - T)^4*T^2 + 
       46*(1 - T)^5*T^2 - 16*(1 - T)^6*T^2 + 6*(1 - T)^7*T^2 - 
       (1 - T)^8*T^2 - T^3 + 9*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 
       42*(1 - T)^3*T^3 + 68*(1 - T)^4*T^3 - 50*(1 - T)^5*T^3 + 
       26*(1 - T)^6*T^3 - 4*(1 - T)^7*T^3 + 2*T^4 + 15*(1 - T)*T^4 - 
       62*(1 - T)^2*T^4 + 84*(1 - T)^3*T^4 - 79*(1 - T)^4*T^4 + 
       46*(1 - T)^5*T^4 - 6*(1 - T)^6*T^4 + 3*T^5 - 37*(1 - T)*T^5 + 
       80*(1 - T)^2*T^5 - 88*(1 - T)^3*T^5 + 42*(1 - T)^4*T^5 - 
       4*(1 - T)^5*T^5 - 8*T^6 + 28*(1 - T)*T^6 - 41*(1 - T)^2*T^6 + 
       20*(1 - T)^3*T^6 - (1 - T)^4*T^6 + 4*T^7 - 8*(1 - T)*T^7 + 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{T^(-1), 1}, 1] + 
  Pi^2*((4*(-9 + 4*(1 - T) - 5*T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-3 + 2*(1 - T) - T))/(3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 
    1] - ((4*I)*Pi*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{T^(-1), (1 - T)^(-1)}, 1])/T + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) - (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 
       4*(1 - T)*T + 4*T^2))/(1 - T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(1 - T) + 
    ((4*I)*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 13*(1 - T)^2*T - 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 7*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 
       16*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 10*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) - (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 
       4*(1 - T)*T + 4*T^2))/(1 - T))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 
       4*T^2))/(1 - T) + ((4*I)*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  2*((-8*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 18*T - 
       18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T^2) - 
    (4*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 3*(1 - T)^3*T - 
       2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - (1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 16*T^4 - 
       33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 11*T^5 + 
       13*(1 - T)*T^5))/T^3)*G[{T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-12*(1 - T)^2 + 94*(1 - T)^3 - 137*(1 - T)^4 + 64*(1 - T)^5 + 
       38*(1 - T)^6 - 28*(1 - T)^7 + 8*(1 - T)^8 - 12*(1 - T)*T + 
       156*(1 - T)^2*T - 228*(1 - T)^3*T + 69*(1 - T)^4*T + 96*(1 - T)^5*T - 
       78*(1 - T)^6*T + 24*(1 - T)^7*T - 6*T^2 + 90*(1 - T)*T^2 - 
       105*(1 - T)^2*T^2 - 54*(1 - T)^3*T^2 + 108*(1 - T)^4*T^2 - 
       84*(1 - T)^5*T^2 + 24*(1 - T)^6*T^2 + 10*T^3 + 10*(1 - T)*T^3 - 
       107*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 80*(1 - T)^4*T^3 + 
       16*(1 - T)^5*T^3 + 6*T^4 - 60*(1 - T)*T^4 + 126*(1 - T)^2*T^4 - 
       96*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 - 18*T^5 + 60*(1 - T)*T^5 - 
       66*(1 - T)^2*T^5 + 24*(1 - T)^3*T^5 + 8*T^6 - 16*(1 - T)*T^6 + 
       8*(1 - T)^2*T^6))/(3*(1 - T)*T^2) - 
    (8*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 50*(1 - T)^4*T^2 - 
       63*(1 - T)^5*T^2 + 25*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       (1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       80*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 77*(1 - T)^5*T^3 - 
       23*(1 - T)^6*T^3 + 4*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       105*(1 - T)^2*T^4 - 146*(1 - T)^3*T^4 + 89*(1 - T)^4*T^4 - 
       37*(1 - T)^5*T^4 + 6*(1 - T)^6*T^4 - 3*T^5 + 51*(1 - T)*T^5 - 
       86*(1 - T)^2*T^5 + 73*(1 - T)^3*T^5 - 33*(1 - T)^4*T^5 + 
       4*(1 - T)^5*T^5 + 8*T^6 - 21*(1 - T)*T^6 + 32*(1 - T)^2*T^6 - 
       17*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, 0, 1}, 1] - 
  ((24*I)*Pi*(-2 - 3*T)*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-16*Nf)/(3*(1 - T)) - (16*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       6*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*(1 - T)) - 
    (8*(T + 3*T^2 - 10*(1 - T)*T^2 + 6*(1 - T)^2*T^2 + 7*(1 - T)*T^3 + 
       4*T^4))/((1 - T)*T^2))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((8*(1 - 3*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 - 2*T + 4*(1 - T)*T - 
       2*(1 - T)^2*T - 3*T^2 + 23*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 8*T^3 - 
       8*(1 - T)*T^3 + 9*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 
       4*T^4 + 8*(1 - T)*T^4 - 4*(1 - T)^2*T^4))/((1 - T)*T^4) - 
    (16*LbL*Nf*(-3 + 44*(1 - T) - 70*(1 - T)^2 + 38*(1 - T)^3 + 
       19*(1 - T)^4 - 14*(1 - T)^5 + 4*(1 - T)^6 + 5*T + 2*(1 - T)*T - 
       28*(1 - T)^2*T + 10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 
       3*T^2 - 12*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 - 9*T^3 + 
       22*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 4*T^4 - 
       8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*(1 - T)*T^2))*
   G[{0, 0, T^(-1)}, 1] - ((16*I)*Pi*G[{0, 1, 1}, 1])/(1 - T) + 
  ((-8*(-34*(1 - T)^3 + 54*(1 - T)^4 - 23*(1 - T)^5 + 4*(1 - T)^6 - 
       2*(1 - T)^7 - 10*(1 - T)^2*T + 64*(1 - T)^3*T - 67*(1 - T)^4*T + 
       16*(1 - T)^5*T - 8*(1 - T)^6*T - 26*(1 - T)*T^2 + 68*(1 - T)^2*T^2 - 
       67*(1 - T)^3*T^2 + 28*(1 - T)^4*T^2 - 12*(1 - T)^5*T^2 - 2*T^3 + 
       40*(1 - T)*T^3 - 65*(1 - T)^2*T^3 + 28*(1 - T)^3*T^3 - 
       8*(1 - T)^4*T^3 + 6*T^4 - 22*(1 - T)*T^4 + 16*(1 - T)^2*T^4 - 
       2*(1 - T)^3*T^4 - 4*T^5 + 4*(1 - T)*T^5))/((1 - T)*T) + 
    (16*LbL*Nf*(-9*(1 - T)^2 + 14*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 15*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)))*G[{0, 1, 1}, 1] + ((8*I)*Pi*G[{0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) + ((-8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) - 
    (4*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 5*(1 - T)^3*T - 
       3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 
       6*(1 - T)^5*T^2 - T^3 + 7*(1 - T)*T^3 + 11*(1 - T)^2*T^3 - 
       29*(1 - T)^3*T^3 + 28*(1 - T)^4*T^3 + 2*T^4 + 19*(1 - T)*T^4 - 
       33*(1 - T)^2*T^4 + 52*(1 - T)^3*T^4 + 3*T^5 - 33*(1 - T)*T^5 + 
       48*(1 - T)^2*T^5 - 8*T^6 + 22*(1 - T)*T^6 + 4*T^7))/((1 - T)*T^2))*
   G[{0, 1, (1 - T)^(-1)}, 1] + ((16*I)*Pi*G[{0, 1, T^(-1)}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 38*(1 - T)^3 - 52*(1 - T)^4 + 20*(1 - T)^5 + 
       19*(1 - T)^6 - 14*(1 - T)^7 + 4*(1 - T)^8 - 6*(1 - T)*T + 
       60*(1 - T)^2*T - 84*(1 - T)^3*T + 18*(1 - T)^4*T + 48*(1 - T)^5*T - 
       39*(1 - T)^6*T + 12*(1 - T)^7*T - 3*T^2 + 36*(1 - T)*T^2 - 
       42*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 54*(1 - T)^4*T^2 - 
       42*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 5*T^3 + 2*(1 - T)*T^3 - 
       46*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 40*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 + 3*T^4 - 30*(1 - T)*T^4 + 63*(1 - T)^2*T^4 - 
       48*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 9*T^5 + 30*(1 - T)*T^5 - 
       33*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/(3*(1 - T)*T^2) + 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 48*(1 - T)^4*T^2 - 
       58*(1 - T)^5*T^2 + 22*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 128*(1 - T)^4*T^3 + 70*(1 - T)^5*T^3 - 
       24*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       99*(1 - T)^2*T^4 - 140*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 
       40*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 49*(1 - T)*T^5 - 
       90*(1 - T)^2*T^5 + 76*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 
       8*(1 - T)^5*T^5 + 8*T^6 - 24*(1 - T)*T^6 + 34*(1 - T)^2*T^6 - 
       18*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-5 - 6*T)*G[{0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) - (4*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 
       5*(1 - T)^3*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 
       9*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - T^3 + 7*(1 - T)*T^3 + 
       11*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 28*(1 - T)^4*T^3 + 2*T^4 + 
       19*(1 - T)*T^4 - 33*(1 - T)^2*T^4 + 52*(1 - T)^3*T^4 + 3*T^5 - 
       33*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 8*T^6 + 22*(1 - T)*T^6 + 4*T^7))/
     ((1 - T)*T^2))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((-16*Nf)/(3*(1 - T)) - (8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 
       3*(1 - T)^4 - 6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 
       24*(1 - T)^2*T + 6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*T^2 + 30*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 11*T^3 + 12*(1 - T)*T^3 - 45*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 6*T^4 - 48*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 
       18*T^5 + 24*(1 - T)*T^5 + 8*T^6))/(3*(1 - T)) + 
    (4*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 + 3*(1 - T)^2*T - 8*(1 - T)^3*T + 
       5*(1 - T)^4*T + 3*(1 - T)*T^2 - 12*(1 - T)^2*T^2 - 10*(1 - T)^3*T^2 + 
       34*(1 - T)^4*T^2 - 20*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       8*(1 - T)*T^3 + 42*(1 - T)^3*T^3 - 60*(1 - T)^4*T^3 + 
       30*(1 - T)^5*T^3 - 2*T^4 - 9*(1 - T)*T^4 + 29*(1 - T)^2*T^4 - 
       71*(1 - T)^3*T^4 + 62*(1 - T)^4*T^4 + T^5 + 8*(1 - T)*T^5 - 
       68*(1 - T)^2*T^5 + 66*(1 - T)^3*T^5 - T^6 - 33*(1 - T)*T^6 + 
       36*(1 - T)^2*T^6 - 8*T^7 + 8*(1 - T)*T^7))/((1 - T)*T^3))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((40*I)*Pi*(-2 - 3*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + 
       (1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       6*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*(1 - T)) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T - 3*T^2 + 
       10*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 10*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/((1 - T)*T^3))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{0, (1 - T)^(-1), T^(-1)}, 
    1] + ((16*I)*Pi*G[{0, T^(-1), 1}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 38*(1 - T)^3 - 52*(1 - T)^4 + 20*(1 - T)^5 + 
       19*(1 - T)^6 - 14*(1 - T)^7 + 4*(1 - T)^8 - 6*(1 - T)*T + 
       60*(1 - T)^2*T - 84*(1 - T)^3*T + 18*(1 - T)^4*T + 48*(1 - T)^5*T - 
       39*(1 - T)^6*T + 12*(1 - T)^7*T - 3*T^2 + 36*(1 - T)*T^2 - 
       42*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 54*(1 - T)^4*T^2 - 
       42*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 5*T^3 + 2*(1 - T)*T^3 - 
       46*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 40*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 + 3*T^4 - 30*(1 - T)*T^4 + 63*(1 - T)^2*T^4 - 
       48*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 9*T^5 + 30*(1 - T)*T^5 - 
       33*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/(3*(1 - T)*T^2) + 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 48*(1 - T)^4*T^2 - 
       58*(1 - T)^5*T^2 + 22*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 128*(1 - T)^4*T^3 + 70*(1 - T)^5*T^3 - 
       24*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       99*(1 - T)^2*T^4 - 140*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 
       40*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 49*(1 - T)*T^5 - 
       90*(1 - T)^2*T^5 + 76*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 
       8*(1 - T)^5*T^5 + 8*T^6 - 24*(1 - T)*T^6 + 34*(1 - T)^2*T^6 - 
       18*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, T^(-1), 1}, 1] + 
  ((4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 11*(1 - T)^4*T + (1 - T)^5*T - 6*(1 - T)^6*T + 
       2*(1 - T)^7*T + 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       57*(1 - T)^4*T^2 - 68*(1 - T)^5*T^2 + 29*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 72*(1 - T)^3*T^3 - 120*(1 - T)^4*T^3 + 
       78*(1 - T)^5*T^3 - 44*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 
       15*(1 - T)*T^4 + 92*(1 - T)^2*T^4 - 108*(1 - T)^3*T^4 + 
       85*(1 - T)^4*T^4 - 64*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 
       47*(1 - T)*T^5 - 60*(1 - T)^2*T^5 + 68*(1 - T)^3*T^5 - 
       48*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 + 8*T^6 - 14*(1 - T)*T^6 + 
       30*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 
       8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) - 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 134*(1 - T)^3*T - 163*(1 - T)^4*T + 68*(1 - T)^5*T + 
       38*(1 - T)^6*T - 28*(1 - T)^7*T + 8*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       168*(1 - T)^2*T^2 - 216*(1 - T)^3*T^2 + 57*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 78*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 - 3*T^3 + 
       66*(1 - T)*T^3 - 69*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       93*(1 - T)^4*T^3 - 78*(1 - T)^5*T^3 + 24*(1 - T)^6*T^3 + 5*T^4 + 
       14*(1 - T)*T^4 - 79*(1 - T)^2*T^4 + 72*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*
   G[{0, T^(-1), 1}, 1] + ((8*I)*Pi*(-2 - 3*T)*G[{0, T^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) + ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) + (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 
       4*T^2))/(3*(1 - T)))*G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{0, T^(-1), (1 - T)^(-1)}, 
    1] - ((16*I)*Pi*G[{0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) - (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  2*((-4*(1 - 3*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 - 2*T + 4*(1 - T)*T - 
       2*(1 - T)^2*T - 3*T^2 + 23*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 8*T^3 - 
       8*(1 - T)*T^3 + 9*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 
       4*T^4 + 8*(1 - T)*T^4 - 4*(1 - T)^2*T^4))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-3 + 44*(1 - T) - 70*(1 - T)^2 + 38*(1 - T)^3 + 19*(1 - T)^4 - 
       14*(1 - T)^5 + 4*(1 - T)^6 + 5*T + 2*(1 - T)*T - 28*(1 - T)^2*T + 
       10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 3*T^2 - 
       12*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 - 9*T^3 + 
       22*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 4*T^4 - 
       8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*(1 - T)*T^2))*
   G[{0, T^(-1), T^(-1)}, 1] + Pi*(((-16*I)*(-2 - 3*T))/(1 - T) + 
    ((16*I)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-16*Nf)/(3*(1 - T)) - (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + 
       (1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) - (4*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 
       5*(1 - T)^3*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 
       9*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - T^3 + 7*(1 - T)*T^3 + 
       11*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 28*(1 - T)^4*T^3 + 2*T^4 + 
       19*(1 - T)*T^4 - 33*(1 - T)^2*T^4 + 52*(1 - T)^3*T^4 + 3*T^5 - 
       33*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 8*T^6 + 22*(1 - T)*T^6 + 4*T^7))/
     ((1 - T)*T^2))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((16*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*I)*Pi*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((16*Nf)/(3*(1 - T)) + 
    (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + (1 - T)*T + 4*(1 - T)^2*T))/
     (3*(1 - T)) - (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       6*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*(1 - T)) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T - 3*T^2 + 
       10*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 10*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/((1 - T)*T^3))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  Pi*(((-32*I)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    ((48*I)*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((16*I)*Pi*G[{(1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 + 6*(1 - T)*T + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T + 3*T^2 + 12*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       12*(1 - T)*T^3 - 45*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 6*T^4 - 
       48*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 18*T^5 + 24*(1 - T)*T^5 + 8*T^6))/
     (3*(1 - T)) - (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 
       5*(1 - T)^3*T + 3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 33*(1 - T)^3*T^2 - 
       23*(1 - T)^4*T^2 + 2*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 - (1 - T)^2*T^3 - 51*(1 - T)^3*T^3 + 14*(1 - T)^4*T^3 - 
       8*(1 - T)^5*T^3 - 2*T^4 + 7*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 
       38*(1 - T)^3*T^4 - 12*(1 - T)^4*T^4 - 7*T^5 - 17*(1 - T)*T^5 + 
       50*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 + 32*(1 - T)*T^6 - 
       2*(1 - T)^2*T^6 + 8*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((8*I)*Pi*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + ((16*Nf)/(3*(1 - T)) + 
    (8*LbL*Nf*T*(6*(1 - T) + 3*T + 6*(1 - T)*T + 3*(1 - T)^2*T - 
       6*(1 - T)^3*T + 3*T^2 + 6*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       4*(1 - T)^3*T^2 + 3*T^3 - 24*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 9*T^4 + 
       12*(1 - T)*T^4 + 4*T^5))/(3*(1 - T)) + 
    (4*(16*(1 - T)^3 - 2*(1 - T)^4 - 2*(1 - T)^2*T + 4*(1 - T)^3*T + 
       6*(1 - T)^4*T + 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       4*T^3 + 4*(1 - T)*T^3 + 30*(1 - T)^2*T^3 + T^4 + 18*(1 - T)*T^4 + 
       4*T^5))/(1 - T))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  Pi*(((16*I)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + 
    ((24*I)*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1, T^(-1)}, 
    1] + ((16*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + ((16*Nf)/(3*(1 - T)) + 
    (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + (1 - T)*T + 4*(1 - T)^2*T))/
     (3*(1 - T)) - (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*T*(6*(1 - T) + 3*T + 6*(1 - T)*T + 
       3*(1 - T)^2*T - 6*(1 - T)^3*T + 3*T^2 + 6*(1 - T)*T^2 - 
       21*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 3*T^3 - 24*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3 - 9*T^4 + 12*(1 - T)*T^4 + 4*T^5))/(3*(1 - T)) + 
    (4*(16*(1 - T)^3 - 2*(1 - T)^4 - 2*(1 - T)^2*T + 4*(1 - T)^3*T + 
       6*(1 - T)^4*T + 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       4*T^3 + 4*(1 - T)*T^3 + 30*(1 - T)^2*T^3 + T^4 + 18*(1 - T)*T^4 + 
       4*T^5))/(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] - 
  ((48*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((24*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - ((24*I)*Pi*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + 3*((-16*Nf)/(3*(1 - T)) + (8*(-3 + 2*(1 - T) - 3*T + (1 - T)*T))/
     T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((-16*Nf)/(3*(1 - T)) - (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + 
       (1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((24*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  2*((-8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) + 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{(1 - T)^(-1), T^(-1), 1}, 
    1] - ((24*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) + 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) + (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 38*(1 - T)^3 - 52*(1 - T)^4 + 20*(1 - T)^5 + 
       19*(1 - T)^6 - 14*(1 - T)^7 + 4*(1 - T)^8 - 6*(1 - T)*T + 
       60*(1 - T)^2*T - 84*(1 - T)^3*T + 18*(1 - T)^4*T + 48*(1 - T)^5*T - 
       39*(1 - T)^6*T + 12*(1 - T)^7*T - 3*T^2 + 36*(1 - T)*T^2 - 
       42*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 54*(1 - T)^4*T^2 - 
       42*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 5*T^3 + 2*(1 - T)*T^3 - 
       46*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 40*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 + 3*T^4 - 30*(1 - T)*T^4 + 63*(1 - T)^2*T^4 - 
       48*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 9*T^5 + 30*(1 - T)*T^5 - 
       33*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/(3*(1 - T)*T^2) + 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 48*(1 - T)^4*T^2 - 
       58*(1 - T)^5*T^2 + 22*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 128*(1 - T)^4*T^3 + 70*(1 - T)^5*T^3 - 
       24*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       99*(1 - T)^2*T^4 - 140*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 
       40*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 49*(1 - T)*T^5 - 
       90*(1 - T)^2*T^5 + 76*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 
       8*(1 - T)^5*T^5 + 8*T^6 - 24*(1 - T)*T^6 + 34*(1 - T)^2*T^6 - 
       18*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{T^(-1), 0, 1}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{T^(-1), 0, (1 - T)^(-1)}, 
    1] + ((-8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) - (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-4*(1 - 3*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 - 2*T + 4*(1 - T)*T - 
       2*(1 - T)^2*T - 3*T^2 + 23*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 8*T^3 - 
       8*(1 - T)*T^3 + 9*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 
       4*T^4 + 8*(1 - T)*T^4 - 4*(1 - T)^2*T^4))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-3 + 44*(1 - T) - 70*(1 - T)^2 + 38*(1 - T)^3 + 19*(1 - T)^4 - 
       14*(1 - T)^5 + 4*(1 - T)^6 + 5*T + 2*(1 - T)*T - 28*(1 - T)^2*T + 
       10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 3*T^2 - 
       12*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 - 9*T^3 + 
       22*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 4*T^4 - 
       8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*(1 - T)*T^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-12*(1 - T)^3 + 36*(1 - T)^4 - 36*(1 - T)^5 + 12*(1 - T)^6 - 
       57*(1 - T)^2*T + 188*(1 - T)^3*T - 193*(1 - T)^4*T + 62*(1 - T)^5*T + 
       38*(1 - T)^6*T - 28*(1 - T)^7*T + 8*(1 - T)^8*T - 42*(1 - T)*T^2 + 
       171*(1 - T)^2*T^2 - 180*(1 - T)^3*T^2 + 27*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 78*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 - 3*T^3 + 
       42*(1 - T)*T^3 - 36*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       93*(1 - T)^4*T^3 - 78*(1 - T)^5*T^3 + 24*(1 - T)^6*T^3 + 5*T^4 + 
       8*(1 - T)*T^4 - 64*(1 - T)^2*T^4 + 72*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3) - 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 17*(1 - T)^4*T - 17*(1 - T)^5*T + 12*(1 - T)^6*T - 
       4*(1 - T)^7*T + 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 62*(1 - T)^3*T^2 - 
       102*(1 - T)^4*T^2 + 69*(1 - T)^5*T^2 - 23*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 
       26*(1 - T)^2*T^3 - 36*(1 - T)^3*T^3 + 37*(1 - T)^4*T^3 - 
       49*(1 - T)^5*T^3 + 46*(1 - T)^6*T^3 - 8*(1 - T)^7*T^3 - 2*T^4 + 
       27*(1 - T)*T^4 - 37*(1 - T)^2*T^4 + 5*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 70*(1 - T)^5*T^4 - 12*(1 - T)^6*T^4 + T^5 - 
       19*(1 - T)*T^5 + 35*(1 - T)^2*T^5 - 71*(1 - T)^3*T^5 + 
       54*(1 - T)^4*T^5 - 8*(1 - T)^5*T^5 - 4*T^6 + 14*(1 - T)*T^6 - 
       34*(1 - T)^2*T^6 + 22*(1 - T)^3*T^6 - 2*(1 - T)^4*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/((1 - T)*T^4))*
   G[{T^(-1), 1, 1}, 1] + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6*(1 - T)^2 + 18*(1 - T)^3 - 18*(1 - T)^4 + 6*(1 - T)^5 - 
       27*(1 - T)*T + 90*(1 - T)^2*T - 93*(1 - T)^3*T + 30*(1 - T)^4*T + 
       19*(1 - T)^5*T - 14*(1 - T)^6*T + 4*(1 - T)^7*T - 18*T^2 + 
       75*(1 - T)*T^2 - 78*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 + 
       48*(1 - T)^4*T^2 - 39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 12*T^3 - 
       6*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 39*(1 - T)^3*T^3 - 
       36*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 + 6*T^4 - 18*(1 - T)*T^4 + 
       10*(1 - T)^2*T^4 - 11*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4))/(3*T^3) - 
    (4*(-2*(1 - T)^3 + 6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 - 
       20*(1 - T)^2*T + 43*(1 - T)^3*T - 29*(1 - T)^4*T + 9*(1 - T)^5*T - 
       6*(1 - T)^6*T + (1 - T)^7*T - 4*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       5*(1 - T)^3*T^2 + 9*(1 - T)^4*T^2 - 20*(1 - T)^5*T^2 + 
       4*(1 - T)^6*T^2 - 10*T^3 + (1 - T)*T^3 + 37*(1 - T)^2*T^3 - 
       10*(1 - T)^3*T^3 - 24*(1 - T)^4*T^3 + 6*(1 - T)^5*T^3 + 
       15*(1 - T)*T^4 - 3*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 + 
       4*(1 - T)^4*T^4 + 6*T^5 - 3*(1 - T)*T^5 - 2*(1 - T)^2*T^5 + 
       (1 - T)^3*T^5))/T^3)*G[{T^(-1), 1, T^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{T^(-1), (1 - T)^(-1), 1}, 
    1] - ((24*I)*Pi*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) + 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) - (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), T^(-1), 1}, 1] + 
  2*((8*LbL*Nf*(-6*(1 - T)^2 + 18*(1 - T)^3 - 18*(1 - T)^4 + 6*(1 - T)^5 - 
       27*(1 - T)*T + 90*(1 - T)^2*T - 93*(1 - T)^3*T + 30*(1 - T)^4*T + 
       19*(1 - T)^5*T - 14*(1 - T)^6*T + 4*(1 - T)^7*T - 18*T^2 + 
       75*(1 - T)*T^2 - 78*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 + 
       48*(1 - T)^4*T^2 - 39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 12*T^3 - 
       6*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 39*(1 - T)^3*T^3 - 
       36*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 + 6*T^4 - 18*(1 - T)*T^4 + 
       10*(1 - T)^2*T^4 - 11*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4))/(3*T^3) - 
    (4*(-2*(1 - T)^3 + 6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 - 
       20*(1 - T)^2*T + 43*(1 - T)^3*T - 29*(1 - T)^4*T + 9*(1 - T)^5*T - 
       6*(1 - T)^6*T + (1 - T)^7*T - 4*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       5*(1 - T)^3*T^2 + 9*(1 - T)^4*T^2 - 20*(1 - T)^5*T^2 + 
       4*(1 - T)^6*T^2 - 10*T^3 + (1 - T)*T^3 + 37*(1 - T)^2*T^3 - 
       10*(1 - T)^3*T^3 - 24*(1 - T)^4*T^3 + 6*(1 - T)^5*T^3 + 
       15*(1 - T)*T^4 - 3*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 + 
       4*(1 - T)^4*T^4 + 6*T^5 - 3*(1 - T)*T^5 - 2*(1 - T)^2*T^5 + 
       (1 - T)^3*T^5))/T^3)*G[{T^(-1), T^(-1), 1}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  3*((8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) + (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  (24*(-2 - 3*T)*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*G[{0, 0, 1, 1}, 1])/(1 - T) - (16*G[{0, 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (32*G[{0, 0, 1, T^(-1)}, 1])/(1 - T) - 
  (48*(1 + T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (32*(-2 - 3*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(4 + 3*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (32*G[{0, 0, T^(-1), 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*G[{0, 0, T^(-1), T^(-1)}, 1])/(1 - T) + (16*G[{0, 1, 0, 1}, 1])/
   (1 - T) - (8*G[{0, 1, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*G[{0, 1, 0, T^(-1)}, 1])/(1 - T) + (16*G[{0, 1, 1, 1}, 1])/(1 - T) - 
  (16*G[{0, 1, 1, T^(-1)}, 1])/(1 - T) - (8*G[{0, 1, (1 - T)^(-1), 1}, 1])/
   (1 - T) + (16*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (32*G[{0, 1, T^(-1), 1}, 1])/(1 - T) + (32*G[{0, 1, T^(-1), T^(-1)}, 1])/
   (1 - T) + ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    (48*(1 + T))/(1 - T))*G[{0, (1 - T)^(-1), 0, 1}, 1] - 
  (32*(-2 - 3*T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (48*(1 + T))/(1 - T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - (16*G[{0, (1 - T)^(-1), 1, 1}, 1])/
   (1 - T) + (8*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(-3 + 2*(1 - T) - T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (24*(1 + T))/(1 - T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (16*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (48*(1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (24*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (24*(-2 - 3*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) - (8*(-2 - 3*T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*G[{0, T^(-1), 0, 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*G[{0, T^(-1), 0, T^(-1)}, 1])/(1 - T) - (32*G[{0, T^(-1), 1, 1}, 1])/
   (1 - T) + (32*G[{0, T^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (48*G[{0, T^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (48*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((24*(-4 - 5*T))/(1 - T) - (48*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] - 
  (8*(-9 + 5*(1 - T) - 4*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) - (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((64*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + 
    (96*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] + 
  (8*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] - 
  (8*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (24*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) + ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/
     (1 - T))*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (48*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (48*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] - 
  (16*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/(1 - T) + 
  (8*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] - (16*G[{(1 - T)^(-1), 1, 1, 1}, 1])/
   (1 - T) + (16*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (8*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (16*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) + (8*(-2 - 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 
     1])/(1 - T) + ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    (24*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] + 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] - 
  (16*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (24*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) + 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) - (24*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) + (32*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (16*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (24*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) - (96*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) - 
  (48*(4 + 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) - (48*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (48*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/
     (1 - T))*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  (16*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (48*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] + 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (48*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (8*(-2 - 3*T)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*G[{T^(-1), 0, 1, 1}, 1])/(1 - T) + (16*G[{T^(-1), 0, 1, T^(-1)}, 1])/
   (1 - T) - (8*(-2 - 3*T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*G[{T^(-1), 0, T^(-1), 1}, 1])/(1 - T) - 
  (16*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  (16*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (48*(1 + T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  (8*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (24*(1 + T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (24*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (48*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (4 + (8*Nf)/3)*Log[mm] + 
  Pi*(((4*I)*(1 + T))/T + (((8*I)/3)*Nf*(1 + T))/T)*Log[mm] + 
  Pi*((8*I)/(1 - T) + (((16*I)/3)*Nf)/(1 - T))*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  ((4*(1 + T))/T + (8*Nf*(1 + T))/(3*T))*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  (-8/(1 - T) - (16*Nf)/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1]*Log[mm] + 
  (-8/(1 - T) - (16*Nf)/(3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1]*Log[mm] + 
  2*(8/(1 - T) + (16*Nf)/(3*(1 - T)))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*
   Log[mm] + Pi*(((-8*I)*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 - 3*T + 
       3*(1 - T)*T - 3*T^2))/T + 
    ((2*I)*(4*(1 - T) - 4*(1 - T)^2 + 4*T - 14*(1 - T)*T + 7*(1 - T)^2*T - 
       8*T^2 + 11*(1 - T)*T^2 + 6*T^3))/T^2)*Log[qq] + 
  ((-4*Nf*(-32 + 32*(1 - T) + 13*(1 - T)^2 - 6*T + 57*(1 - T)*T + 38*T^2))/
     (9*T) - (32 - 58*(1 - T) + 7*(1 - T)^2 + 20*(1 - T)^3 - 56*T + 
      53*(1 - T)*T + 17*(1 - T)^2*T - 24*(1 - T)^3*T + 14*T^2 + 
      9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 10*T^3)/((-1 + T)*T))*Log[qq] + 
  Pi^2*((-20*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (9*(1 - T)) - (2*(-7*(1 - T)^3 + 14*(1 - T)^4 - 7*(1 - T)^5 - 
       21*(1 - T)^2*T + 56*(1 - T)^3*T - 35*(1 - T)^4*T - 21*(1 - T)*T^2 + 
       84*(1 - T)^2*T^2 + 34*(1 - T)^3*T^2 - 174*(1 - T)^4*T^2 + 
       90*(1 - T)^5*T^2 - 25*(1 - T)^6*T^2 + 5*(1 - T)^7*T^2 - 7*T^3 + 
       56*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 306*(1 - T)^3*T^3 + 
       300*(1 - T)^4*T^3 - 110*(1 - T)^5*T^3 + 20*(1 - T)^6*T^3 + 14*T^4 + 
       87*(1 - T)*T^4 - 374*(1 - T)^2*T^4 + 380*(1 - T)^3*T^4 - 
       200*(1 - T)^4*T^4 + 30*(1 - T)^5*T^4 + 17*T^5 - 226*(1 - T)*T^5 + 
       330*(1 - T)^2*T^5 - 190*(1 - T)^3*T^5 + 20*(1 - T)^4*T^5 - 44*T^6 + 
       120*(1 - T)*T^6 - 95*(1 - T)^2*T^6 + 5*(1 - T)^3*T^6 + 20*T^7 - 
       20*(1 - T)*T^7))/(3*(1 - T)*T^3))*Log[qq] + 
  ((8*Nf*(-3*(1 - T) + 4*(1 - T)^2 - 2*T + 5*(1 - T)*T + 2*T^2))/(3*T) + 
    (8*LbL*Nf*(15*(1 - T) - 6*(1 - T)^2 - 3*T - 9*(1 - T)*T - 2*(1 - T)^2*T - 
       4*(1 - T)^3*T + 3*T^2 - 6*(1 - T)*T^2 - 4*(1 - T)^2*T^2 - 4*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/3 - 
    (2*(-2*(1 - T)^2 + 2*(1 - T)^3 + 40*(1 - T)*T - 53*(1 - T)^2*T + 
       10*(1 - T)^3*T + 2*(1 - T)^4*T - 6*T^2 - 15*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 16*T^3 - 43*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3 - 12*T^4 + 2*(1 - T)*T^4))/T^2)*G[{(1 - T)^(-1)}, 1]*
   Log[qq] + Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 
       3*(1 - T)^4 - 6*(1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T + 6*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (1 - T) - ((4*I)*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 
       5*(1 - T)^3*T + 3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  ((8*Nf*(-2 + 3*(1 - T) + 2*T))/3 + 
    (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 44*(1 - T)*T - 67*(1 - T)^2*T + 
       19*(1 - T)^3*T + 2*(1 - T)^4*T - 6*T^2 - 33*(1 - T)*T^2 + 
       29*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 8*T^3 - 16*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/T^2 + 
    (8*LbL*Nf*(-33*(1 - T) + 54*(1 - T)^2 - 30*(1 - T)^3 - 15*T + 
       48*(1 - T)*T - 40*(1 - T)^2*T + 2*(1 - T)^3*T - 4*(1 - T)^4*T + 
       6*T^2 + 9*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 13*T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T))*
   G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*(((4*I)*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 
       3*(1 - T)^2*T + 11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 
       6*(1 - T)^6*T + 2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 
       42*(1 - T)^3*T^2 + 59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 
       14*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 
       9*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 
       42*(1 - T)^4*T^3 + 40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 
       4*(1 - T)^7*T^3 + 2*T^4 - 17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 
       6*(1 - T)^6*T^4 - T^5 + 19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 
       74*(1 - T)^3*T^5 - 42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 
       20*(1 - T)*T^6 + 37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 
       4*T^7 + 8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) - 
    (((8*I)/3)*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 
       6*(1 - T)^6 - 30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 
       32*(1 - T)^5*T + 19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 
       24*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 
       18*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 3*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 5*T^4 + 2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 
       62*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 
       30*(1 - T)*T^5 + 63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 9*T^6 + 30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 4*T^7 - 8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/
     ((1 - T)*T^3))*G[{T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-9*(1 - T)^2 + 14*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 15*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 
       42*(1 - T)^3*T^2 + 52*(1 - T)^4*T^2 - 22*(1 - T)^5*T^2 + 
       4*(1 - T)^6*T^2 - 2*(1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 - 
       14*(1 - T)^2*T^3 + 56*(1 - T)^3*T^3 - 62*(1 - T)^4*T^3 + 
       16*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 2*T^4 - 25*(1 - T)*T^4 + 
       56*(1 - T)^2*T^4 - 58*(1 - T)^3*T^4 + 28*(1 - T)^4*T^4 - 
       12*(1 - T)^5*T^4 - T^5 + 32*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       28*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 4*T^6 - 20*(1 - T)*T^6 + 
       16*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6 - 4*T^7 + 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{0, 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 15*(1 - T)^4*T + 
       12*(1 - T)^5*T + 6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) + 
    (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 5*(1 - T)^3*T + 
       3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((-4*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 
       3*(1 - T)^2*T + 11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 
       6*(1 - T)^6*T + 2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 
       42*(1 - T)^3*T^2 + 59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 
       14*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 
       9*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 
       42*(1 - T)^4*T^3 + 40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 
       4*(1 - T)^7*T^3 + 2*T^4 - 17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 
       6*(1 - T)^6*T^4 - T^5 + 19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 
       74*(1 - T)^3*T^5 - 42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 
       20*(1 - T)*T^6 + 37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 
       4*T^7 + 8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 32*(1 - T)^5*T + 
       19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 18*(1 - T)^4*T^2 + 
       48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 - 3*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 5*T^4 + 
       2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*G[{0, T^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T + 6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) + 
    (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 5*(1 - T)^3*T + 
       3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T + 6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) - 
    (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 5*(1 - T)^3*T + 
       3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
    1]*Log[qq] + 
  ((8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), T^(-1)}, 1]*Log[qq] + 
  ((-4*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 3*(1 - T)^2*T + 
       11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 6*(1 - T)^6*T + 
       2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 42*(1 - T)^3*T^2 + 
       59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 14*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 9*(1 - T)*T^3 - 
       22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 
       40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 4*(1 - T)^7*T^3 + 2*T^4 - 
       17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 42*(1 - T)^3*T^4 + 
       61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 6*(1 - T)^6*T^4 - T^5 + 
       19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 74*(1 - T)^3*T^5 - 
       42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 20*(1 - T)*T^6 + 
       37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 4*T^7 + 
       8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 32*(1 - T)^5*T + 
       19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 18*(1 - T)^4*T^2 + 
       48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 - 3*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 5*T^4 + 
       2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*G[{T^(-1), 1}, 1]*
   Log[qq] + ((8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{T^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  2*((4*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 3*(1 - T)^2*T + 
       11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 6*(1 - T)^6*T + 
       2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 42*(1 - T)^3*T^2 + 
       59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 14*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 9*(1 - T)*T^3 - 
       22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 
       40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 4*(1 - T)^7*T^3 + 2*T^4 - 
       17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 42*(1 - T)^3*T^4 + 
       61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 6*(1 - T)^6*T^4 - T^5 + 
       19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 74*(1 - T)^3*T^5 - 
       42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 20*(1 - T)*T^6 + 
       37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 4*T^7 + 
       8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) - 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 32*(1 - T)^5*T + 
       19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 18*(1 - T)^4*T^2 + 
       48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 - 3*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 5*T^4 + 
       2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*
   G[{T^(-1), T^(-1)}, 1]*Log[qq] + 
  ((-4*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2))/T - 
    (8*Nf*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2))/(3*T))*Log[mm]*
   Log[qq] + ((24*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 + 2*T - 5*(1 - T)*T))/
     T^2 + (4*(12 - 25*(1 - T) + 17*(1 - T)^2 + 2*(1 - T)^4 - 16*T + 
       6*(1 - T)*T + 2*(1 - T)^2*T + 2*(1 - T)^3*T))/T^2)*Zeta[3] + 
  ((-48*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (8*(-3 + 8*(1 - T) + 5*T))/
     (1 - T))*G[{(1 - T)^(-1)}, 1]*Zeta[3], 
 (-32*Pi^4)/45 + (96 - 55*(1 - T) - 55*T)/2 - 
  (2*Nf*(-1532 + 823*(1 - T) + 823*T))/27 + 
  Pi*(((112*I)/3)*LbL*Nf + ((I/2)*(-10 + 61*(1 - T) - 51*(1 - T)^2 + 61*T - 
       106*(1 - T)*T + 48*(1 - T)^2*T - 51*T^2 + 48*(1 - T)*T^2))/
     ((-1 + T)*T) + (((2*I)/27)*Nf*(-530 + 909*(1 - T) - 379*(1 - T)^2 + 
       909*T - 982*(1 - T)*T + 226*(1 - T)^2*T - 379*T^2 + 226*(1 - T)*T^2))/
     ((-1 + T)*T)) + Pi^3*(((16*I)/3)*LbL*Nf - 
    ((I/3)*(12 - 10*(1 - T)^2 - (1 - T)^3 - 16*(1 - T)*T + 11*(1 - T)^2*T + 
       (1 - T)^3*T - 10*T^2 + 11*(1 - T)*T^2 + 2*(1 - T)^2*T^2 - T^3 + 
       (1 - T)*T^3))/((-1 + T)*T)) + 
  Pi^2*((-4*Nf*(-22 + 35*(1 - T) - 13*(1 - T)^2 + 35*T - 42*(1 - T)*T + 
       10*(1 - T)^2*T - 13*T^2 + 10*(1 - T)*T^2))/(9*(-1 + T)*T) - 
    (50*(1 - T) - 175*(1 - T)^2 + 125*(1 - T)^3 + 50*T - 470*(1 - T)*T + 
      577*(1 - T)^2*T - 151*(1 - T)^3*T - 175*T^2 + 577*(1 - T)*T^2 - 
      422*(1 - T)^2*T^2 + 20*(1 - T)^3*T^2 + 125*T^3 - 151*(1 - T)*T^3 + 
      20*(1 - T)^2*T^3)/(6*(-1 + T)*T) - 
    (4*LbL*Nf*(12*(1 - T)^2 - 20*(1 - T)^3 + 10*(1 - T)^4 + 54*(1 - T)*T - 
       45*(1 - T)^2*T + 25*(1 - T)^3*T + 12*T^2 - 45*(1 - T)*T^2 + 
       30*(1 - T)^2*T^2 - 20*T^3 + 25*(1 - T)*T^3 + 10*T^4))/9) + 
  Pi^3*(((-2*I)*(-2 - T)*T)/(1 - T) - (((8*I)/3)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1)}, 1] + ((3*(-14 + 13*(1 - T)))/2 + (112*LbL*Nf*T)/3 - 
    (2*Nf*(-6*(1 - T) + 6*(1 - T)^2 + 38*T + 13*(1 - T)*T))/(9*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/
     (9*(1 - T)) - (-14 + 49*(1 - T) - 66*(1 - T)^2 + 41*(1 - T)^3 - 
      10*(1 - T)^4 + 35*T - 83*(1 - T)*T + 87*(1 - T)^2*T - 43*(1 - T)^3*T + 
      4*(1 - T)^4*T + 5*T^2 + 12*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 
      4*(1 - T)^3*T^2)/(3*(1 - T)*T^2) - 
    (4*LbL*Nf*(-10*(1 - T)^2 + 30*(1 - T)^3 - 30*(1 - T)^4 + 10*(1 - T)^5 - 
       20*(1 - T)*T + 45*(1 - T)^2*T - 45*(1 - T)^3*T + 20*(1 - T)^4*T - 
       10*T^2 + 33*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 10*(1 - T)^3*T^2))/
     (9*(1 - T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((16*LbL*Nf*(1 - T))/3 - (28*(1 - T) - 28*(1 - T)^2 + 50*T - 
      62*(1 - T)*T + 27*(1 - T)^2*T - 48*T^2 + 32*(1 - T)*T^2 + 
      (1 - T)^2*T^2 - T^3 + (1 - T)*T^3)/(3*(-1 + T)*T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 
      3*(1 - T)*T^2 + 2*T^3) + (I*(-4*(1 - T) - 6*(1 - T)^2 + 10*(1 - T)^3 - 
       4*T - 52*(1 - T)*T + 69*(1 - T)^2*T - 16*(1 - T)^3*T - 22*T^2 + 
       85*(1 - T)*T^2 - 67*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 26*T^3 - 
       27*(1 - T)*T^3 + 4*(1 - T)^2*T^3))/((-1 + T)*T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-4*I)/9)*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 
       25*(1 - T)*T - 3*(1 - T)^2*T))/((1 - T)*T) - 
    (I*(-4*(1 - T) + 16*(1 - T)^2 - 7*(1 - T)^3 - 5*(1 - T)^4 - 4*T - 
       11*(1 - T)*T + 56*(1 - T)^2*T - 54*(1 - T)^3*T + 4*(1 - T)^4*T - 
       3*T^2 + 15*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2))/
     ((1 - T)*T) - (((8*I)/3)*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 
       4*(1 - T)^4 + 2*(1 - T)^5 - 9*(1 - T)*T + 9*(1 - T)^2*T - 
       11*(1 - T)^3*T + 5*(1 - T)^4*T - 15*T^2 + 18*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 10*(1 - T)*T^3 + 
       5*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/(1 - T))*
   G[{(1 - T)^(-1)}, 1] + Pi^3*(((-2*I)*(1 - T)*(-3 + T))/T - 
    (((8*I)/3)*LbL*Nf*(1 - T)*(-2 + T))/T)*G[{T^(-1)}, 1] + 
  ((112*LbL*Nf*(1 - T))/3 - (3*(1 - T)*(-14 + 13*T))/(2*(-1 + T)) + 
    (2*Nf*(38*(1 - T) - 6*T + 13*(1 - T)*T + 6*T^2))/(9*(-1 + T)))*
   G[{T^(-1)}, 1] + Pi^2*((16*LbL*Nf*T)/3 - 
    (50*(1 - T) - 48*(1 - T)^2 - (1 - T)^3 + 28*T - 62*(1 - T)*T + 
      32*(1 - T)^2*T + (1 - T)^3*T - 28*T^2 + 27*(1 - T)*T^2 + (1 - T)^2*T^2)/
     (3*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 
      3*(1 - T)*T^2 + 2*T^3) + (I*(-4*(1 - T) - 22*(1 - T)^2 + 26*(1 - T)^3 - 
       4*T - 52*(1 - T)*T + 85*(1 - T)^2*T - 27*(1 - T)^3*T - 6*T^2 + 
       69*(1 - T)*T^2 - 67*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 10*T^3 - 
       16*(1 - T)*T^3 + 4*(1 - T)^2*T^3))/((-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 
       3*(1 - T)*T^2 + 19*T^3))/((-1 + T)*T) + 
    (I*(-4*(1 - T) - 3*(1 - T)^2 - 4*T - 11*(1 - T)*T + 15*(1 - T)^2*T + 
       16*T^2 + 56*(1 - T)*T^2 - 25*(1 - T)^2*T^2 - 7*T^3 - 54*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 5*T^4 + 4*(1 - T)*T^4))/((-1 + T)*T) - 
    (((8*I)/3)*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 
       9*(1 - T)*T + 18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 
       12*T^2 + 9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/T)*
   G[{T^(-1)}, 1] + Pi^2*((-8*Nf*(-1 - T + T^2))/(9*T) + 
    (-14 + 35*(1 - T) + 5*(1 - T)^2 + 49*T - 83*(1 - T)*T + 12*(1 - T)^2*T - 
      66*T^2 + 87*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 41*T^3 - 43*(1 - T)*T^3 + 
      4*(1 - T)^2*T^3 - 10*T^4 + 4*(1 - T)*T^4)/(3*(1 - T)*(-1 + T)*T) - 
    (4*LbL*Nf*(-10*(1 - T)^2 - 20*(1 - T)*T + 33*(1 - T)^2*T - 10*T^2 + 
       45*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 30*T^3 - 45*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 30*T^4 + 20*(1 - T)*T^4 + 10*T^5))/(9*(1 - T)*T))*
   G[{T^(-1)}, 1] - (4*Pi^2*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + 
     (1 - T)*T^2)*G[{0, 1}, 1])/(3*(1 - T)*T) + 
  (-((-24*(1 - T) - 5*(1 - T)^2 + 29*(1 - T)^3 - 24*T - 58*(1 - T)*T + 
       137*(1 - T)^2*T - 46*(1 - T)^3*T - 5*T^2 + 137*(1 - T)*T^2 - 
       140*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 29*T^3 - 46*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3)/((-1 + T)*T)) - 
    (16*LbL*Nf*(6*(1 - T) - 9*(1 - T)^2 - 5*(1 - T)^3 + 2*(1 - T)^4 + 6*T - 
       12*(1 - T)*T - 12*(1 - T)^2*T + 5*(1 - T)^3*T - 9*T^2 - 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 5*T^3 + 5*(1 - T)*T^3 + 2*T^4))/3)*
   G[{0, 1}, 1] + 
  Pi*(((2*I)*(4*(1 - T)^2 - 14*(1 - T)^3 + 20*(1 - T)^4 - 14*(1 - T)^5 + 
       4*(1 - T)^6 + 8*(1 - T)*T - 42*(1 - T)^2*T + 56*(1 - T)^3*T - 
       30*(1 - T)^4*T + 13*(1 - T)^5*T - 6*(1 - T)^6*T + 4*T^2 - 
       42*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 68*(1 - T)^3*T^2 + 
       32*(1 - T)^4*T^2 - 16*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - 14*T^3 + 
       56*(1 - T)*T^3 - 68*(1 - T)^2*T^3 + 70*(1 - T)^3*T^3 - 
       42*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + 20*T^4 - 30*(1 - T)*T^4 + 
       32*(1 - T)^2*T^4 - 42*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 14*T^5 + 
       13*(1 - T)*T^5 - 16*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 4*T^6 - 
       6*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2) + 
    (((16*I)/3)*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 
       2*(1 - T)^7 - 8*(1 - T)^3*T + 27*(1 - T)^4*T - 21*(1 - T)^5*T + 
       8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 57*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       57*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       27*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     ((1 - T)*T))*G[{0, 1}, 1] + Pi^2*((8*LbL*Nf*(-1 - T)*T)/(3*(1 - T)) + 
    (2*(-2*(1 - T)^2 - 8*(1 - T)*T + 2*(1 - T)^2*T - 41*T^2 + 
       11*(1 - T)*T^2))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((4*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 25*(1 - T)*T - 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (-4*(1 - T) + 16*(1 - T)^2 - 7*(1 - T)^3 - 5*(1 - T)^4 - 4*T - 
      11*(1 - T)*T + 56*(1 - T)^2*T - 54*(1 - T)^3*T + 4*(1 - T)^4*T - 
      3*T^2 + 15*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/
     ((1 - T)*T) + (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 4*(1 - T)^4 + 
       2*(1 - T)^5 - 9*(1 - T)*T + 9*(1 - T)^2*T - 11*(1 - T)^3*T + 
       5*(1 - T)^4*T - 15*T^2 + 18*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 + 5*T^3 - 10*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(4 - 14*(1 - T) + 20*(1 - T)^2 - 14*(1 - T)^3 + 4*(1 - T)^4 - 
       14*T + 40*(1 - T)*T - 28*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 
       6*T^2 - 24*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 13*(1 - T)^3*T^2 + 
       (1 - T)^4*T^2 + 2*T^3 - (1 - T)*T^3 + 2*(1 - T)^3*T^3 + 2*T^4 - 
       3*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(-4*(1 - T)^2 + 12*(1 - T)^3 - 12*(1 - T)^4 + 
       4*(1 - T)^5 - 8*(1 - T)*T + 42*(1 - T)^2*T - 18*(1 - T)^3*T + 
       8*(1 - T)^4*T - 4*T^2 + 18*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 
       4*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 
       4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + 
    (2*(-41*(1 - T)^2 - 8*(1 - T)*T + 11*(1 - T)^2*T - 2*T^2 + 
       2*(1 - T)*T^2))/(3*(1 - T)*T))*G[{0, T^(-1)}, 1] + 
  ((-4*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 3*(1 - T)*T^2 + 
       19*T^3))/(9*(-1 + T)*T) - (-4*(1 - T) - 3*(1 - T)^2 - 4*T - 
      11*(1 - T)*T + 15*(1 - T)^2*T + 16*T^2 + 56*(1 - T)*T^2 - 
      25*(1 - T)^2*T^2 - 7*T^3 - 54*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 5*T^4 + 
      4*(1 - T)*T^4)/((-1 + T)*T) + 
    (8*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 9*(1 - T)*T + 
       18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 12*T^2 + 
       9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/
     (3*T))*G[{0, T^(-1)}, 1] + 
  Pi*(((-2*I)*(4 - 14*(1 - T) + 6*(1 - T)^2 + 2*(1 - T)^3 + 2*(1 - T)^4 - 
       14*T + 40*(1 - T)*T - 24*(1 - T)^2*T - (1 - T)^3*T - 3*(1 - T)^4*T + 
       20*T^2 - 28*(1 - T)*T^2 + 27*(1 - T)^2*T^2 + (1 - T)^4*T^2 - 14*T^3 + 
       7*(1 - T)*T^3 - 13*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 4*T^4 - 
       5*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(-4*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 8*(1 - T)*T + 18*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 4*T^2 + 42*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2 + 12*T^3 - 18*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 12*T^4 + 
       8*(1 - T)*T^4 + 4*T^5))/((1 - T)*T))*G[{0, T^(-1)}, 1] + 
  (2*Pi^2*(-4*(1 - T) + 2*(1 - T)^2 - 27*T + 5*(1 - T)*T)*
    G[{(1 - T)^(-1), 1}, 1])/(3*(1 - T)) + 
  ((4*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 25*(1 - T)*T - 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (-4*(1 - T) + 16*(1 - T)^2 - 7*(1 - T)^3 - 5*(1 - T)^4 - 4*T - 
      11*(1 - T)*T + 56*(1 - T)^2*T - 54*(1 - T)^3*T + 4*(1 - T)^4*T - 
      3*T^2 + 15*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/
     ((1 - T)*T) + (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 4*(1 - T)^4 + 
       2*(1 - T)^5 - 9*(1 - T)*T + 9*(1 - T)^2*T - 11*(1 - T)^3*T + 
       5*(1 - T)^4*T - 15*T^2 + 18*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 + 5*T^3 - 10*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/(3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*(((2*I)*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T + 3*(1 - T)^3*T - (1 - T)^4*T - 
       3*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 + 16*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 - 7*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 7*T^3 + 
       15*(1 - T)*T^3 - 39*(1 - T)^2*T^3 - 11*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 5*T^4 - 32*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 + 2*T^5 + 2*(1 - T)*T^5 + 4*(1 - T)^2*T^5 - 2*T^6 + 
       (1 - T)*T^6))/((1 - T)*(-1 + T)*T) - 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 
       2*(1 - T)^7 - 20*(1 - T)^3*T + 33*(1 - T)^4*T - 21*(1 - T)^5*T + 
       8*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 66*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       57*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       24*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     ((1 - T)*T))*G[{(1 - T)^(-1), 1}, 1] + (2*I)*Pi*(-10 + 7*(1 - T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + (20 - 9*(1 - T) + (4*Nf*(3 - T))/3)*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (20*Pi^2*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) - 
  (4*Pi^2*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) + 
  2*Pi*(((2*I)*(-2 + 7*(1 - T) - 10*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 
       5*T - 15*(1 - T)*T + 18*(1 - T)^2*T - 9*(1 - T)^3*T + (1 - T)^4*T + 
       T^2 + 7*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/
     ((1 - T)*T^2) + (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 
       6*(1 - T)^4 + 2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 
       9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*Nf*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - 
       (1 - T)*T + 2*(1 - T)^2*T))/(1 - T) - 
    ((2*I)*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 25*(1 - T)*T - 
       3*(1 - T)^2*T))/(9*(1 - T)*T) - 
    (-4*(1 - T) + 16*(1 - T)^2 - 7*(1 - T)^3 - 5*(1 - T)^4 - 4*T - 
      11*(1 - T)*T + 56*(1 - T)^2*T - 54*(1 - T)^3*T + 4*(1 - T)^4*T - 
      3*T^2 + 15*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/
     ((1 - T)*T) - (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 4*(1 - T)^4 + 
       2*(1 - T)^5 - 9*(1 - T)*T + 9*(1 - T)^2*T - 11*(1 - T)^3*T + 
       5*(1 - T)^4*T - 15*T^2 + 18*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 + 5*T^3 - 10*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/(3*(1 - T)))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((2*I)*Pi*(10*(1 - T) - 10*(1 - T)^2 + 10*T - 14*(1 - T)*T + 
     7*(1 - T)^2*T - 10*T^2 + 7*(1 - T)*T^2)*G[{(1 - T)^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + Pi^2*((-8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) - 
    (4*(1 - T)*(-7 + 2*T))/(3*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 
       6*(1 - T)*T - 6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + 
       (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/((1 - T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 3*(1 - T)*T^2 + 
       2*T^3))/3 + (2*(-2*(1 - T) - 3*(1 - T)^2 + 5*(1 - T)^3 - 2*T - 
       18*(1 - T)*T + 29*(1 - T)^2*T - 8*(1 - T)^3*T - 3*T^2 + 
       29*(1 - T)*T^2 - 28*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 5*T^3 - 
       8*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 
       4*(1 - T)^2*T + 5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + 
       (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 2*T^2 + 
       9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (2*Pi^2*(-27*(1 - T) - 4*T + 5*(1 - T)*T + 2*T^2)*G[{T^(-1), 1}, 1])/
   (3*T) + ((-4*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 
       3*(1 - T)*T^2 + 19*T^3))/(9*(-1 + T)*T) - 
    (-4*(1 - T) - 3*(1 - T)^2 - 4*T - 11*(1 - T)*T + 15*(1 - T)^2*T + 
      16*T^2 + 56*(1 - T)*T^2 - 25*(1 - T)^2*T^2 - 7*T^3 - 54*(1 - T)*T^3 + 
      4*(1 - T)^2*T^3 - 5*T^4 + 4*(1 - T)*T^4)/((-1 + T)*T) + 
    (8*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 9*(1 - T)*T + 
       18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 12*T^2 + 
       9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/
     (3*T))*G[{T^(-1), 1}, 1] + 
  Pi*(((-2*I)*(-2*(1 - T)^2 + 7*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T + 15*(1 - T)^3*T - 
       32*(1 - T)^4*T + 2*(1 - T)^5*T + (1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 + 16*(1 - T)^2*T^2 - 39*(1 - T)^3*T^2 - 
       3*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 + 5*T^3 + 3*(1 - T)*T^3 - 
       20*(1 - T)^2*T^3 - 11*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       (1 - T)*T^4 - 7*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 + 2*T^5 - 
       3*(1 - T)*T^5 + (1 - T)^2*T^5))/((1 - T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 
       2*(1 - T)^7 - 8*(1 - T)^3*T + 24*(1 - T)^4*T - 21*(1 - T)^5*T + 
       8*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 57*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 20*(1 - T)*T^3 + 
       66*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       33*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     ((1 - T)*T))*G[{T^(-1), 1}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*(10*(1 - T) - 10*(1 - T)^2 + 10*T - 14*(1 - T)*T + 
     7*(1 - T)^2*T - 10*T^2 + 7*(1 - T)*T^2)*G[{T^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + Pi^2*((-8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) - 
    (4*(1 - T)*(-7 + 2*T))/(3*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 
       6*(1 - T)*T - 6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + 
       (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/((1 - T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 3*(1 - T)*T^2 + 
       2*T^3))/3 + (2*(-2*(1 - T) - 3*(1 - T)^2 + 5*(1 - T)^3 - 2*T - 
       18*(1 - T)*T + 29*(1 - T)^2*T - 8*(1 - T)^3*T - 3*T^2 + 
       29*(1 - T)*T^2 - 28*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 5*T^3 - 
       8*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 
       4*(1 - T)^2*T + 5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + 
       (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 2*T^2 + 
       9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] - 
  (20*Pi^2*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1)}, 1])/(3*T) - 
  ((2*I)*Pi*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1)}, 1])/(-1 + T) + 
  (4*Pi^2*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1)}, 1])/
   (3*T) + ((-4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)) + 
    ((1 - T)*(-20 + 9*T))/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*Nf*(-1 - T + T^2))/T - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 
       2*(1 - T)*T^2 + 2*T^3))/((1 - T)*T) + 
    ((2*I)*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 7*(1 - T)*T - 6*(1 - T)^2*T + 
       6*T^2 + 21*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*(((-2*I)*(-2 + 5*(1 - T) + (1 - T)^2 + 7*T - 15*(1 - T)*T + 
       7*(1 - T)^2*T - 10*T^2 + 18*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 7*T^3 - 
       9*(1 - T)*T^3 + (1 - T)^2*T^3 - 2*T^4 + (1 - T)*T^4))/
     ((1 - T)*(-1 + T)*T) + (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 
       6*(1 - T)^2*T - 2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     ((1 - T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((4*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 3*(1 - T)*T^2 + 
       19*T^3))/(9*(-1 + T)*T) + (-4*(1 - T) - 3*(1 - T)^2 - 4*T - 
      11*(1 - T)*T + 15*(1 - T)^2*T + 16*T^2 + 56*(1 - T)*T^2 - 
      25*(1 - T)^2*T^2 - 7*T^3 - 54*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 5*T^4 + 
      4*(1 - T)*T^4)/((-1 + T)*T) - 
    (8*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 9*(1 - T)*T + 
       18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 12*T^2 + 
       9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/
     (3*T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-2*(4*(1 - T)^2 - 14*(1 - T)^3 + 20*(1 - T)^4 - 14*(1 - T)^5 + 
       4*(1 - T)^6 + 8*(1 - T)*T - 42*(1 - T)^2*T + 56*(1 - T)^3*T + 
       8*(1 - T)^4*T - 27*(1 - T)^5*T - 6*(1 - T)^6*T + 4*T^2 - 
       42*(1 - T)*T^2 + 96*(1 - T)^2*T^2 + 46*(1 - T)^3*T^2 - 
       82*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - 14*T^3 + 
       56*(1 - T)*T^3 + 46*(1 - T)^2*T^3 - 78*(1 - T)^3*T^3 + 
       15*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + 20*T^4 + 8*(1 - T)*T^4 - 
       82*(1 - T)^2*T^4 + 15*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 14*T^5 - 
       27*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 4*T^6 - 
       6*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2) - 
    (16*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 39*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 93*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 39*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{0, 0, 1}, 1] + ((12*I)*Pi*(-4 - T)*T*G[{0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (4*(-2 + 5*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 7*T - 11*(1 - T)*T - 
       11*(1 - T)^2*T - 2*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 - T^3 + (1 - T)*T^3 + (1 - T)^2*T^3 - 2*T^4 + 
       (1 - T)*T^4))/((1 - T)*(-1 + T)*T) + 
    (16*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 33*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       12*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{0, 0, T^(-1)}, 1])/T + 
  ((-8*Nf*(-1 - T + T^2))/(3*T) + 
    (4*(-2 + 7*(1 - T) - 2*(1 - T)^2 - (1 - T)^3 - 2*(1 - T)^4 + 5*T - 
       11*(1 - T)*T + 6*(1 - T)^2*T + (1 - T)^3*T + (1 - T)^4*T - 5*T^2 - 
       11*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + (1 - T)^3*T^2 + 2*T^3 - 
       2*(1 - T)*T^3))/((1 - T)*T^2) + 
    (16*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 12*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       33*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, 0, T^(-1)}, 1] - 
  ((8*I)*Pi*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 1, 1}, 1])/((1 - T)*T) - 
  (4*(2*(1 - T)^4 - 4*(1 - T)^5 + 2*(1 - T)^6 - 16*(1 - T)^3*T + 
     24*(1 - T)^4*T - 4*(1 - T)^5*T - 4*(1 - T)^6*T - 12*(1 - T)^2*T^2 + 
     44*(1 - T)^3*T^2 - 40*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 
     2*(1 - T)^6*T^2 - 16*(1 - T)*T^3 + 44*(1 - T)^2*T^3 - 44*(1 - T)^3*T^3 + 
     5*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + 2*T^4 + 24*(1 - T)*T^4 - 
     40*(1 - T)^2*T^4 + 5*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 4*T^5 - 
     4*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 2*T^6 - 
     4*(1 - T)*T^6 + 2*(1 - T)^2*T^6)*G[{0, 1, 1}, 1])/
   ((1 - T)*(-1 + T)*T^2) + 
  ((4*I)*Pi*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T - 11*(1 - T)^3*T - 5*(1 - T)^4*T - 
       2*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 - 29*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 - 21*(1 - T)*T^3 + 
       22*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 - 10*T^4 + 
       14*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 7*T^5 - 
       9*(1 - T)*T^5 + 6*(1 - T)^2*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 8*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       51*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       21*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     (3*(1 - T)*T))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 10*(1 - T)^4 + 7*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T - 21*(1 - T)^3*T + 
       14*(1 - T)^4*T - 9*(1 - T)^5*T + 2*(1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 - 29*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       21*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 + 5*T^3 - 11*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       5*(1 - T)*T^4 - (1 - T)^2*T^4 + 2*(1 - T)^3*T^4 + 2*T^5 - 
       2*(1 - T)*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 21*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 51*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 33*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{0, 1, T^(-1)}, 1] + ((4*I)*Pi*(-2*(1 - T)^2 - 6*(1 - T)*T + 
     (1 - T)^2*T - 11*T^2 + 4*(1 - T)*T^2)*G[{0, (1 - T)^(-1), 1}, 1])/
   ((1 - T)*T) + 
  ((-2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T - 11*(1 - T)^3*T - 5*(1 - T)^4*T - 
       2*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 - 29*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 - 21*(1 - T)*T^3 + 
       22*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 - 10*T^4 + 
       14*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 7*T^5 - 
       9*(1 - T)*T^5 + 6*(1 - T)^2*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 8*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       51*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       21*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(2*(1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 7*(1 - T)^5 + 
       2*(1 - T)^6 + 4*(1 - T)*T - 21*(1 - T)^2*T + 10*(1 - T)^3*T + 
       32*(1 - T)^4*T - 23*(1 - T)^5*T - 2*(1 - T)^6*T + 2*T^2 - 
       21*(1 - T)*T^2 - 7*(1 - T)^2*T^2 + 100*(1 - T)^3*T^2 - 
       72*(1 - T)^4*T^2 + (1 - T)^5*T^2 - 7*T^3 - 16*(1 - T)*T^3 + 
       98*(1 - T)^2*T^3 - 74*(1 - T)^3*T^3 + 2*(1 - T)^5*T^3 + 3*T^4 + 
       35*(1 - T)*T^4 - 42*(1 - T)^2*T^4 - 5*(1 - T)^3*T^4 + 
       6*(1 - T)^4*T^4 - 2*T^5 + (1 - T)*T^5 - 8*(1 - T)^2*T^5 + 
       6*(1 - T)^3*T^5 + 4*T^6 - 6*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/
     ((1 - T)*(-1 + T)*T^2) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 20*(1 - T)^3*T + 57*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 
       120*(1 - T)^3*T^2 - 33*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 
       8*(1 - T)*T^3 + 99*(1 - T)^2*T^3 - 45*(1 - T)^3*T^3 + 
       12*(1 - T)^4*T^3 - 2*T^4 + 42*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 
       18*(1 - T)^3*T^4 + 12*T^5 - 42*(1 - T)*T^5 + 24*(1 - T)^2*T^5 - 
       12*T^6 + 16*(1 - T)*T^6 + 4*T^7))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1), 1}, 1] - 
  ((16*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(-2*(1 - T)^2 - 4*(1 - T)*T - 5*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 10*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 - 7*T + 
       18*(1 - T)*T - 9*(1 - T)^3*T - 2*(1 - T)^4*T + 2*T^2 - 
       14*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + T^3 + 
       4*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + (1 - T)^3*T^3 + 2*T^4 - 
       3*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 33*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       12*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(-11*(1 - T)^2 - 6*(1 - T)*T + 4*(1 - T)^2*T - 2*T^2 + 
     (1 - T)*T^2)*G[{0, T^(-1), 1}, 1])/((1 - T)*T) + 
  ((2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 10*(1 - T)^4 + 7*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T - 21*(1 - T)^3*T + 
       14*(1 - T)^4*T - 9*(1 - T)^5*T + 2*(1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 - 29*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       21*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 + 5*T^3 - 11*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       5*(1 - T)*T^4 - (1 - T)^2*T^4 + 2*(1 - T)^3*T^4 + 2*T^5 - 
       2*(1 - T)*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 21*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 51*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 33*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{0, T^(-1), 1}, 1] + ((-8*Nf*(-1 - T + T^2))/(3*T) - 
    (2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 3*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)^6 - 4*(1 - T)*T + 21*(1 - T)^2*T + 16*(1 - T)^3*T - 
       35*(1 - T)^4*T - (1 - T)^5*T + 6*(1 - T)^6*T - 2*T^2 + 
       21*(1 - T)*T^2 + 7*(1 - T)^2*T^2 - 98*(1 - T)^3*T^2 + 
       42*(1 - T)^4*T^2 + 8*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + 7*T^3 - 
       10*(1 - T)*T^3 - 100*(1 - T)^2*T^3 + 74*(1 - T)^3*T^3 + 
       5*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 - 10*T^4 - 32*(1 - T)*T^4 + 
       72*(1 - T)^2*T^4 - 6*(1 - T)^4*T^4 + 7*T^5 + 23*(1 - T)*T^5 - 
       (1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T^2) + (8*LbL*Nf*(-2*(1 - T)^4 + 12*(1 - T)^5 - 
       12*(1 - T)^6 + 4*(1 - T)^7 - 8*(1 - T)^3*T + 42*(1 - T)^4*T - 
       42*(1 - T)^5*T + 16*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 
       99*(1 - T)^3*T^2 - 57*(1 - T)^4*T^2 + 24*(1 - T)^5*T^2 - 
       20*(1 - T)*T^3 + 120*(1 - T)^2*T^3 - 45*(1 - T)^3*T^3 + 
       18*(1 - T)^4*T^3 - 2*T^4 + 57*(1 - T)*T^4 - 33*(1 - T)^2*T^4 + 
       12*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 
       8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*G[{0, T^(-1), 1}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] - 
  ((16*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(5*(1 - T)^2 + 4*(1 - T)*T - 3*(1 - T)^2*T + 2*T^2)*
    G[{0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) - (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  2*((8*Nf*(-1 - T + T^2))/(3*T) + 
    (2*(-2 + 7*(1 - T) - 2*(1 - T)^2 - (1 - T)^3 - 2*(1 - T)^4 + 7*T - 
       18*(1 - T)*T + 14*(1 - T)^2*T - 4*(1 - T)^3*T + 3*(1 - T)^4*T - 
       10*T^2 - 12*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       9*(1 - T)*T^3 + 3*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 12*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       33*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    ((4*I)*(2*(1 - T) - (1 - T)^2 - 10*T + (1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T - 11*(1 - T)^3*T - 5*(1 - T)^4*T - 
       2*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 - 29*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 - 21*(1 - T)*T^3 + 
       22*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 - 10*T^4 + 
       14*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 7*T^5 - 
       9*(1 - T)*T^5 + 6*(1 - T)^2*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 8*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       51*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       21*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((8*I)*Pi*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 10*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 - 7*T + 
       18*(1 - T)*T - 9*(1 - T)^3*T - 2*(1 - T)^4*T + 2*T^2 - 
       14*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + T^3 + 
       4*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + (1 - T)^3*T^3 + 2*T^4 - 
       3*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 33*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       12*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  Pi*(((48*I)*T)/(1 - T) + ((32*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] - 
  ((8*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  ((-2*(2*(1 - T)^2 - 5*(1 - T)^3 + (1 - T)^4 + 2*(1 - T)^5 + 4*(1 - T)*T - 
       17*(1 - T)^2*T + 51*(1 - T)^3*T - 24*(1 - T)^4*T - 4*(1 - T)^5*T + 
       2*T^2 - 19*(1 - T)*T^2 + 103*(1 - T)^2*T^2 - 95*(1 - T)^3*T^2 - 
       3*(1 - T)^4*T^2 + 2*(1 - T)^5*T^2 - 7*T^3 + 81*(1 - T)*T^3 - 
       129*(1 - T)^2*T^3 + 3*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 + 4*T^4 - 
       79*(1 - T)*T^4 + 19*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 + 5*T^5 + 
       13*(1 - T)*T^5 + 8*(1 - T)^2*T^5 - 4*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 32*(1 - T)^3*T + 45*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 48*(1 - T)^2*T^2 + 99*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       87*(1 - T)^2*T^3 - 45*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 - 2*T^4 + 
       39*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 18*(1 - T)^3*T^4 + 12*T^5 - 
       42*(1 - T)*T^5 + 24*(1 - T)^2*T^5 - 12*T^6 + 16*(1 - T)*T^6 + 4*T^7))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1), 1, 1}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(28*(1 - T)^3 - 18*(1 - T)^4 + 55*(1 - T)^2*T - 54*(1 - T)^3*T + 
       8*(1 - T)^4*T + 38*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       (1 - T)^4*T^2 - T^3 - 36*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       3*(1 - T)^3*T^3 + 3*T^4 - 2*(1 - T)*T^4 + 3*(1 - T)^2*T^4 - 2*T^5 + 
       (1 - T)*T^5))/((1 - T)*(-1 + T)) - 
    (8*LbL*Nf*(-12*(1 - T)^3 + 12*(1 - T)^4 - 18*(1 - T)^2*T + 
       36*(1 - T)^3*T - 3*(1 - T)^4*T + 36*(1 - T)^2*T^2 - 15*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 18*(1 - T)*T^3 - 27*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 6*T^4 - 21*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       8*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  Pi*(((-24*I)*T)/(1 - T) - ((16*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{(1 - T)^(-1), 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(28*(1 - T)^3 - 18*(1 - T)^4 + 55*(1 - T)^2*T - 54*(1 - T)^3*T + 
       8*(1 - T)^4*T + 38*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       (1 - T)^4*T^2 - T^3 - 36*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       3*(1 - T)^3*T^3 + 3*T^4 - 2*(1 - T)*T^4 + 3*(1 - T)^2*T^4 - 2*T^5 + 
       (1 - T)*T^5))/((1 - T)*(-1 + T)) - 
    (8*LbL*Nf*(-12*(1 - T)^3 + 12*(1 - T)^4 - 18*(1 - T)^2*T + 
       36*(1 - T)^3*T - 3*(1 - T)^4*T + 36*(1 - T)^2*T^2 - 15*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 18*(1 - T)*T^3 - 27*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 6*T^4 - 21*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       8*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  3*(-12*(-1 - T) + (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  2*((-2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 2*(-10 + 7*(1 - T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (2*(1 - T)*(-10 + 7*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((-2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(1 - T)*(-2 + T))/T - 
    ((4*I)*(10*(1 - T) - 2*T - (1 - T)*T + T^2))/T)*G[{T^(-1), 0, 1}, 1] + 
  ((-8*Nf*(-1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) + (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 10*(1 - T)^4 + 7*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T - 21*(1 - T)^3*T + 
       14*(1 - T)^4*T - 9*(1 - T)^5*T + 2*(1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 - 29*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       21*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 + 5*T^3 - 11*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       5*(1 - T)*T^4 - (1 - T)^2*T^4 + 2*(1 - T)^3*T^4 + 2*T^5 - 
       2*(1 - T)*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 21*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 51*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 33*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{T^(-1), 0, 1}, 1] + Pi*(((48*I)*(1 - T))/T + 
    ((32*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((8*I)*Pi*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 0, T^(-1)}, 1])/
   T + ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) - (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (2*(-2 + 7*(1 - T) - 2*(1 - T)^2 - (1 - T)^3 - 2*(1 - T)^4 + 7*T - 
       18*(1 - T)*T + 14*(1 - T)^2*T - 4*(1 - T)^3*T + 3*(1 - T)^4*T - 
       10*T^2 - 12*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       9*(1 - T)*T^3 + 3*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 12*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       33*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((8*I)*Pi*(-1 - T + T^2)*G[{T^(-1), 1, 1}, 1])/T + 
  ((2*(2*(1 - T)^2 - 7*(1 - T)^3 + 4*(1 - T)^4 + 5*(1 - T)^5 - 4*(1 - T)^6 + 
       4*(1 - T)*T - 19*(1 - T)^2*T + 81*(1 - T)^3*T - 79*(1 - T)^4*T + 
       13*(1 - T)^5*T + 2*(1 - T)^6*T + 2*T^2 - 17*(1 - T)*T^2 + 
       103*(1 - T)^2*T^2 - 129*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 
       8*(1 - T)^5*T^2 - 5*T^3 + 51*(1 - T)*T^3 - 95*(1 - T)^2*T^3 + 
       3*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 + T^4 - 24*(1 - T)*T^4 - 
       3*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4 + 2*T^5 - 4*(1 - T)*T^5 + 
       2*(1 - T)^2*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 12*(1 - T)^5 - 12*(1 - T)^6 + 4*(1 - T)^7 - 
       8*(1 - T)^3*T + 39*(1 - T)^4*T - 42*(1 - T)^5*T + 16*(1 - T)^6*T - 
       48*(1 - T)^2*T^2 + 87*(1 - T)^3*T^2 - 57*(1 - T)^4*T^2 + 
       24*(1 - T)^5*T^2 - 32*(1 - T)*T^3 + 99*(1 - T)^2*T^3 - 
       45*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 2*T^4 + 45*(1 - T)*T^4 - 
       33*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{T^(-1), 1, 1}, 1] + Pi*(((-24*I)*(1 - T))/T - 
    ((16*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1)}, 1])/T - 
  ((4*I)*Pi*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1)}, 1])/
   T + ((8*Nf*(-1 - T + T^2))/(3*T) - 
    (2*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 + 38*(1 - T)^2*T - 
       36*(1 - T)^3*T - 2*(1 - T)^4*T + (1 - T)^5*T + 55*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 3*(1 - T)^4*T^2 + 28*T^3 - 
       54*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 3*(1 - T)^3*T^3 - 18*T^4 + 
       8*(1 - T)*T^4 + (1 - T)^2*T^4))/T^2 - 
    (8*LbL*Nf*(6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 + 18*(1 - T)^3*T - 
       21*(1 - T)^4*T + 8*(1 - T)^5*T - 18*(1 - T)*T^2 + 36*(1 - T)^2*T^2 - 
       27*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 12*T^3 + 36*(1 - T)*T^3 - 
       15*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4))/(3*T))*G[{T^(-1), 1, T^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 2*(-10 + 7*(1 - T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((-2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1}, 1])/T + 
  ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) - (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1), 1}, 1] + 
  2*((8*Nf*(-1 - T + T^2))/(3*T) - 
    (2*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 + 38*(1 - T)^2*T - 
       36*(1 - T)^3*T - 2*(1 - T)^4*T + (1 - T)^5*T + 55*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 3*(1 - T)^4*T^2 + 28*T^3 - 
       54*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 3*(1 - T)^3*T^3 - 18*T^4 + 
       8*(1 - T)*T^4 + (1 - T)^2*T^4))/T^2 - 
    (8*LbL*Nf*(6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 + 18*(1 - T)^3*T - 
       21*(1 - T)^4*T + 8*(1 - T)^5*T - 18*(1 - T)*T^2 + 36*(1 - T)^2*T^2 - 
       27*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 12*T^3 + 36*(1 - T)*T^3 - 
       15*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4))/(3*T))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((-2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((24*I)*Pi*(-1 - T + T^2)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1)}, 
     1])/T + 3*((12*(1 - T)*(-2 + T))/(-1 + T) - (8*Nf*(-1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((-8*Nf*(-1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) + (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{0, 0, 0, T^(-1)}, 1])/T + 
  (16*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 0, 1, 1}, 1])/((1 - T)*T) - 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (8*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, 1, T^(-1)}, 1])/((1 - T)*T) - 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (16*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-4*(1 - T)^2 - 12*(1 - T)*T + 2*(1 - T)^2*T - 7*T^2 + 5*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (8*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, T^(-1), 1}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T + 
  (4*(-7*(1 - T)^2 - 12*(1 - T)*T + 5*(1 - T)^2*T - 4*T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 1, 0, 1}, 1])/((1 - T)*T) - 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 1, 1, 1}, 1])/((1 - T)*T) - 
  (8*(-1 - T + T^2)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{0, 1, 1, T^(-1)}, 1])/(1 - T) - 
  (8*(-1 - T + T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/T - 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{0, 1, T^(-1), 1}, 1])/(1 - T) - 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((16*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 12*T^2 + 3*(1 - T)*T^2))/
     ((1 - T)*T))*G[{0, (1 - T)^(-1), 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(-(1 - T)^2 - 2*(1 - T)*T - 5*T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - 
  (8*(-1 - T + T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/T - 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (24*(-1 - T + T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((16*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (4*(-12*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2))/
     ((1 - T)*T))*G[{0, T^(-1), 0, 1}, 1] + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(5*(1 - T)^2 + 2*(1 - T)*T - 2*(1 - T)^2*T + T^2)*
    G[{0, T^(-1), 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{0, T^(-1), 1, 1}, 1])/(1 - T) - 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, 1}, 1])/((1 - T)*T) + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] + 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (4*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) - 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (24*(2*(1 - T) - (1 - T)^2 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/
   (1 - T) - (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*
    G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    (4*(2*(1 - T) - (1 - T)^2 - 27*T + 2*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(4*(1 - T) - 2*(1 - T)^2 - 13*T + 3*(1 - T)*T)*
    G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  ((-96*T)/(1 - T) - (64*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] - 
  (8*(-1 - T + T^2)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T + 
  (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/
   (1 - T) + (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 
     3*(1 - T)*T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-1 - T + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  2*((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] + 
  (8*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/
   (1 - T) - (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, 1}, 1])/(1 - T) - 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (8*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (8*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/
   (1 - T) - (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/
   (1 - T) + (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 
     1])/(1 - T) + (8*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*(-4*(1 - T) + 2*(1 - T)^2 - 7*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) - (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T) + (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/
   T + (24*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*LbL*Nf*(1 - T)*(-2 + T))/T + 
    (4*(27*(1 - T) - 2*T - 2*(1 - T)*T + T^2))/T)*G[{T^(-1), 0, 0, 1}, 1] + 
  ((-96*(1 - T))/T - (64*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T - 
  (4*(13*(1 - T) - 4*T - 3*(1 - T)*T + 2*T^2)*G[{T^(-1), 0, 0, T^(-1)}, 1])/
   T + (8*(2*(1 - T) - (1 - T)^2 + T)*G[{T^(-1), 0, 1, 1}, 1])/(1 - T) + 
  ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (4*(-1 - T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  2*((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (4*(-1 - T + T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (4*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, T^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/
   T - (8*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, 0, 1}, 1])/T + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T - 
  (8*(-1 - T + T^2)*G[{T^(-1), 1, 1, 1}, 1])/T + 
  (8*(-1 - T + T^2)*G[{T^(-1), 1, 1, T^(-1)}, 1])/T + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-1 - T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/
   T + ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (12*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   T + (24*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (8*(-1 - T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T + 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/
   T + (16*(-1 - T + T^2)*G[{T^(-1), T^(-1), 1, 1}, 1])/T - 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (8*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   T - (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/
   T + (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (16*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T - 
  (24*(-7*(1 - T) - 4*T + (1 - T)*T + 2*T^2)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T - 8*Pi^2*Log[2] + 
  (2 - (8*Nf)/9)*Pi^2*Log[mm] + ((10 - 9*(1 - T) - 9*T)/2 - 
    (2*Nf*(-530 + 283*(1 - T) + 283*T))/27)*Log[mm] + 
  Pi*(((2*I)*(-4 + 8*(1 - T) - 4*(1 - T)^2 + 8*T - 6*(1 - T)*T + 
       (1 - T)^2*T - 4*T^2 + (1 - T)*T^2))/((-1 + T)*T) + 
    (((4*I)/9)*Nf*(-38 + 63*(1 - T) - 25*(1 - T)^2 + 63*T - 70*(1 - T)*T + 
       16*(1 - T)^2*T - 25*T^2 + 16*(1 - T)*T^2))/((-1 + T)*T))*Log[mm] + 
  (-2*(3 - T) - (4*Nf*(3 - T))/3)*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  Pi*(((-4*I)*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) - 
    (((8*I)/3)*Nf*(2*(1 - T) - (1 - T)^2 + T))/(1 - T))*G[{(1 - T)^(-1)}, 1]*
   Log[mm] + ((2*(1 - T)*(2 + T))/(-1 + T) + (4*Nf*(1 - T)*(2 + T))/
     (3*(-1 + T)))*G[{T^(-1)}, 1]*Log[mm] + 
  Pi*(((4*I)*(-1 - T + T^2))/T + (((8*I)/3)*Nf*(-1 - T + T^2))/T)*
   G[{T^(-1)}, 1]*Log[mm] + ((4*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) + 
    (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1]*
   Log[mm] + ((-4*(-1 - T + T^2))/T - (8*Nf*(-1 - T + T^2))/(3*T))*
   G[{0, T^(-1)}, 1]*Log[mm] + ((4*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) + 
    (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1]*
   Log[mm] + 2*((-4*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) - 
    (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[mm] + 
  ((-4*(-1 - T + T^2))/T - (8*Nf*(-1 - T + T^2))/(3*T))*G[{T^(-1), 1}, 1]*
   Log[mm] + 2*((4*(-1 - T + T^2))/T + (8*Nf*(-1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1)}, 1]*Log[mm] + (2 + (38*Nf)/9)*Log[mm]^2 + 
  ((4*I)/3)*Nf*Pi*Log[mm]^2 + (4*Nf*Log[mm]^3)/9 - (24*I)*Pi*Zeta[3] + 
  (-96*LbL*Nf + (2*(36 - 60*(1 - T) + 29*(1 - T)^2 - 2*(1 - T)^3 - 60*T + 
       22*(1 - T)*T + 2*(1 - T)^3*T + 29*T^2 + 4*(1 - T)^2*T^2 - 2*T^3 + 
       2*(1 - T)*T^3))/((-1 + T)*T))*Zeta[3] + 
  ((48*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    (8*(4*(1 - T) - 2*(1 - T)^2 + T + 2*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1)}, 1]*Zeta[3] + ((48*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (8*(-1 - 3*T - 2*(1 - T)*T + 2*T^2))/T)*G[{T^(-1)}, 1]*Zeta[3] - 
  24*Log[mm]*Zeta[3], (-55*(-1 + 2*T))/2 - (1646*Nf*(-1 + 2*T))/27 + 
  (32*Pi^4*(-1 + 2*T))/45 + Pi*(((40*I)/3)*LbL*Nf*(-1 + 2*T) + 
    ((I/2)*(-1 + 2*T)*(43 - 43*(1 - T) - 43*T + 28*(1 - T)*T))/((-1 + T)*T) + 
    (((2*I)/27)*Nf*(-1 + 2*T)*(379 - 379*(1 - T) - 379*T + 226*(1 - T)*T))/
     ((-1 + T)*T)) + Pi^3*(((16*I)/3)*LbL*Nf*(-1 + 2*T) + 
    ((I/3)*(-1 + 2*T)*(-8 + 8*(1 - T) - (1 - T)^2 + 8*T - 12*(1 - T)*T + 
       (1 - T)^2*T - T^2 + (1 - T)*T^2))/((-1 + T)*T)) + 
  Pi^2*((-4*Nf*(-1 + 2*T)*(13 - 13*(1 - T) - 13*T + 10*(1 - T)*T))/
     (9*(-1 + T)*T) - (4*LbL*Nf*(-1 + 2*T)*(12 - 20*(1 - T) + 10*(1 - T)^2 - 
       20*T + 5*(1 - T)*T + 10*T^2))/9 - 
    ((-1 + 2*T)*(-121*(1 - T)^2 + 121*(1 - T)^3 - 362*(1 - T)*T + 
       543*(1 - T)^2*T - 187*(1 - T)^3*T - 121*T^2 + 543*(1 - T)*T^2 - 
       494*(1 - T)^2*T^2 + 60*(1 - T)^3*T^2 + 121*T^3 - 187*(1 - T)*T^3 + 
       60*(1 - T)^2*T^3))/(6*(-1 + T)*T)) + 
  Pi^3*(((-2*I)*(-2 - T)*T)/(1 - T) - (((8*I)/3)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1)}, 1] + ((40*LbL*Nf*T*(-1 + 2*T))/3 - 
    (2*Nf*(6*(1 - T) - 6*(1 - T)^2 + 38*T + 13*(1 - T)*T))/(9*T) + 
    (14*(1 - T) - 29*(1 - T)^2 - 34*T + 19*(1 - T)*T)/2)*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((8*Nf*((1 - T)^2 + T))/(9*(1 - T)) - 
    (-21*(1 - T) + 52*(1 - T)^2 - 41*(1 - T)^3 + 10*(1 - T)^4 + 21*T - 
      21*(1 - T)*T + 5*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T + 5*T^2 + 
      12*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/(3*(1 - T)*T^2) - 
    (4*LbL*Nf*(10*(1 - T)^2 - 30*(1 - T)^3 + 30*(1 - T)^4 - 10*(1 - T)^5 - 
       15*(1 - T)^2*T + 15*(1 - T)^3*T - 10*T^2 + 33*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 10*(1 - T)^3*T^2))/(9*(1 - T)*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((-16*LbL*Nf*(1 - T))/3 + 
    (28*(1 - T) - 28*(1 - T)^2 - 46*T + 4*(1 - T)*T + 27*(1 - T)^2*T + 
      46*T^2 - 32*(1 - T)*T^2 + (1 - T)^2*T^2 - T^3 + (1 - T)*T^3)/
     (3*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/((1 - T)*T) - 
    (((8*I)/3)*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 
       2*(1 - T)^4 - 6*T - 3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 
       5*T^2 - 4*(1 - T)*T^2 - (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/
     (1 - T) - (I*(26*(1 - T)^3 - 35*(1 - T)^4 + 9*(1 - T)^5 + 
       105*(1 - T)^2*T - 187*(1 - T)^3*T + 85*(1 - T)^4*T - 12*(1 - T)^5*T + 
       36*(1 - T)*T^2 - 53*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 5*T^3 + 
       3*(1 - T)*T^3 - 29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3))/((1 - T)*T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + 
      (1 - T)*T + 2*T^2) + (I*(10*(1 - T)^3 - 10*(1 - T)^4 + 18*(1 - T)^2*T - 
       45*(1 - T)^3*T + 24*(1 - T)^4*T - 66*(1 - T)*T^2 + 38*(1 - T)^2*T^2 + 
       37*(1 - T)^3*T^2 - 12*(1 - T)^4*T^2 - 26*T^3 + 99*(1 - T)*T^3 - 
       70*(1 - T)^2*T^3 + 26*T^4 - 35*(1 - T)*T^4 + 12*(1 - T)^2*T^4))/
     ((-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi^3*(((2*I)*(1 - T)*(-3 + T))/T + (((8*I)/3)*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1)}, 1] + ((40*LbL*Nf*(1 - T)*(-1 + 2*T))/3 + 
    (2*Nf*(-38*(1 - T) - 6*T - 13*(1 - T)*T + 6*T^2))/(9*(-1 + T)) - 
    ((1 - T)*(34*(1 - T) - 14*T - 19*(1 - T)*T + 29*T^2))/(2*(-1 + T)))*
   G[{T^(-1)}, 1] + Pi^2*((16*LbL*Nf*T)/3 - 
    (-46*(1 - T) + 46*(1 - T)^2 - (1 - T)^3 + 28*T + 4*(1 - T)*T - 
      32*(1 - T)^2*T + (1 - T)^3*T - 28*T^2 + 27*(1 - T)*T^2 + (1 - T)^2*T^2)/
     (3*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + 
      (1 - T)*T + 2*T^2) + (I*(26*(1 - T)^3 - 26*(1 - T)^4 + 66*(1 - T)^2*T - 
       99*(1 - T)^3*T + 35*(1 - T)^4*T - 18*(1 - T)*T^2 - 38*(1 - T)^2*T^2 + 
       70*(1 - T)^3*T^2 - 12*(1 - T)^4*T^2 - 10*T^3 + 45*(1 - T)*T^3 - 
       37*(1 - T)^2*T^3 + 10*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4))/
     ((-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi^2*((-8*Nf*(1 - T + T^2))/(9*T) - (21*(1 - T) + 5*(1 - T)^2 - 21*T - 
      21*(1 - T)*T + 12*(1 - T)^2*T + 52*T^2 + 5*(1 - T)*T^2 - 
      9*(1 - T)^2*T^2 - 41*T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 10*T^4 + 
      4*(1 - T)*T^4)/(3*(1 - T)*(-1 + T)*T) - 
    (4*LbL*Nf*(10*(1 - T)^2 - 33*(1 - T)^2*T - 10*T^2 + 15*(1 - T)*T^2 + 
       15*(1 - T)^2*T^2 + 30*T^3 - 15*(1 - T)*T^3 - 10*(1 - T)^2*T^3 - 
       30*T^4 + 10*T^5))/(9*(1 - T)*T))*G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 
       19*T^3))/((-1 + T)*T) - (((8*I)/3)*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 
       2*(1 - T)^3 + 12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 
       10*T^2 - 2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/
     T + (I*(-5*(1 - T)^3 - 36*(1 - T)^2*T - 3*(1 - T)^3*T - 
       105*(1 - T)*T^2 + 53*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 
       187*(1 - T)*T^3 + (1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 35*T^4 - 
       85*(1 - T)*T^4 - 9*T^5 + 12*(1 - T)*T^5))/((-1 + T)*T))*
   G[{T^(-1)}, 1] - (4*Pi^2*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1}, 1])/
   (3*(1 - T)*T) + 
  ((-16*LbL*Nf*(-1 + 2*T)*(6 - 9*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 9*T - 
       10*(1 - T)*T + 3*(1 - T)^2*T - 5*T^2 + 3*(1 - T)*T^2 + 2*T^3))/3 - 
    ((-1 + 2*T)*(-2*(1 - T) - 27*(1 - T)^2 + 29*(1 - T)^3 - 2*T - 
       102*(1 - T)*T + 157*(1 - T)^2*T - 62*(1 - T)^3*T - 27*T^2 + 
       157*(1 - T)*T^2 - 172*(1 - T)^2*T^2 + 24*(1 - T)^3*T^2 + 29*T^3 - 
       62*(1 - T)*T^3 + 24*(1 - T)^2*T^3))/((-1 + T)*T))*G[{0, 1}, 1] + 
  Pi*((((16*I)/3)*LbL*Nf*(-1 + 2*T)*(-2*(1 - T) + 6*(1 - T)^2 - 6*(1 - T)^3 + 
       2*(1 - T)^4 - 2*T + 15*(1 - T)*T - 9*(1 - T)^2*T + 2*(1 - T)^3*T + 
       6*T^2 - 9*(1 - T)*T^2 - 6*T^3 + 2*(1 - T)*T^3 + 2*T^4))/((1 - T)*T) - 
    ((2*I)*(-1 + 2*T)*(6*(1 - T)^3 - 16*(1 - T)^4 + 14*(1 - T)^5 - 
       4*(1 - T)^6 + 18*(1 - T)^2*T - 44*(1 - T)^3*T + 26*(1 - T)^4*T - 
       (1 - T)^5*T + 2*(1 - T)^6*T + 18*(1 - T)*T^2 - 80*(1 - T)^2*T^2 + 
       56*(1 - T)^3*T^2 + 28*(1 - T)^4*T^2 - 12*(1 - T)^5*T^2 + 
       2*(1 - T)^6*T^2 + 6*T^3 - 44*(1 - T)*T^3 + 56*(1 - T)^2*T^3 + 
       26*(1 - T)^3*T^3 - 22*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 - 16*T^4 + 
       26*(1 - T)*T^4 + 28*(1 - T)^2*T^4 - 22*(1 - T)^3*T^4 + 
       12*(1 - T)^4*T^4 + 14*T^5 - (1 - T)*T^5 - 12*(1 - T)^2*T^5 + 
       8*(1 - T)^3*T^5 - 4*T^6 + 2*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, 1}, 1] + 
  Pi^2*((8*LbL*Nf*(-1 - T)*T)/(3*(1 - T)) + 
    (2*(2*(1 - T)^2 - 2*(1 - T)^2*T - 41*T^2 + 11*(1 - T)*T^2))/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((-4*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (8*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 2*(1 - T)^4 - 6*T - 
       3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 5*T^2 - 4*(1 - T)*T^2 - 
       (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/(3*(1 - T)) + 
    (26*(1 - T)^3 - 35*(1 - T)^4 + 9*(1 - T)^5 + 105*(1 - T)^2*T - 
      187*(1 - T)^3*T + 85*(1 - T)^4*T - 12*(1 - T)^5*T + 36*(1 - T)*T^2 - 
      53*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 5*T^3 + 3*(1 - T)*T^3 - 
      29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3)/((1 - T)*T))*
   G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((2*I)*(-6*(1 - T) + 16*(1 - T)^2 - 14*(1 - T)^3 + 4*(1 - T)^4 + 6*T + 
       12*(1 - T)^2*T - 15*(1 - T)^3*T - 3*(1 - T)^4*T - 2*T^2 - 
       4*(1 - T)*T^2 - (1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - (1 - T)^4*T^2 - 
       2*T^3 + 11*(1 - T)*T^3 - 12*(1 - T)^2*T^3 - 2*T^4 + (1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(4*(1 - T)^2 - 12*(1 - T)^3 + 12*(1 - T)^4 - 
       4*(1 - T)^5 - 30*(1 - T)^2*T + 6*(1 - T)^3*T - 4*T^2 + 
       12*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*T^3 - 
       3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 2*T^5))/((1 - T)*T))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((-8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + 
    (2*(41*(1 - T)^2 - 11*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/
     (3*(1 - T)*T))*G[{0, T^(-1)}, 1] + 
  Pi*(((2*I)*(-6*(1 - T) + 2*(1 - T)^2 + 2*(1 - T)^3 + 2*(1 - T)^4 + 6*T + 
       4*(1 - T)^2*T - 11*(1 - T)^3*T - (1 - T)^4*T - 16*T^2 - 
       12*(1 - T)*T^2 + (1 - T)^2*T^2 + 12*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 
       14*T^3 + 15*(1 - T)*T^3 - 11*(1 - T)^2*T^3 - 4*T^4 + 3*(1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(4*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 12*(1 - T)^2*T + 3*(1 - T)^3*T - 4*T^2 + 
       30*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 12*T^3 - 
       6*(1 - T)*T^3 - 4*(1 - T)^2*T^3 - 12*T^4 + 4*T^5))/((1 - T)*T))*
   G[{0, T^(-1)}, 1] + 
  ((-4*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 19*T^3))/
     (9*(-1 + T)*T) + (8*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 10*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/(3*T) - 
    (-5*(1 - T)^3 - 36*(1 - T)^2*T - 3*(1 - T)^3*T - 105*(1 - T)*T^2 + 
      53*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 187*(1 - T)*T^3 + 
      (1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 35*T^4 - 85*(1 - T)*T^4 - 9*T^5 + 
      12*(1 - T)*T^5)/((-1 + T)*T))*G[{0, T^(-1)}, 1] + 
  (2*Pi^2*(-2*(1 - T)^2 - 27*T + 5*(1 - T)*T)*G[{(1 - T)^(-1), 1}, 1])/
   (3*(1 - T)) + 
  ((-4*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (8*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 2*(1 - T)^4 - 6*T - 
       3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 5*T^2 - 4*(1 - T)*T^2 - 
       (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/(3*(1 - T)) + 
    (26*(1 - T)^3 - 35*(1 - T)^4 + 9*(1 - T)^5 + 105*(1 - T)^2*T - 
      187*(1 - T)^3*T + 85*(1 - T)^4*T - 12*(1 - T)^5*T + 36*(1 - T)*T^2 - 
      53*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 5*T^3 + 3*(1 - T)*T^3 - 
      29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3)/((1 - T)*T))*
   G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 
       2*(1 - T)^6 + 14*(1 - T)^2*T - 21*(1 - T)^3*T + 9*(1 - T)^4*T - 
       2*(1 - T)^5*T + 4*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 6*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + 6*T^4 - 
       9*(1 - T)*T^4 - 2*(1 - T)^2*T^4 - 6*T^5 + 2*(1 - T)*T^5 + 2*T^6))/
     ((1 - T)*T) - ((2*I)*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 2*(1 - T)^4*T - 7*(1 - T)^5*T - (1 - T)^6*T - 
       7*(1 - T)^3*T^2 - 27*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - (1 - T)^6*T^2 - 
       6*(1 - T)*T^3 + 11*(1 - T)^2*T^3 - 23*(1 - T)^3*T^3 - 
       3*(1 - T)^5*T^3 - 3*T^4 - 17*(1 - T)^2*T^4 - 8*(1 - T)^3*T^4 - 
       2*(1 - T)^4*T^4 + 3*T^5 + 10*(1 - T)*T^5 - 9*(1 - T)^2*T^5 + 
       2*(1 - T)^3*T^5 - 2*T^6 - 6*(1 - T)*T^6 + 3*(1 - T)^2*T^6 + 2*T^7 + 
       (1 - T)*T^7))/((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 1}, 1] + 
  (2*I)*Pi*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (20 - 9*(1 - T) + (4*Nf*(3 - T))/3)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (20*Pi^2*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) - 
  (4*Pi^2*(2*(1 - T)^2 - 3*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(1 - T)) + 
  2*Pi*(((2*I)*(-3*(1 - T) + 8*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 + 3*T - 
       3*(1 - T)*T - (1 - T)^3*T + (1 - T)^4*T + T^2 + 7*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T^2) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*Nf*((1 - T)^2 + T))/(1 - T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - 
       (1 - T)*T + 2*(1 - T)^2*T))/(1 - T) - 
    ((2*I)*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((4*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 2*(1 - T)^4 - 6*T - 
       3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 5*T^2 - 4*(1 - T)*T^2 - 
       (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/(3*(1 - T)) - 
    (26*(1 - T)^3 - 35*(1 - T)^4 + 9*(1 - T)^5 + 105*(1 - T)^2*T - 
      187*(1 - T)^3*T + 85*(1 - T)^4*T - 12*(1 - T)^5*T + 36*(1 - T)*T^2 - 
      53*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 5*T^3 + 3*(1 - T)*T^3 - 
      29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3)/((1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((2*I)*Pi*(-1 + 2*T)*(10 - 10*(1 - T) - 10*T + 7*(1 - T)*T)*
    G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + (4*(1 - T)*(-7 + 2*T))/(3*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + (1 - T)*T + 2*T^2))/
     3 + (2*(-1 + 2*T)*(-5*(1 - T)^2 + 5*(1 - T)^3 - 22*(1 - T)*T + 
       33*(1 - T)^2*T - 12*(1 - T)^3*T - 5*T^2 + 33*(1 - T)*T^2 - 
       36*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 12*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3))/((-1 + T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((2*I)*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/((1 - T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (2*Pi^2*(27*(1 - T) - 5*(1 - T)*T + 2*T^2)*G[{T^(-1), 1}, 1])/(3*T) + 
  ((-4*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 19*T^3))/
     (9*(-1 + T)*T) + (8*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 10*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/(3*T) - 
    (-5*(1 - T)^3 - 36*(1 - T)^2*T - 3*(1 - T)^3*T - 105*(1 - T)*T^2 + 
      53*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 187*(1 - T)*T^3 + 
      (1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 35*T^4 - 85*(1 - T)*T^4 - 9*T^5 + 
      12*(1 - T)*T^5)/((-1 + T)*T))*G[{T^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-2*(1 - T)^3 + 6*(1 - T)^4 - 6*(1 - T)^5 + 
       2*(1 - T)^6 + 4*(1 - T)^2*T + 6*(1 - T)^3*T - 9*(1 - T)^4*T + 
       2*(1 - T)^5*T + 14*(1 - T)*T^2 - 15*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 - 
       2*(1 - T)^4*T^2 + 2*T^3 - 21*(1 - T)*T^3 + 3*(1 - T)^2*T^3 - 6*T^4 + 
       9*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 6*T^5 - 2*(1 - T)*T^5 - 2*T^6))/
     ((1 - T)*T) + ((2*I)*(3*(1 - T)^4 - 3*(1 - T)^5 + 2*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 10*(1 - T)^5*T + 6*(1 - T)^6*T - 
       (1 - T)^7*T - 11*(1 - T)^3*T^2 + 17*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       3*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 7*(1 - T)^2*T^3 + 23*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 - 2*(1 - T)^5*T^3 - 3*T^4 + 2*(1 - T)*T^4 + 
       27*(1 - T)^2*T^4 + 2*(1 - T)^4*T^4 + 5*T^5 + 7*(1 - T)*T^5 - 
       6*(1 - T)^2*T^5 + 3*(1 - T)^3*T^5 - 2*T^6 + (1 - T)*T^6 + 
       (1 - T)^2*T^6))/((1 - T)*T^2))*G[{T^(-1), 1}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*(-1 + 2*T)*(10 - 10*(1 - T) - 10*T + 7*(1 - T)*T)*
    G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + (4*(1 - T)*(-7 + 2*T))/(3*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + (1 - T)*T + 2*T^2))/
     3 + (2*(-1 + 2*T)*(-5*(1 - T)^2 + 5*(1 - T)^3 - 22*(1 - T)*T + 
       33*(1 - T)^2*T - 12*(1 - T)^3*T - 5*T^2 + 33*(1 - T)*T^2 - 
       36*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 12*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3))/((-1 + T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((2*I)*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/((1 - T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  (20*Pi^2*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1)}, 1])/(3*T) + 
  ((2*I)*Pi*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1)}, 1])/(-1 + T) + 
  (4*Pi^2*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1)}, 1])/(3*T) + 
  ((4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)) - ((1 - T)*(-20 + 9*T))/(-1 + T))*
   G[{T^(-1), T^(-1)}, 1] + Pi*((((-8*I)/3)*Nf*(1 - T + T^2))/T - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/((1 - T)*T) - 
    ((2*I)*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 
       4*T^2 - 5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*(((2*I)*(3*(1 - T) + (1 - T)^2 - 3*T - 3*(1 - T)*T + 7*(1 - T)^2*T + 
       8*T^2 - 3*(1 - T)^2*T^2 - 7*T^3 - (1 - T)*T^3 + (1 - T)^2*T^3 + 
       2*T^4 + (1 - T)*T^4))/((1 - T)*(-1 + T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/((1 - T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((4*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 19*T^3))/
     (9*(-1 + T)*T) - (8*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 10*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/(3*T) + 
    (-5*(1 - T)^3 - 36*(1 - T)^2*T - 3*(1 - T)^3*T - 105*(1 - T)*T^2 + 
      53*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 187*(1 - T)*T^3 + 
      (1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 35*T^4 - 85*(1 - T)*T^4 - 9*T^5 + 
      12*(1 - T)*T^5)/((-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + 2*T)*(-2*(1 - T) + 6*(1 - T)^2 - 6*(1 - T)^3 + 
       2*(1 - T)^4 - 2*T + 27*(1 - T)*T - 9*(1 - T)^2*T + 2*(1 - T)^3*T + 
       6*T^2 - 9*(1 - T)*T^2 - 6*T^3 + 2*(1 - T)*T^3 + 2*T^4))/
     (3*(1 - T)*T) + (2*(-1 + 2*T)*(6*(1 - T)^3 - 16*(1 - T)^4 + 
       14*(1 - T)^5 - 4*(1 - T)^6 + 18*(1 - T)^2*T - 44*(1 - T)^3*T - 
       12*(1 - T)^4*T + 39*(1 - T)^5*T + 2*(1 - T)^6*T + 18*(1 - T)*T^2 - 
       80*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 188*(1 - T)^4*T^2 - 
       31*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 + 6*T^3 - 44*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 266*(1 - T)^3*T^3 - 79*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 - 16*T^4 - 12*(1 - T)*T^4 + 188*(1 - T)^2*T^4 - 
       79*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 14*T^5 + 39*(1 - T)*T^5 - 
       31*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - 4*T^6 + 2*(1 - T)*T^6 + 
       2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2))*G[{0, 0, 1}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (4*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 3*(1 - T)*T - 
       23*(1 - T)^2*T - 2*(1 - T)^3*T + 8*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 
       T^3 - 11*(1 - T)*T^3 + (1 - T)^2*T^3 + 2*T^4 + (1 - T)*T^4))/
     ((1 - T)*(-1 + T)*T) + (16*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 
       6*(1 - T)^4 - 2*(1 - T)^5 - 27*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 
       6*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 6*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{0, 0, (1 - T)^(-1)}, 1] - ((12*I)*Pi*(1 - T)*(-5 + T)*
    G[{0, 0, T^(-1)}, 1])/T + ((-8*Nf*(1 - T + T^2))/(3*T) + 
    (4*(-3*(1 - T) + (1 - T)^3 + 2*(1 - T)^4 + 3*T - 3*(1 - T)*T + 
       8*(1 - T)^2*T - 11*(1 - T)^3*T + (1 - T)^4*T - 5*T^2 - 
       23*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + (1 - T)^3*T^2 + 2*T^3 - 
       2*(1 - T)*T^3))/((1 - T)*T^2) + 
    (16*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       6*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 27*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, 0, T^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1, 1}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*(-2*(1 - T)^4 + 4*(1 - T)^5 - 2*(1 - T)^6 + 12*(1 - T)^3*T - 
     20*(1 - T)^4*T + 8*(1 - T)^5*T + 4*(1 - T)^2*T^2 - 32*(1 - T)^3*T^2 + 
     46*(1 - T)^4*T^2 - 23*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 + 12*(1 - T)*T^3 - 
     32*(1 - T)^2*T^3 + 48*(1 - T)^3*T^3 - 45*(1 - T)^4*T^3 + 
     8*(1 - T)^5*T^3 - 2*T^4 - 20*(1 - T)*T^4 + 46*(1 - T)^2*T^4 - 
     45*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 4*T^5 + 8*(1 - T)*T^5 - 
     23*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)^2*T^6)*
    G[{0, 1, 1}, 1])/((1 - T)*(-1 + T)*T^2) + 
  ((4*I)*Pi*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       15*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 3*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) + (2*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 8*(1 - T)^4*T - 15*(1 - T)^5*T - 2*(1 - T)^6*T - 
       18*(1 - T)^3*T^2 - 55*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       6*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 2*(1 - T)^5*T^3 - 3*T^4 + 11*(1 - T)*T^4 - 
       56*(1 - T)^2*T^4 + 36*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 8*T^5 - 
       11*(1 - T)*T^5 + 24*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 7*T^6 + 
       3*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 15*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) - (2*(3*(1 - T)^4 - 8*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 11*(1 - T)^4*T + 11*(1 - T)^5*T - 
       3*(1 - T)^6*T - 2*(1 - T)^7*T - 12*(1 - T)^3*T^2 + 56*(1 - T)^4*T^2 - 
       24*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 + 66*(1 - T)^3*T^3 - 36*(1 - T)^4*T^3 - 
       12*(1 - T)^5*T^3 - 3*T^4 + 8*(1 - T)*T^4 + 55*(1 - T)^2*T^4 - 
       24*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + 5*T^5 + 15*(1 - T)*T^5 - 
       9*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*T^2))*G[{0, 1, T^(-1)}, 1] + 
  ((4*I)*Pi*(2*(1 - T)^2 - (1 - T)^2*T - 11*T^2 + 4*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       15*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 3*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) + (2*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 8*(1 - T)^4*T - 15*(1 - T)^5*T - 2*(1 - T)^6*T - 
       18*(1 - T)^3*T^2 - 55*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       6*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 2*(1 - T)^5*T^3 - 3*T^4 + 11*(1 - T)*T^4 - 
       56*(1 - T)^2*T^4 + 36*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 8*T^5 - 
       11*(1 - T)*T^5 + 24*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 7*T^6 + 
       3*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 2*(1 - T)^6 + 
       14*(1 - T)^2*T - 45*(1 - T)^3*T + 9*(1 - T)^4*T - 2*(1 - T)^5*T + 
       4*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 - 
       2*T^3 + 12*(1 - T)*T^3 - 3*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 + 12*T^4 - 
       18*(1 - T)*T^4 - 4*(1 - T)^2*T^4 - 12*T^5 + 4*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)*T) - (2*(-3*(1 - T)^4 + 8*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 - 6*(1 - T)^3*T + 8*(1 - T)^4*T + 33*(1 - T)^5*T - 
       33*(1 - T)^6*T - 2*(1 - T)^7*T + 9*(1 - T)^3*T^2 + 92*(1 - T)^4*T^2 - 
       115*(1 - T)^5*T^2 + 11*(1 - T)^6*T^2 + 6*(1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 82*(1 - T)^3*T^3 - 94*(1 - T)^4*T^3 + 
       9*(1 - T)^5*T^3 + 2*(1 - T)^6*T^3 + 3*T^4 + 3*(1 - T)*T^4 + 
       9*(1 - T)^2*T^4 - 2*(1 - T)^3*T^4 - 21*(1 - T)^4*T^4 + 
       8*(1 - T)^5*T^4 - T^5 - 19*(1 - T)*T^5 + 51*(1 - T)^2*T^5 - 
       37*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 + 2*T^6 + 11*(1 - T)*T^6 - 
       18*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6 - 4*T^7 + 2*(1 - T)*T^7 + 
       2*(1 - T)^2*T^7))/((1 - T)*(-1 + T)*T^2))*G[{0, (1 - T)^(-1), 1}, 1] - 
  ((16*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(2*(1 - T)^2 - 5*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(-3*(1 - T) + 8*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 + 3*T + 
       20*(1 - T)^2*T - 21*(1 - T)^3*T - 2*(1 - T)^4*T - 2*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - T^3 + 6*(1 - T)*T^3 - 
       9*(1 - T)^2*T^3 + (1 - T)^3*T^3 - 2*T^4 + (1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       27*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(11*(1 - T)^2 - 4*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 15*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) - (2*(3*(1 - T)^4 - 8*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 11*(1 - T)^4*T + 11*(1 - T)^5*T - 
       3*(1 - T)^6*T - 2*(1 - T)^7*T - 12*(1 - T)^3*T^2 + 56*(1 - T)^4*T^2 - 
       24*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 + 66*(1 - T)^3*T^3 - 36*(1 - T)^4*T^3 - 
       12*(1 - T)^5*T^3 - 3*T^4 + 8*(1 - T)*T^4 + 55*(1 - T)^2*T^4 - 
       24*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + 5*T^5 + 15*(1 - T)*T^5 - 
       9*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((-8*Nf*(1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(2*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 - 
       4*(1 - T)^2*T - 12*(1 - T)^3*T + 18*(1 - T)^4*T - 4*(1 - T)^5*T - 
       14*(1 - T)*T^2 + 39*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 2*T^3 + 45*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 6*T^4 - 9*(1 - T)*T^4 - 2*(1 - T)^2*T^4 - 6*T^5 + 
       2*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T)^4 + (1 - T)^5 - 2*(1 - T)^6 + 4*(1 - T)^7 - 
       6*(1 - T)^3*T - 3*(1 - T)^4*T + 19*(1 - T)^5*T - 11*(1 - T)^6*T - 
       2*(1 - T)^7*T + 11*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 - 
       51*(1 - T)^5*T^2 + 18*(1 - T)^6*T^2 - 2*(1 - T)^7*T^2 + 
       6*(1 - T)*T^3 - 9*(1 - T)^2*T^3 - 82*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 + 
       37*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 3*T^4 - 8*(1 - T)*T^4 - 
       92*(1 - T)^2*T^4 + 94*(1 - T)^3*T^4 + 21*(1 - T)^4*T^4 - 
       12*(1 - T)^5*T^4 - 8*T^5 - 33*(1 - T)*T^5 + 115*(1 - T)^2*T^5 - 
       9*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 7*T^6 + 33*(1 - T)*T^6 - 
       11*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6 - 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((16*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(-5*(1 - T)^2 + 3*(1 - T)^2*T + 2*T^2)*G[{0, T^(-1), T^(-1)}, 1])/
   ((1 - T)*T) + ((8*Nf*(1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{0, T^(-1), T^(-1)}, 1] + 2*((8*Nf*(1 - T + T^2))/(3*T) + 
    (2*(-3*(1 - T) + (1 - T)^3 + 2*(1 - T)^4 + 3*T + 2*(1 - T)^2*T - 
       6*(1 - T)^3*T - (1 - T)^4*T - 8*T^2 - 20*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       21*(1 - T)*T^3 - 9*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       6*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 27*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    ((4*I)*((1 - T)^2 - 10*T + (1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + ((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       15*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 3*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) + (2*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 8*(1 - T)^4*T - 15*(1 - T)^5*T - 2*(1 - T)^6*T - 
       18*(1 - T)^3*T^2 - 55*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       6*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 2*(1 - T)^5*T^3 - 3*T^4 + 11*(1 - T)*T^4 - 
       56*(1 - T)^2*T^4 + 36*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 8*T^5 - 
       11*(1 - T)*T^5 + 24*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 7*T^6 + 
       3*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((8*I)*Pi*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 
     1])/(1 - T) + ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(-3*(1 - T) + 8*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 + 3*T + 
       20*(1 - T)^2*T - 21*(1 - T)^3*T - 2*(1 - T)^4*T - 2*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - T^3 + 6*(1 - T)*T^3 - 
       9*(1 - T)^2*T^3 + (1 - T)^3*T^3 - 2*T^4 + (1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       27*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  Pi*(((48*I)*T)/(1 - T) + ((32*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] - 
  ((8*I)*Pi*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  ((8*LbL*Nf*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 2*(1 - T)^6 + 
       26*(1 - T)^2*T - 33*(1 - T)^3*T + 9*(1 - T)^4*T - 2*(1 - T)^5*T + 
       10*(1 - T)*T^2 - 36*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 3*(1 - T)*T^3 - 3*(1 - T)^2*T^3 - 
       2*(1 - T)^3*T^3 + 12*T^4 - 18*(1 - T)*T^4 - 4*(1 - T)^2*T^4 - 12*T^5 + 
       4*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 - 6*(1 - T)^3*T + 
       38*(1 - T)^4*T - 26*(1 - T)^5*T + 38*(1 - T)^3*T^2 - 
       69*(1 - T)^4*T^2 + 13*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + 
       6*(1 - T)*T^3 + 36*(1 - T)^2*T^3 - 40*(1 - T)^3*T^3 - 
       18*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 3*T^4 - 15*(1 - T)*T^4 - 
       16*(1 - T)^2*T^4 - 56*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 - 2*T^5 + 
       26*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 - 5*T^6 - 
       21*(1 - T)*T^6 + 6*(1 - T)^2*T^6 + 4*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 1, 1}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 
     1])/(1 - T) + ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 12*(1 - T)^3 + 6*(1 - T)*T - 18*(1 - T)^2*T + 
       3*(1 - T)^3*T - 2*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 6*T^4 + 2*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)) - 
    (2*(16*(1 - T)^4 - 18*(1 - T)^5 + 15*(1 - T)^3*T - 52*(1 - T)^4*T + 
       8*(1 - T)^5*T + 19*(1 - T)^2*T^2 - 53*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + (1 - T)^5*T^2 - 3*(1 - T)*T^3 - 37*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 + T^4 + 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 3*T^5 - 2*(1 - T)*T^5 + 
       4*(1 - T)^2*T^5 + 2*T^6 + (1 - T)*T^6))/((1 - T)*(-1 + T)))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  Pi*(((-24*I)*T)/(1 - T) - ((16*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 12*(1 - T)^3 + 6*(1 - T)*T - 18*(1 - T)^2*T + 
       3*(1 - T)^3*T - 2*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 6*T^4 + 2*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)) - 
    (2*(16*(1 - T)^4 - 18*(1 - T)^5 + 15*(1 - T)^3*T - 52*(1 - T)^4*T + 
       8*(1 - T)^5*T + 19*(1 - T)^2*T^2 - 53*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + (1 - T)^5*T^2 - 3*(1 - T)*T^3 - 37*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 + T^4 + 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 3*T^5 - 2*(1 - T)*T^5 + 
       4*(1 - T)^2*T^5 + 2*T^6 + (1 - T)*T^6))/((1 - T)*(-1 + T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*I)*Pi*((1 - T)^2 + T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  3*(-12*(-1 - T) + (8*Nf*((1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  2*((-2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  2*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (2*(1 - T)*(-10 + 7*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(1 - T)*(-2 + T))/T - 
    ((4*I)*(-10*(1 - T) + (1 - T)*T + T^2))/T)*G[{T^(-1), 0, 1}, 1] + 
  ((-8*Nf*(1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 15*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) - (2*(3*(1 - T)^4 - 8*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 11*(1 - T)^4*T + 11*(1 - T)^5*T - 
       3*(1 - T)^6*T - 2*(1 - T)^7*T - 12*(1 - T)^3*T^2 + 56*(1 - T)^4*T^2 - 
       24*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 + 66*(1 - T)^3*T^3 - 36*(1 - T)^4*T^3 - 
       12*(1 - T)^5*T^3 - 3*T^4 + 8*(1 - T)*T^4 + 55*(1 - T)^2*T^4 - 
       24*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + 5*T^5 + 15*(1 - T)*T^5 - 
       9*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  Pi*(((-48*I)*(1 - T))/T - ((32*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((8*I)*Pi*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((8*Nf*(1 - T + T^2))/(3*T) + (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + 
       (1 - T)*T - 4*T^2 - 2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), 0, T^(-1)}, 1] + ((8*Nf*(1 - T + T^2))/(3*T) + 
    (2*(-3*(1 - T) + (1 - T)^3 + 2*(1 - T)^4 + 3*T + 2*(1 - T)^2*T - 
       6*(1 - T)^3*T - (1 - T)^4*T - 8*T^2 - 20*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       21*(1 - T)*T^3 - 9*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       6*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 27*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((8*I)*Pi*(1 - T + T^2)*G[{T^(-1), 1, 1}, 1])/T + 
  ((8*LbL*Nf*(2*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 - 
       10*(1 - T)^2*T - 3*(1 - T)^3*T + 18*(1 - T)^4*T - 4*(1 - T)^5*T - 
       26*(1 - T)*T^2 + 36*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 2*T^3 + 33*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 6*T^4 - 9*(1 - T)*T^4 - 2*(1 - T)^2*T^4 - 6*T^5 + 
       2*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T)^4 + 2*(1 - T)^5 + 5*(1 - T)^6 - 4*(1 - T)^7 - 
       6*(1 - T)^3*T + 15*(1 - T)^4*T - 26*(1 - T)^5*T + 21*(1 - T)^6*T - 
       2*(1 - T)^7*T - 36*(1 - T)^3*T^2 + 16*(1 - T)^4*T^2 + 
       50*(1 - T)^5*T^2 - 6*(1 - T)^6*T^2 + 6*(1 - T)*T^3 - 
       38*(1 - T)^2*T^3 + 40*(1 - T)^3*T^3 + 56*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 + 3*T^4 - 38*(1 - T)*T^4 + 69*(1 - T)^2*T^4 + 
       18*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - T^5 + 26*(1 - T)*T^5 - 
       13*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)^2*T^6))/
     ((1 - T)*T^2))*G[{T^(-1), 1, 1}, 1] + 
  Pi*(((24*I)*(1 - T))/T + ((16*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((8*Nf*(1 - T + T^2))/(3*T) - (8*LbL*Nf*(-6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 6*(1 - T)*T + 9*(1 - T)^3*T - 2*(1 - T)^4*T - 12*T^2 + 
       18*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 12*T^3 - 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3))/(3*T) - 
    (2*((1 - T)^4 - 3*(1 - T)^5 + 2*(1 - T)^6 - 3*(1 - T)^3*T + 
       3*(1 - T)^4*T - 2*(1 - T)^5*T + (1 - T)^6*T + 19*(1 - T)^2*T^2 - 
       37*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 + 
       15*(1 - T)*T^3 - 53*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       6*(1 - T)^4*T^3 + 16*T^4 - 52*(1 - T)*T^4 + 4*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 18*T^5 + 8*(1 - T)*T^5 + (1 - T)^2*T^5))/T^2)*
   G[{T^(-1), 1, T^(-1)}, 1] + ((4*I)*Pi*(1 - T)*(-5 + T)*
    G[{T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  2*(-10 + 7*(1 - T))*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1}, 1])/T + 
  ((8*Nf*(1 - T + T^2))/(3*T) + (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + 
       (1 - T)*T - 4*T^2 - 2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1), 1}, 1] + 2*((8*Nf*(1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 6*(1 - T)*T + 
       9*(1 - T)^3*T - 2*(1 - T)^4*T - 12*T^2 + 18*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 12*T^3 - 3*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/(3*T) - 
    (2*((1 - T)^4 - 3*(1 - T)^5 + 2*(1 - T)^6 - 3*(1 - T)^3*T + 
       3*(1 - T)^4*T - 2*(1 - T)^5*T + (1 - T)^6*T + 19*(1 - T)^2*T^2 - 
       37*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 + 
       15*(1 - T)*T^3 - 53*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       6*(1 - T)^4*T^3 + 16*T^4 - 52*(1 - T)*T^4 + 4*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 18*T^5 + 8*(1 - T)*T^5 + (1 - T)^2*T^5))/T^2)*
   G[{T^(-1), T^(-1), 1}, 1] - ((12*I)*Pi*(1 - T)*(-5 + T)*
    G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((24*I)*Pi*(1 - T + T^2)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1)}, 1])/
   T + 3*((-12*(1 - T)*(-2 + T))/(-1 + T) - (8*Nf*(1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((-8*Nf*(1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{0, 0, 0, T^(-1)}, 1])/T + 
  (16*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 0, 1, 1}, 1])/((1 - T)*T) - 
  (8*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (8*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, 1, T^(-1)}, 1])/((1 - T)*T) - 
  (8*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (16*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(4*(1 - T)^2 - 2*(1 - T)^2*T - 7*T^2 + 5*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (8*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, T^(-1), 1}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T + 
  (4*(7*(1 - T)^2 - 5*(1 - T)^2*T - 4*T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1, 0, 1}, 1])/((1 - T)*T) - 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1, 1, 1}, 1])/((1 - T)*T) - 
  (8*(1 - T + T^2)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T + 
  (8*((1 - T)^2 + T)*G[{0, 1, 1, T^(-1)}, 1])/(1 - T) - 
  (8*(1 - T + T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/T - 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*((1 - T)^2 + T)*G[{0, 1, T^(-1), 1}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((16*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    (4*(2*(1 - T)^2 - (1 - T)^2*T - 12*T^2 + 3*(1 - T)*T^2))/((1 - T)*T))*
   G[{0, (1 - T)^(-1), 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*((1 - T)^2 - 5*T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, (1 - T)^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (8*(1 - T + T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/T - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   ((1 - T)*T) + (8*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (24*(1 - T + T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (4*(12*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2))/((1 - T)*T))*
   G[{0, T^(-1), 0, 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(-5*(1 - T)^2 + 2*(1 - T)^2*T + T^2)*G[{0, T^(-1), 0, T^(-1)}, 1])/
   ((1 - T)*T) + (8*((1 - T)^2 + T)*G[{0, T^(-1), 1, 1}, 1])/(1 - T) - 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, T^(-1), 1, 1}, 1])/((1 - T)*T) + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (4*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (24*((1 - T)^2 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*LbL*Nf*(-1 - T)*T)/(1 - T) - (4*((1 - T)^2 - 27*T + 2*(1 - T)*T))/
     (1 - T))*G[{(1 - T)^(-1), 0, 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(2*(1 - T)^2 - 13*T + 3*(1 - T)*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 
     1])/(1 - T) - (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/
   T + ((-96*T)/(1 - T) - (64*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] - 
  (8*(1 - T + T^2)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T + 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  2*((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] + 
  (8*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] + 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, 1}, 1])/(1 - T) - 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/
   (1 - T) + (8*((1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] + 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 
     1])/(1 - T) - (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 
      (1 - T)^(-1)}, 1])/(1 - T) - (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (8*((1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*(-2*(1 - T)^2 - 7*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(2*(1 - T)^2 - 3*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) - (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T) + (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/
   T - (24*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-48*LbL*Nf*(1 - T)*(-2 + T))/T + (4*(-27*(1 - T) + 2*(1 - T)*T + T^2))/T)*
   G[{T^(-1), 0, 0, 1}, 1] + 
  ((96*(1 - T))/T + (64*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T - 
  (4*(-13*(1 - T) + 3*(1 - T)*T + 2*T^2)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  (8*((1 - T)^2 + T)*G[{T^(-1), 0, 1, 1}, 1])/(1 - T) + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (4*(1 - T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  2*((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (4*(1 - T + T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (4*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (8*((1 - T)^2 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, 0, 1}, 1])/T + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T - 
  (8*(1 - T + T^2)*G[{T^(-1), 1, 1, 1}, 1])/T + 
  (8*(1 - T + T^2)*G[{T^(-1), 1, 1, T^(-1)}, 1])/T + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(1 - T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/T + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (12*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   T - (24*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (8*(1 - T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T + 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (16*(1 - T + T^2)*G[{T^(-1), T^(-1), 1, 1}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (8*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (24*(7*(1 - T) - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/
   T + (16*(-3*(1 - T) + (1 - T)*T + 2*T^2)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 8*Pi^2*(-1 + 2*T)*Log[2] + 
  ((-9*(-1 + 2*T))/2 - (566*Nf*(-1 + 2*T))/27)*Log[mm] + 
  Pi^2*(-2*(-1 + 2*T) + (8*Nf*(-1 + 2*T))/9)*Log[mm] + 
  Pi*(((2*I)*(-1 + 2*T)*(4 - 4*(1 - T) - 4*T + (1 - T)*T))/((-1 + T)*T) + 
    (((4*I)/9)*Nf*(-1 + 2*T)*(25 - 25*(1 - T) - 25*T + 16*(1 - T)*T))/
     ((-1 + T)*T))*Log[mm] + (-2*(3 - T) - (4*Nf*(3 - T))/3)*
   G[{(1 - T)^(-1)}, 1]*Log[mm] + Pi*(((-4*I)*((1 - T)^2 + T))/(1 - T) - 
    (((8*I)/3)*Nf*((1 - T)^2 + T))/(1 - T))*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  ((-2*(1 - T)*(2 + T))/(-1 + T) - (4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[mm] + Pi*(((4*I)*(1 - T + T^2))/T + 
    (((8*I)/3)*Nf*(1 - T + T^2))/T)*G[{T^(-1)}, 1]*Log[mm] + 
  ((4*((1 - T)^2 + T))/(1 - T) + (8*Nf*((1 - T)^2 + T))/(3*(1 - T)))*
   G[{0, (1 - T)^(-1)}, 1]*Log[mm] + 
  ((-4*(1 - T + T^2))/T - (8*Nf*(1 - T + T^2))/(3*T))*G[{0, T^(-1)}, 1]*
   Log[mm] + ((4*((1 - T)^2 + T))/(1 - T) + (8*Nf*((1 - T)^2 + T))/
     (3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1]*Log[mm] + 
  2*((-4*((1 - T)^2 + T))/(1 - T) - (8*Nf*((1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[mm] + 
  ((-4*(1 - T + T^2))/T - (8*Nf*(1 - T + T^2))/(3*T))*G[{T^(-1), 1}, 1]*
   Log[mm] + 2*((4*(1 - T + T^2))/T + (8*Nf*(1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1)}, 1]*Log[mm] - ((4*I)/3)*Nf*Pi*(-1 + 2*T)*Log[mm]^2 + 
  (-2*(-1 + 2*T) - (38*Nf*(-1 + 2*T))/9)*Log[mm]^2 - 
  (4*Nf*(-1 + 2*T)*Log[mm]^3)/9 + (24*I)*Pi*(-1 + 2*T)*Zeta[3] + 
  (-96*LbL*Nf*(-1 + 2*T) - (2*(-1 + 2*T)*(32 - 33*(1 - T) - 2*(1 - T)^2 - 
       33*T - 2*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/
     ((-1 + T)*T))*Zeta[3] + ((48*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    (8*(2*(1 - T)^2 + T + 2*(1 - T)*T))/(1 - T))*G[{(1 - T)^(-1)}, 1]*
   Zeta[3] + ((-48*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (8*(1 - T + 2*(1 - T)*T + 2*T^2))/T)*G[{T^(-1)}, 1]*Zeta[3] + 
  24*(-1 + 2*T)*Log[mm]*Zeta[3], 55/(2*(1 - T)*T) + 
  (1646*Nf)/(27*(1 - T)*T) - (32*Pi^4)/(45*(1 - T)*T) + 
  Pi*((((-3*I)/2)*(3*(1 - T) - 3*(1 - T)^2 + 3*T - 16*(1 - T)*T + 
       8*(1 - T)^2*T - 3*T^2 + 8*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2) - 
    (((2*I)/27)*Nf*(265*(1 - T) - 265*(1 - T)^2 + 265*T - 836*(1 - T)*T + 
       418*(1 - T)^2*T - 265*T^2 + 418*(1 - T)*T^2))/
     ((1 - T)*(-1 + T)*T^2)) + 
  Pi^2*((40*LbL*Nf)/3 + (4*Nf*(11*(1 - T) - 11*(1 - T)^2 + 11*T - 
       28*(1 - T)*T + 14*(1 - T)^2*T - 11*T^2 + 14*(1 - T)*T^2))/
     (9*(1 - T)*(-1 + T)*T^2) - (21*(1 - T) - 21*(1 - T)^2 + 21*T + 
      14*(1 - T)*T - 27*(1 - T)^2*T - 21*T^2 - 27*(1 - T)*T^2 + 
      40*(1 - T)^2*T^2)/(6*(1 - T)*(-1 + T)*T^2)) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(6 - 5*(1 - T) - 5*T + 4*(1 - T)*T))/
     ((-1 + T)*T) + ((I/3)*(10*(1 - T) - 20*(1 - T)^2 + 9*(1 - T)^3 + 
       (1 - T)^4 + 10*T - 46*(1 - T)*T + 71*(1 - T)^2*T - 32*(1 - T)^3*T - 
       2*(1 - T)^4*T - 20*T^2 + 71*(1 - T)*T^2 - 100*(1 - T)^2*T^2 + 
       46*(1 - T)^3*T^2 + (1 - T)^4*T^2 + 9*T^3 - 32*(1 - T)*T^3 + 
       46*(1 - T)^2*T^3 - 22*(1 - T)^3*T^3 + T^4 - 2*(1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)^2*T^3)) + 
  Pi^3*((2*I)/(1 - T) + (((8*I)/3)*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1)}, 1] + 
  ((2*Nf*(-2 + 2*(1 - T) - 17*T))/(3*T^2) - 15/(2*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((-16*I)*LbL*Nf + (I*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 11*(1 - T)*T - 
       12*(1 - T)^2*T + 2*T^2 - 7*(1 - T)*T^2 + 8*(1 - T)^2*T^2))/
     ((1 - T)*(-1 + T)*T^2))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((16*I)*LbL*Nf + (((4*I)/9)*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 
       3*(1 - T)*T))/((1 - T)*T^2) - 
    (I*(2*(1 - T) - 21*(1 - T)^2 + 19*(1 - T)^3 + 2*T - 28*(1 - T)*T + 
       60*(1 - T)^2*T - 25*(1 - T)^3*T - 2*T^2 + 28*(1 - T)*T^2 - 
       43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2))/((1 - T)^2*(-1 + T)*T^2))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((8*Nf)/(9*T) + (16*LbL*Nf*T)/(1 - T) - 
    (-7*(1 - T) + 14*(1 - T)^2 - 7*(1 - T)^3 - 7*T + 7*(1 - T)*T + 
      73*(1 - T)^2*T - 117*(1 - T)^3*T + 44*(1 - T)^4*T + 7*T^2 - 
      10*(1 - T)*T^2 - 37*(1 - T)^2*T^2 + 52*(1 - T)^3*T^2)/
     (3*(1 - T)^2*T^3))*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((4*LbL*Nf*(-3 + 2*T))/(3*(-1 + T)) - 
    (-4 - 5*(1 - T) - 6*(1 - T)^2 + 8*T - 2*(1 - T)*T + 24*(1 - T)^2*T - 
      3*T^2 + 5*(1 - T)*T^2 - 17*(1 - T)^2*T^2 - T^3 + (1 - T)*T^3)/
     (3*(1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi^3*((2*I)/T + (((8*I)/3)*LbL*Nf)/T)*G[{T^(-1)}, 1] + 
  (15/(2*(-1 + T)) - (2*Nf*(-2 - 17*(1 - T) + 2*T))/(3*(1 - T)*(-1 + T)))*
   G[{T^(-1)}, 1] + Pi*((-16*I)*LbL*Nf + 
    (I*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 11*(1 - T)*T - 7*(1 - T)^2*T + 
       2*T^2 - 12*(1 - T)*T^2 + 8*(1 - T)^2*T^2))/((1 - T)*(-1 + T)*T^2))*
   G[{T^(-1)}, 1] + Pi^2*((-4*LbL*Nf*(-3 + 2*(1 - T)))/(3*T) - 
    (4 - 8*(1 - T) + 3*(1 - T)^2 + (1 - T)^3 + 5*T + 2*(1 - T)*T - 
      5*(1 - T)^2*T - (1 - T)^3*T + 6*T^2 - 24*(1 - T)*T^2 + 
      17*(1 - T)^2*T^2)/(3*(-1 + T)*T^3))*G[{T^(-1)}, 1] + 
  Pi*((16*I)*LbL*Nf - (((4*I)/9)*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 
       19*T^2))/((1 - T)*(-1 + T)*T) - 
    (I*(2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 28*(1 - T)^2*T - 
       21*T^2 + 60*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 19*T^3 - 25*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3))/((1 - T)*(-1 + T)*T^3))*G[{T^(-1)}, 1] + 
  Pi^2*((8*Nf)/(9*(1 - T)) - (16*LbL*Nf*(-1 + T))/T + 
    (-7*(1 - T) + 7*(1 - T)^2 - 7*T + 7*(1 - T)*T - 10*(1 - T)^2*T + 14*T^2 + 
      73*(1 - T)*T^2 - 37*(1 - T)^2*T^2 - 7*T^3 - 117*(1 - T)*T^3 + 
      52*(1 - T)^2*T^3 + 44*(1 - T)*T^4)/(3*(1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1)}, 1] + (4*Pi^2*G[{0, 1}, 1])/(3*(1 - T)*T) + 
  (32*LbL*Nf - (-7*(1 - T) + 7*(1 - T)^2 - 7*T + 40*(1 - T)*T - 
      28*(1 - T)^2*T + 7*T^2 - 28*(1 - T)*T^2 + 16*(1 - T)^2*T^2)/
     ((1 - T)*(-1 + T)*T^2))*G[{0, 1}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(-4 + 14*(1 - T) - 9*(1 - T)^2 + 14*T - 22*(1 - T)*T + 
       8*(1 - T)^2*T - 9*T^2 + 8*(1 - T)*T^2))/((-1 + T)*T) - 
    ((2*I)*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 + 
       4*(1 - T)*T - 14*(1 - T)^2*T - 10*(1 - T)^3*T + 65*(1 - T)^4*T - 
       63*(1 - T)^5*T + 18*(1 - T)^6*T + 2*T^2 - 14*(1 - T)*T^2 - 
       8*(1 - T)^2*T^2 + 155*(1 - T)^3*T^2 - 280*(1 - T)^4*T^2 + 
       180*(1 - T)^5*T^2 - 36*(1 - T)^6*T^2 - 6*T^3 - 10*(1 - T)*T^3 + 
       155*(1 - T)^2*T^3 - 386*(1 - T)^3*T^3 + 396*(1 - T)^4*T^3 - 
       166*(1 - T)^5*T^3 + 18*(1 - T)^6*T^3 + 6*T^4 + 65*(1 - T)*T^4 - 
       280*(1 - T)^2*T^4 + 396*(1 - T)^3*T^4 - 236*(1 - T)^4*T^4 + 
       50*(1 - T)^5*T^4 - 2*T^5 - 63*(1 - T)*T^5 + 180*(1 - T)^2*T^5 - 
       166*(1 - T)^3*T^5 + 50*(1 - T)^4*T^5 + 18*(1 - T)*T^6 - 
       36*(1 - T)^2*T^6 + 18*(1 - T)^3*T^6))/((1 - T)^2*(-1 + T)^2*T^4))*
   G[{0, 1}, 1] + Pi^2*((-8*LbL*Nf)/(3*(1 - T)) - (2*(2*(1 - T) + 11*T))/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  (-16*LbL*Nf - (4*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 3*(1 - T)*T))/
     (9*(1 - T)*T^2) + (2*(1 - T) - 21*(1 - T)^2 + 19*(1 - T)^3 + 2*T - 
      28*(1 - T)*T + 60*(1 - T)^2*T - 25*(1 - T)^3*T - 2*T^2 + 
      28*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2)/
     ((1 - T)^2*(-1 + T)*T^2))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(2 - 5*(1 - T) - 2*T + 4*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - ((2*I)*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 - 
       2*T + 6*(1 - T)*T + 20*(1 - T)^2*T - 41*(1 - T)^3*T + 17*(1 - T)^4*T + 
       6*T^2 - 6*(1 - T)*T^2 - 79*(1 - T)^2*T^2 + 116*(1 - T)^3*T^2 - 
       34*(1 - T)^4*T^2 - 6*T^3 - 9*(1 - T)*T^3 + 99*(1 - T)^2*T^3 - 
       107*(1 - T)^3*T^3 + 17*(1 - T)^4*T^3 + 2*T^4 + 20*(1 - T)*T^4 - 
       51*(1 - T)^2*T^4 + 32*(1 - T)^3*T^4 - 9*(1 - T)*T^5 + 
       9*(1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((-8*LbL*Nf)/(3*T) - 
    (2*(11*(1 - T) + 2*T))/(3*(1 - T)*T))*G[{0, T^(-1)}, 1] + 
  (-16*LbL*Nf + (4*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 19*T^2))/
     (9*(1 - T)*(-1 + T)*T) + (2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 
      28*(1 - T)^2*T - 21*T^2 + 60*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 19*T^3 - 
      25*(1 - T)*T^3 + 8*(1 - T)^2*T^3)/((1 - T)*(-1 + T)*T^3))*
   G[{0, T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(2 - 2*(1 - T) - 5*T + 4*(1 - T)*T))/T^2 + 
    ((2*I)*(-2*(1 - T) + 6*(1 - T)^2 - 6*(1 - T)^3 + 2*(1 - T)^4 - 2*T + 
       6*(1 - T)*T - 6*(1 - T)^2*T - 9*(1 - T)^3*T + 20*(1 - T)^4*T - 
       9*(1 - T)^5*T + 4*T^2 + 20*(1 - T)*T^2 - 79*(1 - T)^2*T^2 + 
       99*(1 - T)^3*T^2 - 51*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 2*T^3 - 
       41*(1 - T)*T^3 + 116*(1 - T)^2*T^3 - 107*(1 - T)^3*T^3 + 
       32*(1 - T)^4*T^3 + 17*(1 - T)*T^4 - 34*(1 - T)^2*T^4 + 
       17*(1 - T)^3*T^4))/((1 - T)^2*(-1 + T)*T^4))*G[{0, T^(-1)}, 1] - 
  (2*Pi^2*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1}, 1])/(3*(1 - T)*T) + 
  (-16*LbL*Nf - (4*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 3*(1 - T)*T))/
     (9*(1 - T)*T^2) + (2*(1 - T) - 21*(1 - T)^2 + 19*(1 - T)^3 + 2*T - 
      28*(1 - T)*T + 60*(1 - T)^2*T - 25*(1 - T)^3*T - 2*T^2 + 
      28*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2)/
     ((1 - T)^2*(-1 + T)*T^2))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(5*(1 - T) - 5*(1 - T)^2 + 3*T - 10*(1 - T)*T + 
       4*(1 - T)^2*T - 3*T^2 + 4*(1 - T)*T^2))/((1 - T)*(-1 + T)) + 
    ((2*I)*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       16*(1 - T)^3*T + 9*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       5*(1 - T)^2*T^2 + 58*(1 - T)^3*T^2 - 18*(1 - T)^4*T^2 - 3*T^3 + 
       2*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 67*(1 - T)^3*T^3 + 
       9*(1 - T)^4*T^3 + 3*T^4 + 13*(1 - T)*T^4 - 58*(1 - T)^2*T^4 + 
       25*(1 - T)^3*T^4 - T^5 - 21*(1 - T)*T^5 + 25*(1 - T)^2*T^5 + 
       9*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*G[{(1 - T)^(-1), 1}, 1] + 
  (11/T + (4*Nf)/T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (20*Pi^2*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) - 
  ((2*I)*Pi*(3 - T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*Pi^2*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(1 - T)*T) + Pi*((((8*I)/3)*Nf)/T - 
    ((2*I)*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - (1 - T)^2*T - 
       9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*(16*LbL*Nf + (4*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 3*(1 - T)*T))/
     (9*(1 - T)*T^2) - (2*(1 - T) - 21*(1 - T)^2 + 19*(1 - T)^3 + 2*T - 
      28*(1 - T)*T + 60*(1 - T)^2*T - 25*(1 - T)^3*T - 2*T^2 + 
      28*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2)/
     ((1 - T)^2*(-1 + T)*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*(((-16*I)*LbL*Nf*T)/(1 - T) + 
    ((2*I)*(-1 + 2*(1 - T)^2 - (1 - T)^3 + (1 - T)*T + 12*(1 - T)^2*T - 
       21*(1 - T)^3*T + 9*(1 - T)^4*T + T^2 - (1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       9*(1 - T)^3*T^2))/((1 - T)^2*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
    1] + Pi^2*(8/(3*(1 - T)) + (8*LbL*Nf)/(3*(1 - T)))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + Pi^2*(8/(3*T) + (8*LbL*Nf)/(3*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] - 
  ((2*I)*Pi*(-3 + 2*(1 - T)*T)*G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (-16*LbL*Nf + (2*(-1 + (1 - T)^2 + 8*(1 - T)*T - 6*(1 - T)^2*T + T^2 - 
       6*(1 - T)*T^2 + 4*(1 - T)^2*T^2))/((1 - T)*(-1 + T)*T^2))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*T)/(1 - T) - 
    ((2*I)*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 9*(1 - T)^3*T - T^2 + 
       8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 8*(1 - T)^2*T^2 + 
       9*(1 - T)*T^3))/((1 - T)^2*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] - 
  (2*Pi^2*(5*(1 - T) + 2*T)*G[{T^(-1), 1}, 1])/(3*(1 - T)*T) + 
  (-16*LbL*Nf + (4*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 19*T^2))/
     (9*(1 - T)*(-1 + T)*T) + (2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 
      28*(1 - T)^2*T - 21*T^2 + 60*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 19*T^3 - 
      25*(1 - T)*T^3 + 8*(1 - T)^2*T^3)/((1 - T)*(-1 + T)*T^3))*
   G[{T^(-1), 1}, 1] + 
  Pi*(((8*I)*LbL*Nf*(3*(1 - T) - 3*(1 - T)^2 + 5*T - 10*(1 - T)*T + 
       4*(1 - T)^2*T - 5*T^2 + 4*(1 - T)*T^2))/T^2 + 
    ((2*I)*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T + 2*(1 - T)^3*T + 13*(1 - T)^4*T - 21*(1 - T)^5*T + 
       9*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 5*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 58*(1 - T)^4*T^2 + 25*(1 - T)^5*T^2 - T^3 - 
       16*(1 - T)*T^3 + 58*(1 - T)^2*T^3 - 67*(1 - T)^3*T^3 + 
       25*(1 - T)^4*T^3 + 9*(1 - T)*T^4 - 18*(1 - T)^2*T^4 + 
       9*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{T^(-1), 1}, 1] + 
  Pi^2*(8/(3*(1 - T)) + (8*LbL*Nf)/(3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 
    1] + Pi^2*(8/(3*T) + (8*LbL*Nf)/(3*T))*G[{T^(-1), (1 - T)^(-1)}, 1] - 
  ((2*I)*Pi*(-3 + 2*(1 - T)*T)*G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (-16*LbL*Nf + (2*(-1 + (1 - T)^2 + 8*(1 - T)*T - 6*(1 - T)^2*T + T^2 - 
       6*(1 - T)*T^2 + 4*(1 - T)^2*T^2))/((1 - T)*(-1 + T)*T^2))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*T)/(1 - T) - 
    ((2*I)*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 9*(1 - T)^3*T - T^2 + 
       8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 8*(1 - T)^2*T^2 + 
       9*(1 - T)*T^3))/((1 - T)^2*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  (-11/(-1 + T) - (4*Nf)/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  (20*Pi^2*G[{T^(-1), T^(-1)}, 1])/(3*T) + 
  ((2*I)*Pi*(2 + T)*G[{T^(-1), T^(-1)}, 1])/(-1 + T) - 
  (4*Pi^2*(-1 + 3*T)*G[{T^(-1), T^(-1)}, 1])/(3*(1 - T)*T) + 
  2*(16*LbL*Nf - (4*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 19*T^2))/
     (9*(1 - T)*(-1 + T)*T) - (2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 
      28*(1 - T)^2*T - 21*T^2 + 60*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 19*T^3 - 
      25*(1 - T)*T^3 + 8*(1 - T)^2*T^3)/((1 - T)*(-1 + T)*T^3))*
   G[{T^(-1), T^(-1)}, 1] + 2*Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(-1 + (1 - T)^2 + (1 - T)*T - (1 - T)^2*T + 2*T^2 + 
       12*(1 - T)*T^2 - 3*(1 - T)^2*T^2 - T^3 - 21*(1 - T)*T^3 + 
       9*(1 - T)^2*T^3 + 9*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), T^(-1)}, 1] + Pi*((((8*I)/3)*Nf)/(1 - T) + 
    ((2*I)*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 2*T^2 - (1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - (1 - T)^2*T^3 + 
       10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-4 + 26*(1 - T) - 19*(1 - T)^2 + 26*T - 42*(1 - T)*T + 
       16*(1 - T)^2*T - 19*T^2 + 16*(1 - T)*T^2))/((-1 + T)*T) + 
    (2*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 + 4*(1 - T)*T - 
       14*(1 - T)^2*T - 14*(1 - T)^3*T + 75*(1 - T)^4*T - 69*(1 - T)^5*T + 
       18*(1 - T)^6*T + 2*T^2 - 14*(1 - T)*T^2 - 16*(1 - T)^2*T^2 + 
       193*(1 - T)^3*T^2 - 337*(1 - T)^4*T^2 + 205*(1 - T)^5*T^2 - 
       36*(1 - T)^6*T^2 - 6*T^3 - 14*(1 - T)*T^3 + 193*(1 - T)^2*T^3 - 
       488*(1 - T)^3*T^3 + 501*(1 - T)^4*T^3 - 201*(1 - T)^5*T^3 + 
       18*(1 - T)^6*T^3 + 6*T^4 + 75*(1 - T)*T^4 - 337*(1 - T)^2*T^4 + 
       501*(1 - T)^3*T^4 - 306*(1 - T)^4*T^4 + 64*(1 - T)^5*T^4 - 2*T^5 - 
       69*(1 - T)*T^5 + 205*(1 - T)^2*T^5 - 201*(1 - T)^3*T^5 + 
       64*(1 - T)^4*T^5 + 18*(1 - T)*T^6 - 36*(1 - T)^2*T^6 + 
       18*(1 - T)^3*T^6))/((1 - T)^2*(-1 + T)^2*T^4))*G[{0, 0, 1}, 1] - 
  ((12*I)*Pi*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*Nf)/(3*T) + (32*LbL*Nf*(1 - 4*(1 - T) - T + 3*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - (2*(2*(1 - T) - 2*(1 - T)^2 + 2*T - 4*(1 - T)*T - 
       28*(1 - T)^2*T + 16*(1 - T)^3*T - 6*T^2 - 2*(1 - T)*T^2 + 
       101*(1 - T)^2*T^2 - 32*(1 - T)^3*T^2 + 6*T^3 + 30*(1 - T)*T^3 - 
       122*(1 - T)^2*T^3 + 16*(1 - T)^3*T^3 - 2*T^4 - 44*(1 - T)*T^4 + 
       47*(1 - T)^2*T^4 + 18*(1 - T)*T^5))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{0, 0, (1 - T)^(-1)}, 1] - ((12*I)*Pi*G[{0, 0, T^(-1)}, 1])/T + 
  ((8*Nf)/(3*(1 - T)) - (32*LbL*Nf*(-3*T + 3*(1 - T)*T))/T^2 - 
    (2*(2*(1 - T) - 6*(1 - T)^2 + 6*(1 - T)^3 - 2*(1 - T)^4 + 2*T - 
       4*(1 - T)*T - 2*(1 - T)^2*T + 30*(1 - T)^3*T - 44*(1 - T)^4*T + 
       18*(1 - T)^5*T - 2*T^2 - 28*(1 - T)*T^2 + 101*(1 - T)^2*T^2 - 
       122*(1 - T)^3*T^2 + 47*(1 - T)^4*T^2 + 16*(1 - T)*T^3 - 
       32*(1 - T)^2*T^3 + 16*(1 - T)^3*T^3))/((1 - T)^2*T^4))*
   G[{0, 0, T^(-1)}, 1] + ((8*I)*Pi*G[{0, 1, 1}, 1])/((1 - T)*T) - 
  (4*(-10*(1 - T)^2 + 20*(1 - T)^3 - 10*(1 - T)^4 + 4*(1 - T)*T + 
     16*(1 - T)^2*T - 33*(1 - T)^3*T + 10*(1 - T)^4*T - 10*T^2 + 
     16*(1 - T)*T^2 - 22*(1 - T)^2*T^2 + 16*(1 - T)^3*T^2 + 20*T^3 - 
     33*(1 - T)*T^3 + 16*(1 - T)^2*T^3 - 10*T^4 + 10*(1 - T)*T^4)*
    G[{0, 1, 1}, 1])/((1 - T)*(-1 + T)*T^2) - 
  ((4*I)*Pi*(1 + T)*G[{0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2 - 5*(1 - T) - 7*T + 4*(1 - T)*T + 4*T^2))/(-1 + T) - 
    (2*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       14*(1 - T)^3*T + 8*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 53*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 - 3*T^3 - 
       10*(1 - T)*T^3 + 60*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 + 3*T^4 + 38*(1 - T)*T^4 - 70*(1 - T)^2*T^4 + 
       24*(1 - T)^3*T^4 - T^5 - 35*(1 - T)*T^5 + 26*(1 - T)^2*T^5 + 
       10*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{0, 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(2*(1 - T) + T)*G[{0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-8*LbL*Nf*(2 - 7*(1 - T) + 4*(1 - T)^2 - 5*T + 4*(1 - T)*T))/T - 
    (2*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T - 10*(1 - T)^3*T + 38*(1 - T)^4*T - 35*(1 - T)^5*T + 
       10*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       60*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 26*(1 - T)^5*T^2 - T^3 - 
       14*(1 - T)*T^3 + 53*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{0, 1, T^(-1)}, 1] - 
  ((4*I)*Pi*(1 + 3*T)*G[{0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2 - 5*(1 - T) - 7*T + 4*(1 - T)*T + 4*T^2))/(-1 + T) - 
    (2*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       14*(1 - T)^3*T + 8*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 53*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 - 3*T^3 - 
       10*(1 - T)*T^3 + 60*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 + 3*T^4 + 38*(1 - T)*T^4 - 70*(1 - T)^2*T^4 + 
       24*(1 - T)^3*T^4 - T^5 - 35*(1 - T)*T^5 + 26*(1 - T)^2*T^5 + 
       10*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*Nf)/(3*T) + (8*LbL*Nf*(5*(1 - T) - 11*(1 - T)^2 + 3*T - 16*(1 - T)*T + 
       8*(1 - T)^2*T - 3*T^2 + 8*(1 - T)*T^2))/((1 - T)*(-1 + T)) + 
    (2*(-(1 - T)^2 + 2*(1 - T)^3 - (1 - T)^4 - 2*(1 - T)*T + 5*(1 - T)^2*T + 
       17*(1 - T)^3*T - 28*(1 - T)^4*T + 8*(1 - T)^5*T - T^2 + 
       6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 90*(1 - T)^3*T^2 + 
       92*(1 - T)^4*T^2 - 16*(1 - T)^5*T^2 + 3*T^3 - 3*(1 - T)*T^3 - 
       76*(1 - T)^2*T^3 + 176*(1 - T)^3*T^3 - 105*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 - 3*T^4 - 25*(1 - T)*T^4 + 146*(1 - T)^2*T^4 - 
       154*(1 - T)^3*T^4 + 39*(1 - T)^4*T^4 + T^5 + 42*(1 - T)*T^5 - 
       95*(1 - T)^2*T^5 + 49*(1 - T)^3*T^5 - 18*(1 - T)*T^6 + 
       18*(1 - T)^2*T^6))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((28*I)*Pi*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*Nf)/(3*T) + (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf)/(3*T) - (16*LbL*Nf*(1 - 4*(1 - T) - T + 3*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - (2*(-1 + 2*(1 - T)^2 - (1 - T)^3 + 3*(1 - T)*T + 
       12*(1 - T)^2*T - 22*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 67*(1 - T)^3*T^2 - 
       16*(1 - T)^4*T^2 - 3*T^3 - 12*(1 - T)*T^3 + 71*(1 - T)^2*T^3 - 
       70*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 + T^4 + 21*(1 - T)*T^4 - 
       43*(1 - T)^2*T^4 + 24*(1 - T)^3*T^4 - 9*(1 - T)*T^5 + 
       9*(1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] - 
  ((4*I)*Pi*(4*(1 - T) + T)*G[{0, T^(-1), 1}, 1])/((1 - T)*T) + 
  ((-8*LbL*Nf*(2 - 7*(1 - T) + 4*(1 - T)^2 - 5*T + 4*(1 - T)*T))/T - 
    (2*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T - 10*(1 - T)^3*T + 38*(1 - T)^4*T - 35*(1 - T)^5*T + 
       10*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       60*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 26*(1 - T)^5*T^2 - T^3 - 
       14*(1 - T)*T^3 + 53*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{0, T^(-1), 1}, 1] + 
  ((8*Nf)/(3*(1 - T)) - (8*LbL*Nf*(3*(1 - T) - 3*(1 - T)^2 + 5*T - 
       16*(1 - T)*T + 8*(1 - T)^2*T - 11*T^2 + 8*(1 - T)*T^2))/T^2 - 
    (2*(-(1 - T)^2 + 3*(1 - T)^3 - 3*(1 - T)^4 + (1 - T)^5 - 2*(1 - T)*T + 
       6*(1 - T)^2*T - 3*(1 - T)^3*T - 25*(1 - T)^4*T + 42*(1 - T)^5*T - 
       18*(1 - T)^6*T - T^2 + 5*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       76*(1 - T)^3*T^2 + 146*(1 - T)^4*T^2 - 95*(1 - T)^5*T^2 + 
       18*(1 - T)^6*T^2 + 2*T^3 + 17*(1 - T)*T^3 - 90*(1 - T)^2*T^3 + 
       176*(1 - T)^3*T^3 - 154*(1 - T)^4*T^3 + 49*(1 - T)^5*T^3 - T^4 - 
       28*(1 - T)*T^4 + 92*(1 - T)^2*T^4 - 105*(1 - T)^3*T^4 + 
       39*(1 - T)^4*T^4 + 8*(1 - T)*T^5 - 16*(1 - T)^2*T^5 + 
       8*(1 - T)^3*T^5))/((1 - T)^2*(-1 + T)*T^4))*G[{0, T^(-1), 1}, 1] + 
  ((4*I)*Pi*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + ((28*I)*Pi*G[{0, T^(-1), T^(-1)}, 1])/
   T + ((-8*Nf)/(3*(1 - T)) - (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 
       2*T^2 - (1 - T)*T^2 + 4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - 
       (1 - T)^2*T^3 + 10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{0, T^(-1), T^(-1)}, 1] + 
  2*((-8*Nf)/(3*(1 - T)) + (16*LbL*Nf*(-3*T + 3*(1 - T)*T))/T^2 + 
    (2*(-1 + 3*(1 - T)^2 - 3*(1 - T)^3 + (1 - T)^4 + 3*(1 - T)*T - 
       2*(1 - T)^2*T - 12*(1 - T)^3*T + 21*(1 - T)^4*T - 9*(1 - T)^5*T + 
       2*T^2 + 12*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 71*(1 - T)^3*T^2 - 
       43*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - T^3 - 22*(1 - T)*T^3 + 
       67*(1 - T)^2*T^3 - 70*(1 - T)^3*T^3 + 24*(1 - T)^4*T^3 + 
       8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)*T^4))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf)/(1 - T) - ((4*I)*(-1 + 2*T))/((1 - T)*T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*Nf)/(3*T) + (2*(-1 + 2*(1 - T)^2 - (1 - T)^3 + (1 - T)*T + 
       (1 - T)^2*T + 9*(1 - T)^3*T - 10*(1 - T)^4*T + T^2 - 4*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(2 - 5*(1 - T) - 7*T + 4*(1 - T)*T + 4*T^2))/(-1 + T) - 
    (2*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       14*(1 - T)^3*T + 8*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 53*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 - 3*T^3 - 
       10*(1 - T)*T^3 + 60*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 + 3*T^4 + 38*(1 - T)*T^4 - 70*(1 - T)^2*T^4 + 
       24*(1 - T)^3*T^4 - T^5 - 35*(1 - T)*T^5 + 26*(1 - T)^2*T^5 + 
       10*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*I)*Pi*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*I)*Pi*(-1 + 2*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*T) + (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf)/(3*T) - (16*LbL*Nf*(1 - 4*(1 - T) - T + 3*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - (2*(-1 + 2*(1 - T)^2 - (1 - T)^3 + 3*(1 - T)*T + 
       12*(1 - T)^2*T - 22*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 67*(1 - T)^3*T^2 - 
       16*(1 - T)^4*T^2 - 3*T^3 - 12*(1 - T)*T^3 + 71*(1 - T)^2*T^3 - 
       70*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 + T^4 + 21*(1 - T)*T^4 - 
       43*(1 - T)^2*T^4 + 24*(1 - T)^3*T^4 - 9*(1 - T)*T^5 + 
       9*(1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((32*I)*LbL*Nf*Pi*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] - ((8*I)*Pi*G[{(1 - T)^(-1), 1, 1}, 1])/
   T - (2*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 3*(1 - T)^2*T - 
     13*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 5*(1 - T)*T^2 + 
     3*(1 - T)^2*T^2 + 43*(1 - T)^3*T^2 - 20*(1 - T)^4*T^2 + 3*T^3 - 
     11*(1 - T)*T^3 + 19*(1 - T)^2*T^3 - 57*(1 - T)^3*T^3 + 
     10*(1 - T)^4*T^3 - 3*T^4 + 35*(1 - T)*T^4 - 58*(1 - T)^2*T^4 + 
     24*(1 - T)^3*T^4 + T^5 - 45*(1 - T)*T^5 + 32*(1 - T)^2*T^5 + 
     18*(1 - T)*T^6)*G[{(1 - T)^(-1), 1, 1}, 1])/((1 - T)^2*(-1 + T)^2*T^2) + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(-1 + 2*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*T) + (2*(-6*(1 - T)^2 + 4*(1 - T)*T + 18*(1 - T)^2*T - 2*T^2 + 
       8*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 14*T^3 - 30*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 21*T^4 + 17*(1 - T)*T^4 + 9*T^5))/
     ((1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((16*I)*LbL*Nf*Pi*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*Nf)/(3*T) + (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-8*Nf)/(3*T) + (2*(-6*(1 - T)^2 + 4*(1 - T)*T + 18*(1 - T)^2*T - 
       2*T^2 + 8*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 14*T^3 - 30*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 21*T^4 + 17*(1 - T)*T^4 + 9*T^5))/
     ((1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((8*Nf)/(3*T) + (2*(6 - T))/T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
     (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((24*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((4*I)*Pi*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/((1 - T)*T) + 
  3*((8*Nf)/(3*T) - (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (2*(3 - T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  2*((-16*LbL*Nf*T)/(1 - T) - (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (2*(3 - T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-16*LbL*Nf*T)/(1 - T) - (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (2*(2 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((16*LbL*Nf*(-1 + T))/T - (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf)/T + ((4*I)*(-1 + 2*T))/((1 - T)*T))*
   G[{T^(-1), 0, 1}, 1] + ((8*Nf)/(3*(1 - T)) + 
    (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 2*T^2 - (1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - (1 - T)^2*T^3 + 
       10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(2 - 7*(1 - T) + 4*(1 - T)^2 - 5*T + 4*(1 - T)*T))/T - 
    (2*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T - 10*(1 - T)^3*T + 38*(1 - T)^4*T - 35*(1 - T)^5*T + 
       10*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       60*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 26*(1 - T)^5*T^2 - T^3 - 
       14*(1 - T)*T^3 + 53*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{T^(-1), 0, 1}, 1] + 
  ((4*I)*Pi*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((32*I)*LbL*Nf*Pi*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + ((8*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1])/T - 
  ((8*I)*Pi*(-1 + 2*T)*G[{T^(-1), 0, T^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*(1 - T)) - (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 
       2*T^2 - (1 - T)*T^2 + 4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - 
       (1 - T)^2*T^3 + 10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-8*Nf)/(3*(1 - T)) + (16*LbL*Nf*(-3*T + 3*(1 - T)*T))/T^2 + 
    (2*(-1 + 3*(1 - T)^2 - 3*(1 - T)^3 + (1 - T)^4 + 3*(1 - T)*T - 
       2*(1 - T)^2*T - 12*(1 - T)^3*T + 21*(1 - T)^4*T - 9*(1 - T)^5*T + 
       2*T^2 + 12*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 71*(1 - T)^3*T^2 - 
       43*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - T^3 - 22*(1 - T)*T^3 + 
       67*(1 - T)^2*T^3 - 70*(1 - T)^3*T^3 + 24*(1 - T)^4*T^3 + 
       8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)*T^4))*G[{T^(-1), 0, T^(-1)}, 1] - 
  ((8*I)*Pi*G[{T^(-1), 1, 1}, 1])/(1 - T) - 
  (2*(-(1 - T)^2 + 3*(1 - T)^3 - 3*(1 - T)^4 + (1 - T)^5 - 2*(1 - T)*T + 
     5*(1 - T)^2*T - 11*(1 - T)^3*T + 35*(1 - T)^4*T - 45*(1 - T)^5*T + 
     18*(1 - T)^6*T - T^2 + 3*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
     19*(1 - T)^3*T^2 - 58*(1 - T)^4*T^2 + 32*(1 - T)^5*T^2 + T^3 - 
     13*(1 - T)*T^3 + 43*(1 - T)^2*T^3 - 57*(1 - T)^3*T^3 + 
     24*(1 - T)^4*T^3 + 10*(1 - T)*T^4 - 20*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4)*
    G[{T^(-1), 1, 1}, 1])/((1 - T)^2*T^4) + 
  ((4*I)*Pi*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((16*I)*LbL*Nf*Pi*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + ((4*I)*Pi*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((4*I)*Pi*(-1 + 2*T)*G[{T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*(1 - T)) + (2*(-2*(1 - T)^2 + 14*(1 - T)^3 - 21*(1 - T)^4 + 
       9*(1 - T)^5 + 4*(1 - T)*T + 8*(1 - T)^2*T - 30*(1 - T)^3*T + 
       17*(1 - T)^4*T - 6*T^2 + 18*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       8*(1 - T)^3*T^2))/((1 - T)*T^3))*G[{T^(-1), 1, T^(-1)}, 1] + 
  ((4*I)*Pi*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] - 
  ((12*I)*Pi*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (2*(3 - T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-16*LbL*Nf*T)/(1 - T) - (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (2*(2 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((16*LbL*Nf*(-1 + T))/T - (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*G[{T^(-1), T^(-1), 1}, 1])/T + 
  2*((-8*Nf)/(3*(1 - T)) + (2*(-2*(1 - T)^2 + 14*(1 - T)^3 - 21*(1 - T)^4 + 
       9*(1 - T)^5 + 4*(1 - T)*T + 8*(1 - T)^2*T - 30*(1 - T)^3*T + 
       17*(1 - T)^4*T - 6*T^2 + 18*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       8*(1 - T)^3*T^2))/((1 - T)*T^3))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((-8*Nf)/(3*(1 - T)) - (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 
       2*T^2 - (1 - T)*T^2 + 4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - 
       (1 - T)^2*T^3 + 10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), T^(-1), 1}, 1] - 
  ((12*I)*Pi*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (2*(2 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((16*LbL*Nf*(-1 + T))/T - (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1])/(1 - T) - 
  ((12*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-1 + 3*T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  3*((8*Nf)/(3*(1 - T)) - (2*(5 + T))/(-1 + T))*G[{T^(-1), T^(-1), T^(-1)}, 
    1] + 3*((8*Nf)/(3*(1 - T)) + 
    (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 2*T^2 - (1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - (1 - T)^2*T^3 + 
       10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + (12*G[{0, 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + (12*G[{0, 0, 0, T^(-1)}, 1])/T - (16*G[{0, 0, 1, 1}, 1])/
   ((1 - T)*T) + (8*(1 + T)*G[{0, 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T) + T)*G[{0, 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(1 + 2*T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (16*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) - (4*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(3*(1 - T) + T)*G[{0, 0, T^(-1), 1}, 1])/((1 - T)*T) - 
  (4*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (16*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (4*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) - 
  (8*G[{0, 1, 0, 1}, 1])/((1 - T)*T) + 
  (4*(1 + T)*G[{0, 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(2*(1 - T) + T)*G[{0, 1, 0, T^(-1)}, 1])/((1 - T)*T) - 
  (8*G[{0, 1, 1, 1}, 1])/((1 - T)*T) + (8*G[{0, 1, 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (8*G[{0, 1, 1, T^(-1)}, 1])/T + 
  (8*G[{0, 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(1 + T)*G[{0, 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(1 + T)*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*G[{0, 1, T^(-1), 1}, 1])/T + (4*(2*(1 - T) + T)*G[{0, 1, T^(-1), 1}, 1])/
   ((1 - T)*T) - (8*(2*(1 - T) + T)*G[{0, 1, T^(-1), T^(-1)}, 1])/
   ((1 - T)*T) + ((-16*LbL*Nf)/(1 - T) + (4*(1 + 2*T))/((1 - T)*T))*
   G[{0, (1 - T)^(-1), 0, 1}, 1] - 
  (24*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/(1 - T) - 
  (4*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (8*G[{0, (1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  (8*G[{0, (1 - T)^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (4*(1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 + 2*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (16*LbL*Nf*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (8*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(1 + 2*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (36*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-2*(1 - T) + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (12*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (4*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (12*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-16*LbL*Nf)/T + (4*(3*(1 - T) + T))/((1 - T)*T))*
   G[{0, T^(-1), 0, 1}, 1] - (4*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/T - 
  (24*G[{0, T^(-1), 0, T^(-1)}, 1])/T + (8*G[{0, T^(-1), 1, 1}, 1])/T + 
  (8*G[{0, T^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (4*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (16*LbL*Nf*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (4*(2*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(3*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(-1 + 2*T)*G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (12*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (8*G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(3*(1 - T) + T)*G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (12*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (36*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (4*(-1 + 3*T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((-48*LbL*Nf)/(1 - T) + (4*(-1 + 3*T))/((1 - T)*T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] - 
  (8*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-2*(1 - T) + 3*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (64*LbL*Nf*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/(1 - T) - 
  (4*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  (8*G[{(1 - T)^(-1), 0, 1, 1}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/T - 
  (4*(1 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] - 
  (16*LbL*Nf*G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1])/(1 - T) - 
  (4*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/T - 
  (4*(1 + 2*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (16*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (8*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  (32*LbL*Nf*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/(1 - T) - 
  (4*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  (8*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (64*LbL*Nf*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (12*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(-1 + 2*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (16*LbL*Nf*G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1])/(1 - T) + 
  (8*G[{(1 - T)^(-1), 1, 1, 1}, 1])/T - 
  (8*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/T - 
  (8*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/T + 
  (4*(-1 + 2*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(-1 + 2*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (4*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (16*LbL*Nf*G[{(1 - T)^(-1), 1, T^(-1), 1}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (8*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/T + 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/((1 - T)*T) + 
  (4*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   ((1 - T)*T) - (16*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/T - 
  (4*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-1 + 2*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (12*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (12*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   ((1 - T)*T) + (16*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (24*(2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (24*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (12*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (24*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  (-4/T + (16*LbL*Nf)/T)*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  (8*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (32*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/T - 
  (32*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/(1 - T) + 
  (8*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (4*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (16*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (12*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (24*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-48*LbL*Nf)/T - (4*(-2*(1 - T) + T))/((1 - T)*T))*
   G[{T^(-1), 0, 0, 1}, 1] - (4*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (64*LbL*Nf*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/T - 
  (8*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  (4*(-3*(1 - T) + 2*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*G[{T^(-1), 0, 1, 1}, 1])/T + (-4/T + (16*LbL*Nf)/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (16*LbL*Nf*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1])/T + 
  (4*G[{T^(-1), 0, 1, T^(-1)}, 1])/(1 - T) - 
  (4*(2*(1 - T) + T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(-1 + 2*T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  (-4/T + (16*LbL*Nf)/T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] - 
  (4*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/T + 
  (12*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (64*LbL*Nf*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*G[{T^(-1), 0, T^(-1), 1}, 1])/(1 - T) - (4*G[{T^(-1), 0, T^(-1), 1}, 1])/
   T - (4*(3*(1 - T) + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (16*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (4*(-1 + 3*T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-1 + 2*T)*G[{T^(-1), 1, 0, 1}, 1])/((1 - T)*T) - 
  (16*LbL*Nf*G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1])/T - 
  (4*(-1 + 2*T)*G[{T^(-1), 1, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*G[{T^(-1), 1, 1, 1}, 1])/(1 - T) - (8*G[{T^(-1), 1, 1, T^(-1)}, 1])/
   (1 - T) - (16*LbL*Nf*G[{T^(-1), 1, (1 - T)^(-1), 1}, 1])/T + 
  (32*LbL*Nf*G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (8*G[{T^(-1), 1, T^(-1), 1}, 1])/(1 - T) - 
  (4*(-1 + 2*T)*G[{T^(-1), 1, T^(-1), 1}, 1])/((1 - T)*T) + 
  (4*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-1 + 2*T)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  (-4/T + (16*LbL*Nf)/T)*G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  (8*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (32*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/T - 
  (32*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/(1 - T) + 
  (8*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (4*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (16*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (4*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T + 
  (12*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/T - 
  (24*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (8*G[{T^(-1), T^(-1), 0, 1}, 1])/(1 - T) - 
  (4*(-1 + 3*T)*G[{T^(-1), T^(-1), 0, 1}, 1])/((1 - T)*T) + 
  (4*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T - 
  (4*(-1 + 3*T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/((1 - T)*T) - 
  (16*G[{T^(-1), T^(-1), 1, 1}, 1])/(1 - T) + 
  (12*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (4*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (8*(-1 + 2*T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (12*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (24*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (12*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (4*(-1 + 3*T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/((1 - T)*T) - 
  (24*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (24*(1 + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) - 
  (16*(-1 + 3*T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) - 
  (8*Pi^2*Log[2])/((1 - T)*T) + Pi^2*(2/((1 - T)*T) - (8*Nf)/(9*(1 - T)*T))*
   Log[mm] + (9/(2*(1 - T)*T) + (566*Nf)/(27*(1 - T)*T))*Log[mm] + 
  Pi*(((-2*I)*(2*(1 - T) - 2*(1 - T)^2 + 2*T - 10*(1 - T)*T + 5*(1 - T)^2*T - 
       2*T^2 + 5*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2) - 
    (((4*I)/9)*Nf*(19*(1 - T) - 19*(1 - T)^2 + 19*T - 56*(1 - T)*T + 
       28*(1 - T)^2*T - 19*T^2 + 28*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2))*
   Log[mm] + (-6/T - (4*Nf)/T)*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  Pi*((-4*I)/T - (((8*I)/3)*Nf)/T)*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  Pi*((-4*I)/(1 - T) - (((8*I)/3)*Nf)/(1 - T))*G[{T^(-1)}, 1]*Log[mm] + 
  (6/(-1 + T) + (4*Nf)/(-1 + T))*G[{T^(-1)}, 1]*Log[mm] + 
  (4/T + (8*Nf)/(3*T))*G[{0, (1 - T)^(-1)}, 1]*Log[mm] + 
  (4/(1 - T) + (8*Nf)/(3*(1 - T)))*G[{0, T^(-1)}, 1]*Log[mm] + 
  (4/T + (8*Nf)/(3*T))*G[{(1 - T)^(-1), 1}, 1]*Log[mm] + 
  2*(-4/T - (8*Nf)/(3*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[mm] + 
  (4/(1 - T) + (8*Nf)/(3*(1 - T)))*G[{T^(-1), 1}, 1]*Log[mm] + 
  2*(-4/(1 - T) - (8*Nf)/(3*(1 - T)))*G[{T^(-1), T^(-1)}, 1]*Log[mm] + 
  (2/((1 - T)*T) + (38*Nf)/(9*(1 - T)*T))*Log[mm]^2 + 
  (((4*I)/3)*Nf*Pi*Log[mm]^2)/((1 - T)*T) + (4*Nf*Log[mm]^3)/(9*(1 - T)*T) - 
  ((24*I)*Pi*Zeta[3])/((1 - T)*T) + 
  ((24*LbL*Nf)/((-1 + T)*T) - (2*(28*(1 - T) - 57*(1 - T)^2 + 27*(1 - T)^3 + 
       2*(1 - T)^4 + 28*T - 130*(1 - T)*T + 181*(1 - T)^2*T - 
       72*(1 - T)^3*T - 4*(1 - T)^4*T - 57*T^2 + 181*(1 - T)*T^2 - 
       198*(1 - T)^2*T^2 + 66*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 27*T^3 - 
       72*(1 - T)*T^3 + 66*(1 - T)^2*T^3 - 18*(1 - T)^3*T^3 + 2*T^4 - 
       4*(1 - T)*T^4 + 2*(1 - T)^2*T^4))/((1 - T)*(-1 + T)^2*T^3))*Zeta[3] + 
  ((-48*LbL*Nf)/(1 - T) - (16*(-1 + 2*T))/((1 - T)*T))*G[{(1 - T)^(-1)}, 1]*
   Zeta[3] + ((-48*LbL*Nf)/T + (16*(-1 + 2*T))/((1 - T)*T))*G[{T^(-1)}, 1]*
   Zeta[3] - (24*Log[mm]*Zeta[3])/((1 - T)*T)}


==> anc/Hn/descript.ion <==
<|"Hn.0" -> "  Born hard massive invariant amplitudes.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(0)}$.\n  Notations:  T=-t/s, U=-u/s", 
 "Hn.1" -> "  One-loop hard massive invariant amplitudes.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(1)}$.\n  Notations:  T=-t/s, U=-u/s, mm=m^2/s\n  Flag \
Nf=1 marks the contributions coming from diagrams with fermionic loop.", 
 "Hn.2" -> "  Two-loop hard massive invariant amplitudes.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(2)}$.\n  Notations:  T=-t/s, U=-u/s, mm=m^2/s\n  Flag \
Nf=1 marks the contributions coming from diagrams with fermionic loop.\n  \
Additional flag LbL=1 marks the contribution from light-by-light diagrams.", 
 "Hn.smallqq.0" -> "  Born hard massive invariant amplitudes at small \
qq=q^2/s.\n  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(0)}$.\n  Notations:  T=-t/s, qq=1-T-U.", 
 "Hn.smallqq.1" -> "  One-loop hard massive invariant amplitudes at small \
qq=q^2/s.\n  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(1)}$.\n  Notations:  T=-t/s, qq=1-T-U, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.", "Hn.smallqq.2" -> "  Two-loop hard massive \
invariant amplitudes at small qq=q^2/s.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(2)}$.\n  Notations:  T=-t/s, qq=1-T-U, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  Additional flag LbL=1 marks the contribution \
from light-by-light diagrams.", "Hn.smallT.0" -> "  Born hard massive \
invariant amplitudes at small T.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(0)}$.\n  Notations:  T=-t/s, U=-u/s.", 
 "Hn.smallT.1" -> "  One-loop hard massive invariant amplitudes at small T.\n \
 Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(1)}$.\n  Notations:  T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  H[{n1,...},U] denotes harmonic \
polylogarithm.", "Hn.smallT.2" -> "  Two-loop hard massive invariant \
amplitudes at small T.\n  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where \
H(n) denotes $\\widehat{H}_{n}^{(2)}$.\n  Notations:  T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  Additional flag LbL=1 marks the contribution \
from light-by-light diagrams.\n  H[{n1,...},U] denotes harmonic \
polylogarithm."|>


==> anc/MIs/MIs.def <==
(*
  Definitions of master integrals. Format: {j[1]->int1,...,j[85]->int85}, where int_k is the integrand of the k-th master integral.
  Notations:
      p1,p2,k1 -- momenta of the electron, positron and photon,
      l1,l2 -- loop momenta,
      sp[a,b] -- scalar product of a and b, sp[a]=sp[a,a].
  Constraints: sp[p1+p2]=1, sp[p1-k1]=t=-T, sp[p2-k1]=u=-U.
  Loop integration measure ($d=4-2\epsilon$): $e^{2\epsilon \gamma}d^dl_1 d^dl_2/(i\pi^{d/2})^2$.
*)
{j[1] -> 1/(sp[l1 - l2]*sp[-k1 + l2]*sp[-l1 + p1]), 
 j[2] -> 1/(sp[-k1 + l2]*sp[-l1 + p1]*sp[-l1 + l2 - p2]), 
 j[3] -> 1/(sp[l2]*sp[-l1 + p1]*sp[-l1 + l2 - p2]), 
 j[4] -> 1/(sp[l1]*sp[-k1 + l2]*sp[-l1 + l2 - p2]), 
 j[5] -> 1/(sp[l1 - l2]*sp[-k1 + l2]*sp[-l1 + p1]*sp[l2 - p1 - p2]), 
 j[6] -> 1/(sp[l1 - l2]*sp[l2]*sp[-l1 + p1]*sp[l2 - p1 - p2]), 
 j[7] -> 1/(sp[l1]*sp[l1 - l2]*sp[-k1 + l2]*sp[l2 - p1 - p2]), 
 j[8] -> 1/(sp[l1]*sp[-k1 + l2]*sp[-l1 + l2 - p2]*sp[l2 - p1 - p2]), 
 j[9] -> 1/(sp[l1 - l2]*sp[l2]*sp[-k1 + l2]*sp[-l1 + p1]*sp[-l1 + l2 - p2]), 
 j[10] -> 1/(sp[l1 - l2]*sp[l2]*sp[-k1 + l2]*sp[-l1 + p1]*sp[l2 - p1 - p2]), 
 j[11] -> 1/(sp[l1]*sp[l1 - l2]*sp[-k1 + l2]*sp[-l1 + p1]*sp[-l1 + l2 - p2]), 
 j[12] -> 1/(sp[l1]*sp[l1 - l2]*sp[-k1 + l2]*sp[-l1 + p1]*sp[l2 - p1 - p2]), 
 j[13] -> 1/(sp[l1]*sp[l1 - l2]^2*sp[-k1 + l2]*sp[-l1 + p1]*
    sp[l2 - p1 - p2]), j[14] -> 1/(sp[l1]*sp[l1 - l2]*sp[-k1 + l2]*
    sp[-l1 + l2 - p2]*sp[l2 - p1 - p2]), 
 j[15] -> 1/(sp[l1]^2*sp[l1 - l2]*sp[-k1 + l2]*sp[-l1 + l2 - p2]*
    sp[l2 - p1 - p2]), j[16] -> 1/(sp[l1]*sp[l2]*sp[-k1 + l2]*sp[-l1 + p1]*
    sp[-l1 + l2 - p2]), 
 j[17] -> 1/(sp[l1]*sp[l2]*sp[-k1 + l2]*sp[-l1 + l2 - p2]*sp[l2 - p1 - p2]), 
 j[18] -> 1/(sp[l1]*sp[l1 - l2]*sp[-k1 + l2]*sp[-l1 + p1]*sp[-l1 + l2 - p2]*
    sp[l2 - p1 - p2]), j[19] -> 1/(sp[l1]*sp[l1 - l2]*sp[-k1 + l2]*
    sp[-l1 + p1]*sp[-l1 + l2 - p2]*sp[l2 - p1 - p2]^2), 
 j[20] -> 1/(sp[l1]*sp[l1 - l2]*sp[l2]*sp[-l1 + p1]*sp[-l1 + l2 - p2]*
    sp[l2 - p1 - p2]), j[21] -> 1/(sp[l1]*sp[l1 - l2]*sp[l2]*sp[-k1 + l2]*
    sp[-l1 + p1]*sp[-l1 + l2 - p2]*sp[l2 - p1 - p2]), 
 j[22] -> 1/(sp[l1]*sp[l1 - l2]*sp[l2]*sp[-k1 + l2]^2*sp[-l1 + p1]*
    sp[-l1 + l2 - p2]*sp[l2 - p1 - p2]), 
 j[23] -> 1/(sp[l1 + l2 - p1]*sp[-l1 + p1]*sp[l1 + p2]*
    sp[-k1 + l1 + l2 + p2]), 
 j[24] -> 1/(sp[-k1 + l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*sp[l1 + p2]), 
 j[25] -> 1/(sp[-k1 + l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*sp[l1 + p2]*
    sp[-k1 + l1 + l2 + p2]), 
 j[26] -> 1/(sp[l1]*sp[-k1 + l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*sp[l1 + p2]), 
 j[27] -> 1/(sp[l1]*sp[l2]*sp[-l1 + p1]*sp[l1 + p2]*sp[-k1 + l1 + l2 + p2]), 
 j[28] -> 1/(sp[l1]*sp[l2]*sp[-k1 + l2]*sp[l1 + l2 - p1]*
    sp[-k1 + l1 + l2 + p2]), 
 j[29] -> 1/(sp[l1]^2*sp[l2]*sp[-k1 + l2]*sp[l1 + l2 - p1]*
    sp[-k1 + l1 + l2 + p2]), 
 j[30] -> 1/(sp[l2]*sp[-k1 + l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*sp[l1 + p2]*
    sp[-k1 + l1 + l2 + p2]), 
 j[31] -> 1/(sp[l1]*sp[-k1 + l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*sp[l1 + p2]*
    sp[-k1 + l1 + l2 + p2]), 
 j[32] -> 1/(sp[l1]*sp[l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*sp[l1 + p2]*
    sp[-k1 + l1 + l2 + p2]), 
 j[33] -> 1/(sp[l1]*sp[l2]*sp[-k1 + l2]*sp[l1 + l2 - p1]*sp[l1 + p2]*
    sp[-k1 + l1 + l2 + p2]), 
 j[34] -> 1/(sp[l1]^2*sp[l2]*sp[-k1 + l2]*sp[l1 + l2 - p1]*sp[l1 + p2]*
    sp[-k1 + l1 + l2 + p2]), 
 j[35] -> 1/(sp[l1]*sp[l2]*sp[-k1 + l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*
    sp[-k1 + l1 + l2 + p2]), 
 j[36] -> 1/(sp[l1]^2*sp[l2]*sp[-k1 + l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*
    sp[-k1 + l1 + l2 + p2]), 
 j[37] -> 1/(sp[l1]*sp[l2]*sp[-k1 + l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*
    sp[l1 + p2]*sp[-k1 + l1 + l2 + p2]), 
 j[38] -> 1/(sp[l1]^2*sp[l2]*sp[-k1 + l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*
    sp[l1 + p2]*sp[-k1 + l1 + l2 + p2]), 
 j[39] -> 1/(sp[-k1 - l1]*sp[l1 - l2]*sp[l2]*sp[k1 + l2 - p2]), 
 j[40] -> 1/(sp[-k1 - l1]*sp[l1 - l2]*sp[l2]*sp[l2 + p1]*sp[k1 + l2 - p2]), 
 j[41] -> 1/(sp[l1]*sp[l2]*sp[l2 + p1]*sp[k1 + l2 - p2]*sp[-l1 + l2 - p2]), 
 j[42] -> 1/(sp[-k1 - l1]*sp[l1]*sp[l1 - l2]*sp[l2]*sp[k1 + l2 - p2]*
    sp[-l1 + l2 - p2]), j[43] -> 1/(sp[-k1 - l1]*sp[l1]*sp[l1 - l2]*sp[l2]*
    sp[l2 + p1]*sp[k1 + l2 - p2]*sp[-l1 + l2 - p2]), 
 j[44] -> 1/(sp[-k1 - l1]*sp[l1]*sp[l1 - l2]*sp[l2]*sp[l2 + p1]^2*
    sp[k1 + l2 - p2]*sp[-l1 + l2 - p2]), 
 j[45] -> 1/(sp[-k1 - l1]*sp[l1 - l2]*sp[l2]*sp[k1 + l2 - p1]), 
 j[46] -> 1/(sp[-k1 - l1]*sp[l1 - l2]*sp[l2]*sp[k1 + l2 - p1]*sp[l2 + p2]), 
 j[47] -> 1/(sp[l1]*sp[l2]*sp[k1 + l2 - p1]*sp[-l1 + l2 - p1]*sp[l2 + p2]), 
 j[48] -> 1/(sp[-k1 - l1]*sp[l1]*sp[l1 - l2]*sp[l2]*sp[k1 + l2 - p1]*
    sp[-l1 + l2 - p1]), j[49] -> 1/(sp[-k1 - l1]*sp[l1]*sp[l1 - l2]*sp[l2]*
    sp[k1 + l2 - p1]*sp[-l1 + l2 - p1]*sp[l2 + p2]), 
 j[50] -> 1/(sp[-k1 - l1]*sp[l1]*sp[l1 - l2]*sp[l2]*sp[k1 + l2 - p1]*
    sp[-l1 + l2 - p1]*sp[l2 + p2]^2), 
 j[51] -> 1/(sp[l2]*sp[-l1 + p1]*sp[l2 - p1 - p2]*sp[l1 + p2]), 
 j[52] -> 1/(sp[l1]*sp[l2]*sp[-k1 + l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*
    sp[l2 - p1 - p2]*sp[l1 + p2]), 
 j[53] -> 1/(sp[l1]*sp[l2]*sp[-k1 + l2]*sp[l1 + l2 - p1]^2*sp[-l1 + p1]*
    sp[l2 - p1 - p2]*sp[l1 + p2]), 
 j[54] -> 1/(sp[l1]*sp[l2]*sp[-k1 + l2]*sp[l1 + p1]*sp[l1 + l2 - p2]*
    sp[l2 - p1 - p2]*sp[-l1 + p2]), 
 j[55] -> 1/(sp[l1]*sp[l2]*sp[-k1 + l2]*sp[l1 + p1]*sp[l1 + l2 - p2]^2*
    sp[l2 - p1 - p2]*sp[-l1 + p2]), 
 j[56] -> 1/(sp[-k1 - l1]*sp[k1 + l1 + l2]*sp[l1 + p1]*sp[l2 + p2]), 
 j[57] -> 1/(sp[-k1 - l1]*sp[k1 + l2 - p1]*sp[l1 + p1]*sp[l2 + p2]), 
 j[58] -> 1/(sp[-k1 - l1]*sp[l2]*sp[k1 + l2 - p1]*sp[l1 + p1]), 
 j[59] -> 1/(sp[-k1 - l1]*sp[k1 + l1 + l2]*sp[k1 + l2 - p1]*sp[l1 + p1]*
    sp[l2 + p2]), j[60] -> 1/(sp[-k1 - l1]*sp[l1]*sp[k1 + l1 + l2]*
    sp[l1 + p1]*sp[l2 + p2]), 
 j[61] -> 1/(sp[-k1 - l1]*sp[l1]*sp[k1 + l1 + l2]*sp[k1 + l2 - p1]*
    sp[l1 + p1]*sp[l2 + p2]), 
 j[62] -> 1/(sp[-k1 - l1]*sp[l1]*sp[l2]*sp[k1 + l1 + l2]*sp[k1 + l2 - p1]*
    sp[l1 + p1]*sp[l2 + p2]), 
 j[63] -> 1/(sp[-k1 - l1]*sp[l1]*sp[l2]*sp[k1 + l1 + l2]^2*sp[k1 + l2 - p1]*
    sp[l1 + p1]*sp[l2 + p2]), 
 j[64] -> 1/(sp[-k1 - l1]*sp[k1 + l1 + l2]*sp[l2 + p1]*sp[l1 + p2]), 
 j[65] -> 1/(sp[-k1 - l1]*sp[l2 + p1]*sp[k1 + l2 - p2]*sp[l1 + p2]), 
 j[66] -> 1/(sp[-k1 - l1]*sp[l2]*sp[k1 + l2 - p2]*sp[l1 + p2]), 
 j[67] -> 1/(sp[-k1 - l1]*sp[k1 + l1 + l2]*sp[l2 + p1]*sp[k1 + l2 - p2]*
    sp[l1 + p2]), j[68] -> 1/(sp[-k1 - l1]*sp[l1]*sp[k1 + l1 + l2]*
    sp[l2 + p1]*sp[l1 + p2]), 
 j[69] -> 1/(sp[-k1 - l1]*sp[l1]*sp[k1 + l1 + l2]*sp[l2 + p1]*
    sp[k1 + l2 - p2]*sp[l1 + p2]), 
 j[70] -> 1/(sp[-k1 - l1]*sp[l1]*sp[l2]*sp[k1 + l1 + l2]*sp[l2 + p1]*
    sp[k1 + l2 - p2]*sp[l1 + p2]), 
 j[71] -> 1/(sp[-k1 - l1]*sp[l1]*sp[l2]*sp[k1 + l1 + l2]^2*sp[l2 + p1]*
    sp[k1 + l2 - p2]*sp[l1 + p2]), 
 j[72] -> 1/(sp[l1]*sp[-k1 + l1]*sp[l2]*sp[-l1 + p1]*sp[l1 - l2 - p1 - p2]), 
 j[73] -> 1/(sp[l1]*sp[-k1 + l1]*sp[l2]*sp[l1 - l2 - p1 - p2]*sp[-l1 + p2]), 
 j[74] -> 1/(sp[-k1 + l1]*sp[l2]*sp[l1 - p1 - p2]*sp[k1 + l2 - p1 - p2]), 
 j[75] -> 1/(sp[l1]*sp[-k1 + l1]*sp[-k1 + l1 - l2]*sp[l2]*sp[-l1 + p1]*
    sp[k1 + l2 - p1 - p2]), 
 j[76] -> 1/(sp[l1]*sp[-k1 + l1]*sp[l2]*sp[-l1 + p1]*sp[l1 - p1 - p2]*
    sp[k1 + l2 - p1 - p2]), 
 j[77] -> 1/(sp[l1]*sp[-k1 + l1]*sp[-k1 + l1 - l2]*sp[l2]*
    sp[k1 + l2 - p1 - p2]*sp[-l1 + p2]), 
 j[78] -> 1/(sp[l1]*sp[-k1 + l1]*sp[l2]*sp[l1 - p1 - p2]*
    sp[k1 + l2 - p1 - p2]*sp[-l1 + p2]), 
 j[79] -> 1/(sp[-k1 - l1]*sp[l1]*sp[l2]*sp[l1 + p1]*sp[k1 + l1 - p2]*
    sp[k1 + l2 - p1 - p2]), 
 j[80] -> 1/(sp[-k1 - l1]*sp[l2]*sp[k1 + l1 + l2]*sp[l2 + p1]*sp[l1 + p2]*
    sp[l1 + l2 + p1 + p2]), 
 j[81] -> 1/(sp[-k1 - l1]*sp[l1]*sp[l2]*sp[k1 + l1 + l2]*sp[l2 + p1]*
    sp[l1 + p2]*sp[l1 + l2 + p1 + p2]), 
 j[82] -> 1/(sp[-k1 - l1]*sp[l1]^2*sp[l2]*sp[k1 + l1 + l2]*sp[l2 + p1]*
    sp[l1 + p2]*sp[l1 + l2 + p1 + p2]), 
 j[83] -> 1/(sp[-k1 + l1]*sp[l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*sp[l2 + p2]*
    sp[-k1 + l1 + l2 + p2]), 
 j[84] -> 1/(sp[l1]*sp[-k1 + l1]*sp[l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*
    sp[l2 + p2]*sp[-k1 + l1 + l2 + p2]), 
 j[85] -> 1/(sp[l1]^2*sp[-k1 + l1]*sp[l2]*sp[l1 + l2 - p1]*sp[-l1 + p1]*
    sp[l2 + p2]*sp[-k1 + l1 + l2 + p2])}


==> anc/MIs/MIs2UTs.rules <==
(*
  Expression of master integrals j[1],...,j[85] via UT basis J[1],...,J[85].
  Notations: T=-t, U=-u, \[Epsilon]=(4-d)/2.
*)
{j[1] -> -1/2*(T*J[1])/(\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])), 
 j[2] -> -1/2*((-1 + T + U)*J[2])/(\[Epsilon]*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 
 j[3] -> J[3]/(2*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 
 j[4] -> -1/2*(U*J[4])/(\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])), 
 j[5] -> J[5]/(4*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
 j[6] -> J[6]/(4*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
 j[7] -> J[7]/(4*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
 j[8] -> J[8]/(4*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
 j[9] -> -1/15*J[9]/(U*\[Epsilon]^4), 
 j[10] -> -1/10*J[10]/((T + U)*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[11] -> J[11]/(15*\[Epsilon]^4), 
 j[12] -> -1/15*J[12]/((-1 + T)*\[Epsilon]^4) - 
   J[13]/(5*(-1 + T)*\[Epsilon]^4), 
 j[13] -> (-2*J[12])/(5*T*\[Epsilon]^3) - (2*J[13])/(5*T*\[Epsilon]^3), 
 j[14] -> -1/15*J[14]/((-1 + U)*\[Epsilon]^4) - 
   J[15]/(5*(-1 + U)*\[Epsilon]^4), 
 j[15] -> (-2*J[14])/(5*U*\[Epsilon]^3) - (2*J[15])/(5*U*\[Epsilon]^3), 
 j[16] -> -1/15*J[16]/(T*\[Epsilon]^4), 
 j[17] -> -1/10*J[17]/((T + U)*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[18] -> (-2*J[18])/(5*(-1 + T + U)*\[Epsilon]^4) - 
   J[19]/(5*(-1 + T + U)*\[Epsilon]^4), 
 j[19] -> -1/10*((-2 + 2*U + 3*\[Epsilon] + 15*T*\[Epsilon] - 
       3*U*\[Epsilon] - \[Epsilon]^2 + 45*T*\[Epsilon]^2 + U*\[Epsilon]^2)*
      J[1])/((-1 + U)*(-1 + T + U)^2*\[Epsilon]^3*(1 + \[Epsilon])*
      (1 + 2*\[Epsilon])) - (3*(-2 + \[Epsilon])*(1 + 4*\[Epsilon])*J[2])/
    (5*(-1 + T + U)^2*\[Epsilon]^3*(1 + \[Epsilon])*(1 + 2*\[Epsilon])) + 
   ((4 + 24*\[Epsilon] - 13*\[Epsilon]^2 + 45*T*\[Epsilon]^2 + 
      45*U*\[Epsilon]^2)*J[3])/(15*(-1 + T + U)^2*\[Epsilon]^3*
     (1 + \[Epsilon])*(1 + 2*\[Epsilon])) - 
   ((-2 + 2*T + 3*\[Epsilon] - 3*T*\[Epsilon] + 15*U*\[Epsilon] - 
      \[Epsilon]^2 + T*\[Epsilon]^2 + 45*U*\[Epsilon]^2)*J[4])/
    (10*(-1 + T)*(-1 + T + U)^2*\[Epsilon]^3*(1 + \[Epsilon])*
     (1 + 2*\[Epsilon])) + ((4 - 4*U + 24*\[Epsilon] - 24*U*\[Epsilon] + 
      45*T*U*\[Epsilon] - 13*\[Epsilon]^2 + 45*T*\[Epsilon]^2 + 
      13*U*\[Epsilon]^2 + 90*T*U*\[Epsilon]^2)*J[5])/
    (60*(-1 + U)*(-1 + T + U)^2*\[Epsilon]^3*(1 + \[Epsilon])*
     (1 + 2*\[Epsilon])) - (3*(T + U)*J[7])/(4*(-1 + T + U)^2*\[Epsilon]^2*
     (1 + \[Epsilon])) + ((4 - 4*T + 24*\[Epsilon] - 24*T*\[Epsilon] + 
      45*T*U*\[Epsilon] - 13*\[Epsilon]^2 + 13*T*\[Epsilon]^2 + 
      45*U*\[Epsilon]^2 + 90*T*U*\[Epsilon]^2)*J[8])/
    (60*(-1 + T)*(-1 + T + U)^2*\[Epsilon]^3*(1 + \[Epsilon])*
     (1 + 2*\[Epsilon])) + (4*(-2 + \[Epsilon])*J[11])/
    (45*(-1 + T + U)^2*\[Epsilon]^3*(1 + \[Epsilon])) + 
   (2*(2 + 9*T - 9*U - \[Epsilon] + 45*T*\[Epsilon] - 9*U*\[Epsilon])*J[12])/
    (45*(-1 + T + U)^2*\[Epsilon]^3*(1 + \[Epsilon])) + 
   (2*(2 + 3*T - 3*U - \[Epsilon] + 21*T*\[Epsilon] - 3*U*\[Epsilon])*J[13])/
    (15*(-1 + T + U)^2*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(-2 + 9*T - 9*U + \[Epsilon] + 9*T*\[Epsilon] - 45*U*\[Epsilon])*J[14])/
    (45*(-1 + T + U)^2*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(-2 + 3*T - 3*U + \[Epsilon] + 3*T*\[Epsilon] - 21*U*\[Epsilon])*J[15])/
    (15*(-1 + T + U)^2*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(1 + 4*\[Epsilon])*(1 - T - U + 2*T*U + 5*\[Epsilon] - 5*T*\[Epsilon] - 
      5*U*\[Epsilon] + 6*T*U*\[Epsilon])*J[18])/(5*(-1 + T + U)^3*
     \[Epsilon]^4*(1 + \[Epsilon])) - 
   ((1 + 4*\[Epsilon])*(1 - T - U + 2*T*U + \[Epsilon] - T*\[Epsilon] - 
      U*\[Epsilon] + 6*T*U*\[Epsilon])*J[19])/(5*(-1 + T + U)^3*\[Epsilon]^4*
     (1 + \[Epsilon])), j[20] -> J[20]/(15*\[Epsilon]^4), 
 j[21] -> -1/60*((7*T - 27*U - 90*\[Epsilon] + 28*T*\[Epsilon] - 
       18*U*\[Epsilon])*J[1])/(T*U*\[Epsilon]^4*(1 + 4*\[Epsilon])) + 
   (3*(-1 + T + U)*J[2])/(2*T*U*\[Epsilon]^3*(1 + 4*\[Epsilon])) - 
   ((T + U)*(34 + 361*\[Epsilon])*J[3])/(150*T*U*\[Epsilon]^4*
     (1 + 4*\[Epsilon])) + ((27*T - 7*U + 90*\[Epsilon] + 18*T*\[Epsilon] - 
      28*U*\[Epsilon])*J[4])/(60*T*U*\[Epsilon]^4*(1 + 4*\[Epsilon])) - 
   (2*(T - 2*U)*J[5])/(15*T*U*\[Epsilon]^4) - 
   ((T + U)*J[6])/(10*T*U*\[Epsilon]^4) + ((T + U)*J[7])/
    (30*T*U*\[Epsilon]^4) + (2*(2*T - U)*J[8])/(15*T*U*\[Epsilon]^4) + 
   ((7*T - 7*U + 28*T*\[Epsilon] - 118*U*\[Epsilon])*J[9])/
    (225*T*U*\[Epsilon]^4*(1 + 4*\[Epsilon])) - 
   ((7*T - 17*U)*J[10])/(75*T*U*\[Epsilon]^4) + 
   (2*J[11])/(5*T*U*\[Epsilon]^3*(1 + 4*\[Epsilon])) - 
   (2*(3*T - 4*U)*J[12])/(75*T*U*\[Epsilon]^4) - 
   (2*(11*T - 10*U)*J[13])/(225*T*U*\[Epsilon]^4) + 
   (2*(4*T - 3*U)*J[14])/(75*T*U*\[Epsilon]^4) + 
   (2*(10*T - 11*U)*J[15])/(225*T*U*\[Epsilon]^4) - 
   ((7*T - 7*U + 118*T*\[Epsilon] - 28*U*\[Epsilon])*J[16])/
    (225*T*U*\[Epsilon]^4*(1 + 4*\[Epsilon])) + 
   ((17*T - 7*U)*J[17])/(75*T*U*\[Epsilon]^4) + ((-T + T^2 - U + U^2)*J[18])/
    (5*T*U*(-1 + T + U)*\[Epsilon]^4) + ((-T + T^2 - U + U^2)*J[19])/
    (10*T*U*(-1 + T + U)*\[Epsilon]^4) + ((T + U)*J[20])/
    (75*T*U*\[Epsilon]^4) + ((T + U)*J[21])/(20*T*U*\[Epsilon]^4) - 
   ((T - U)*J[22])/(20*T*U*\[Epsilon]^4), 
 j[22] -> ((-7*T^2 + 7*T^3 + 7*T^2*U + 27*U^2 - 27*T*U^2 - 27*U^3 + 
      45*\[Epsilon] + 45*T*\[Epsilon] - 167*T^2*\[Epsilon] + 
      77*T^3*\[Epsilon] + 45*U*\[Epsilon] - 26*T*U*\[Epsilon] + 
      97*T^2*U*\[Epsilon] + 72*U^2*\[Epsilon] - 142*T*U^2*\[Epsilon] - 
      162*U^3*\[Epsilon] + 405*\[Epsilon]^2 + 225*T*\[Epsilon]^2 - 
      938*T^2*\[Epsilon]^2 + 308*T^3*\[Epsilon]^2 + 315*U*\[Epsilon]^2 + 
      50*T*U*\[Epsilon]^2 + 378*T^2*U*\[Epsilon]^2 - 477*U^2*\[Epsilon]^2 - 
      83*T*U^2*\[Epsilon]^2 - 153*U^3*\[Epsilon]^2 + 1170*\[Epsilon]^3 + 
      270*T*\[Epsilon]^3 - 1972*T^2*\[Epsilon]^3 + 532*T^3*\[Epsilon]^3 + 
      900*U*\[Epsilon]^3 + 398*T*U*\[Epsilon]^3 + 572*T^2*U*\[Epsilon]^3 - 
      2088*U^2*\[Epsilon]^3 + 598*T*U^2*\[Epsilon]^3 + 558*U^3*\[Epsilon]^3 + 
      1080*\[Epsilon]^4 - 1416*T^2*\[Epsilon]^4 + 336*T^3*\[Epsilon]^4 + 
      1080*U*\[Epsilon]^4 + 208*T*U*\[Epsilon]^4 + 296*T^2*U*\[Epsilon]^4 - 
      2304*U^2*\[Epsilon]^4 + 824*T*U^2*\[Epsilon]^4 + 864*U^3*\[Epsilon]^4)*
     J[1])/(60*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])*
     (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (3*(-5 - 5*T + 5*T^2 + 5*T^3 - 5*U + 24*T*U - 15*T^2*U + 5*U^2 - 
      15*T*U^2 + 5*U^3 - 35*\[Epsilon] - 15*T*\[Epsilon] + 5*T^2*\[Epsilon] + 
      45*T^3*\[Epsilon] - 15*U*\[Epsilon] + 122*T*U*\[Epsilon] - 
      55*T^2*U*\[Epsilon] + 5*U^2*\[Epsilon] - 55*T*U^2*\[Epsilon] + 
      45*U^3*\[Epsilon] - 60*\[Epsilon]^2 - 20*T^2*\[Epsilon]^2 + 
      80*T^3*\[Epsilon]^2 + 184*T*U*\[Epsilon]^2 - 40*T^2*U*\[Epsilon]^2 - 
      20*U^2*\[Epsilon]^2 - 40*T*U^2*\[Epsilon]^2 + 80*U^3*\[Epsilon]^2)*
     J[2])/(20*T^2*U^2*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])*
     (1 + 4*\[Epsilon])) - ((68*T^2 - 68*T^3 - 68*T^2*U + 68*U^2 - 68*T*U^2 - 
      68*U^3 + 523*T^2*\[Epsilon] - 523*T^3*\[Epsilon] + 724*T*U*\[Epsilon] - 
      1287*T^2*U*\[Epsilon] + 523*U^2*\[Epsilon] - 1287*T*U^2*\[Epsilon] - 
      523*U^3*\[Epsilon] + 517*T^2*\[Epsilon]^2 - 517*T^3*\[Epsilon]^2 + 
      6162*T*U*\[Epsilon]^2 - 7079*T^2*U*\[Epsilon]^2 + 
      517*U^2*\[Epsilon]^2 - 7079*T*U^2*\[Epsilon]^2 - 517*U^3*\[Epsilon]^2 - 
      2482*T^2*\[Epsilon]^3 + 2482*T^3*\[Epsilon]^3 + 
      18500*T*U*\[Epsilon]^3 - 17748*T^2*U*\[Epsilon]^3 - 
      2482*U^2*\[Epsilon]^3 - 17748*T*U^2*\[Epsilon]^3 + 
      2482*U^3*\[Epsilon]^3 - 3936*T^2*\[Epsilon]^4 + 3936*T^3*\[Epsilon]^4 + 
      18144*T*U*\[Epsilon]^4 - 17288*T^2*U*\[Epsilon]^4 - 
      3936*U^2*\[Epsilon]^4 - 17288*T*U^2*\[Epsilon]^4 + 
      3936*U^3*\[Epsilon]^4)*J[3])/(300*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   ((27*T^2 - 27*T^3 - 27*T^2*U - 7*U^2 + 7*T*U^2 + 7*U^3 + 45*\[Epsilon] + 
      45*T*\[Epsilon] + 72*T^2*\[Epsilon] - 162*T^3*\[Epsilon] + 
      45*U*\[Epsilon] - 26*T*U*\[Epsilon] - 142*T^2*U*\[Epsilon] - 
      167*U^2*\[Epsilon] + 97*T*U^2*\[Epsilon] + 77*U^3*\[Epsilon] + 
      405*\[Epsilon]^2 + 315*T*\[Epsilon]^2 - 477*T^2*\[Epsilon]^2 - 
      153*T^3*\[Epsilon]^2 + 225*U*\[Epsilon]^2 + 50*T*U*\[Epsilon]^2 - 
      83*T^2*U*\[Epsilon]^2 - 938*U^2*\[Epsilon]^2 + 378*T*U^2*\[Epsilon]^2 + 
      308*U^3*\[Epsilon]^2 + 1170*\[Epsilon]^3 + 900*T*\[Epsilon]^3 - 
      2088*T^2*\[Epsilon]^3 + 558*T^3*\[Epsilon]^3 + 270*U*\[Epsilon]^3 + 
      398*T*U*\[Epsilon]^3 + 598*T^2*U*\[Epsilon]^3 - 1972*U^2*\[Epsilon]^3 + 
      572*T*U^2*\[Epsilon]^3 + 532*U^3*\[Epsilon]^3 + 1080*\[Epsilon]^4 + 
      1080*T*\[Epsilon]^4 - 2304*T^2*\[Epsilon]^4 + 864*T^3*\[Epsilon]^4 + 
      208*T*U*\[Epsilon]^4 + 824*T^2*U*\[Epsilon]^4 - 1416*U^2*\[Epsilon]^4 + 
      296*T*U^2*\[Epsilon]^4 + 336*U^3*\[Epsilon]^4)*J[4])/
    (60*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + ((-16*T^2 + 16*T^3 + 16*T^2*U + 32*U^2 - 
      32*T*U^2 - 32*U^3 - 80*T^2*\[Epsilon] + 80*T^3*\[Epsilon] + 
      70*T*U*\[Epsilon] + 6*T^2*U*\[Epsilon] - 20*U^2*\[Epsilon] - 
      54*T*U^2*\[Epsilon] + 20*U^3*\[Epsilon] - 96*T^2*\[Epsilon]^2 + 
      96*T^3*\[Epsilon]^2 + 87*T*U*\[Epsilon]^2 - 7*T^2*U*\[Epsilon]^2 - 
      213*U^2*\[Epsilon]^2 + 155*T*U^2*\[Epsilon]^2 + 258*U^3*\[Epsilon]^2)*
     J[5])/(120*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((-2*T^2 - 2*U^2 + 20*T^2*\[Epsilon] - 26*T*U*\[Epsilon] + 
      20*U^2*\[Epsilon] + 63*T^2*\[Epsilon]^2 - 22*T*U*\[Epsilon]^2 + 
      63*U^2*\[Epsilon]^2)*J[6])/(20*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((-4*T^2 + 4*T^3 + 4*T^2*U - 4*U^2 + 4*T*U^2 + 4*U^3 - 28*T^2*\[Epsilon] + 
      28*T^3*\[Epsilon] + 8*T*U*\[Epsilon] + 20*T^2*U*\[Epsilon] - 
      28*U^2*\[Epsilon] + 20*T*U^2*\[Epsilon] + 28*U^3*\[Epsilon] - 
      19*T^2*\[Epsilon]^2 + 64*T^3*\[Epsilon]^2 - 58*T*U*\[Epsilon]^2 + 
      122*T^2*U*\[Epsilon]^2 - 19*U^2*\[Epsilon]^2 + 122*T*U^2*\[Epsilon]^2 + 
      64*U^3*\[Epsilon]^2 + 42*T^2*\[Epsilon]^3 + 48*T^3*\[Epsilon]^3 - 
      238*T*U*\[Epsilon]^3 + 196*T^2*U*\[Epsilon]^3 + 42*U^2*\[Epsilon]^3 + 
      196*T*U^2*\[Epsilon]^3 + 48*U^3*\[Epsilon]^3)*J[7])/
    (120*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])*
     (1 + 2*\[Epsilon])) + ((32*T^2 - 32*T^3 - 32*T^2*U - 16*U^2 + 16*T*U^2 + 
      16*U^3 - 20*T^2*\[Epsilon] + 20*T^3*\[Epsilon] + 70*T*U*\[Epsilon] - 
      54*T^2*U*\[Epsilon] - 80*U^2*\[Epsilon] + 6*T*U^2*\[Epsilon] + 
      80*U^3*\[Epsilon] - 213*T^2*\[Epsilon]^2 + 258*T^3*\[Epsilon]^2 + 
      87*T*U*\[Epsilon]^2 + 155*T^2*U*\[Epsilon]^2 - 96*U^2*\[Epsilon]^2 - 
      7*T*U^2*\[Epsilon]^2 + 96*U^3*\[Epsilon]^2)*J[8])/
    (120*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((7*T^2 - 7*U^2 + 63*T^2*\[Epsilon] - 90*T*U*\[Epsilon] - 
      18*U^2*\[Epsilon] + 182*T^2*\[Epsilon]^2 - 450*T*U*\[Epsilon]^2 + 
      223*U^2*\[Epsilon]^2 + 168*T^2*\[Epsilon]^3 - 540*T*U*\[Epsilon]^3 + 
      552*U^2*\[Epsilon]^3)*J[9])/(225*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])*
     (1 + 4*\[Epsilon])) + ((7*T^2 - 17*U^2 + 35*T^2*\[Epsilon] - 
      35*T*U*\[Epsilon] + 5*U^2*\[Epsilon] + 42*T^2*\[Epsilon]^2 - 
      70*T*U*\[Epsilon]^2 + 123*U^2*\[Epsilon]^2)*J[10])/
    (75*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((-9 - 9*T + 18*T^2 - 9*U + 4*T*U + 18*U^2 - 63*\[Epsilon] - 
      27*T*\[Epsilon] + 90*T^2*\[Epsilon] - 27*U*\[Epsilon] - 
      22*T*U*\[Epsilon] + 90*U^2*\[Epsilon] - 108*\[Epsilon]^2 + 
      108*T^2*\[Epsilon]^2 - 80*T*U*\[Epsilon]^2 + 108*U^2*\[Epsilon]^2)*
     J[11])/(45*T^2*U^2*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])*
     (1 + 4*\[Epsilon])) + ((-18*T^2 + 18*T^3 + 18*T^2*U + 24*U^2 - 
      24*T*U^2 - 24*U^3 - 90*T^2*\[Epsilon] + 90*T^3*\[Epsilon] + 
      139*T*U*\[Epsilon] + 6*T^2*U*\[Epsilon] + 30*U^2*\[Epsilon] - 
      24*T*U^2*\[Epsilon] - 30*U^3*\[Epsilon] - 108*T^2*\[Epsilon]^2 + 
      108*T^3*\[Epsilon]^2 + 298*T*U*\[Epsilon]^2 + 30*T^2*U*\[Epsilon]^2 - 
      216*U^2*\[Epsilon]^2 + 228*T*U^2*\[Epsilon]^2 + 216*U^3*\[Epsilon]^2)*
     J[12])/(225*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((-22*T^2 + 22*T^3 + 22*T^2*U + 20*U^2 - 20*T*U^2 - 20*U^3 - 
      110*T^2*\[Epsilon] + 110*T^3*\[Epsilon] + 167*T*U*\[Epsilon] + 
      18*T^2*U*\[Epsilon] + 10*U^2*\[Epsilon] - 12*T*U^2*\[Epsilon] - 
      10*U^3*\[Epsilon] - 132*T^2*\[Epsilon]^2 + 132*T^3*\[Epsilon]^2 + 
      304*T*U*\[Epsilon]^2 + 128*T^2*U*\[Epsilon]^2 - 330*U^2*\[Epsilon]^2 + 
      326*T*U^2*\[Epsilon]^2 + 240*U^3*\[Epsilon]^2)*J[13])/
    (225*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((24*T^2 - 24*T^3 - 24*T^2*U - 18*U^2 + 18*T*U^2 + 18*U^3 + 
      30*T^2*\[Epsilon] - 30*T^3*\[Epsilon] + 139*T*U*\[Epsilon] - 
      24*T^2*U*\[Epsilon] - 90*U^2*\[Epsilon] + 6*T*U^2*\[Epsilon] + 
      90*U^3*\[Epsilon] - 216*T^2*\[Epsilon]^2 + 216*T^3*\[Epsilon]^2 + 
      298*T*U*\[Epsilon]^2 + 228*T^2*U*\[Epsilon]^2 - 108*U^2*\[Epsilon]^2 + 
      30*T*U^2*\[Epsilon]^2 + 108*U^3*\[Epsilon]^2)*J[14])/
    (225*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((20*T^2 - 20*T^3 - 20*T^2*U - 22*U^2 + 22*T*U^2 + 22*U^3 + 
      10*T^2*\[Epsilon] - 10*T^3*\[Epsilon] + 167*T*U*\[Epsilon] - 
      12*T^2*U*\[Epsilon] - 110*U^2*\[Epsilon] + 18*T*U^2*\[Epsilon] + 
      110*U^3*\[Epsilon] - 330*T^2*\[Epsilon]^2 + 240*T^3*\[Epsilon]^2 + 
      304*T*U*\[Epsilon]^2 + 326*T^2*U*\[Epsilon]^2 - 132*U^2*\[Epsilon]^2 + 
      128*T*U^2*\[Epsilon]^2 + 132*U^3*\[Epsilon]^2)*J[15])/
    (225*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((-7*T^2 + 7*U^2 - 18*T^2*\[Epsilon] - 90*T*U*\[Epsilon] + 
      63*U^2*\[Epsilon] + 223*T^2*\[Epsilon]^2 - 450*T*U*\[Epsilon]^2 + 
      182*U^2*\[Epsilon]^2 + 552*T^2*\[Epsilon]^3 - 540*T*U*\[Epsilon]^3 + 
      168*U^2*\[Epsilon]^3)*J[16])/(225*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])*
     (1 + 4*\[Epsilon])) + ((-17*T^2 + 7*U^2 + 5*T^2*\[Epsilon] - 
      35*T*U*\[Epsilon] + 35*U^2*\[Epsilon] + 123*T^2*\[Epsilon]^2 - 
      70*T*U*\[Epsilon]^2 + 42*U^2*\[Epsilon]^2)*J[17])/
    (75*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((T^2 - 2*T^3 + T^4 - 2*T^2*U + 2*T^3*U + U^2 - 2*T*U^2 - 2*U^3 + 
      2*T*U^3 + U^4 + 5*T^2*\[Epsilon] - 10*T^3*\[Epsilon] + 
      5*T^4*\[Epsilon] - 10*T^2*U*\[Epsilon] + 10*T^3*U*\[Epsilon] + 
      5*U^2*\[Epsilon] - 10*T*U^2*\[Epsilon] - 10*U^3*\[Epsilon] + 
      10*T*U^3*\[Epsilon] + 5*U^4*\[Epsilon] + 6*T^2*\[Epsilon]^2 - 
      12*T^3*\[Epsilon]^2 + 6*T^4*\[Epsilon]^2 + 4*T*U*\[Epsilon]^2 - 
      16*T^2*U*\[Epsilon]^2 + 12*T^3*U*\[Epsilon]^2 + 6*U^2*\[Epsilon]^2 - 
      16*T*U^2*\[Epsilon]^2 + 4*T^2*U^2*\[Epsilon]^2 - 12*U^3*\[Epsilon]^2 + 
      12*T*U^3*\[Epsilon]^2 + 6*U^4*\[Epsilon]^2)*J[18])/
    (5*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((T^2 - 2*T^3 + T^4 - 2*T^2*U + 2*T^3*U + U^2 - 2*T*U^2 - 2*U^3 + 
      2*T*U^3 + U^4 + 5*T^2*\[Epsilon] - 10*T^3*\[Epsilon] + 
      5*T^4*\[Epsilon] - 4*T*U*\[Epsilon] - 6*T^2*U*\[Epsilon] + 
      10*T^3*U*\[Epsilon] + 5*U^2*\[Epsilon] - 6*T*U^2*\[Epsilon] - 
      10*U^3*\[Epsilon] + 10*T*U^3*\[Epsilon] + 5*U^4*\[Epsilon] + 
      6*T^2*\[Epsilon]^2 - 12*T^3*\[Epsilon]^2 + 6*T^4*\[Epsilon]^2 - 
      12*T*U*\[Epsilon]^2 + 12*T^3*U*\[Epsilon]^2 + 6*U^2*\[Epsilon]^2 + 
      4*T^2*U^2*\[Epsilon]^2 - 12*U^3*\[Epsilon]^2 + 12*T*U^3*\[Epsilon]^2 + 
      6*U^4*\[Epsilon]^2)*J[19])/(10*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*
     (1 + \[Epsilon])) - ((T^2 + U^2 + 5*T^2*\[Epsilon] + 3*T*U*\[Epsilon] + 
      5*U^2*\[Epsilon] + 6*T^2*\[Epsilon]^2 + 16*T*U*\[Epsilon]^2 + 
      6*U^2*\[Epsilon]^2)*J[20])/(75*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((1 + 2*\[Epsilon])*(T^2 + U^2 + 3*T^2*\[Epsilon] - 2*T*U*\[Epsilon] + 
      3*U^2*\[Epsilon])*J[21])/(20*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((T - U)*(T + U)*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*J[22])/
    (20*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])), 
 j[23] -> (3*J[23])/(20*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
 j[24] -> J[24]/(4*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
 j[25] -> -1/15*J[25]/((T + U)*\[Epsilon]^4), 
 j[26] -> J[26]/(10*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[27] -> J[27]/(10*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[28] -> -1/15*J[28]/((T + U)*\[Epsilon]^4) - 
   J[29]/(5*(T + U)*\[Epsilon]^4), 
 j[29] -> (2*J[28])/(5*T*U*\[Epsilon]^3) + (2*J[29])/(5*T*U*\[Epsilon]^3), 
 j[30] -> J[30]/(15*(T + U)^2*\[Epsilon]^4), 
 j[31] -> -1/15*J[31]/((-1 + U)*\[Epsilon]^4), 
 j[32] -> -1/15*J[32]/((-1 + T)*\[Epsilon]^4), 
 j[33] -> (-2*J[33])/(15*U*(-1 + T + U)*\[Epsilon]^4) - 
   J[34]/(5*U*(-1 + T + U)*\[Epsilon]^4), 
 j[34] -> -1/30*((28*T + 45*\[Epsilon] + 78*T*\[Epsilon] - 90*U*\[Epsilon] + 
       45*T*U*\[Epsilon] + 45*U^2*\[Epsilon] + 180*\[Epsilon]^2 - 
       46*T*\[Epsilon]^2 - 270*U*\[Epsilon]^2 + 90*T*U*\[Epsilon]^2 + 
       90*U^2*\[Epsilon]^2)*J[1])/(T*(-1 + U)*U*(-1 + T + U)*\[Epsilon]^3*
      (1 + \[Epsilon])*(1 + 2*\[Epsilon])) + 
   (3*(2*T + 7*T*\[Epsilon] - 5*U*\[Epsilon] + 5*T*U*\[Epsilon] + 
      5*U^2*\[Epsilon] - 4*T*\[Epsilon]^2 - 10*U*\[Epsilon]^2 + 
      10*T*U*\[Epsilon]^2 + 10*U^2*\[Epsilon]^2)*J[2])/
    (10*T*(-1 + U)*U*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])*
     (1 + 2*\[Epsilon])) - ((2*T - T*\[Epsilon] - 9*U*\[Epsilon] + 
      9*T*U*\[Epsilon] + 9*U^2*\[Epsilon])*J[3])/(6*T*(-1 + U)*U*(-1 + T + U)*
     \[Epsilon]^3*(1 + \[Epsilon])) - 
   ((-2*T*U + 9*T*\[Epsilon] - 9*U*\[Epsilon] + T*U*\[Epsilon] + 
      9*U^2*\[Epsilon])*J[5])/(24*T*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])) - ((-2*U - 9*\[Epsilon] + U*\[Epsilon])*J[7])/
    (24*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) + 
   (3*J[8])/(8*T*U*(-1 + T + U)*\[Epsilon]^2*(1 + \[Epsilon])) - 
   (2*(2*T - T*\[Epsilon] - 9*U*\[Epsilon] + 9*T*U*\[Epsilon] + 
      9*U^2*\[Epsilon])*J[9])/(45*T*(-1 + U)*U*(-1 + T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])) - (2*(-3*T - 2*U + 3*T*U + 3*U^2 - 3*\[Epsilon] - 
      6*T*\[Epsilon] + U*\[Epsilon] + 6*T*U*\[Epsilon] + 6*U^2*\[Epsilon])*
     J[14])/(15*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(-9*T - 8*U + 9*T*U + 9*U^2 - 18*\[Epsilon] - 18*T*\[Epsilon] + 
      4*U*\[Epsilon] + 18*T*U*\[Epsilon] + 18*U^2*\[Epsilon])*J[15])/
    (45*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(-9 + 18*T + 18*U - 2*T*U - 9*U^2 - 36*\[Epsilon] + 63*T*\[Epsilon] + 
      63*U*\[Epsilon] + T*U*\[Epsilon] - 27*U^2*\[Epsilon])*J[28])/
    (45*T*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(-1 + 2*T + 2*U - U^2)*(1 + 4*\[Epsilon])*J[29])/
    (5*T*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(T + U)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])*J[33])/
    (15*U^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((1 + 4*\[Epsilon])*(-3*T - 3*U + 3*T*U + 3*U^2 - 9*T*\[Epsilon] - 
      7*U*\[Epsilon] + 7*T*U*\[Epsilon] + 7*U^2*\[Epsilon])*J[34])/
    (15*(-1 + U)*U^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])), 
 j[35] -> (-2*J[35])/(15*T*(-1 + T + U)*\[Epsilon]^4) - 
   J[36]/(5*T*(-1 + T + U)*\[Epsilon]^4), 
 j[36] -> (3*(2*U - 5*T*\[Epsilon] + 5*T^2*\[Epsilon] + 7*U*\[Epsilon] + 
      5*T*U*\[Epsilon] - 10*T*\[Epsilon]^2 + 10*T^2*\[Epsilon]^2 - 
      4*U*\[Epsilon]^2 + 10*T*U*\[Epsilon]^2)*J[2])/
    (10*(-1 + T)*T*U*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])*
     (1 + 2*\[Epsilon])) - ((2*U - 9*T*\[Epsilon] + 9*T^2*\[Epsilon] - 
      U*\[Epsilon] + 9*T*U*\[Epsilon])*J[3])/(6*(-1 + T)*T*U*(-1 + T + U)*
     \[Epsilon]^3*(1 + \[Epsilon])) - 
   ((28*U + 45*\[Epsilon] - 90*T*\[Epsilon] + 45*T^2*\[Epsilon] + 
      78*U*\[Epsilon] + 45*T*U*\[Epsilon] + 180*\[Epsilon]^2 - 
      270*T*\[Epsilon]^2 + 90*T^2*\[Epsilon]^2 - 46*U*\[Epsilon]^2 + 
      90*T*U*\[Epsilon]^2)*J[4])/(30*(-1 + T)*T*U*(-1 + T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])*(1 + 2*\[Epsilon])) + 
   (3*J[5])/(8*T*U*(-1 + T + U)*\[Epsilon]^2*(1 + \[Epsilon])) - 
   ((-2*T - 9*\[Epsilon] + T*\[Epsilon])*J[7])/(24*(-1 + T)*T^2*(-1 + T + U)*
     \[Epsilon]^3*(1 + \[Epsilon])) - 
   ((-2*T*U - 9*T*\[Epsilon] + 9*T^2*\[Epsilon] + 9*U*\[Epsilon] + 
      T*U*\[Epsilon])*J[8])/(24*(-1 + T)*T^2*U*(-1 + T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])) - (2*(-2*T + 3*T^2 - 3*U + 3*T*U - 3*\[Epsilon] + 
      T*\[Epsilon] + 6*T^2*\[Epsilon] - 6*U*\[Epsilon] + 6*T*U*\[Epsilon])*
     J[12])/(15*(-1 + T)*T^2*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(-8*T + 9*T^2 - 9*U + 9*T*U - 18*\[Epsilon] + 4*T*\[Epsilon] + 
      18*T^2*\[Epsilon] - 18*U*\[Epsilon] + 18*T*U*\[Epsilon])*J[13])/
    (45*(-1 + T)*T^2*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(2*U - 9*T*\[Epsilon] + 9*T^2*\[Epsilon] - U*\[Epsilon] + 
      9*T*U*\[Epsilon])*J[16])/(45*(-1 + T)*T*U*(-1 + T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])) + (2*(9 - 18*T + 9*T^2 - 18*U + 2*T*U + 
      36*\[Epsilon] - 63*T*\[Epsilon] + 27*T^2*\[Epsilon] - 63*U*\[Epsilon] - 
      T*U*\[Epsilon])*J[28])/(45*(-1 + T)*T^2*U*(-1 + T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])) + (2*(1 - 2*T + T^2 - 2*U)*(1 + 4*\[Epsilon])*J[29])/
    (5*(-1 + T)*T^2*U*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(T + U)*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])*J[35])/
    (15*T^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((1 + 4*\[Epsilon])*(-3*T + 3*T^2 - 3*U + 3*T*U - 7*T*\[Epsilon] + 
      7*T^2*\[Epsilon] - 9*U*\[Epsilon] + 7*T*U*\[Epsilon])*J[36])/
    (15*(-1 + T)*T^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])), 
 j[37] -> (-3*J[1])/(25*T*U*\[Epsilon]^4) + 
   (14*J[2])/(225*T*U*\[Epsilon]^4) + (2*J[3])/(45*T*U*\[Epsilon]^4) - 
   (3*J[4])/(25*T*U*\[Epsilon]^4) - ((T - U)*J[5])/
    (60*T*U*(T + U)*\[Epsilon]^4) + (2*J[7])/(45*T*U*\[Epsilon]^4) + 
   ((T - U)*J[8])/(60*T*U*(T + U)*\[Epsilon]^4) + 
   (4*(T - 2*U)*J[12])/(225*T*U*(T + U)*\[Epsilon]^4) - 
   (4*J[13])/(225*T*(T + U)*\[Epsilon]^4) - (4*(2*T - U)*J[14])/
    (225*T*U*(T + U)*\[Epsilon]^4) - (4*J[15])/(225*U*(T + U)*\[Epsilon]^4) - 
   (2*J[23])/(75*T*U*\[Epsilon]^4) - (2*J[24])/(45*T*U*\[Epsilon]^4) + 
   (8*J[25])/(675*T*U*\[Epsilon]^4) - (2*J[26])/(75*T*U*\[Epsilon]^4) - 
   (2*J[27])/(75*T*U*\[Epsilon]^4) - (28*J[28])/(225*T*U*\[Epsilon]^4) - 
   (4*J[29])/(25*T*U*\[Epsilon]^4) + J[30]/(75*T*U*\[Epsilon]^4) - 
   (2*(3*T - U)*J[31])/(135*T*U*(T + U)*\[Epsilon]^4) + 
   (2*(T - 3*U)*J[32])/(135*T*U*(T + U)*\[Epsilon]^4) - 
   (2*(4*T + T^2 - U + 2*T*U + U^2)*J[33])/(75*T*U*(-1 + T + U)*(T + U)*
     \[Epsilon]^4) - ((14*T + T^2 - U + 2*T*U + U^2)*J[34])/
    (75*T*U*(-1 + T + U)*(T + U)*\[Epsilon]^4) - 
   (2*(-T + T^2 + 4*U + 2*T*U + U^2)*J[35])/(75*T*U*(-1 + T + U)*(T + U)*
     \[Epsilon]^4) - ((-T + T^2 + 14*U + 2*T*U + U^2)*J[36])/
    (75*T*U*(-1 + T + U)*(T + U)*\[Epsilon]^4) + 
   J[37]/(15*T*U*\[Epsilon]^4) + ((T - U)*J[38])/
    (15*T*U*(T + U)*\[Epsilon]^4), 
 j[38] -> ((18*T^2 - 18*T^3 - 36*T^2*U + 18*T^3*U + 18*U^2 - 18*T*U^2 + 
      18*T^2*U^2 - 36*U^3 + 18*T*U^3 + 18*U^4 + 144*T^2*\[Epsilon] - 
      144*T^3*\[Epsilon] - 36*T*U*\[Epsilon] - 392*T^2*U*\[Epsilon] + 
      144*T^3*U*\[Epsilon] + 144*U^2*\[Epsilon] - 212*T*U^2*\[Epsilon] + 
      248*T^2*U^2*\[Epsilon] - 288*U^3*\[Epsilon] + 248*T*U^3*\[Epsilon] + 
      144*U^4*\[Epsilon] + 414*T^2*\[Epsilon]^2 - 414*T^3*\[Epsilon]^2 - 
      450*U*\[Epsilon]^2 + 270*T*U*\[Epsilon]^2 - 1403*T^2*U*\[Epsilon]^2 + 
      414*T^3*U*\[Epsilon]^2 + 1314*U^2*\[Epsilon]^2 - 
      1259*T*U^2*\[Epsilon]^2 + 989*T^2*U^2*\[Epsilon]^2 - 
      1278*U^3*\[Epsilon]^2 + 989*T*U^3*\[Epsilon]^2 + 414*U^4*\[Epsilon]^2 + 
      504*T^2*\[Epsilon]^3 - 504*T^3*\[Epsilon]^3 - 2700*U*\[Epsilon]^3 + 
      2412*T*U*\[Epsilon]^3 - 2005*T^2*U*\[Epsilon]^3 + 
      504*T^3*U*\[Epsilon]^3 + 5904*U^2*\[Epsilon]^3 - 
      3913*T*U^2*\[Epsilon]^3 + 1501*T^2*U^2*\[Epsilon]^3 - 
      3708*U^3*\[Epsilon]^3 + 1501*T*U^3*\[Epsilon]^3 + 
      504*U^4*\[Epsilon]^3 + 216*T^2*\[Epsilon]^4 - 216*T^3*\[Epsilon]^4 - 
      3600*U*\[Epsilon]^4 + 3906*T*U*\[Epsilon]^4 - 1408*T^2*U*\[Epsilon]^4 + 
      216*T^3*U*\[Epsilon]^4 + 7416*U^2*\[Epsilon]^4 - 
      4648*T*U^2*\[Epsilon]^4 + 742*T^2*U^2*\[Epsilon]^4 - 
      4032*U^3*\[Epsilon]^4 + 742*T*U^3*\[Epsilon]^4 + 216*U^4*\[Epsilon]^4)*
     J[1])/(150*T^2*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])^2*
     (1 + 2*\[Epsilon])) + ((28*T^2 - 56*T^3 + 28*T^4 - 56*T^2*U + 84*T^3*U - 
      28*T^4*U + 28*U^2 - 56*T*U^2 + 56*T^2*U^2 - 28*T^3*U^2 - 56*U^3 + 
      84*T*U^3 - 28*T^2*U^3 + 28*U^4 - 28*T*U^4 + 196*T^2*\[Epsilon] - 
      392*T^3*\[Epsilon] + 196*T^4*\[Epsilon] - 56*T*U*\[Epsilon] - 
      820*T^2*U*\[Epsilon] + 1072*T^3*U*\[Epsilon] - 196*T^4*U*\[Epsilon] + 
      196*U^2*\[Epsilon] - 820*T*U^2*\[Epsilon] + 1304*T^2*U^2*\[Epsilon] - 
      680*T^3*U^2*\[Epsilon] - 392*U^3*\[Epsilon] + 1072*T*U^3*\[Epsilon] - 
      680*T^2*U^3*\[Epsilon] + 196*U^4*\[Epsilon] - 196*T*U^4*\[Epsilon] + 
      448*T^2*\[Epsilon]^2 - 896*T^3*\[Epsilon]^2 + 448*T^4*\[Epsilon]^2 - 
      224*T*U*\[Epsilon]^2 - 1888*T^2*U*\[Epsilon]^2 + 
      2335*T^3*U*\[Epsilon]^2 - 223*T^4*U*\[Epsilon]^2 + 
      448*U^2*\[Epsilon]^2 - 1888*T*U^2*\[Epsilon]^2 + 
      2654*T^2*U^2*\[Epsilon]^2 - 1439*T^3*U^2*\[Epsilon]^2 - 
      896*U^3*\[Epsilon]^2 + 2335*T*U^3*\[Epsilon]^2 - 
      1439*T^2*U^3*\[Epsilon]^2 + 448*U^4*\[Epsilon]^2 - 
      223*T*U^4*\[Epsilon]^2 + 336*T^2*\[Epsilon]^3 - 672*T^3*\[Epsilon]^3 + 
      336*T^4*\[Epsilon]^3 - 224*T*U*\[Epsilon]^3 + 406*T^2*U*\[Epsilon]^3 - 
      296*T^3*U*\[Epsilon]^3 + 114*T^4*U*\[Epsilon]^3 + 
      336*U^2*\[Epsilon]^3 + 406*T*U^2*\[Epsilon]^3 + 
      540*T^2*U^2*\[Epsilon]^3 - 382*T^3*U^2*\[Epsilon]^3 - 
      672*U^3*\[Epsilon]^3 - 296*T*U^3*\[Epsilon]^3 - 
      382*T^2*U^3*\[Epsilon]^3 + 336*U^4*\[Epsilon]^3 + 
      114*T*U^4*\[Epsilon]^3)*J[2])/(450*(-1 + T)*T^2*(-1 + U)*U^2*
     (-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 2*\[Epsilon])) - 
   ((-4*T^2 + 8*T^3 - 4*T^4 + 8*T^2*U - 12*T^3*U + 4*T^4*U - 4*U^2 + 
      8*T*U^2 - 8*T^2*U^2 + 4*T^3*U^2 + 8*U^3 - 12*T*U^3 + 4*T^2*U^3 - 
      4*U^4 + 4*T*U^4 - 20*T^2*\[Epsilon] + 40*T^3*\[Epsilon] - 
      20*T^4*\[Epsilon] + 8*T*U*\[Epsilon] - 36*T^2*U*\[Epsilon] + 
      8*T^3*U*\[Epsilon] + 20*T^4*U*\[Epsilon] - 20*U^2*\[Epsilon] - 
      36*T*U^2*\[Epsilon] + 104*T^2*U^2*\[Epsilon] - 48*T^3*U^2*\[Epsilon] + 
      40*U^3*\[Epsilon] + 8*T*U^3*\[Epsilon] - 48*T^2*U^3*\[Epsilon] - 
      20*U^4*\[Epsilon] + 20*T*U^4*\[Epsilon] - 24*T^2*\[Epsilon]^2 + 
      48*T^3*\[Epsilon]^2 - 24*T^4*\[Epsilon]^2 + 16*T*U*\[Epsilon]^2 + 
      136*T^2*U*\[Epsilon]^2 - 221*T^3*U*\[Epsilon]^2 + 
      69*T^4*U*\[Epsilon]^2 - 24*U^2*\[Epsilon]^2 + 136*T*U^2*\[Epsilon]^2 - 
      330*T^2*U^2*\[Epsilon]^2 + 173*T^3*U^2*\[Epsilon]^2 + 
      48*U^3*\[Epsilon]^2 - 221*T*U^3*\[Epsilon]^2 + 
      173*T^2*U^3*\[Epsilon]^2 - 24*U^4*\[Epsilon]^2 + 69*T*U^4*\[Epsilon]^2)*
     J[3])/(90*(-1 + T)*T^2*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((18*T^2 - 36*T^3 + 18*T^4 - 18*T^2*U + 18*T^3*U + 
      18*U^2 - 36*T*U^2 + 18*T^2*U^2 - 18*U^3 + 18*T*U^3 + 
      144*T^2*\[Epsilon] - 288*T^3*\[Epsilon] + 144*T^4*\[Epsilon] - 
      36*T*U*\[Epsilon] - 212*T^2*U*\[Epsilon] + 248*T^3*U*\[Epsilon] + 
      144*U^2*\[Epsilon] - 392*T*U^2*\[Epsilon] + 248*T^2*U^2*\[Epsilon] - 
      144*U^3*\[Epsilon] + 144*T*U^3*\[Epsilon] - 450*T*\[Epsilon]^2 + 
      1314*T^2*\[Epsilon]^2 - 1278*T^3*\[Epsilon]^2 + 414*T^4*\[Epsilon]^2 + 
      270*T*U*\[Epsilon]^2 - 1259*T^2*U*\[Epsilon]^2 + 
      989*T^3*U*\[Epsilon]^2 + 414*U^2*\[Epsilon]^2 - 
      1403*T*U^2*\[Epsilon]^2 + 989*T^2*U^2*\[Epsilon]^2 - 
      414*U^3*\[Epsilon]^2 + 414*T*U^3*\[Epsilon]^2 - 2700*T*\[Epsilon]^3 + 
      5904*T^2*\[Epsilon]^3 - 3708*T^3*\[Epsilon]^3 + 504*T^4*\[Epsilon]^3 + 
      2412*T*U*\[Epsilon]^3 - 3913*T^2*U*\[Epsilon]^3 + 
      1501*T^3*U*\[Epsilon]^3 + 504*U^2*\[Epsilon]^3 - 
      2005*T*U^2*\[Epsilon]^3 + 1501*T^2*U^2*\[Epsilon]^3 - 
      504*U^3*\[Epsilon]^3 + 504*T*U^3*\[Epsilon]^3 - 3600*T*\[Epsilon]^4 + 
      7416*T^2*\[Epsilon]^4 - 4032*T^3*\[Epsilon]^4 + 216*T^4*\[Epsilon]^4 + 
      3906*T*U*\[Epsilon]^4 - 4648*T^2*U*\[Epsilon]^4 + 
      742*T^3*U*\[Epsilon]^4 + 216*U^2*\[Epsilon]^4 - 
      1408*T*U^2*\[Epsilon]^4 + 742*T^2*U^2*\[Epsilon]^4 - 
      216*U^3*\[Epsilon]^4 + 216*T*U^3*\[Epsilon]^4)*J[4])/
    (150*(-1 + T)*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])^2*
     (1 + 2*\[Epsilon])) - ((-2*T^2 + 2*T^3 + 4*T^2*U - 2*T^3*U + 2*U^2 - 
      2*T*U^2 - 2*T^2*U^2 - 4*U^3 + 2*T*U^3 + 2*U^4 - 12*T^2*\[Epsilon] + 
      12*T^3*\[Epsilon] + 14*T^2*U*\[Epsilon] - 12*T^3*U*\[Epsilon] + 
      12*U^2*\[Epsilon] - 22*T*U^2*\[Epsilon] - 2*T^2*U^2*\[Epsilon] - 
      24*U^3*\[Epsilon] + 22*T*U^3*\[Epsilon] + 12*U^4*\[Epsilon] + 
      90*T*\[Epsilon]^2 - 67*T^2*\[Epsilon]^2 + 22*T^3*\[Epsilon]^2 - 
      90*U*\[Epsilon]^2 - 6*T^2*U*\[Epsilon]^2 + 23*T^3*U*\[Epsilon]^2 + 
      202*U^2*\[Epsilon]^2 - 117*T*U^2*\[Epsilon]^2 + 
      28*T^2*U^2*\[Epsilon]^2 - 134*U^3*\[Epsilon]^2 + 
      27*T*U^3*\[Epsilon]^2 + 22*U^4*\[Epsilon]^2 + 180*T*\[Epsilon]^3 - 
      147*T^2*\[Epsilon]^3 + 12*T^3*\[Epsilon]^3 - 180*U*\[Epsilon]^3 + 
      90*T*U*\[Epsilon]^3 - 106*T^2*U*\[Epsilon]^3 + 33*T^3*U*\[Epsilon]^3 + 
      372*U^2*\[Epsilon]^3 - 277*T*U^2*\[Epsilon]^3 + 
      28*T^2*U^2*\[Epsilon]^3 - 204*U^3*\[Epsilon]^3 + 7*T*U^3*\[Epsilon]^3 + 
      12*U^4*\[Epsilon]^3)*J[5])/(120*T^2*(-1 + U)*U^2*(-1 + T + U)*
     \[Epsilon]^4*(1 + \[Epsilon])^2) + 
   ((16*T^2 - 32*T^3 + 16*T^4 - 32*T^2*U + 48*T^3*U - 16*T^4*U + 16*U^2 - 
      32*T*U^2 + 32*T^2*U^2 - 16*T^3*U^2 - 32*U^3 + 48*T*U^3 - 16*T^2*U^3 + 
      16*U^4 - 16*T*U^4 + 80*T^2*\[Epsilon] - 160*T^3*\[Epsilon] + 
      80*T^4*\[Epsilon] - 32*T*U*\[Epsilon] - 156*T^2*U*\[Epsilon] + 
      268*T^3*U*\[Epsilon] - 80*T^4*U*\[Epsilon] + 80*U^2*\[Epsilon] - 
      156*T*U^2*\[Epsilon] + 184*T^2*U^2*\[Epsilon] - 
      108*T^3*U^2*\[Epsilon] - 160*U^3*\[Epsilon] + 268*T*U^3*\[Epsilon] - 
      108*T^2*U^3*\[Epsilon] + 80*U^4*\[Epsilon] - 80*T*U^4*\[Epsilon] - 
      39*T^2*\[Epsilon]^2 - 57*T^3*\[Epsilon]^2 + 96*T^4*\[Epsilon]^2 - 
      64*T*U*\[Epsilon]^2 + 11*T^2*U*\[Epsilon]^2 - 76*T^3*U*\[Epsilon]^2 + 
      129*T^4*U*\[Epsilon]^2 - 39*U^2*\[Epsilon]^2 + 11*T*U^2*\[Epsilon]^2 + 
      210*T^2*U^2*\[Epsilon]^2 - 137*T^3*U^2*\[Epsilon]^2 - 
      57*U^3*\[Epsilon]^2 - 76*T*U^3*\[Epsilon]^2 - 
      137*T^2*U^3*\[Epsilon]^2 + 96*U^4*\[Epsilon]^2 + 
      129*T*U^4*\[Epsilon]^2)*J[7])/(360*(-1 + T)*T^2*(-1 + U)*U^2*
     (-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((2*T^2 - 4*T^3 + 2*T^4 - 2*T^2*U + 2*T^3*U - 2*U^2 + 4*T*U^2 - 
      2*T^2*U^2 + 2*U^3 - 2*T*U^3 + 12*T^2*\[Epsilon] - 24*T^3*\[Epsilon] + 
      12*T^4*\[Epsilon] - 22*T^2*U*\[Epsilon] + 22*T^3*U*\[Epsilon] - 
      12*U^2*\[Epsilon] + 14*T*U^2*\[Epsilon] - 2*T^2*U^2*\[Epsilon] + 
      12*U^3*\[Epsilon] - 12*T*U^3*\[Epsilon] - 90*T*\[Epsilon]^2 + 
      202*T^2*\[Epsilon]^2 - 134*T^3*\[Epsilon]^2 + 22*T^4*\[Epsilon]^2 + 
      90*U*\[Epsilon]^2 - 117*T^2*U*\[Epsilon]^2 + 27*T^3*U*\[Epsilon]^2 - 
      67*U^2*\[Epsilon]^2 - 6*T*U^2*\[Epsilon]^2 + 28*T^2*U^2*\[Epsilon]^2 + 
      22*U^3*\[Epsilon]^2 + 23*T*U^3*\[Epsilon]^2 - 180*T*\[Epsilon]^3 + 
      372*T^2*\[Epsilon]^3 - 204*T^3*\[Epsilon]^3 + 12*T^4*\[Epsilon]^3 + 
      180*U*\[Epsilon]^3 + 90*T*U*\[Epsilon]^3 - 277*T^2*U*\[Epsilon]^3 + 
      7*T^3*U*\[Epsilon]^3 - 147*U^2*\[Epsilon]^3 - 106*T*U^2*\[Epsilon]^3 + 
      28*T^2*U^2*\[Epsilon]^3 + 12*U^3*\[Epsilon]^3 + 33*T*U^3*\[Epsilon]^3)*
     J[8])/(120*(-1 + T)*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])^2) - (2*(T + U)*(-2 + \[Epsilon])*J[9])/
    (45*T*U*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(2*T^2 - 2*T^3 - 4*T^2*U + 2*T^3*U - 4*U^2 + 4*T*U^2 + 2*T^2*U^2 + 
      8*U^3 - 4*T*U^3 - 4*U^4 + 10*T^2*\[Epsilon] - 10*T^3*\[Epsilon] + 
      2*T*U*\[Epsilon] - 7*T^2*U*\[Epsilon] + 10*T^3*U*\[Epsilon] - 
      20*U^2*\[Epsilon] - 14*T*U^2*\[Epsilon] - 3*T^2*U^2*\[Epsilon] - 
      5*U^3*\[Epsilon] + 12*T*U^3*\[Epsilon] + 25*U^4*\[Epsilon] + 
      12*T^2*\[Epsilon]^2 - 12*T^3*\[Epsilon]^2 + 4*T*U*\[Epsilon]^2 - 
      13*T^2*U*\[Epsilon]^2 + 57*T^3*U*\[Epsilon]^2 - 69*U^2*\[Epsilon]^2 - 
      59*T*U^2*\[Epsilon]^2 + 46*T^2*U^2*\[Epsilon]^2 + 3*U^3*\[Epsilon]^2 + 
      55*T*U^3*\[Epsilon]^2 + 66*U^4*\[Epsilon]^2)*J[12])/
    (225*T^2*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   (2*(-2*U + 2*T*U + 4*U^2 - 2*T*U^2 - 2*U^3 + 2*T*\[Epsilon] + 
      3*T^2*\[Epsilon] - 10*U*\[Epsilon] - 34*T*U*\[Epsilon] - 
      3*T^2*U*\[Epsilon] - 25*U^2*\[Epsilon] + 32*T*U^2*\[Epsilon] + 
      35*U^3*\[Epsilon] + 4*T*\[Epsilon]^2 - 74*T^2*\[Epsilon]^2 + 
      90*T^3*\[Epsilon]^2 - 102*U*\[Epsilon]^2 - 66*T*U*\[Epsilon]^2 + 
      74*T^2*U*\[Epsilon]^2 + 24*U^2*\[Epsilon]^2 + 62*T*U^2*\[Epsilon]^2 + 
      78*U^3*\[Epsilon]^2)*J[13])/(225*T^2*(-1 + U)*U*(-1 + T + U)*
     \[Epsilon]^4*(1 + \[Epsilon])) - 
   (2*(-4*T^2 + 8*T^3 - 4*T^4 + 4*T^2*U - 4*T^3*U + 2*U^2 - 4*T*U^2 + 
      2*T^2*U^2 - 2*U^3 + 2*T*U^3 - 20*T^2*\[Epsilon] - 5*T^3*\[Epsilon] + 
      25*T^4*\[Epsilon] + 2*T*U*\[Epsilon] - 14*T^2*U*\[Epsilon] + 
      12*T^3*U*\[Epsilon] + 10*U^2*\[Epsilon] - 7*T*U^2*\[Epsilon] - 
      3*T^2*U^2*\[Epsilon] - 10*U^3*\[Epsilon] + 10*T*U^3*\[Epsilon] - 
      69*T^2*\[Epsilon]^2 + 3*T^3*\[Epsilon]^2 + 66*T^4*\[Epsilon]^2 + 
      4*T*U*\[Epsilon]^2 - 59*T^2*U*\[Epsilon]^2 + 55*T^3*U*\[Epsilon]^2 + 
      12*U^2*\[Epsilon]^2 - 13*T*U^2*\[Epsilon]^2 + 46*T^2*U^2*\[Epsilon]^2 - 
      12*U^3*\[Epsilon]^2 + 57*T*U^3*\[Epsilon]^2)*J[14])/
    (225*(-1 + T)*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   (2*(-2*T + 4*T^2 - 2*T^3 + 2*T*U - 2*T^2*U - 10*T*\[Epsilon] - 
      25*T^2*\[Epsilon] + 35*T^3*\[Epsilon] + 2*U*\[Epsilon] - 
      34*T*U*\[Epsilon] + 32*T^2*U*\[Epsilon] + 3*U^2*\[Epsilon] - 
      3*T*U^2*\[Epsilon] - 102*T*\[Epsilon]^2 + 24*T^2*\[Epsilon]^2 + 
      78*T^3*\[Epsilon]^2 + 4*U*\[Epsilon]^2 - 66*T*U*\[Epsilon]^2 + 
      62*T^2*U*\[Epsilon]^2 - 74*U^2*\[Epsilon]^2 + 74*T*U^2*\[Epsilon]^2 + 
      90*U^3*\[Epsilon]^2)*J[15])/(225*(-1 + T)*T*U^2*(-1 + T + U)*
     \[Epsilon]^4*(1 + \[Epsilon])) - (2*(T + U)*(-2 + \[Epsilon])*J[16])/
    (45*T*U*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   ((-4*T^2 + 4*T^3 + 4*T^2*U - 4*T^3*U - 4*U^2 + 4*T*U^2 + 4*U^3 - 4*T*U^3 - 
      20*T^2*\[Epsilon] + 20*T^3*\[Epsilon] + 8*T*U*\[Epsilon] + 
      12*T^2*U*\[Epsilon] - 20*T^3*U*\[Epsilon] - 20*U^2*\[Epsilon] + 
      12*T*U^2*\[Epsilon] + 8*T^2*U^2*\[Epsilon] + 20*U^3*\[Epsilon] - 
      20*T*U^3*\[Epsilon] - 24*T^2*\[Epsilon]^2 + 24*T^3*\[Epsilon]^2 + 
      16*T*U*\[Epsilon]^2 + 8*T^2*U*\[Epsilon]^2 + 21*T^3*U*\[Epsilon]^2 - 
      24*U^2*\[Epsilon]^2 + 8*T*U^2*\[Epsilon]^2 - 74*T^2*U^2*\[Epsilon]^2 + 
      24*U^3*\[Epsilon]^2 + 21*T*U^3*\[Epsilon]^2)*J[23])/
    (150*(-1 + T)*T^2*(-1 + U)*U^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((4*T^2 - 4*T^3 - 4*T^2*U + 4*T^3*U + 4*U^2 - 4*T*U^2 - 4*U^3 + 4*T*U^3 + 
      20*T^2*\[Epsilon] - 20*T^3*\[Epsilon] - 8*T*U*\[Epsilon] - 
      12*T^2*U*\[Epsilon] + 20*T^3*U*\[Epsilon] + 20*U^2*\[Epsilon] - 
      12*T*U^2*\[Epsilon] - 8*T^2*U^2*\[Epsilon] - 20*U^3*\[Epsilon] + 
      20*T*U^3*\[Epsilon] + 24*T^2*\[Epsilon]^2 - 24*T^3*\[Epsilon]^2 - 
      16*T*U*\[Epsilon]^2 - 98*T^2*U*\[Epsilon]^2 + 69*T^3*U*\[Epsilon]^2 + 
      24*U^2*\[Epsilon]^2 - 98*T*U^2*\[Epsilon]^2 + 74*T^2*U^2*\[Epsilon]^2 - 
      24*U^3*\[Epsilon]^2 + 69*T*U^3*\[Epsilon]^2)*J[24])/
    (90*(-1 + T)*T^2*(-1 + U)*U^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   (2*(4*T^2 - 4*T^3 - 4*T^2*U + 4*T^3*U + 4*U^2 - 4*T*U^2 - 4*U^3 + 
      4*T*U^3 + 20*T^2*\[Epsilon] - 20*T^3*\[Epsilon] - 8*T*U*\[Epsilon] - 
      12*T^2*U*\[Epsilon] + 20*T^3*U*\[Epsilon] + 20*U^2*\[Epsilon] - 
      12*T*U^2*\[Epsilon] - 8*T^2*U^2*\[Epsilon] - 20*U^3*\[Epsilon] + 
      20*T*U^3*\[Epsilon] + 24*T^2*\[Epsilon]^2 - 24*T^3*\[Epsilon]^2 - 
      16*T*U*\[Epsilon]^2 - 98*T^2*U*\[Epsilon]^2 + 69*T^3*U*\[Epsilon]^2 + 
      24*U^2*\[Epsilon]^2 - 98*T*U^2*\[Epsilon]^2 + 74*T^2*U^2*\[Epsilon]^2 - 
      24*U^3*\[Epsilon]^2 + 69*T*U^3*\[Epsilon]^2)*J[25])/
    (675*(-1 + T)*T^2*(-1 + U)*U^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((-2*T^2 + 2*T^2*U - 2*U^2 + 2*U^3 - 10*T^2*\[Epsilon] + 
      4*T*U*\[Epsilon] + 10*T^2*U*\[Epsilon] - 10*U^2*\[Epsilon] - 
      4*T*U^2*\[Epsilon] + 10*U^3*\[Epsilon] - 12*T^2*\[Epsilon]^2 + 
      8*T*U*\[Epsilon]^2 + 12*T^2*U*\[Epsilon]^2 - 12*U^2*\[Epsilon]^2 + 
      37*T*U^2*\[Epsilon]^2 + 12*U^3*\[Epsilon]^2)*J[26])/
    (75*T^2*(-1 + U)*U^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((-2*T^2 + 2*T^3 - 2*U^2 + 2*T*U^2 - 10*T^2*\[Epsilon] + 
      10*T^3*\[Epsilon] + 4*T*U*\[Epsilon] - 4*T^2*U*\[Epsilon] - 
      10*U^2*\[Epsilon] + 10*T*U^2*\[Epsilon] - 12*T^2*\[Epsilon]^2 + 
      12*T^3*\[Epsilon]^2 + 8*T*U*\[Epsilon]^2 + 37*T^2*U*\[Epsilon]^2 - 
      12*U^2*\[Epsilon]^2 + 12*T*U^2*\[Epsilon]^2)*J[27])/
    (75*(-1 + T)*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   (2*(-14*T^2 + 14*T^3 + 14*T^2*U - 14*U^2 + 14*T*U^2 + 14*U^3 - 
      90*\[Epsilon] + 90*T*\[Epsilon] - 39*T^2*\[Epsilon] + 
      84*T^3*\[Epsilon] + 90*U*\[Epsilon] + 118*T*U*\[Epsilon] + 
      126*T^2*U*\[Epsilon] - 39*U^2*\[Epsilon] + 126*T*U^2*\[Epsilon] + 
      84*U^3*\[Epsilon] - 540*\[Epsilon]^2 + 630*T*\[Epsilon]^2 - 
      64*T^2*\[Epsilon]^2 + 154*T^3*\[Epsilon]^2 + 630*U*\[Epsilon]^2 + 
      264*T*U*\[Epsilon]^2 + 420*T^2*U*\[Epsilon]^2 - 64*U^2*\[Epsilon]^2 + 
      420*T*U^2*\[Epsilon]^2 + 154*U^3*\[Epsilon]^2 - 720*\[Epsilon]^3 + 
      990*T*\[Epsilon]^3 - 219*T^2*\[Epsilon]^3 + 84*T^3*\[Epsilon]^3 + 
      990*U*\[Epsilon]^3 - 214*T*U*\[Epsilon]^3 + 308*T^2*U*\[Epsilon]^3 - 
      219*U^2*\[Epsilon]^3 + 308*T*U^2*\[Epsilon]^3 + 84*U^3*\[Epsilon]^3)*
     J[28])/(225*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])^2) + 
   (2*(-2*T^2 + 2*T^3 + 2*T^2*U - 2*U^2 + 2*T*U^2 + 2*U^3 - 10*\[Epsilon] + 
      10*T*\[Epsilon] - 7*T^2*\[Epsilon] + 12*T^3*\[Epsilon] + 
      10*U*\[Epsilon] + 14*T*U*\[Epsilon] + 18*T^2*U*\[Epsilon] - 
      7*U^2*\[Epsilon] + 18*T*U^2*\[Epsilon] + 12*U^3*\[Epsilon] - 
      60*\[Epsilon]^2 + 80*T*\[Epsilon]^2 - 17*T^2*\[Epsilon]^2 + 
      22*T^3*\[Epsilon]^2 + 80*U*\[Epsilon]^2 + 22*T*U*\[Epsilon]^2 + 
      60*T^2*U*\[Epsilon]^2 - 17*U^2*\[Epsilon]^2 + 60*T*U^2*\[Epsilon]^2 + 
      22*U^3*\[Epsilon]^2 - 80*\[Epsilon]^3 + 130*T*\[Epsilon]^3 - 
      42*T^2*\[Epsilon]^3 + 12*T^3*\[Epsilon]^3 + 130*U*\[Epsilon]^3 - 
      52*T*U*\[Epsilon]^3 + 44*T^2*U*\[Epsilon]^3 - 42*U^2*\[Epsilon]^3 + 
      44*T*U^2*\[Epsilon]^3 + 12*U^3*\[Epsilon]^3)*J[29])/
    (25*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])^2) - 
   ((T^2 + U^2 + 5*T^2*\[Epsilon] + 3*T*U*\[Epsilon] + 5*U^2*\[Epsilon] + 
      6*T^2*\[Epsilon]^2 + 16*T*U*\[Epsilon]^2 + 6*U^2*\[Epsilon]^2)*J[30])/
    (75*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   (2*(1 + 2*\[Epsilon])*(-3*T^2 + 6*T^2*U + U^2 - 3*T^2*U^2 - 2*U^3 + U^4 - 
      9*T^2*\[Epsilon] + 2*T*U*\[Epsilon] + 9*T^2*U*\[Epsilon] + 
      3*U^2*\[Epsilon] + 5*T*U^2*\[Epsilon] + 9*T^2*U^2*\[Epsilon] - 
      6*U^3*\[Epsilon] - 7*T*U^3*\[Epsilon] + 3*U^4*\[Epsilon])*J[31])/
    (135*T^2*(-1 + U)^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   (2*(1 + 2*\[Epsilon])*(T^2 - 2*T^3 + T^4 - 3*U^2 + 6*T*U^2 - 3*T^2*U^2 + 
      3*T^2*\[Epsilon] - 6*T^3*\[Epsilon] + 3*T^4*\[Epsilon] + 
      2*T*U*\[Epsilon] + 5*T^2*U*\[Epsilon] - 7*T^3*U*\[Epsilon] - 
      9*U^2*\[Epsilon] + 9*T*U^2*\[Epsilon] + 9*T^2*U^2*\[Epsilon])*J[32])/
    (135*(-1 + T)^2*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   (2*(-4*T^2 - 2*T^3 + T^4 - 2*T^2*U + 2*T^3*U + U^2 - 2*T*U^2 + 2*T^2*U^2 - 
      2*U^3 + 2*T*U^3 + U^4 - 20*T^2*\[Epsilon] - 20*T^3*\[Epsilon] + 
      5*T^4*\[Epsilon] + 3*T*U*\[Epsilon] - 26*T^2*U*\[Epsilon] + 
      13*T^3*U*\[Epsilon] + 5*U^2*\[Epsilon] - 16*T*U^2*\[Epsilon] + 
      16*T^2*U^2*\[Epsilon] - 10*U^3*\[Epsilon] + 13*T*U^3*\[Epsilon] + 
      5*U^4*\[Epsilon] - 24*T^2*\[Epsilon]^2 - 42*T^3*\[Epsilon]^2 + 
      6*T^4*\[Epsilon]^2 + 6*T*U*\[Epsilon]^2 - 64*T^2*U*\[Epsilon]^2 + 
      28*T^3*U*\[Epsilon]^2 + 6*U^2*\[Epsilon]^2 - 34*T*U^2*\[Epsilon]^2 + 
      44*T^2*U^2*\[Epsilon]^2 - 12*U^3*\[Epsilon]^2 + 28*T*U^3*\[Epsilon]^2 + 
      6*U^4*\[Epsilon]^2)*J[33])/(75*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((-14*T^2 - 2*T^3 + T^4 - 2*T^2*U + 2*T^3*U + U^2 - 
      2*T*U^2 + 2*T^2*U^2 - 2*U^3 + 2*T*U^3 + U^4 - 70*T^2*\[Epsilon] - 
      40*T^3*\[Epsilon] + 5*T^4*\[Epsilon] + 13*T*U*\[Epsilon] - 
      56*T^2*U*\[Epsilon] + 13*T^3*U*\[Epsilon] + 5*U^2*\[Epsilon] - 
      26*T*U^2*\[Epsilon] + 16*T^2*U^2*\[Epsilon] - 10*U^3*\[Epsilon] + 
      13*T*U^3*\[Epsilon] + 5*U^4*\[Epsilon] - 84*T^2*\[Epsilon]^2 - 
      102*T^3*\[Epsilon]^2 + 6*T^4*\[Epsilon]^2 + 26*T*U*\[Epsilon]^2 - 
      144*T^2*U*\[Epsilon]^2 + 28*T^3*U*\[Epsilon]^2 + 6*U^2*\[Epsilon]^2 - 
      54*T*U^2*\[Epsilon]^2 + 44*T^2*U^2*\[Epsilon]^2 - 12*U^3*\[Epsilon]^2 + 
      28*T*U^3*\[Epsilon]^2 + 6*U^4*\[Epsilon]^2)*J[34])/
    (75*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   (2*(T^2 - 2*T^3 + T^4 - 2*T^2*U + 2*T^3*U - 4*U^2 - 2*T*U^2 + 2*T^2*U^2 - 
      2*U^3 + 2*T*U^3 + U^4 + 5*T^2*\[Epsilon] - 10*T^3*\[Epsilon] + 
      5*T^4*\[Epsilon] + 3*T*U*\[Epsilon] - 16*T^2*U*\[Epsilon] + 
      13*T^3*U*\[Epsilon] - 20*U^2*\[Epsilon] - 26*T*U^2*\[Epsilon] + 
      16*T^2*U^2*\[Epsilon] - 20*U^3*\[Epsilon] + 13*T*U^3*\[Epsilon] + 
      5*U^4*\[Epsilon] + 6*T^2*\[Epsilon]^2 - 12*T^3*\[Epsilon]^2 + 
      6*T^4*\[Epsilon]^2 + 6*T*U*\[Epsilon]^2 - 34*T^2*U*\[Epsilon]^2 + 
      28*T^3*U*\[Epsilon]^2 - 24*U^2*\[Epsilon]^2 - 64*T*U^2*\[Epsilon]^2 + 
      44*T^2*U^2*\[Epsilon]^2 - 42*U^3*\[Epsilon]^2 + 28*T*U^3*\[Epsilon]^2 + 
      6*U^4*\[Epsilon]^2)*J[35])/(75*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((T^2 - 2*T^3 + T^4 - 2*T^2*U + 2*T^3*U - 14*U^2 - 
      2*T*U^2 + 2*T^2*U^2 - 2*U^3 + 2*T*U^3 + U^4 + 5*T^2*\[Epsilon] - 
      10*T^3*\[Epsilon] + 5*T^4*\[Epsilon] + 13*T*U*\[Epsilon] - 
      26*T^2*U*\[Epsilon] + 13*T^3*U*\[Epsilon] - 70*U^2*\[Epsilon] - 
      56*T*U^2*\[Epsilon] + 16*T^2*U^2*\[Epsilon] - 40*U^3*\[Epsilon] + 
      13*T*U^3*\[Epsilon] + 5*U^4*\[Epsilon] + 6*T^2*\[Epsilon]^2 - 
      12*T^3*\[Epsilon]^2 + 6*T^4*\[Epsilon]^2 + 26*T*U*\[Epsilon]^2 - 
      54*T^2*U*\[Epsilon]^2 + 28*T^3*U*\[Epsilon]^2 - 84*U^2*\[Epsilon]^2 - 
      144*T*U^2*\[Epsilon]^2 + 44*T^2*U^2*\[Epsilon]^2 - 
      102*U^3*\[Epsilon]^2 + 28*T*U^3*\[Epsilon]^2 + 6*U^4*\[Epsilon]^2)*
     J[36])/(75*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((1 + 2*\[Epsilon])*(T^2 + U^2 + 3*T^2*\[Epsilon] - 2*T*U*\[Epsilon] + 
      3*U^2*\[Epsilon])*J[37])/(15*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((T - U)*(T + U)*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*J[38])/
    (15*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])), 
 j[39] -> J[39]/(4*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
 j[40] -> -1/10*J[40]/((-1 + T)*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[41] -> -1/10*J[41]/((-1 + T)*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[42] -> J[42]/(15*U^2*\[Epsilon]^4), 
 j[43] -> ((2 - \[Epsilon] + 9*U*\[Epsilon])*J[1])/
    (6*T*U^2*\[Epsilon]^4*(1 + 4*\[Epsilon])) - 
   ((7 + 7*T - 17*\[Epsilon] + 73*T*\[Epsilon] + 45*U*\[Epsilon])*J[2])/
    (30*T*U^2*\[Epsilon]^4*(1 + 4*\[Epsilon])) - 
   ((7 + 17*T + 28*\[Epsilon] + 23*T*\[Epsilon] - 45*U*\[Epsilon])*J[3])/
    (30*T*U^2*\[Epsilon]^4*(1 + 4*\[Epsilon])) + 
   ((-33 + 35*T - 357*\[Epsilon] + 365*T*\[Epsilon])*J[4])/
    (150*T*U^2*\[Epsilon]^4*(1 + 4*\[Epsilon])) + 
   (2*J[5])/(15*T*U^2*\[Epsilon]^4) - (2*(2 + 3*T)*J[7])/
    (15*T*U^2*\[Epsilon]^4) + J[8]/(15*T*U^2*\[Epsilon]^4) + 
   (2*J[9])/(5*T*U*\[Epsilon]^3*(1 + 4*\[Epsilon])) - 
   (2*J[11])/(5*T*U^2*\[Epsilon]^3*(1 + 4*\[Epsilon])) - 
   (4*(1 + T)*J[14])/(25*T*U^2*\[Epsilon]^4) - (4*(11 + 9*T)*J[15])/
    (225*T*U^2*\[Epsilon]^4) + (2*(7 + 7*T + 28*\[Epsilon] + 73*T*\[Epsilon])*
     J[16])/(225*T*U^2*\[Epsilon]^4*(1 + 4*\[Epsilon])) + 
   (4*J[28])/(75*T*U^2*\[Epsilon]^4) + (4*J[29])/(225*T*U^2*\[Epsilon]^4) - 
   (2*(-1 + U)*J[33])/(15*T*U^2*(-1 + T + U)*\[Epsilon]^4) - 
   ((-1 + U)*J[34])/(5*T*U^2*(-1 + T + U)*\[Epsilon]^4) + 
   ((1 + 2*T)*J[39])/(5*T*U^2*\[Epsilon]^4) + 
   (2*J[40])/(15*T*U^2*\[Epsilon]^4) - (2*(7 + 12*T)*J[41])/
    (75*T*U^2*\[Epsilon]^4) + (2*J[42])/(75*T*U^2*\[Epsilon]^4) - 
   ((-1 + T)*J[43])/(15*T*U^2*\[Epsilon]^4) + 
   ((1 + T)*J[44])/(15*T*U^2*\[Epsilon]^4), 
 j[44] -> ((20 - 20*T - 20*U + 85*\[Epsilon] - 65*T*\[Epsilon] - 
      20*T^2*\[Epsilon] + 5*U*\[Epsilon] - 76*T*U*\[Epsilon] + 
      90*T^2*U*\[Epsilon] - 45*U^2*\[Epsilon] + 45*T*U^2*\[Epsilon] - 
      45*U^3*\[Epsilon] - 155*\[Epsilon]^2 + 225*T*\[Epsilon]^2 - 
      70*T^2*\[Epsilon]^2 + 785*U*\[Epsilon]^2 - 450*T*U*\[Epsilon]^2 + 
      630*T^2*U*\[Epsilon]^2 - 315*U^2*\[Epsilon]^2 + 
      225*T*U^2*\[Epsilon]^2 - 405*U^3*\[Epsilon]^2 - 1090*\[Epsilon]^3 + 
      1130*T*\[Epsilon]^3 - 40*T^2*\[Epsilon]^3 + 2620*U*\[Epsilon]^3 - 
      1202*T*U*\[Epsilon]^3 + 1440*T^2*U*\[Epsilon]^3 - 
      900*U^2*\[Epsilon]^3 + 270*T*U^2*\[Epsilon]^3 - 1170*U^3*\[Epsilon]^3 - 
      1200*\[Epsilon]^4 + 1160*T*\[Epsilon]^4 + 40*T^2*\[Epsilon]^4 + 
      2640*U*\[Epsilon]^4 - 1392*T*U*\[Epsilon]^4 + 1080*T^2*U*\[Epsilon]^4 - 
      1080*U^2*\[Epsilon]^4 - 1080*U^3*\[Epsilon]^4)*J[1])/
    (60*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + ((-14 + 14*T + 14*T^2 - 14*T^3 + 14*U - 14*T^2*U - 
      171*\[Epsilon] - 9*T*\[Epsilon] + 261*T^2*\[Epsilon] - 
      81*T^3*\[Epsilon] + 81*U*\[Epsilon] + 216*T*U*\[Epsilon] - 
      171*T^2*U*\[Epsilon] + 45*U^2*\[Epsilon] - 45*T*U^2*\[Epsilon] + 
      45*U^3*\[Epsilon] - 769*\[Epsilon]^2 - 131*T*\[Epsilon]^2 + 
      859*T^2*\[Epsilon]^2 + 41*T^3*\[Epsilon]^2 + 319*U*\[Epsilon]^2 + 
      1098*T*U*\[Epsilon]^2 - 409*T^2*U*\[Epsilon]^2 + 135*U^2*\[Epsilon]^2 - 
      135*T*U^2*\[Epsilon]^2 + 315*U^3*\[Epsilon]^2 - 1056*\[Epsilon]^3 - 
      24*T*\[Epsilon]^3 + 696*T^2*\[Epsilon]^3 + 384*T^3*\[Epsilon]^3 + 
      516*U*\[Epsilon]^3 + 1656*T*U*\[Epsilon]^3 - 156*T^2*U*\[Epsilon]^3 + 
      540*U^3*\[Epsilon]^3)*J[2])/(60*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])*(1 + 4*\[Epsilon])) + 
   ((-14 + 14*T + 34*T^2 - 34*T^3 + 14*U - 34*T^2*U - 154*\[Epsilon] + 
      174*T*\[Epsilon] + 219*T^2*\[Epsilon] - 239*T^3*\[Epsilon] + 
      244*U*\[Epsilon] - 40*T*U*\[Epsilon] - 149*T^2*U*\[Epsilon] - 
      45*U^2*\[Epsilon] + 45*T*U^2*\[Epsilon] - 45*U^3*\[Epsilon] - 
      616*\[Epsilon]^2 + 686*T*\[Epsilon]^2 + 391*T^2*\[Epsilon]^2 - 
      461*T^3*\[Epsilon]^2 + 1246*U*\[Epsilon]^2 - 90*T*U*\[Epsilon]^2 + 
      169*T^2*U*\[Epsilon]^2 - 225*U^2*\[Epsilon]^2 + 
      315*T*U^2*\[Epsilon]^2 - 405*U^3*\[Epsilon]^2 - 1064*\[Epsilon]^3 + 
      1104*T*\[Epsilon]^3 - 66*T^2*\[Epsilon]^3 + 26*T^3*\[Epsilon]^3 + 
      2504*U*\[Epsilon]^3 - 50*T*U*\[Epsilon]^3 + 1556*T^2*U*\[Epsilon]^3 - 
      270*U^2*\[Epsilon]^3 + 900*T*U^2*\[Epsilon]^3 - 1170*U^3*\[Epsilon]^3 - 
      672*\[Epsilon]^4 + 632*T*\[Epsilon]^4 - 488*T^2*\[Epsilon]^4 + 
      528*T^3*\[Epsilon]^4 + 1752*U*\[Epsilon]^4 - 240*T*U*\[Epsilon]^4 + 
      1968*T^2*U*\[Epsilon]^4 + 1080*T*U^2*\[Epsilon]^4 - 
      1080*U^3*\[Epsilon]^4)*J[3])/(60*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   ((66 - 66*T + 70*T^2 - 70*T^3 - 66*U - 70*T^2*U + 501*\[Epsilon] - 
      1265*T*\[Epsilon] + 1309*T^2*\[Epsilon] - 545*T^3*\[Epsilon] - 
      501*U*\[Epsilon] + 764*T*U*\[Epsilon] - 545*T^2*U*\[Epsilon] + 
      429*\[Epsilon]^2 - 6991*T*\[Epsilon]^2 + 7167*T^2*\[Epsilon]^2 - 
      605*T^3*\[Epsilon]^2 - 429*U*\[Epsilon]^2 + 6562*T*U*\[Epsilon]^2 - 
      605*T^2*U*\[Epsilon]^2 - 2634*\[Epsilon]^3 - 17596*T*\[Epsilon]^3 + 
      17900*T^2*\[Epsilon]^3 + 2330*T^3*\[Epsilon]^3 + 2634*U*\[Epsilon]^3 + 
      19780*T*U*\[Epsilon]^3 + 2330*T^2*U*\[Epsilon]^3 - 4032*\[Epsilon]^4 - 
      17192*T*\[Epsilon]^4 + 17384*T^2*\[Epsilon]^4 + 3840*T^3*\[Epsilon]^4 + 
      4032*U*\[Epsilon]^4 + 19424*T*U*\[Epsilon]^4 + 3840*T^2*U*\[Epsilon]^4)*
     J[4])/(300*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])*
     (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   ((16 - 16*T - 16*U - 100*\[Epsilon] + 26*T*\[Epsilon] + 
      74*T^2*\[Epsilon] + 100*U*\[Epsilon] + 84*T*U*\[Epsilon] - 
      354*\[Epsilon]^2 + 251*T*\[Epsilon]^2 + 103*T^2*\[Epsilon]^2 + 
      309*U*\[Epsilon]^2 + 143*T*U*\[Epsilon]^2)*J[5])/
    (120*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((-32 + 32*T + 48*T^2 - 48*T^3 + 32*U - 48*T^2*U - 160*\[Epsilon] + 
      86*T*\[Epsilon] + 134*T^2*\[Epsilon] - 60*T^3*\[Epsilon] + 
      160*U*\[Epsilon] + 84*T*U*\[Epsilon] - 60*T^2*U*\[Epsilon] - 
      192*\[Epsilon]^2 + 89*T*\[Epsilon]^2 - 59*T^2*\[Epsilon]^2 + 
      162*T^3*\[Epsilon]^2 + 192*U*\[Epsilon]^2 + 143*T*U*\[Epsilon]^2 + 
      117*T^2*U*\[Epsilon]^2)*J[7])/(120*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((8 - 8*T - 8*U + 56*\[Epsilon] - 48*T*\[Epsilon] - 
      8*T^2*\[Epsilon] - 56*U*\[Epsilon] - 8*T*U*\[Epsilon] + 
      128*\[Epsilon]^2 - 186*T*\[Epsilon]^2 + 58*T^2*\[Epsilon]^2 - 
      83*U*\[Epsilon]^2 + 58*T*U*\[Epsilon]^2 + 45*T^2*U*\[Epsilon]^2 + 
      96*\[Epsilon]^3 - 244*T*\[Epsilon]^3 + 148*T^2*\[Epsilon]^3 - 
      6*U*\[Epsilon]^3 + 238*T*U*\[Epsilon]^3 + 90*T^2*U*\[Epsilon]^3)*J[8])/
    (120*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])*
     (1 + 2*\[Epsilon])) + ((18 - 4*T + 18*T^2 - 9*U + 9*T*U - 9*U^2 + 
      90*\[Epsilon] + 22*T*\[Epsilon] + 90*T^2*\[Epsilon] - 27*U*\[Epsilon] + 
      27*T*U*\[Epsilon] - 63*U^2*\[Epsilon] + 108*\[Epsilon]^2 + 
      80*T*\[Epsilon]^2 + 108*T^2*\[Epsilon]^2 - 108*U^2*\[Epsilon]^2)*J[9])/
    (45*T^2*U*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])*
     (1 + 4*\[Epsilon])) - ((1 + 2*T + 9*\[Epsilon] + 10*T*\[Epsilon] + 
      16*\[Epsilon]^2 + 12*T*\[Epsilon]^2)*J[11])/(5*T^2*U^2*\[Epsilon]^3*
     (1 + \[Epsilon])*(1 + 4*\[Epsilon])) + 
   (2*(-6 + 6*T + 6*T^2 - 6*T^3 + 6*U - 6*T^2*U - 30*\[Epsilon] + 
      15*T*\[Epsilon] + 15*T^2*\[Epsilon] - 15*T^3*\[Epsilon] + 
      30*U*\[Epsilon] + 10*T*U*\[Epsilon] - 15*T^2*U*\[Epsilon] - 
      36*\[Epsilon]^2 + 21*T*\[Epsilon]^2 - 24*T^2*\[Epsilon]^2 + 
      24*T^3*\[Epsilon]^2 + 36*U*\[Epsilon]^2 - 5*T*U*\[Epsilon]^2 + 
      24*T^2*U*\[Epsilon]^2)*J[14])/(75*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) + (2*(-22 + 22*T + 18*T^2 - 18*T^3 + 22*U - 18*T^2*U - 
      110*\[Epsilon] + 61*T*\[Epsilon] + 49*T^2*\[Epsilon] - 
      45*T^3*\[Epsilon] + 110*U*\[Epsilon] + 44*T*U*\[Epsilon] - 
      45*T^2*U*\[Epsilon] - 132*\[Epsilon]^2 + 124*T*\[Epsilon]^2 - 
      109*T^2*\[Epsilon]^2 + 72*T^3*\[Epsilon]^2 + 132*U*\[Epsilon]^2 - 
      12*T*U*\[Epsilon]^2 + 117*T^2*U*\[Epsilon]^2)*J[15])/
    (225*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((14 - 14*T^2 + 126*\[Epsilon] + 90*T*\[Epsilon] - 81*T^2*\[Epsilon] + 
      364*\[Epsilon]^2 + 450*T*\[Epsilon]^2 + 41*T^2*\[Epsilon]^2 + 
      336*\[Epsilon]^3 + 540*T*\[Epsilon]^3 + 384*T^2*\[Epsilon]^3)*J[16])/
    (225*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])*(1 + 4*\[Epsilon])) + 
   (2*(6 - 6*T - 6*U - 15*\[Epsilon] + 21*T*\[Epsilon] + 39*T^2*\[Epsilon] + 
      15*U*\[Epsilon] + 4*T*U*\[Epsilon] - 144*\[Epsilon]^2 + 
      156*T*\[Epsilon]^2 + 33*T^2*\[Epsilon]^2 + 144*U*\[Epsilon]^2 - 
      107*T*U*\[Epsilon]^2)*J[28])/(225*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) - (2*(-2 + 2*T + 2*U + 35*\[Epsilon] - 
      37*T*\[Epsilon] - 43*T^2*\[Epsilon] - 35*U*\[Epsilon] + 
      2*T*U*\[Epsilon] + 168*\[Epsilon]^2 - 217*T*\[Epsilon]^2 + 
      4*T^2*\[Epsilon]^2 - 213*U*\[Epsilon]^2 + 184*T*U*\[Epsilon]^2)*J[29])/
    (225*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   (2*(-1 + U)*(1 - 2*T - U + 5*\[Epsilon] - 10*T*\[Epsilon] - 
      5*U*\[Epsilon] + 6*\[Epsilon]^2 - 12*T*\[Epsilon]^2 + 
      2*T^2*\[Epsilon]^2 - 6*U*\[Epsilon]^2 + 2*T*U*\[Epsilon]^2)*J[33])/
    (15*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((3 - 6*T - 6*U + 6*T*U + 3*U^2 + 15*\[Epsilon] - 30*T*\[Epsilon] - 
      30*U*\[Epsilon] + 28*T*U*\[Epsilon] + 2*T^2*U*\[Epsilon] + 
      15*U^2*\[Epsilon] + 2*T*U^2*\[Epsilon] + 18*\[Epsilon]^2 - 
      36*T*\[Epsilon]^2 + 6*T^2*\[Epsilon]^2 - 36*U*\[Epsilon]^2 + 
      34*T*U*\[Epsilon]^2 + 2*T^2*U*\[Epsilon]^2 + 18*U^2*\[Epsilon]^2 + 
      2*T*U^2*\[Epsilon]^2)*J[34])/(15*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*
     (1 + \[Epsilon])) - ((4 - 8*T^2 + 50*\[Epsilon] + 26*T*\[Epsilon] - 
      10*T^2*\[Epsilon] + 99*\[Epsilon]^2 + 22*T*\[Epsilon]^2 + 
      27*T^2*\[Epsilon]^2)*J[39])/(20*T^2*U^2*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((-2 + 8*\[Epsilon] + 7*T*\[Epsilon] + 
      33*\[Epsilon]^2 + 14*T*\[Epsilon]^2)*J[40])/(15*T^2*U^2*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((14 - 24*T^2 + 70*\[Epsilon] + 35*T*\[Epsilon] - 
      30*T^2*\[Epsilon] + 84*\[Epsilon]^2 + 70*T*\[Epsilon]^2 + 
      81*T^2*\[Epsilon]^2)*J[41])/(75*T^2*U^2*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((-2 - 10*\[Epsilon] + 3*T*\[Epsilon] - 
      12*\[Epsilon]^2 + 16*T*\[Epsilon]^2)*J[42])/(75*T^2*U^2*\[Epsilon]^4*
     (1 + \[Epsilon])) - ((1 + 2*\[Epsilon])*(1 + T^2 + 3*\[Epsilon] + 
      2*T*\[Epsilon] + 3*T^2*\[Epsilon])*J[43])/(15*T^2*U^2*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((-1 + T)*(1 + T)*(1 + 2*\[Epsilon])*
     (1 + 3*\[Epsilon])*J[44])/(15*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])), 
 j[45] -> J[45]/(4*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
 j[46] -> -1/10*J[46]/((-1 + U)*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[47] -> -1/10*J[47]/((-1 + U)*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[48] -> J[48]/(15*T^2*\[Epsilon]^4), 
 j[49] -> ((-33 + 35*U - 357*\[Epsilon] + 365*U*\[Epsilon])*J[1])/
    (150*T^2*U*\[Epsilon]^4*(1 + 4*\[Epsilon])) - 
   ((7 + 7*U - 17*\[Epsilon] + 45*T*\[Epsilon] + 73*U*\[Epsilon])*J[2])/
    (30*T^2*U*\[Epsilon]^4*(1 + 4*\[Epsilon])) + 
   ((-7 - 17*U - 28*\[Epsilon] + 45*T*\[Epsilon] - 23*U*\[Epsilon])*J[3])/
    (30*T^2*U*\[Epsilon]^4*(1 + 4*\[Epsilon])) + 
   ((2 - \[Epsilon] + 9*T*\[Epsilon])*J[4])/(6*T^2*U*\[Epsilon]^4*
     (1 + 4*\[Epsilon])) + J[5]/(15*T^2*U*\[Epsilon]^4) - 
   (2*(2 + 3*U)*J[7])/(15*T^2*U*\[Epsilon]^4) + 
   (2*J[8])/(15*T^2*U*\[Epsilon]^4) + 
   (2*(7 + 7*U + 28*\[Epsilon] + 73*U*\[Epsilon])*J[9])/
    (225*T^2*U*\[Epsilon]^4*(1 + 4*\[Epsilon])) - 
   (2*J[11])/(5*T^2*U*\[Epsilon]^3*(1 + 4*\[Epsilon])) - 
   (4*(1 + U)*J[12])/(25*T^2*U*\[Epsilon]^4) - (4*(11 + 9*U)*J[13])/
    (225*T^2*U*\[Epsilon]^4) + (2*J[16])/(5*T*U*\[Epsilon]^3*
     (1 + 4*\[Epsilon])) + (4*J[28])/(75*T^2*U*\[Epsilon]^4) + 
   (4*J[29])/(225*T^2*U*\[Epsilon]^4) - (2*(-1 + T)*J[35])/
    (15*T^2*U*(-1 + T + U)*\[Epsilon]^4) - ((-1 + T)*J[36])/
    (5*T^2*U*(-1 + T + U)*\[Epsilon]^4) + ((1 + 2*U)*J[45])/
    (5*T^2*U*\[Epsilon]^4) + (2*J[46])/(15*T^2*U*\[Epsilon]^4) - 
   (2*(7 + 12*U)*J[47])/(75*T^2*U*\[Epsilon]^4) + 
   (2*J[48])/(75*T^2*U*\[Epsilon]^4) - ((-1 + U)*J[49])/
    (15*T^2*U*\[Epsilon]^4) + ((1 + U)*J[50])/(15*T^2*U*\[Epsilon]^4), 
 j[50] -> -1/300*((66 - 66*T - 66*U + 70*U^2 - 70*T*U^2 - 70*U^3 + 
       501*\[Epsilon] - 501*T*\[Epsilon] - 1265*U*\[Epsilon] + 
       764*T*U*\[Epsilon] + 1309*U^2*\[Epsilon] - 545*T*U^2*\[Epsilon] - 
       545*U^3*\[Epsilon] + 429*\[Epsilon]^2 - 429*T*\[Epsilon]^2 - 
       6991*U*\[Epsilon]^2 + 6562*T*U*\[Epsilon]^2 + 7167*U^2*\[Epsilon]^2 - 
       605*T*U^2*\[Epsilon]^2 - 605*U^3*\[Epsilon]^2 - 2634*\[Epsilon]^3 + 
       2634*T*\[Epsilon]^3 - 17596*U*\[Epsilon]^3 + 19780*T*U*\[Epsilon]^3 + 
       17900*U^2*\[Epsilon]^3 + 2330*T*U^2*\[Epsilon]^3 + 
       2330*U^3*\[Epsilon]^3 - 4032*\[Epsilon]^4 + 4032*T*\[Epsilon]^4 - 
       17192*U*\[Epsilon]^4 + 19424*T*U*\[Epsilon]^4 + 
       17384*U^2*\[Epsilon]^4 + 3840*T*U^2*\[Epsilon]^4 + 
       3840*U^3*\[Epsilon]^4)*J[1])/(T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
      (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   ((-14 + 14*T + 14*U + 14*U^2 - 14*T*U^2 - 14*U^3 - 171*\[Epsilon] + 
      81*T*\[Epsilon] + 45*T^2*\[Epsilon] + 45*T^3*\[Epsilon] - 
      9*U*\[Epsilon] + 216*T*U*\[Epsilon] - 45*T^2*U*\[Epsilon] + 
      261*U^2*\[Epsilon] - 171*T*U^2*\[Epsilon] - 81*U^3*\[Epsilon] - 
      769*\[Epsilon]^2 + 319*T*\[Epsilon]^2 + 135*T^2*\[Epsilon]^2 + 
      315*T^3*\[Epsilon]^2 - 131*U*\[Epsilon]^2 + 1098*T*U*\[Epsilon]^2 - 
      135*T^2*U*\[Epsilon]^2 + 859*U^2*\[Epsilon]^2 - 
      409*T*U^2*\[Epsilon]^2 + 41*U^3*\[Epsilon]^2 - 1056*\[Epsilon]^3 + 
      516*T*\[Epsilon]^3 + 540*T^3*\[Epsilon]^3 - 24*U*\[Epsilon]^3 + 
      1656*T*U*\[Epsilon]^3 + 696*U^2*\[Epsilon]^3 - 156*T*U^2*\[Epsilon]^3 + 
      384*U^3*\[Epsilon]^3)*J[2])/(60*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])*(1 + 4*\[Epsilon])) - 
   ((14 - 14*T - 14*U - 34*U^2 + 34*T*U^2 + 34*U^3 + 154*\[Epsilon] - 
      244*T*\[Epsilon] + 45*T^2*\[Epsilon] + 45*T^3*\[Epsilon] - 
      174*U*\[Epsilon] + 40*T*U*\[Epsilon] - 45*T^2*U*\[Epsilon] - 
      219*U^2*\[Epsilon] + 149*T*U^2*\[Epsilon] + 239*U^3*\[Epsilon] + 
      616*\[Epsilon]^2 - 1246*T*\[Epsilon]^2 + 225*T^2*\[Epsilon]^2 + 
      405*T^3*\[Epsilon]^2 - 686*U*\[Epsilon]^2 + 90*T*U*\[Epsilon]^2 - 
      315*T^2*U*\[Epsilon]^2 - 391*U^2*\[Epsilon]^2 - 
      169*T*U^2*\[Epsilon]^2 + 461*U^3*\[Epsilon]^2 + 1064*\[Epsilon]^3 - 
      2504*T*\[Epsilon]^3 + 270*T^2*\[Epsilon]^3 + 1170*T^3*\[Epsilon]^3 - 
      1104*U*\[Epsilon]^3 + 50*T*U*\[Epsilon]^3 - 900*T^2*U*\[Epsilon]^3 + 
      66*U^2*\[Epsilon]^3 - 1556*T*U^2*\[Epsilon]^3 - 26*U^3*\[Epsilon]^3 + 
      672*\[Epsilon]^4 - 1752*T*\[Epsilon]^4 + 1080*T^3*\[Epsilon]^4 - 
      632*U*\[Epsilon]^4 + 240*T*U*\[Epsilon]^4 - 1080*T^2*U*\[Epsilon]^4 + 
      488*U^2*\[Epsilon]^4 - 1968*T*U^2*\[Epsilon]^4 - 528*U^3*\[Epsilon]^4)*
     J[3])/(60*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])*
     (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   ((-20 + 20*T + 20*U - 85*\[Epsilon] - 5*T*\[Epsilon] + 45*T^2*\[Epsilon] + 
      45*T^3*\[Epsilon] + 65*U*\[Epsilon] + 76*T*U*\[Epsilon] - 
      45*T^2*U*\[Epsilon] + 20*U^2*\[Epsilon] - 90*T*U^2*\[Epsilon] + 
      155*\[Epsilon]^2 - 785*T*\[Epsilon]^2 + 315*T^2*\[Epsilon]^2 + 
      405*T^3*\[Epsilon]^2 - 225*U*\[Epsilon]^2 + 450*T*U*\[Epsilon]^2 - 
      225*T^2*U*\[Epsilon]^2 + 70*U^2*\[Epsilon]^2 - 630*T*U^2*\[Epsilon]^2 + 
      1090*\[Epsilon]^3 - 2620*T*\[Epsilon]^3 + 900*T^2*\[Epsilon]^3 + 
      1170*T^3*\[Epsilon]^3 - 1130*U*\[Epsilon]^3 + 1202*T*U*\[Epsilon]^3 - 
      270*T^2*U*\[Epsilon]^3 + 40*U^2*\[Epsilon]^3 - 
      1440*T*U^2*\[Epsilon]^3 + 1200*\[Epsilon]^4 - 2640*T*\[Epsilon]^4 + 
      1080*T^2*\[Epsilon]^4 + 1080*T^3*\[Epsilon]^4 - 1160*U*\[Epsilon]^4 + 
      1392*T*U*\[Epsilon]^4 - 40*U^2*\[Epsilon]^4 - 1080*T*U^2*\[Epsilon]^4)*
     J[4])/(60*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])*
     (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   ((8 - 8*T - 8*U + 56*\[Epsilon] - 56*T*\[Epsilon] - 48*U*\[Epsilon] - 
      8*T*U*\[Epsilon] - 8*U^2*\[Epsilon] + 128*\[Epsilon]^2 - 
      83*T*\[Epsilon]^2 - 186*U*\[Epsilon]^2 + 58*T*U*\[Epsilon]^2 + 
      58*U^2*\[Epsilon]^2 + 45*T*U^2*\[Epsilon]^2 + 96*\[Epsilon]^3 - 
      6*T*\[Epsilon]^3 - 244*U*\[Epsilon]^3 + 238*T*U*\[Epsilon]^3 + 
      148*U^2*\[Epsilon]^3 + 90*T*U^2*\[Epsilon]^3)*J[5])/
    (120*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])*
     (1 + 2*\[Epsilon])) + ((-32 + 32*T + 32*U + 48*U^2 - 48*T*U^2 - 48*U^3 - 
      160*\[Epsilon] + 160*T*\[Epsilon] + 86*U*\[Epsilon] + 
      84*T*U*\[Epsilon] + 134*U^2*\[Epsilon] - 60*T*U^2*\[Epsilon] - 
      60*U^3*\[Epsilon] - 192*\[Epsilon]^2 + 192*T*\[Epsilon]^2 + 
      89*U*\[Epsilon]^2 + 143*T*U*\[Epsilon]^2 - 59*U^2*\[Epsilon]^2 + 
      117*T*U^2*\[Epsilon]^2 + 162*U^3*\[Epsilon]^2)*J[7])/
    (120*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((16 - 16*T - 16*U - 100*\[Epsilon] + 100*T*\[Epsilon] + 26*U*\[Epsilon] + 
      84*T*U*\[Epsilon] + 74*U^2*\[Epsilon] - 354*\[Epsilon]^2 + 
      309*T*\[Epsilon]^2 + 251*U*\[Epsilon]^2 + 143*T*U*\[Epsilon]^2 + 
      103*U^2*\[Epsilon]^2)*J[8])/(120*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) - ((14 - 14*U^2 + 126*\[Epsilon] + 90*U*\[Epsilon] - 
      81*U^2*\[Epsilon] + 364*\[Epsilon]^2 + 450*U*\[Epsilon]^2 + 
      41*U^2*\[Epsilon]^2 + 336*\[Epsilon]^3 + 540*U*\[Epsilon]^3 + 
      384*U^2*\[Epsilon]^3)*J[9])/(225*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])*
     (1 + 4*\[Epsilon])) - ((1 + 2*U + 9*\[Epsilon] + 10*U*\[Epsilon] + 
      16*\[Epsilon]^2 + 12*U*\[Epsilon]^2)*J[11])/(5*T^2*U^2*\[Epsilon]^3*
     (1 + \[Epsilon])*(1 + 4*\[Epsilon])) + 
   (2*(-6 + 6*T + 6*U + 6*U^2 - 6*T*U^2 - 6*U^3 - 30*\[Epsilon] + 
      30*T*\[Epsilon] + 15*U*\[Epsilon] + 10*T*U*\[Epsilon] + 
      15*U^2*\[Epsilon] - 15*T*U^2*\[Epsilon] - 15*U^3*\[Epsilon] - 
      36*\[Epsilon]^2 + 36*T*\[Epsilon]^2 + 21*U*\[Epsilon]^2 - 
      5*T*U*\[Epsilon]^2 - 24*U^2*\[Epsilon]^2 + 24*T*U^2*\[Epsilon]^2 + 
      24*U^3*\[Epsilon]^2)*J[12])/(75*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) + (2*(-22 + 22*T + 22*U + 18*U^2 - 18*T*U^2 - 18*U^3 - 
      110*\[Epsilon] + 110*T*\[Epsilon] + 61*U*\[Epsilon] + 
      44*T*U*\[Epsilon] + 49*U^2*\[Epsilon] - 45*T*U^2*\[Epsilon] - 
      45*U^3*\[Epsilon] - 132*\[Epsilon]^2 + 132*T*\[Epsilon]^2 + 
      124*U*\[Epsilon]^2 - 12*T*U*\[Epsilon]^2 - 109*U^2*\[Epsilon]^2 + 
      117*T*U^2*\[Epsilon]^2 + 72*U^3*\[Epsilon]^2)*J[13])/
    (225*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((-18 + 9*T + 9*T^2 + 4*U - 9*T*U - 18*U^2 - 90*\[Epsilon] + 
      27*T*\[Epsilon] + 63*T^2*\[Epsilon] - 22*U*\[Epsilon] - 
      27*T*U*\[Epsilon] - 90*U^2*\[Epsilon] - 108*\[Epsilon]^2 + 
      108*T^2*\[Epsilon]^2 - 80*U*\[Epsilon]^2 - 108*U^2*\[Epsilon]^2)*J[16])/
    (45*T*U^2*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])*
     (1 + 4*\[Epsilon])) - (2*(-6 + 6*T + 6*U + 15*\[Epsilon] - 
      15*T*\[Epsilon] - 21*U*\[Epsilon] - 4*T*U*\[Epsilon] - 
      39*U^2*\[Epsilon] + 144*\[Epsilon]^2 - 144*T*\[Epsilon]^2 - 
      156*U*\[Epsilon]^2 + 107*T*U*\[Epsilon]^2 - 33*U^2*\[Epsilon]^2)*J[28])/
    (225*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   (2*(-2 + 2*T + 2*U + 35*\[Epsilon] - 35*T*\[Epsilon] - 37*U*\[Epsilon] + 
      2*T*U*\[Epsilon] - 43*U^2*\[Epsilon] + 168*\[Epsilon]^2 - 
      213*T*\[Epsilon]^2 - 217*U*\[Epsilon]^2 + 184*T*U*\[Epsilon]^2 + 
      4*U^2*\[Epsilon]^2)*J[29])/(225*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) - (2*(-1 + T)*(1 - T - 2*U + 5*\[Epsilon] - 
      5*T*\[Epsilon] - 10*U*\[Epsilon] + 6*\[Epsilon]^2 - 6*T*\[Epsilon]^2 - 
      12*U*\[Epsilon]^2 + 2*T*U*\[Epsilon]^2 + 2*U^2*\[Epsilon]^2)*J[35])/
    (15*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((3 - 6*T + 3*T^2 - 6*U + 6*T*U + 15*\[Epsilon] - 30*T*\[Epsilon] + 
      15*T^2*\[Epsilon] - 30*U*\[Epsilon] + 28*T*U*\[Epsilon] + 
      2*T^2*U*\[Epsilon] + 2*T*U^2*\[Epsilon] + 18*\[Epsilon]^2 - 
      36*T*\[Epsilon]^2 + 18*T^2*\[Epsilon]^2 - 36*U*\[Epsilon]^2 + 
      34*T*U*\[Epsilon]^2 + 2*T^2*U*\[Epsilon]^2 + 6*U^2*\[Epsilon]^2 + 
      2*T*U^2*\[Epsilon]^2)*J[36])/(15*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*
     (1 + \[Epsilon])) - ((4 - 8*U^2 + 50*\[Epsilon] + 26*U*\[Epsilon] - 
      10*U^2*\[Epsilon] + 99*\[Epsilon]^2 + 22*U*\[Epsilon]^2 + 
      27*U^2*\[Epsilon]^2)*J[45])/(20*T^2*U^2*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((-2 + 8*\[Epsilon] + 7*U*\[Epsilon] + 
      33*\[Epsilon]^2 + 14*U*\[Epsilon]^2)*J[46])/(15*T^2*U^2*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((14 - 24*U^2 + 70*\[Epsilon] + 35*U*\[Epsilon] - 
      30*U^2*\[Epsilon] + 84*\[Epsilon]^2 + 70*U*\[Epsilon]^2 + 
      81*U^2*\[Epsilon]^2)*J[47])/(75*T^2*U^2*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((-2 - 10*\[Epsilon] + 3*U*\[Epsilon] - 
      12*\[Epsilon]^2 + 16*U*\[Epsilon]^2)*J[48])/(75*T^2*U^2*\[Epsilon]^4*
     (1 + \[Epsilon])) - ((1 + 2*\[Epsilon])*(1 + U^2 + 3*\[Epsilon] + 
      2*U*\[Epsilon] + 3*U^2*\[Epsilon])*J[49])/(15*T^2*U^2*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((-1 + U)*(1 + U)*(1 + 2*\[Epsilon])*
     (1 + 3*\[Epsilon])*J[50])/(15*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])), 
 j[51] -> (3*J[51])/(20*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
 j[52] -> (2*J[52])/(15*T*\[Epsilon]^4) + J[53]/(15*T*\[Epsilon]^4), 
 j[53] -> ((-4*T - 3*U - 15*\[Epsilon] - 14*T*\[Epsilon] - 18*U*\[Epsilon] - 
      75*\[Epsilon]^2 - 8*T*\[Epsilon]^2 - 33*U*\[Epsilon]^2 - 
      78*\[Epsilon]^3 + 8*T*\[Epsilon]^3 - 18*U*\[Epsilon]^3)*J[1])/
    (2*T^2*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])) - 
   ((-15*T + 17*T^2 - 2*T^3 - 15*U + 47*T*U - 19*T^2*U + 30*U^2 - 32*T*U^2 - 
      15*U^3 - 90*T*\[Epsilon] + 55*T^2*\[Epsilon] - 5*T^3*\[Epsilon] - 
      105*U*\[Epsilon] + 280*T*U*\[Epsilon] - 130*T^2*U*\[Epsilon] + 
      225*U^2*\[Epsilon] - 245*T*U^2*\[Epsilon] - 120*U^3*\[Epsilon] - 
      165*T*\[Epsilon]^2 - 14*T^2*\[Epsilon]^2 - T^3*\[Epsilon]^2 - 
      240*U*\[Epsilon]^2 + 511*T*U*\[Epsilon]^2 - 287*T^2*U*\[Epsilon]^2 + 
      525*U^2*\[Epsilon]^2 - 571*T*U^2*\[Epsilon]^2 - 285*U^3*\[Epsilon]^2 - 
      90*T*\[Epsilon]^3 - 52*T^2*\[Epsilon]^3 + 2*T^3*\[Epsilon]^3 - 
      180*U*\[Epsilon]^3 + 338*T*U*\[Epsilon]^3 - 206*T^2*U*\[Epsilon]^3 + 
      390*U^2*\[Epsilon]^3 - 418*T*U^2*\[Epsilon]^3 - 210*U^3*\[Epsilon]^3)*
     J[2])/(10*T^2*(-1 + T + U)*(T + U)*\[Epsilon]^3*(1 + \[Epsilon])^2*
     (1 + 2*\[Epsilon])) + ((582*T^2 - 582*T^3 + 657*T*U - 1239*T^2*U + 
      75*U^2 - 732*T*U^2 - 75*U^3 + 75*T*\[Epsilon] + 2085*T^2*\[Epsilon] - 
      2135*T^3*\[Epsilon] + 2685*T*U*\[Epsilon] - 4870*T^2*U*\[Epsilon] + 
      600*U^2*\[Epsilon] - 3335*T*U^2*\[Epsilon] - 600*U^3*\[Epsilon] + 
      375*T*\[Epsilon]^2 + 831*T^2*\[Epsilon]^2 - 1131*T^3*\[Epsilon]^2 + 
      2256*T*U*\[Epsilon]^2 - 3687*T^2*U*\[Epsilon]^2 + 
      1425*U^2*\[Epsilon]^2 - 3981*T*U^2*\[Epsilon]^2 - 
      1425*U^3*\[Epsilon]^2 + 450*T*\[Epsilon]^3 - 1572*T^2*\[Epsilon]^3 + 
      1172*T^3*\[Epsilon]^3 - 522*T*U*\[Epsilon]^3 + 
      1294*T^2*U*\[Epsilon]^3 + 1050*U^2*\[Epsilon]^3 - 
      928*T*U^2*\[Epsilon]^3 - 1050*U^3*\[Epsilon]^3)*J[3])/
    (50*T^2*(-1 + T + U)*(T + U)*\[Epsilon]^3*(1 + \[Epsilon])^2*
     (1 + 2*\[Epsilon])) + (3*(-22*T + 15*\[Epsilon] - 31*T*\[Epsilon] + 
      20*U*\[Epsilon] + 25*\[Epsilon]^2 + 21*T*\[Epsilon]^2 + 
      40*U*\[Epsilon]^2)*J[5])/(40*T^2*\[Epsilon]^3*(1 + \[Epsilon])^2) - 
   ((-212*T - 760*T*\[Epsilon] + 150*U*\[Epsilon] - 421*T*\[Epsilon]^2 + 
      600*U*\[Epsilon]^2 + 427*T*\[Epsilon]^3 + 600*U*\[Epsilon]^3)*J[6])/
    (100*T^2*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])) - 
   ((6*T^2 - 6*T^3 + 6*T*U - 12*T^2*U - 6*T*U^2 - 3*T*\[Epsilon] + 
      6*T^2*\[Epsilon] - 7*T^3*\[Epsilon] - 9*U*\[Epsilon] + 
      15*T*U*\[Epsilon] - 14*T^2*U*\[Epsilon] + 9*U^2*\[Epsilon] - 
      7*T*U^2*\[Epsilon] + 3*T*\[Epsilon]^2 - 12*T^2*\[Epsilon]^2 + 
      5*T^3*\[Epsilon]^2 - 15*U*\[Epsilon]^2 + 3*T*U*\[Epsilon]^2 + 
      10*T^2*U*\[Epsilon]^2 + 15*U^2*\[Epsilon]^2 + 5*T*U^2*\[Epsilon]^2)*
     J[7])/(8*T^2*(-1 + T + U)*(T + U)*\[Epsilon]^3*(1 + \[Epsilon])^2) - 
   (2*U*(1 + 6*\[Epsilon] + 7*\[Epsilon]^2)*J[9])/
    (5*T^2*\[Epsilon]^3*(1 + \[Epsilon])^2) + 
   (2*(1 + 2*\[Epsilon])*(-2*T + T*\[Epsilon] + 3*U*\[Epsilon])*J[10])/
    (5*T^2*\[Epsilon]^3*(1 + \[Epsilon])^2) + 
   (2*(-15 - 46*T + 45*U - 120*\[Epsilon] - 63*T*\[Epsilon] + 
      255*U*\[Epsilon] - 165*\[Epsilon]^2 + 43*T*\[Epsilon]^2 + 
      300*U*\[Epsilon]^2)*J[12])/(75*T^2*\[Epsilon]^3*(1 + \[Epsilon])^2) + 
   (2*(-5 - 24*T + 15*U - 55*\[Epsilon] - 32*T*\[Epsilon] + 85*U*\[Epsilon] - 
      80*\[Epsilon]^2 + 22*T*\[Epsilon]^2 + 100*U*\[Epsilon]^2)*J[13])/
    (25*T^2*\[Epsilon]^3*(1 + \[Epsilon])^2) + 
   (3*(2 - 2*T - 2*U - 6*\[Epsilon] + T*\[Epsilon] + U*\[Epsilon])*J[23])/
    (50*T*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   ((-15*T + 19*T^2 - 4*T^3 - 15*U + 34*T*U - 8*T^2*U + 15*U^2 - 4*T*U^2 - 
      90*T*\[Epsilon] + 87*T^2*\[Epsilon] - 2*T^3*\[Epsilon] - 
      75*U*\[Epsilon] + 162*T*U*\[Epsilon] - 4*T^2*U*\[Epsilon] + 
      75*U^2*\[Epsilon] - 2*T*U^2*\[Epsilon] - 135*T*\[Epsilon]^2 + 
      128*T^2*\[Epsilon]^2 + 2*T^3*\[Epsilon]^2 - 90*U*\[Epsilon]^2 + 
      218*T*U*\[Epsilon]^2 + 4*T^2*U*\[Epsilon]^2 + 90*U^2*\[Epsilon]^2 + 
      2*T*U^2*\[Epsilon]^2)*J[24])/(20*T^2*(-1 + T + U)*(T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])^2) + (2*(2 - 2*T - 2*U + 4*\[Epsilon] + T*\[Epsilon] + 
      U*\[Epsilon])*J[25])/(75*T*(-1 + T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])) - (3*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*J[26])/
    (5*T^2*\[Epsilon]^3*(1 + \[Epsilon])^2) - (2*(1 + 2*\[Epsilon])*J[31])/
    (15*T*(-1 + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (3*(-2 + \[Epsilon])*J[51])/(25*T*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(T + U)*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*J[52])/
    (15*T^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((1 + 2*\[Epsilon])*(T + U + T*\[Epsilon] + 3*U*\[Epsilon])*J[53])/
    (15*T^2*\[Epsilon]^4*(1 + \[Epsilon])), 
 j[54] -> (2*J[54])/(15*U*\[Epsilon]^4) + J[55]/(15*U*\[Epsilon]^4), 
 j[55] -> ((15*T - 30*T^2 + 15*T^3 + 15*U - 47*T*U + 32*T^2*U - 17*U^2 + 
      19*T*U^2 + 2*U^3 + 105*T*\[Epsilon] - 225*T^2*\[Epsilon] + 
      120*T^3*\[Epsilon] + 90*U*\[Epsilon] - 280*T*U*\[Epsilon] + 
      245*T^2*U*\[Epsilon] - 55*U^2*\[Epsilon] + 130*T*U^2*\[Epsilon] + 
      5*U^3*\[Epsilon] + 240*T*\[Epsilon]^2 - 525*T^2*\[Epsilon]^2 + 
      285*T^3*\[Epsilon]^2 + 165*U*\[Epsilon]^2 - 511*T*U*\[Epsilon]^2 + 
      571*T^2*U*\[Epsilon]^2 + 14*U^2*\[Epsilon]^2 + 287*T*U^2*\[Epsilon]^2 + 
      U^3*\[Epsilon]^2 + 180*T*\[Epsilon]^3 - 390*T^2*\[Epsilon]^3 + 
      210*T^3*\[Epsilon]^3 + 90*U*\[Epsilon]^3 - 338*T*U*\[Epsilon]^3 + 
      418*T^2*U*\[Epsilon]^3 + 52*U^2*\[Epsilon]^3 + 206*T*U^2*\[Epsilon]^3 - 
      2*U^3*\[Epsilon]^3)*J[2])/(10*U^2*(-1 + T + U)*(T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])) - 
   ((-75*T^2 + 75*T^3 - 657*T*U + 732*T^2*U - 582*U^2 + 1239*T*U^2 + 
      582*U^3 - 600*T^2*\[Epsilon] + 600*T^3*\[Epsilon] - 75*U*\[Epsilon] - 
      2685*T*U*\[Epsilon] + 3335*T^2*U*\[Epsilon] - 2085*U^2*\[Epsilon] + 
      4870*T*U^2*\[Epsilon] + 2135*U^3*\[Epsilon] - 1425*T^2*\[Epsilon]^2 + 
      1425*T^3*\[Epsilon]^2 - 375*U*\[Epsilon]^2 - 2256*T*U*\[Epsilon]^2 + 
      3981*T^2*U*\[Epsilon]^2 - 831*U^2*\[Epsilon]^2 + 
      3687*T*U^2*\[Epsilon]^2 + 1131*U^3*\[Epsilon]^2 - 
      1050*T^2*\[Epsilon]^3 + 1050*T^3*\[Epsilon]^3 - 450*U*\[Epsilon]^3 + 
      522*T*U*\[Epsilon]^3 + 928*T^2*U*\[Epsilon]^3 + 1572*U^2*\[Epsilon]^3 - 
      1294*T*U^2*\[Epsilon]^3 - 1172*U^3*\[Epsilon]^3)*J[3])/
    (50*U^2*(-1 + T + U)*(T + U)*\[Epsilon]^3*(1 + \[Epsilon])^2*
     (1 + 2*\[Epsilon])) + ((-3*T - 4*U - 15*\[Epsilon] - 18*T*\[Epsilon] - 
      14*U*\[Epsilon] - 75*\[Epsilon]^2 - 33*T*\[Epsilon]^2 - 
      8*U*\[Epsilon]^2 - 78*\[Epsilon]^3 - 18*T*\[Epsilon]^3 + 
      8*U*\[Epsilon]^3)*J[4])/(2*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2*
     (1 + 2*\[Epsilon])) - ((-212*U + 150*T*\[Epsilon] - 760*U*\[Epsilon] + 
      600*T*\[Epsilon]^2 - 421*U*\[Epsilon]^2 + 600*T*\[Epsilon]^3 + 
      427*U*\[Epsilon]^3)*J[6])/(100*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2*
     (1 + 2*\[Epsilon])) - ((6*T*U - 6*T^2*U + 6*U^2 - 12*T*U^2 - 6*U^3 - 
      9*T*\[Epsilon] + 9*T^2*\[Epsilon] - 3*U*\[Epsilon] + 
      15*T*U*\[Epsilon] - 7*T^2*U*\[Epsilon] + 6*U^2*\[Epsilon] - 
      14*T*U^2*\[Epsilon] - 7*U^3*\[Epsilon] - 15*T*\[Epsilon]^2 + 
      15*T^2*\[Epsilon]^2 + 3*U*\[Epsilon]^2 + 3*T*U*\[Epsilon]^2 + 
      5*T^2*U*\[Epsilon]^2 - 12*U^2*\[Epsilon]^2 + 10*T*U^2*\[Epsilon]^2 + 
      5*U^3*\[Epsilon]^2)*J[7])/(8*U^2*(-1 + T + U)*(T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])^2) + (3*(-22*U + 15*\[Epsilon] + 20*T*\[Epsilon] - 
      31*U*\[Epsilon] + 25*\[Epsilon]^2 + 40*T*\[Epsilon]^2 + 
      21*U*\[Epsilon]^2)*J[8])/(40*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2) + 
   (2*(-15 + 45*T - 46*U - 120*\[Epsilon] + 255*T*\[Epsilon] - 
      63*U*\[Epsilon] - 165*\[Epsilon]^2 + 300*T*\[Epsilon]^2 + 
      43*U*\[Epsilon]^2)*J[14])/(75*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2) + 
   (2*(-5 + 15*T - 24*U - 55*\[Epsilon] + 85*T*\[Epsilon] - 32*U*\[Epsilon] - 
      80*\[Epsilon]^2 + 100*T*\[Epsilon]^2 + 22*U*\[Epsilon]^2)*J[15])/
    (25*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2) - 
   (2*T*(1 + 6*\[Epsilon] + 7*\[Epsilon]^2)*J[16])/
    (5*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2) + 
   (2*(1 + 2*\[Epsilon])*(-2*U + 3*T*\[Epsilon] + U*\[Epsilon])*J[17])/
    (5*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2) + 
   (3*(2 - 2*T - 2*U - 6*\[Epsilon] + T*\[Epsilon] + U*\[Epsilon])*J[23])/
    (50*U*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   ((-15*T + 15*T^2 - 15*U + 34*T*U - 4*T^2*U + 19*U^2 - 8*T*U^2 - 4*U^3 - 
      75*T*\[Epsilon] + 75*T^2*\[Epsilon] - 90*U*\[Epsilon] + 
      162*T*U*\[Epsilon] - 2*T^2*U*\[Epsilon] + 87*U^2*\[Epsilon] - 
      4*T*U^2*\[Epsilon] - 2*U^3*\[Epsilon] - 90*T*\[Epsilon]^2 + 
      90*T^2*\[Epsilon]^2 - 135*U*\[Epsilon]^2 + 218*T*U*\[Epsilon]^2 + 
      2*T^2*U*\[Epsilon]^2 + 128*U^2*\[Epsilon]^2 + 4*T*U^2*\[Epsilon]^2 + 
      2*U^3*\[Epsilon]^2)*J[24])/(20*U^2*(-1 + T + U)*(T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])^2) + (2*(2 - 2*T - 2*U + 4*\[Epsilon] + T*\[Epsilon] + 
      U*\[Epsilon])*J[25])/(75*U*(-1 + T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])) - (3*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*J[27])/
    (5*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2) - (2*(1 + 2*\[Epsilon])*J[32])/
    (15*(-1 + T)*U*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (3*(-2 + \[Epsilon])*J[51])/(25*U*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(T + U)*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*J[54])/
    (15*U^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((1 + 2*\[Epsilon])*(T + U + 3*T*\[Epsilon] + U*\[Epsilon])*J[55])/
    (15*U^2*\[Epsilon]^4*(1 + \[Epsilon])), 
 j[56] -> J[56]/(4*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
 j[57] -> (3*J[57])/(20*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
 j[58] -> (3*J[58])/(20*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
 j[59] -> -1/15*J[59]/((-1 + U)*\[Epsilon]^4), 
 j[60] -> -1/10*J[60]/(T*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[61] -> J[61]/(15*(-1 + T)*T*\[Epsilon]^4), 
 j[62] -> (-2*J[62])/(15*T^2*U*\[Epsilon]^4) - J[63]/(5*T^2*U*\[Epsilon]^4), 
 j[63] -> -1/50*((75 - 75*T - 732*U + 657*T*U + 1239*U^2 - 582*T*U^2 - 
       582*U^3 + 600*\[Epsilon] - 600*T*\[Epsilon] - 3335*U*\[Epsilon] + 
       2685*T*U*\[Epsilon] + 75*T^2*U*\[Epsilon] + 4870*U^2*\[Epsilon] - 
       2085*T*U^2*\[Epsilon] - 2135*U^3*\[Epsilon] + 1425*\[Epsilon]^2 - 
       1425*T*\[Epsilon]^2 - 3981*U*\[Epsilon]^2 + 2256*T*U*\[Epsilon]^2 + 
       375*T^2*U*\[Epsilon]^2 + 3687*U^2*\[Epsilon]^2 - 
       831*T*U^2*\[Epsilon]^2 - 1131*U^3*\[Epsilon]^2 + 1050*\[Epsilon]^3 - 
       1050*T*\[Epsilon]^3 - 928*U*\[Epsilon]^3 - 522*T*U*\[Epsilon]^3 + 
       450*T^2*U*\[Epsilon]^3 - 1294*U^2*\[Epsilon]^3 + 
       1572*T*U^2*\[Epsilon]^3 + 1172*U^3*\[Epsilon]^3)*J[1])/
     (T^3*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])^2*
      (1 + 2*\[Epsilon])) - ((-15 + 30*T - 15*T^2 + 32*U - 47*T*U + 
      15*T^2*U - 19*U^2 + 17*T*U^2 + 2*U^3 - 120*\[Epsilon] + 
      225*T*\[Epsilon] - 105*T^2*\[Epsilon] + 245*U*\[Epsilon] - 
      280*T*U*\[Epsilon] + 90*T^2*U*\[Epsilon] - 130*U^2*\[Epsilon] + 
      55*T*U^2*\[Epsilon] + 5*U^3*\[Epsilon] - 285*\[Epsilon]^2 + 
      525*T*\[Epsilon]^2 - 240*T^2*\[Epsilon]^2 + 571*U*\[Epsilon]^2 - 
      511*T*U*\[Epsilon]^2 + 165*T^2*U*\[Epsilon]^2 - 287*U^2*\[Epsilon]^2 - 
      14*T*U^2*\[Epsilon]^2 + U^3*\[Epsilon]^2 - 210*\[Epsilon]^3 + 
      390*T*\[Epsilon]^3 - 180*T^2*\[Epsilon]^3 + 418*U*\[Epsilon]^3 - 
      338*T*U*\[Epsilon]^3 + 90*T^2*U*\[Epsilon]^3 - 206*U^2*\[Epsilon]^3 - 
      52*T*U^2*\[Epsilon]^3 - 2*U^3*\[Epsilon]^3)*J[2])/
    (10*T^3*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])^2*
     (1 + 2*\[Epsilon])) - ((3 - 4*U + 18*\[Epsilon] + 15*T*\[Epsilon] - 
      14*U*\[Epsilon] + 33*\[Epsilon]^2 + 75*T*\[Epsilon]^2 - 
      8*U*\[Epsilon]^2 + 18*\[Epsilon]^3 + 78*T*\[Epsilon]^3 + 
      8*U*\[Epsilon]^3)*J[4])/(2*T^3*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2*
     (1 + 2*\[Epsilon])) + ((-6*U + 6*T*U + 12*U^2 - 6*T*U^2 - 6*U^3 - 
      9*T*\[Epsilon] + 9*T^2*\[Epsilon] - 7*U*\[Epsilon] + 
      15*T*U*\[Epsilon] - 3*T^2*U*\[Epsilon] + 14*U^2*\[Epsilon] - 
      6*T*U^2*\[Epsilon] - 7*U^3*\[Epsilon] - 15*T*\[Epsilon]^2 + 
      15*T^2*\[Epsilon]^2 + 5*U*\[Epsilon]^2 + 3*T*U*\[Epsilon]^2 + 
      3*T^2*U*\[Epsilon]^2 - 10*U^2*\[Epsilon]^2 + 12*T*U^2*\[Epsilon]^2 + 
      5*U^3*\[Epsilon]^2)*J[5])/(8*T^3*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])^2) + (3*(22*U + 20*\[Epsilon] + 15*T*\[Epsilon] + 
      31*U*\[Epsilon] + 40*\[Epsilon]^2 + 25*T*\[Epsilon]^2 - 
      21*U*\[Epsilon]^2)*J[8])/(40*T^3*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2) - 
   (2*(1 + 6*\[Epsilon] + 7*\[Epsilon]^2)*J[11])/(5*T^3*U^2*\[Epsilon]^3*
     (1 + \[Epsilon])^2) - (2*(-45 + 15*T - 46*U - 255*\[Epsilon] + 
      120*T*\[Epsilon] - 63*U*\[Epsilon] - 300*\[Epsilon]^2 + 
      165*T*\[Epsilon]^2 + 43*U*\[Epsilon]^2)*J[28])/
    (75*T^3*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2) - 
   (2*(-15 + 5*T - 24*U - 85*\[Epsilon] + 55*T*\[Epsilon] - 32*U*\[Epsilon] - 
      100*\[Epsilon]^2 + 80*T*\[Epsilon]^2 + 22*U*\[Epsilon]^2)*J[29])/
    (25*T^3*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2) + 
   ((-212*U - 150*\[Epsilon] - 760*U*\[Epsilon] - 600*\[Epsilon]^2 - 
      421*U*\[Epsilon]^2 - 600*\[Epsilon]^3 + 427*U*\[Epsilon]^3)*J[45])/
    (100*T^3*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])) - 
   (2*(1 + 2*\[Epsilon])*(-2*U - 3*\[Epsilon] + U*\[Epsilon])*J[46])/
    (5*T^3*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2) - 
   ((15*T - 15*T^2 + 4*U - 34*T*U + 15*T^2*U - 8*U^2 + 19*T*U^2 + 4*U^3 + 
      75*T*\[Epsilon] - 75*T^2*\[Epsilon] + 2*U*\[Epsilon] - 
      162*T*U*\[Epsilon] + 90*T^2*U*\[Epsilon] - 4*U^2*\[Epsilon] + 
      87*T*U^2*\[Epsilon] + 2*U^3*\[Epsilon] + 90*T*\[Epsilon]^2 - 
      90*T^2*\[Epsilon]^2 - 2*U*\[Epsilon]^2 - 218*T*U*\[Epsilon]^2 + 
      135*T^2*U*\[Epsilon]^2 + 4*U^2*\[Epsilon]^2 + 128*T*U^2*\[Epsilon]^2 - 
      2*U^3*\[Epsilon]^2)*J[56])/(20*T^3*(-1 + U)*U^2*(-1 + T + U)*
     \[Epsilon]^3*(1 + \[Epsilon])^2) - 
   (3*(2 - 2*T - 2*U - \[Epsilon] + 6*T*\[Epsilon] + U*\[Epsilon])*J[57])/
    (50*T^3*U*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) + 
   (3*(-2 + \[Epsilon])*J[58])/(25*T^3*U*\[Epsilon]^3*(1 + \[Epsilon])) + 
   (2*(-2 + 2*T + 2*U + \[Epsilon] + 4*T*\[Epsilon] - U*\[Epsilon])*J[59])/
    (75*T^3*U*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (3*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*J[60])/
    (5*T^2*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2) - 
   (2*(1 + 2*\[Epsilon])*J[61])/(15*(-1 + T)*T^3*U*\[Epsilon]^3*
     (1 + \[Epsilon])) - (2*(-1 + U)*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*
     J[62])/(15*T^3*U^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((1 + 2*\[Epsilon])*(-3 + 3*U - 9*\[Epsilon] + 7*U*\[Epsilon])*J[63])/
    (15*T^3*U^2*\[Epsilon]^4*(1 + \[Epsilon])), 
 j[64] -> J[64]/(4*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
 j[65] -> (3*J[65])/(20*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
 j[66] -> (3*J[66])/(20*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
 j[67] -> -1/15*J[67]/((-1 + T)*\[Epsilon]^4), 
 j[68] -> -1/10*J[68]/(U*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[69] -> J[69]/(15*(-1 + U)*U*\[Epsilon]^4), 
 j[70] -> (-2*J[70])/(15*T*U^2*\[Epsilon]^4) - J[71]/(5*T*U^2*\[Epsilon]^4), 
 j[71] -> -1/2*((3 - 4*T + 18*\[Epsilon] - 14*T*\[Epsilon] + 
       15*U*\[Epsilon] + 33*\[Epsilon]^2 - 8*T*\[Epsilon]^2 + 
       75*U*\[Epsilon]^2 + 18*\[Epsilon]^3 + 8*T*\[Epsilon]^3 + 
       78*U*\[Epsilon]^3)*J[1])/(T^2*U^3*\[Epsilon]^3*(1 + \[Epsilon])^2*
      (1 + 2*\[Epsilon])) + ((15 - 32*T + 19*T^2 - 2*T^3 - 30*U + 47*T*U - 
      17*T^2*U + 15*U^2 - 15*T*U^2 + 120*\[Epsilon] - 245*T*\[Epsilon] + 
      130*T^2*\[Epsilon] - 5*T^3*\[Epsilon] - 225*U*\[Epsilon] + 
      280*T*U*\[Epsilon] - 55*T^2*U*\[Epsilon] + 105*U^2*\[Epsilon] - 
      90*T*U^2*\[Epsilon] + 285*\[Epsilon]^2 - 571*T*\[Epsilon]^2 + 
      287*T^2*\[Epsilon]^2 - T^3*\[Epsilon]^2 - 525*U*\[Epsilon]^2 + 
      511*T*U*\[Epsilon]^2 + 14*T^2*U*\[Epsilon]^2 + 240*U^2*\[Epsilon]^2 - 
      165*T*U^2*\[Epsilon]^2 + 210*\[Epsilon]^3 - 418*T*\[Epsilon]^3 + 
      206*T^2*\[Epsilon]^3 + 2*T^3*\[Epsilon]^3 - 390*U*\[Epsilon]^3 + 
      338*T*U*\[Epsilon]^3 + 52*T^2*U*\[Epsilon]^3 + 180*U^2*\[Epsilon]^3 - 
      90*T*U^2*\[Epsilon]^3)*J[2])/(10*(-1 + T)*T^2*U^3*(-1 + T + U)*
     \[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])) - 
   ((75 - 732*T + 1239*T^2 - 582*T^3 - 75*U + 657*T*U - 582*T^2*U + 
      600*\[Epsilon] - 3335*T*\[Epsilon] + 4870*T^2*\[Epsilon] - 
      2135*T^3*\[Epsilon] - 600*U*\[Epsilon] + 2685*T*U*\[Epsilon] - 
      2085*T^2*U*\[Epsilon] + 75*T*U^2*\[Epsilon] + 1425*\[Epsilon]^2 - 
      3981*T*\[Epsilon]^2 + 3687*T^2*\[Epsilon]^2 - 1131*T^3*\[Epsilon]^2 - 
      1425*U*\[Epsilon]^2 + 2256*T*U*\[Epsilon]^2 - 831*T^2*U*\[Epsilon]^2 + 
      375*T*U^2*\[Epsilon]^2 + 1050*\[Epsilon]^3 - 928*T*\[Epsilon]^3 - 
      1294*T^2*\[Epsilon]^3 + 1172*T^3*\[Epsilon]^3 - 1050*U*\[Epsilon]^3 - 
      522*T*U*\[Epsilon]^3 + 1572*T^2*U*\[Epsilon]^3 + 
      450*T*U^2*\[Epsilon]^3)*J[4])/(50*(-1 + T)*T^2*U^3*(-1 + T + U)*
     \[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])) - 
   (3*(-22*T - 20*\[Epsilon] - 31*T*\[Epsilon] - 15*U*\[Epsilon] - 
      40*\[Epsilon]^2 + 21*T*\[Epsilon]^2 - 25*U*\[Epsilon]^2)*J[5])/
    (40*T^2*U^3*\[Epsilon]^3*(1 + \[Epsilon])^2) + 
   ((-6*T + 12*T^2 - 6*T^3 + 6*T*U - 6*T^2*U - 7*T*\[Epsilon] + 
      14*T^2*\[Epsilon] - 7*T^3*\[Epsilon] - 9*U*\[Epsilon] + 
      15*T*U*\[Epsilon] - 6*T^2*U*\[Epsilon] + 9*U^2*\[Epsilon] - 
      3*T*U^2*\[Epsilon] + 5*T*\[Epsilon]^2 - 10*T^2*\[Epsilon]^2 + 
      5*T^3*\[Epsilon]^2 - 15*U*\[Epsilon]^2 + 3*T*U*\[Epsilon]^2 + 
      12*T^2*U*\[Epsilon]^2 + 15*U^2*\[Epsilon]^2 + 3*T*U^2*\[Epsilon]^2)*
     J[8])/(8*(-1 + T)*T^2*U^3*(-1 + T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])^2) - (2*(1 + 6*\[Epsilon] + 7*\[Epsilon]^2)*J[11])/
    (5*T^2*U^3*\[Epsilon]^3*(1 + \[Epsilon])^2) - 
   (2*(-45 - 46*T + 15*U - 255*\[Epsilon] - 63*T*\[Epsilon] + 
      120*U*\[Epsilon] - 300*\[Epsilon]^2 + 43*T*\[Epsilon]^2 + 
      165*U*\[Epsilon]^2)*J[28])/(75*T^2*U^3*\[Epsilon]^3*
     (1 + \[Epsilon])^2) - (2*(-15 - 24*T + 5*U - 85*\[Epsilon] - 
      32*T*\[Epsilon] + 55*U*\[Epsilon] - 100*\[Epsilon]^2 + 
      22*T*\[Epsilon]^2 + 80*U*\[Epsilon]^2)*J[29])/
    (25*T^2*U^3*\[Epsilon]^3*(1 + \[Epsilon])^2) + 
   ((-212*T - 150*\[Epsilon] - 760*T*\[Epsilon] - 600*\[Epsilon]^2 - 
      421*T*\[Epsilon]^2 - 600*\[Epsilon]^3 + 427*T*\[Epsilon]^3)*J[39])/
    (100*T^2*U^3*\[Epsilon]^3*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])) - 
   (2*(1 + 2*\[Epsilon])*(-2*T - 3*\[Epsilon] + T*\[Epsilon])*J[40])/
    (5*T^2*U^3*\[Epsilon]^3*(1 + \[Epsilon])^2) + 
   ((-4*T + 8*T^2 - 4*T^3 - 15*U + 34*T*U - 19*T^2*U + 15*U^2 - 15*T*U^2 - 
      2*T*\[Epsilon] + 4*T^2*\[Epsilon] - 2*T^3*\[Epsilon] - 
      75*U*\[Epsilon] + 162*T*U*\[Epsilon] - 87*T^2*U*\[Epsilon] + 
      75*U^2*\[Epsilon] - 90*T*U^2*\[Epsilon] + 2*T*\[Epsilon]^2 - 
      4*T^2*\[Epsilon]^2 + 2*T^3*\[Epsilon]^2 - 90*U*\[Epsilon]^2 + 
      218*T*U*\[Epsilon]^2 - 128*T^2*U*\[Epsilon]^2 + 90*U^2*\[Epsilon]^2 - 
      135*T*U^2*\[Epsilon]^2)*J[64])/(20*(-1 + T)*T^2*U^3*(-1 + T + U)*
     \[Epsilon]^3*(1 + \[Epsilon])^2) - 
   (3*(2 - 2*T - 2*U - \[Epsilon] + T*\[Epsilon] + 6*U*\[Epsilon])*J[65])/
    (50*T*U^3*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) + 
   (3*(-2 + \[Epsilon])*J[66])/(25*T*U^3*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (2*(2 - 2*T - 2*U - \[Epsilon] + T*\[Epsilon] - 4*U*\[Epsilon])*J[67])/
    (75*T*U^3*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) - 
   (3*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*J[68])/
    (5*T^2*U^2*\[Epsilon]^3*(1 + \[Epsilon])^2) - 
   (2*(1 + 2*\[Epsilon])*J[69])/(15*T*(-1 + U)*U^3*\[Epsilon]^3*
     (1 + \[Epsilon])) - (2*(-1 + T)*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*
     J[70])/(15*T^2*U^3*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((1 + 2*\[Epsilon])*(-3 + 3*T - 9*\[Epsilon] + 7*T*\[Epsilon])*J[71])/
    (15*T^2*U^3*\[Epsilon]^4*(1 + \[Epsilon])), 
 j[72] -> -1/10*J[72]/(T*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[73] -> -1/10*J[73]/(U*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[74] -> (3*J[74])/(20*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
 j[75] -> J[75]/(15*T*(T + U)*\[Epsilon]^4), 
 j[76] -> -1/10*J[76]/(T*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[77] -> J[77]/(15*U*(T + U)*\[Epsilon]^4), 
 j[78] -> -1/10*J[78]/(U*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[79] -> J[79]/(10*T*U*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[80] -> (16*J[80])/((-1 + T)^2*\[Epsilon]^4), 
 j[81] -> -1/45*J[1]/((-1 + T)*T*U*\[Epsilon]^4) - 
   (14*J[2])/(225*(-1 + T)*T*U*\[Epsilon]^4) - 
   (4*J[3])/(75*(-1 + T)*T*U*\[Epsilon]^4) + 
   (23*J[4])/(225*(-1 + T)*T*U*\[Epsilon]^4) - 
   (17*J[5])/(225*(-1 + T)*T*U*\[Epsilon]^4) - 
   (7*J[8])/(225*(-1 + T)*T*U*\[Epsilon]^4) - 
   (2*J[12])/(45*(-1 + T)*T*U*\[Epsilon]^4) - 
   (26*J[13])/(225*(-1 + T)*T*U*\[Epsilon]^4) - 
   (2*(5 + 2*T)*J[14])/(45*(-1 + T)*T*U*\[Epsilon]^4) - 
   (2*(5 + 2*T)*J[15])/(45*(-1 + T)*T*U*\[Epsilon]^4) - 
   (2*(-2 + 2*T + 2*U + 5*T*U)*J[18])/(25*(-1 + T)*T*U*(-1 + T + U)*
     \[Epsilon]^4) - ((2 - 2*T - 2*U + 5*T*U)*J[19])/
    (25*(-1 + T)*T*U*(-1 + T + U)*\[Epsilon]^4) + 
   (28*J[28])/(225*(-1 + T)*T*U*\[Epsilon]^4) + 
   (4*J[29])/(25*(-1 + T)*T*U*\[Epsilon]^4) + (2*(-2 + 2*T - 3*U)*J[35])/
    (75*(-1 + T)*T*U*(-1 + T + U)*\[Epsilon]^4) + 
   ((-2 + 2*T - 13*U)*J[36])/(75*(-1 + T)*T*U*(-1 + T + U)*\[Epsilon]^4) + 
   (2*J[64])/(45*(-1 + T)*T*U*\[Epsilon]^4) + 
   (2*J[65])/(75*(-1 + T)*T*U*\[Epsilon]^4) - 
   (8*J[67])/(675*(-1 + T)*T*U*\[Epsilon]^4) + 
   (4*J[73])/(75*(-1 + T)*T*U*\[Epsilon]^4) + 
   (4*J[77])/(135*(-1 + T)*T*U*\[Epsilon]^4) - 
   (32*J[80])/(5*(-1 + T)*T*U*\[Epsilon]^4) - (16*(1 + T)*J[81])/
    ((-1 + T)*T*U*\[Epsilon]^4) - (32*J[82])/(T*U*\[Epsilon]^4), 
 j[82] -> -1/90*((2 - 2*T - 4*U + 2*T*U + 2*U^2 + 16*\[Epsilon] - 
       5*T*\[Epsilon] - 11*T^2*\[Epsilon] - 32*U*\[Epsilon] + 
       3*T*U*\[Epsilon] + 11*T^2*U*\[Epsilon] + 16*U^2*\[Epsilon] + 
       2*T*U^2*\[Epsilon] + 46*\[Epsilon]^2 - 108*T*\[Epsilon]^2 + 
       62*T^2*\[Epsilon]^2 + 178*U*\[Epsilon]^2 - 172*T*U*\[Epsilon]^2 - 
       62*T^2*U*\[Epsilon]^2 - 494*U^2*\[Epsilon]^2 + 
       280*T*U^2*\[Epsilon]^2 + 270*U^3*\[Epsilon]^2 + 56*\[Epsilon]^3 - 
       319*T*\[Epsilon]^3 + 263*T^2*\[Epsilon]^3 + 1508*U*\[Epsilon]^3 - 
       1317*T*U*\[Epsilon]^3 - 263*T^2*U*\[Epsilon]^3 - 
       3184*U^2*\[Epsilon]^3 + 1636*T*U^2*\[Epsilon]^3 + 
       1620*U^3*\[Epsilon]^3 + 24*\[Epsilon]^4 - 214*T*\[Epsilon]^4 + 
       190*T^2*\[Epsilon]^4 + 2112*U*\[Epsilon]^4 - 2224*T*U*\[Epsilon]^4 + 
       80*T^2*U*\[Epsilon]^4 - 4296*U^2*\[Epsilon]^4 + 
       2438*T*U^2*\[Epsilon]^4 + 2160*U^3*\[Epsilon]^4)*J[1])/
     (T^2*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])^2*
      (1 + 2*\[Epsilon])) - ((28*T - 28*T^2 + 28*U - 84*T*U + 28*T^2*U - 
      56*U^2 + 56*T*U^2 + 28*U^3 + 196*T*\[Epsilon] - 708*T^2*\[Epsilon] + 
      512*T^3*\[Epsilon] + 196*U*\[Epsilon] - 1100*T*U*\[Epsilon] + 
      1192*T^2*U*\[Epsilon] - 512*T^3*U*\[Epsilon] - 392*U^2*\[Epsilon] + 
      876*T*U^2*\[Epsilon] - 484*T^2*U^2*\[Epsilon] + 196*U^3*\[Epsilon] + 
      28*T*U^3*\[Epsilon] + 223*T*\[Epsilon]^2 - 1551*T^2*\[Epsilon]^2 + 
      1103*T^3*\[Epsilon]^2 + 225*T^4*\[Epsilon]^2 + 448*U*\[Epsilon]^2 - 
      2447*T*U*\[Epsilon]^2 + 2542*T^2*U*\[Epsilon]^2 - 
      1103*T^3*U*\[Epsilon]^2 - 896*U^2*\[Epsilon]^2 + 
      2112*T*U^2*\[Epsilon]^2 - 1216*T^2*U^2*\[Epsilon]^2 + 
      448*U^3*\[Epsilon]^2 + 112*T*U^3*\[Epsilon]^2 - 114*T*\[Epsilon]^3 - 
      494*T^2*\[Epsilon]^3 + 158*T^3*\[Epsilon]^3 + 450*T^4*\[Epsilon]^3 + 
      336*U*\[Epsilon]^3 + 184*T*U*\[Epsilon]^3 + 540*T^2*U*\[Epsilon]^3 + 
      1192*T^3*U*\[Epsilon]^3 - 672*U^2*\[Epsilon]^3 - 
      182*T*U^2*\[Epsilon]^3 + 854*T^2*U^2*\[Epsilon]^3 + 
      336*U^3*\[Epsilon]^3 + 112*T*U^3*\[Epsilon]^3)*J[2])/
    (450*T^2*(-1 + U)*U^2*(-1 + T + U)*(T + U)*\[Epsilon]^4*(1 + \[Epsilon])*
     (1 + 2*\[Epsilon])) + ((8*T - 8*T^2 + 8*U - 16*T*U - 8*U^2 + 
      64*T*\[Epsilon] - 26*T^2*\[Epsilon] - 38*T^3*\[Epsilon] + 
      64*U*\[Epsilon] - 90*T*U*\[Epsilon] - 46*T^2*U*\[Epsilon] - 
      64*U^2*\[Epsilon] - 8*T*U^2*\[Epsilon] + 184*T*\[Epsilon]^2 - 
      159*T^2*\[Epsilon]^2 - 25*T^3*\[Epsilon]^2 + 184*U*\[Epsilon]^2 - 
      343*T*U*\[Epsilon]^2 - 515*T^2*U*\[Epsilon]^2 + 
      450*T^3*U*\[Epsilon]^2 - 184*U^2*\[Epsilon]^2 - 
      490*T*U^2*\[Epsilon]^2 + 900*T^2*U^2*\[Epsilon]^2 + 
      450*T*U^3*\[Epsilon]^2 + 224*T*\[Epsilon]^3 - 415*T^2*\[Epsilon]^3 + 
      191*T^3*\[Epsilon]^3 + 224*U*\[Epsilon]^3 - 639*T*U*\[Epsilon]^3 - 
      2573*T^2*U*\[Epsilon]^3 + 2700*T^3*U*\[Epsilon]^3 - 
      224*U^2*\[Epsilon]^3 - 2764*T*U^2*\[Epsilon]^3 + 
      5400*T^2*U^2*\[Epsilon]^3 + 2700*T*U^3*\[Epsilon]^3 + 
      96*T*\[Epsilon]^4 - 274*T^2*\[Epsilon]^4 + 178*T^3*\[Epsilon]^4 + 
      96*U*\[Epsilon]^4 + 80*T*U*\[Epsilon]^4 - 3904*T^2*U*\[Epsilon]^4 + 
      3600*T^3*U*\[Epsilon]^4 - 96*U^2*\[Epsilon]^4 - 
      4082*T*U^2*\[Epsilon]^4 + 7200*T^2*U^2*\[Epsilon]^4 + 
      3600*T*U^3*\[Epsilon]^4)*J[3])/(150*T^2*U^2*(-1 + T + U)*(T + U)*
     \[Epsilon]^4*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])) + 
   ((46*T - 46*T^2 + 46*U - 138*T*U + 46*T^2*U - 92*U^2 + 92*T*U^2 + 46*U^3 + 
      230*T*\[Epsilon] - 649*T^2*\[Epsilon] + 419*T^3*\[Epsilon] + 
      230*U*\[Epsilon] - 1109*T*U*\[Epsilon] + 1022*T^2*U*\[Epsilon] - 
      419*T^3*U*\[Epsilon] - 460*U^2*\[Epsilon] + 833*T*U^2*\[Epsilon] - 
      373*T^2*U^2*\[Epsilon] + 230*U^3*\[Epsilon] + 46*T*U^3*\[Epsilon] + 
      51*T*\[Epsilon]^2 - 19*T^2*\[Epsilon]^2 - 257*T^3*\[Epsilon]^2 + 
      225*T^4*\[Epsilon]^2 + 276*U*\[Epsilon]^2 - 571*T*U*\[Epsilon]^2 - 
      330*T^2*U*\[Epsilon]^2 + 257*T^3*U*\[Epsilon]^2 - 
      552*U^2*\[Epsilon]^2 + 428*T*U^2*\[Epsilon]^2 + 
      124*T^2*U^2*\[Epsilon]^2 + 276*U^3*\[Epsilon]^2 + 
      92*T*U^3*\[Epsilon]^2)*J[4])/(450*T^2*(-1 + U)*U^2*(-1 + T + U)*(T + U)*
     \[Epsilon]^4*(1 + \[Epsilon])) + 
   ((-136 + 136*T + 272*U - 136*T*U - 136*U^2 - 816*\[Epsilon] + 
      620*T*\[Epsilon] + 196*T^2*\[Epsilon] + 1632*U*\[Epsilon] - 
      484*T*U*\[Epsilon] - 196*T^2*U*\[Epsilon] - 816*U^2*\[Epsilon] - 
      136*T*U^2*\[Epsilon] - 1496*\[Epsilon]^2 + 113*T*\[Epsilon]^2 + 
      708*T^2*\[Epsilon]^2 + 675*T^3*\[Epsilon]^2 + 4342*U*\[Epsilon]^2 - 
      1055*T*U*\[Epsilon]^2 - 708*T^2*U*\[Epsilon]^2 - 
      4196*U^2*\[Epsilon]^2 - 408*T*U^2*\[Epsilon]^2 + 
      675*T^2*U^2*\[Epsilon]^2 + 1350*U^3*\[Epsilon]^2 + 
      1350*T*U^3*\[Epsilon]^2 - 816*\[Epsilon]^3 - 371*T*\[Epsilon]^3 + 
      512*T^2*\[Epsilon]^3 + 675*T^3*\[Epsilon]^3 + 4332*U*\[Epsilon]^3 - 
      3407*T*U*\[Epsilon]^3 + 838*T^2*U*\[Epsilon]^3 - 
      6216*U^2*\[Epsilon]^3 + 1078*T*U^2*\[Epsilon]^3 + 
      2025*T^2*U^2*\[Epsilon]^3 + 2700*U^3*\[Epsilon]^3 + 
      2700*T*U^3*\[Epsilon]^3)*J[5])/(1800*T^2*(-1 + U)*U^2*(-1 + T + U)*
     \[Epsilon]^4*(1 + \[Epsilon])^2) - 
   ((2*T^2 - 2*T^3 + 2*T*U - 2*T^2*U - 9*T*\[Epsilon] + 10*T^2*\[Epsilon] - 
      T^3*\[Epsilon] + 10*T*U*\[Epsilon] - 19*T^2*U*\[Epsilon] + 
      18*T^3*U*\[Epsilon] - 9*U^2*\[Epsilon] + 36*T^2*U^2*\[Epsilon] + 
      18*U^3*\[Epsilon] + 18*T*U^3*\[Epsilon] - 9*T*\[Epsilon]^2 + 
      8*T^2*\[Epsilon]^2 + T^3*\[Epsilon]^2 + 26*T*U*\[Epsilon]^2 - 
      53*T^2*U*\[Epsilon]^2 + 36*T^3*U*\[Epsilon]^2 - 27*U^2*\[Epsilon]^2 - 
      18*T*U^2*\[Epsilon]^2 + 72*T^2*U^2*\[Epsilon]^2 + 36*U^3*\[Epsilon]^2 + 
      36*T*U^3*\[Epsilon]^2)*J[7])/(24*T^2*U^2*(-1 + T + U)*(T + U)*
     \[Epsilon]^3*(1 + \[Epsilon])^2) - 
   ((56*T - 56*T^2 + 56*U - 168*T*U + 56*T^2*U - 112*U^2 + 112*T*U^2 + 
      56*U^3 + 280*T*\[Epsilon] - 314*T^2*\[Epsilon] + 34*T^3*\[Epsilon] + 
      280*U*\[Epsilon] - 874*T*U*\[Epsilon] + 292*T^2*U*\[Epsilon] - 
      34*T^3*U*\[Epsilon] - 560*U^2*\[Epsilon] + 538*T*U^2*\[Epsilon] + 
      22*T^2*U^2*\[Epsilon] + 280*U^3*\[Epsilon] + 56*T*U^3*\[Epsilon] - 
      789*T*\[Epsilon]^2 + 91*T^2*\[Epsilon]^2 - 427*T^3*\[Epsilon]^2 + 
      1125*T^4*\[Epsilon]^2 + 336*U*\[Epsilon]^2 + 1444*T*U*\[Epsilon]^2 - 
      630*T^2*U*\[Epsilon]^2 + 2452*T^3*U*\[Epsilon]^2 + 3*U^2*\[Epsilon]^2 - 
      767*T*U^2*\[Epsilon]^2 + 1439*T^2*U^2*\[Epsilon]^2 - 
      675*T^3*U^2*\[Epsilon]^2 - 339*U^3*\[Epsilon]^2 + 
      112*T*U^3*\[Epsilon]^2 - 675*T^2*U^3*\[Epsilon]^2)*J[8])/
    (1800*T^2*(-1 + U)*U^2*(-1 + T + U)*(T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) + (2*(-1 + T)*(-2 + \[Epsilon])*J[11])/
    (45*T*U^2*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) + 
   ((2 - 2*T - 2*U + 12*\[Epsilon] - 15*T*\[Epsilon] + 3*T^2*\[Epsilon] - 
      30*U*\[Epsilon] + 34*T*U*\[Epsilon] - 18*T^2*U*\[Epsilon] - 
      36*U^2*\[Epsilon] + 36*T*U^2*\[Epsilon] + 36*U^3*\[Epsilon] + 
      22*\[Epsilon]^2 - 41*T*\[Epsilon]^2 + 19*T^2*\[Epsilon]^2 - 
      58*U*\[Epsilon]^2 + 66*T*U*\[Epsilon]^2 - 36*T^2*U*\[Epsilon]^2 - 
      252*U^2*\[Epsilon]^2 + 252*T*U^2*\[Epsilon]^2 + 216*U^3*\[Epsilon]^2 + 
      12*\[Epsilon]^3 - 28*T*\[Epsilon]^3 + 16*T^2*\[Epsilon]^3 + 
      42*U*\[Epsilon]^3 - 112*T*U*\[Epsilon]^3 + 54*T^2*U*\[Epsilon]^3 - 
      396*U^2*\[Epsilon]^3 + 396*T*U^2*\[Epsilon]^3 + 288*U^3*\[Epsilon]^3)*
     J[12])/(45*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])^2) + 
   ((26 - 26*T - 26*U + 156*\[Epsilon] - 195*T*\[Epsilon] + 
      39*T^2*\[Epsilon] - 246*U*\[Epsilon] + 154*T*U*\[Epsilon] - 
      90*T^2*U*\[Epsilon] - 180*U^2*\[Epsilon] + 180*T*U^2*\[Epsilon] + 
      180*U^3*\[Epsilon] + 286*\[Epsilon]^2 - 533*T*\[Epsilon]^2 + 
      247*T^2*\[Epsilon]^2 - 376*U*\[Epsilon]^2 + 102*T*U*\[Epsilon]^2 - 
      90*T^2*U*\[Epsilon]^2 - 1440*U^2*\[Epsilon]^2 + 
      1440*T*U^2*\[Epsilon]^2 + 1080*U^3*\[Epsilon]^2 + 156*\[Epsilon]^3 - 
      364*T*\[Epsilon]^3 + 208*T^2*\[Epsilon]^3 + 384*U*\[Epsilon]^3 - 
      1132*T*U*\[Epsilon]^3 + 540*T^2*U*\[Epsilon]^3 - 
      2340*U^2*\[Epsilon]^3 + 2340*T*U^2*\[Epsilon]^3 + 
      1440*U^3*\[Epsilon]^3)*J[13])/(225*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])^2) - ((-10*T + 10*T^2 + 4*T^3 - 4*T^4 - 10*U + 20*T*U + 
      4*T^2*U - 8*T^3*U + 10*U^2 - 4*T^2*U^2 - 50*T*\[Epsilon] + 
      55*T^2*\[Epsilon] - 3*T^3*\[Epsilon] - 2*T^4*\[Epsilon] - 
      50*U*\[Epsilon] + 105*T*U*\[Epsilon] + 3*T^2*U*\[Epsilon] - 
      22*T^3*U*\[Epsilon] + 50*U^2*\[Epsilon] + 6*T*U^2*\[Epsilon] - 
      20*T^2*U^2*\[Epsilon] - 78*T*\[Epsilon]^2 + 128*T^2*\[Epsilon]^2 - 
      62*T^3*\[Epsilon]^2 + 12*T^4*\[Epsilon]^2 - 60*U*\[Epsilon]^2 + 
      170*T*U*\[Epsilon]^2 - 50*T^2*U*\[Epsilon]^2 - 30*T^3*U*\[Epsilon]^2 + 
      60*U^2*\[Epsilon]^2 + 12*T*U^2*\[Epsilon]^2 - 42*T^2*U^2*\[Epsilon]^2)*
     J[14])/(45*T^2*U^2*(-1 + T + U)*(T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((-10*T + 10*T^2 + 4*T^3 - 4*T^4 - 10*U + 20*T*U + 4*T^2*U - 8*T^3*U + 
      10*U^2 - 4*T^2*U^2 - 50*T*\[Epsilon] + 59*T^2*\[Epsilon] - 
      7*T^3*\[Epsilon] - 2*T^4*\[Epsilon] - 50*U*\[Epsilon] + 
      109*T*U*\[Epsilon] - T^2*U*\[Epsilon] - 22*T^3*U*\[Epsilon] + 
      50*U^2*\[Epsilon] + 6*T*U^2*\[Epsilon] - 20*T^2*U^2*\[Epsilon] - 
      96*T*\[Epsilon]^2 + 144*T^2*\[Epsilon]^2 - 60*T^3*\[Epsilon]^2 + 
      12*T^4*\[Epsilon]^2 - 60*U*\[Epsilon]^2 + 204*T*U*\[Epsilon]^2 - 
      48*T^2*U*\[Epsilon]^2 - 48*T^3*U*\[Epsilon]^2 + 60*U^2*\[Epsilon]^2 + 
      12*T*U^2*\[Epsilon]^2 - 60*T^2*U^2*\[Epsilon]^2)*J[15])/
    (45*T^2*U^2*(-1 + T + U)*(T + U)*\[Epsilon]^4*(1 + \[Epsilon])) + 
   (2*(-1 + T)*(-2 + \[Epsilon])*J[16])/(45*T*U^2*(-1 + T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])) - (2*(2 - 4*T + 2*T^2 - 4*U + 4*T*U + 2*U^2 - 
      5*T^2*U^2 + 10*\[Epsilon] - 23*T*\[Epsilon] + 16*T^2*\[Epsilon] - 
      3*T^3*\[Epsilon] - 20*U*\[Epsilon] + 26*T*U*\[Epsilon] - 
      16*T^2*U*\[Epsilon] + 10*T^3*U*\[Epsilon] + 10*U^2*\[Epsilon] - 
      3*T*U^2*\[Epsilon] - 25*T^2*U^2*\[Epsilon] + 12*\[Epsilon]^2 - 
      40*T*\[Epsilon]^2 + 44*T^2*\[Epsilon]^2 - 16*T^3*\[Epsilon]^2 - 
      24*U*\[Epsilon]^2 + 46*T*U*\[Epsilon]^2 - 52*T^2*U*\[Epsilon]^2 + 
      30*T^3*U*\[Epsilon]^2 + 12*U^2*\[Epsilon]^2 - 6*T*U^2*\[Epsilon]^2 - 
      30*T^2*U^2*\[Epsilon]^2)*J[18])/(25*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*
     (1 + \[Epsilon])) - ((-2 + 4*T - 2*T^2 + 4*U - 4*T*U - 2*U^2 - 
      5*T^2*U^2 - 10*\[Epsilon] + 23*T*\[Epsilon] - 16*T^2*\[Epsilon] + 
      3*T^3*\[Epsilon] + 20*U*\[Epsilon] - 16*T*U*\[Epsilon] - 
      14*T^2*U*\[Epsilon] + 10*T^3*U*\[Epsilon] - 10*U^2*\[Epsilon] - 
      7*T*U^2*\[Epsilon] - 25*T^2*U^2*\[Epsilon] - 12*\[Epsilon]^2 + 
      40*T*\[Epsilon]^2 - 44*T^2*\[Epsilon]^2 + 16*T^3*\[Epsilon]^2 + 
      24*U*\[Epsilon]^2 - 26*T*U*\[Epsilon]^2 - 28*T^2*U*\[Epsilon]^2 + 
      30*T^3*U*\[Epsilon]^2 - 12*U^2*\[Epsilon]^2 - 14*T*U^2*\[Epsilon]^2 - 
      30*T^2*U^2*\[Epsilon]^2)*J[19])/(25*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*
     (1 + \[Epsilon])) + (2*(14 - 14*T - 28*U + 14*T*U + 14*U^2 + 
      25*\[Epsilon] - 46*T*\[Epsilon] + 21*T^2*\[Epsilon] - 95*U*\[Epsilon] + 
      32*T*U*\[Epsilon] - 21*T^2*U*\[Epsilon] + 70*U^2*\[Epsilon] + 
      14*T*U^2*\[Epsilon] - 6*\[Epsilon]^2 - 61*T*\[Epsilon]^2 + 
      22*T^2*\[Epsilon]^2 + 45*T^3*\[Epsilon]^2 - 123*U*\[Epsilon]^2 + 
      33*T*U*\[Epsilon]^2 - 67*T^2*U*\[Epsilon]^2 + 129*U^2*\[Epsilon]^2 + 
      28*T*U^2*\[Epsilon]^2)*J[28])/(225*T^2*(-1 + U)*U^2*(-1 + T + U)*
     \[Epsilon]^4*(1 + \[Epsilon])) + 
   (2*(2 - 2*T - 4*U + 2*T*U + 2*U^2 + 5*\[Epsilon] - 8*T*\[Epsilon] + 
      3*T^2*\[Epsilon] - 15*U*\[Epsilon] + 6*T*U*\[Epsilon] - 
      3*T^2*U*\[Epsilon] + 10*U^2*\[Epsilon] + 2*T*U^2*\[Epsilon] + 
      2*\[Epsilon]^2 - 18*T*\[Epsilon]^2 + 6*T^2*\[Epsilon]^2 + 
      10*T^3*\[Epsilon]^2 - 24*U*\[Epsilon]^2 + 14*T*U*\[Epsilon]^2 - 
      6*T^2*U*\[Epsilon]^2 + 22*U^2*\[Epsilon]^2 + 4*T*U^2*\[Epsilon]^2)*
     J[29])/(25*T^2*(-1 + U)*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) - (2*(-2 + 4*T - 2*T^2 + 4*U - 4*T*U + 3*U^2 - 
      10*\[Epsilon] + 23*T*\[Epsilon] - 16*T^2*\[Epsilon] + 
      3*T^3*\[Epsilon] + 30*U*\[Epsilon] - 36*T*U*\[Epsilon] + 
      6*T^2*U*\[Epsilon] + 15*U^2*\[Epsilon] + 3*T*U^2*\[Epsilon] - 
      12*\[Epsilon]^2 + 40*T*\[Epsilon]^2 - 44*T^2*\[Epsilon]^2 + 
      16*T^3*\[Epsilon]^2 + 54*U*\[Epsilon]^2 - 76*T*U*\[Epsilon]^2 + 
      22*T^2*U*\[Epsilon]^2 + 18*U^2*\[Epsilon]^2 + 6*T*U^2*\[Epsilon]^2)*
     J[35])/(75*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((-2 + 4*T - 2*T^2 + 4*U - 4*T*U + 13*U^2 - 10*\[Epsilon] + 
      23*T*\[Epsilon] - 16*T^2*\[Epsilon] + 3*T^3*\[Epsilon] + 
      50*U*\[Epsilon] - 66*T*U*\[Epsilon] + 16*T^2*U*\[Epsilon] + 
      65*U^2*\[Epsilon] + 13*T*U^2*\[Epsilon] - 12*\[Epsilon]^2 + 
      40*T*\[Epsilon]^2 - 44*T^2*\[Epsilon]^2 + 16*T^3*\[Epsilon]^2 + 
      114*U*\[Epsilon]^2 - 156*T*U*\[Epsilon]^2 + 42*T^2*U*\[Epsilon]^2 + 
      78*U^2*\[Epsilon]^2 + 26*T*U^2*\[Epsilon]^2)*J[36])/
    (75*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((4*T + 4*U - 4*T*U - 4*U^2 + 20*T*\[Epsilon] + 4*T^2*\[Epsilon] + 
      20*U*\[Epsilon] - 16*T*U*\[Epsilon] - 4*T^2*U*\[Epsilon] - 
      20*U^2*\[Epsilon] - 4*T*U^2*\[Epsilon] + 69*T*\[Epsilon]^2 - 
      82*T^2*\[Epsilon]^2 + 45*T^3*\[Epsilon]^2 + 24*U*\[Epsilon]^2 - 
      106*T*U*\[Epsilon]^2 + 82*T^2*U*\[Epsilon]^2 - 24*U^2*\[Epsilon]^2 - 
      8*T*U^2*\[Epsilon]^2)*J[64])/(90*T^2*(-1 + U)*U^2*(T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((-4*T - 4*U + 4*T*U + 4*U^2 - 20*T*\[Epsilon] - 
      4*T^2*\[Epsilon] - 20*U*\[Epsilon] + 16*T*U*\[Epsilon] + 
      4*T^2*U*\[Epsilon] + 20*U^2*\[Epsilon] + 4*T*U^2*\[Epsilon] + 
      21*T*\[Epsilon]^2 + 82*T^2*\[Epsilon]^2 + 45*T^3*\[Epsilon]^2 - 
      24*U*\[Epsilon]^2 + 16*T*U*\[Epsilon]^2 + 8*T^2*U*\[Epsilon]^2 + 
      24*U^2*\[Epsilon]^2 + 8*T*U^2*\[Epsilon]^2)*J[65])/
    (150*T^2*(-1 + U)*U^2*(T + U)*\[Epsilon]^4*(1 + \[Epsilon])) + 
   (2*(4*T + 4*U - 4*T*U - 4*U^2 + 20*T*\[Epsilon] + 4*T^2*\[Epsilon] + 
      20*U*\[Epsilon] - 16*T*U*\[Epsilon] - 4*T^2*U*\[Epsilon] - 
      20*U^2*\[Epsilon] - 4*T*U^2*\[Epsilon] + 69*T*\[Epsilon]^2 - 
      82*T^2*\[Epsilon]^2 + 45*T^3*\[Epsilon]^2 + 24*U*\[Epsilon]^2 - 
      106*T*U*\[Epsilon]^2 + 82*T^2*U*\[Epsilon]^2 - 24*U^2*\[Epsilon]^2 - 
      8*T*U^2*\[Epsilon]^2)*J[67])/(675*T^2*(-1 + U)*U^2*(T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) + (3*J[68])/(5*T*(-1 + U)*U^2*\[Epsilon]^2*
     (1 + \[Epsilon])) + (2*(-1 - 2*T + U + T*U)*(1 + 2*\[Epsilon])*J[69])/
    (15*T*(-1 + U)^2*U^2*\[Epsilon]^3*(1 + \[Epsilon])) - 
   ((-4*T - 4*U - 20*T*\[Epsilon] - 4*T^2*\[Epsilon] - 20*U*\[Epsilon] - 
      4*T*U*\[Epsilon] - 24*T*\[Epsilon]^2 + 37*T^2*\[Epsilon]^2 - 
      24*U*\[Epsilon]^2 - 8*T*U*\[Epsilon]^2)*J[73])/
    (75*T^2*U^2*(T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   (2*(1 + 2*\[Epsilon])*(-2*T^2 - 4*T*U - 2*U^2 + 12*T^2*\[Epsilon] + 
      7*T^3*\[Epsilon] - 3*T*U*\[Epsilon] + 5*T^2*U*\[Epsilon] - 
      6*U^2*\[Epsilon] - 2*T*U^2*\[Epsilon])*J[77])/
    (135*T^2*U^2*(T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   (16*(-2 - 10*\[Epsilon] + 3*T*\[Epsilon] - 12*\[Epsilon]^2 + 
      16*T*\[Epsilon]^2)*J[80])/(5*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   (16*(-1 + T)*(1 + T)*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*J[81])/
    (T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   (32*(1 + 2*\[Epsilon])*(1 + T^2 + 3*\[Epsilon] + 2*T*\[Epsilon] + 
      3*T^2*\[Epsilon])*J[82])/(T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])), 
 j[83] -> (16*J[83])/((-1 + U)^2*\[Epsilon]^4), 
 j[84] -> (23*J[1])/(225*T*(-1 + U)*U*\[Epsilon]^4) - 
   (14*J[2])/(225*T*(-1 + U)*U*\[Epsilon]^4) - 
   (4*J[3])/(75*T*(-1 + U)*U*\[Epsilon]^4) - 
   J[4]/(45*T*(-1 + U)*U*\[Epsilon]^4) - 
   (7*J[5])/(225*T*(-1 + U)*U*\[Epsilon]^4) - 
   (17*J[8])/(225*T*(-1 + U)*U*\[Epsilon]^4) - (2*(5 + 2*U)*J[12])/
    (45*T*(-1 + U)*U*\[Epsilon]^4) - (2*(5 + 2*U)*J[13])/
    (45*T*(-1 + U)*U*\[Epsilon]^4) - 
   (2*J[14])/(45*T*(-1 + U)*U*\[Epsilon]^4) - 
   (26*J[15])/(225*T*(-1 + U)*U*\[Epsilon]^4) - 
   (2*(-2 + 2*T + 2*U + 5*T*U)*J[18])/(25*T*(-1 + U)*U*(-1 + T + U)*
     \[Epsilon]^4) - ((2 - 2*T - 2*U + 5*T*U)*J[19])/
    (25*T*(-1 + U)*U*(-1 + T + U)*\[Epsilon]^4) + 
   (28*J[28])/(225*T*(-1 + U)*U*\[Epsilon]^4) + 
   (4*J[29])/(25*T*(-1 + U)*U*\[Epsilon]^4) - (2*(2 + 3*T - 2*U)*J[33])/
    (75*T*(-1 + U)*U*(-1 + T + U)*\[Epsilon]^4) - 
   ((2 + 13*T - 2*U)*J[34])/(75*T*(-1 + U)*U*(-1 + T + U)*\[Epsilon]^4) + 
   (2*J[56])/(45*T*(-1 + U)*U*\[Epsilon]^4) + 
   (2*J[57])/(75*T*(-1 + U)*U*\[Epsilon]^4) - 
   (8*J[59])/(675*T*(-1 + U)*U*\[Epsilon]^4) + 
   (4*J[72])/(75*T*(-1 + U)*U*\[Epsilon]^4) + 
   (4*J[75])/(135*T*(-1 + U)*U*\[Epsilon]^4) - 
   (32*J[83])/(5*T*(-1 + U)*U*\[Epsilon]^4) - (16*(1 + U)*J[84])/
    (T*(-1 + U)*U*\[Epsilon]^4) - (32*J[85])/(T*U*\[Epsilon]^4), 
 j[85] -> ((46*T - 92*T^2 + 46*T^3 + 46*U - 138*T*U + 92*T^2*U - 46*U^2 + 
      46*T*U^2 + 230*T*\[Epsilon] - 460*T^2*\[Epsilon] + 230*T^3*\[Epsilon] + 
      230*U*\[Epsilon] - 1109*T*U*\[Epsilon] + 833*T^2*U*\[Epsilon] + 
      46*T^3*U*\[Epsilon] - 649*U^2*\[Epsilon] + 1022*T*U^2*\[Epsilon] - 
      373*T^2*U^2*\[Epsilon] + 419*U^3*\[Epsilon] - 419*T*U^3*\[Epsilon] + 
      276*T*\[Epsilon]^2 - 552*T^2*\[Epsilon]^2 + 276*T^3*\[Epsilon]^2 + 
      51*U*\[Epsilon]^2 - 571*T*U*\[Epsilon]^2 + 428*T^2*U*\[Epsilon]^2 + 
      92*T^3*U*\[Epsilon]^2 - 19*U^2*\[Epsilon]^2 - 330*T*U^2*\[Epsilon]^2 + 
      124*T^2*U^2*\[Epsilon]^2 - 257*U^3*\[Epsilon]^2 + 
      257*T*U^3*\[Epsilon]^2 + 225*U^4*\[Epsilon]^2)*J[1])/
    (450*(-1 + T)*T^2*U^2*(-1 + T + U)*(T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) - ((28*T - 56*T^2 + 28*T^3 + 28*U - 84*T*U + 
      56*T^2*U - 28*U^2 + 28*T*U^2 + 196*T*\[Epsilon] - 392*T^2*\[Epsilon] + 
      196*T^3*\[Epsilon] + 196*U*\[Epsilon] - 1100*T*U*\[Epsilon] + 
      876*T^2*U*\[Epsilon] + 28*T^3*U*\[Epsilon] - 708*U^2*\[Epsilon] + 
      1192*T*U^2*\[Epsilon] - 484*T^2*U^2*\[Epsilon] + 512*U^3*\[Epsilon] - 
      512*T*U^3*\[Epsilon] + 448*T*\[Epsilon]^2 - 896*T^2*\[Epsilon]^2 + 
      448*T^3*\[Epsilon]^2 + 223*U*\[Epsilon]^2 - 2447*T*U*\[Epsilon]^2 + 
      2112*T^2*U*\[Epsilon]^2 + 112*T^3*U*\[Epsilon]^2 - 
      1551*U^2*\[Epsilon]^2 + 2542*T*U^2*\[Epsilon]^2 - 
      1216*T^2*U^2*\[Epsilon]^2 + 1103*U^3*\[Epsilon]^2 - 
      1103*T*U^3*\[Epsilon]^2 + 225*U^4*\[Epsilon]^2 + 336*T*\[Epsilon]^3 - 
      672*T^2*\[Epsilon]^3 + 336*T^3*\[Epsilon]^3 - 114*U*\[Epsilon]^3 + 
      184*T*U*\[Epsilon]^3 - 182*T^2*U*\[Epsilon]^3 + 
      112*T^3*U*\[Epsilon]^3 - 494*U^2*\[Epsilon]^3 + 
      540*T*U^2*\[Epsilon]^3 + 854*T^2*U^2*\[Epsilon]^3 + 
      158*U^3*\[Epsilon]^3 + 1192*T*U^3*\[Epsilon]^3 + 450*U^4*\[Epsilon]^3)*
     J[2])/(450*(-1 + T)*T^2*U^2*(-1 + T + U)*(T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])*(1 + 2*\[Epsilon])) + 
   ((8*T - 8*T^2 + 8*U - 16*T*U - 8*U^2 + 64*T*\[Epsilon] - 
      64*T^2*\[Epsilon] + 64*U*\[Epsilon] - 90*T*U*\[Epsilon] - 
      8*T^2*U*\[Epsilon] - 26*U^2*\[Epsilon] - 46*T*U^2*\[Epsilon] - 
      38*U^3*\[Epsilon] + 184*T*\[Epsilon]^2 - 184*T^2*\[Epsilon]^2 + 
      184*U*\[Epsilon]^2 - 343*T*U*\[Epsilon]^2 - 490*T^2*U*\[Epsilon]^2 + 
      450*T^3*U*\[Epsilon]^2 - 159*U^2*\[Epsilon]^2 - 
      515*T*U^2*\[Epsilon]^2 + 900*T^2*U^2*\[Epsilon]^2 - 
      25*U^3*\[Epsilon]^2 + 450*T*U^3*\[Epsilon]^2 + 224*T*\[Epsilon]^3 - 
      224*T^2*\[Epsilon]^3 + 224*U*\[Epsilon]^3 - 639*T*U*\[Epsilon]^3 - 
      2764*T^2*U*\[Epsilon]^3 + 2700*T^3*U*\[Epsilon]^3 - 
      415*U^2*\[Epsilon]^3 - 2573*T*U^2*\[Epsilon]^3 + 
      5400*T^2*U^2*\[Epsilon]^3 + 191*U^3*\[Epsilon]^3 + 
      2700*T*U^3*\[Epsilon]^3 + 96*T*\[Epsilon]^4 - 96*T^2*\[Epsilon]^4 + 
      96*U*\[Epsilon]^4 + 80*T*U*\[Epsilon]^4 - 4082*T^2*U*\[Epsilon]^4 + 
      3600*T^3*U*\[Epsilon]^4 - 274*U^2*\[Epsilon]^4 - 
      3904*T*U^2*\[Epsilon]^4 + 7200*T^2*U^2*\[Epsilon]^4 + 
      178*U^3*\[Epsilon]^4 + 3600*T*U^3*\[Epsilon]^4)*J[3])/
    (150*T^2*U^2*(-1 + T + U)*(T + U)*\[Epsilon]^4*(1 + \[Epsilon])^2*
     (1 + 2*\[Epsilon])) - ((2 - 4*T + 2*T^2 - 2*U + 2*T*U + 16*\[Epsilon] - 
      32*T*\[Epsilon] + 16*T^2*\[Epsilon] - 5*U*\[Epsilon] + 
      3*T*U*\[Epsilon] + 2*T^2*U*\[Epsilon] - 11*U^2*\[Epsilon] + 
      11*T*U^2*\[Epsilon] + 46*\[Epsilon]^2 + 178*T*\[Epsilon]^2 - 
      494*T^2*\[Epsilon]^2 + 270*T^3*\[Epsilon]^2 - 108*U*\[Epsilon]^2 - 
      172*T*U*\[Epsilon]^2 + 280*T^2*U*\[Epsilon]^2 + 62*U^2*\[Epsilon]^2 - 
      62*T*U^2*\[Epsilon]^2 + 56*\[Epsilon]^3 + 1508*T*\[Epsilon]^3 - 
      3184*T^2*\[Epsilon]^3 + 1620*T^3*\[Epsilon]^3 - 319*U*\[Epsilon]^3 - 
      1317*T*U*\[Epsilon]^3 + 1636*T^2*U*\[Epsilon]^3 + 
      263*U^2*\[Epsilon]^3 - 263*T*U^2*\[Epsilon]^3 + 24*\[Epsilon]^4 + 
      2112*T*\[Epsilon]^4 - 4296*T^2*\[Epsilon]^4 + 2160*T^3*\[Epsilon]^4 - 
      214*U*\[Epsilon]^4 - 2224*T*U*\[Epsilon]^4 + 2438*T^2*U*\[Epsilon]^4 + 
      190*U^2*\[Epsilon]^4 + 80*T*U^2*\[Epsilon]^4)*J[4])/
    (90*(-1 + T)*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])^2*
     (1 + 2*\[Epsilon])) + ((-56*T + 112*T^2 - 56*T^3 - 56*U + 168*T*U - 
      112*T^2*U + 56*U^2 - 56*T*U^2 - 280*T*\[Epsilon] + 560*T^2*\[Epsilon] - 
      280*T^3*\[Epsilon] - 280*U*\[Epsilon] + 874*T*U*\[Epsilon] - 
      538*T^2*U*\[Epsilon] - 56*T^3*U*\[Epsilon] + 314*U^2*\[Epsilon] - 
      292*T*U^2*\[Epsilon] - 22*T^2*U^2*\[Epsilon] - 34*U^3*\[Epsilon] + 
      34*T*U^3*\[Epsilon] - 336*T*\[Epsilon]^2 - 3*T^2*\[Epsilon]^2 + 
      339*T^3*\[Epsilon]^2 + 789*U*\[Epsilon]^2 - 1444*T*U*\[Epsilon]^2 + 
      767*T^2*U*\[Epsilon]^2 - 112*T^3*U*\[Epsilon]^2 - 91*U^2*\[Epsilon]^2 + 
      630*T*U^2*\[Epsilon]^2 - 1439*T^2*U^2*\[Epsilon]^2 + 
      675*T^3*U^2*\[Epsilon]^2 + 427*U^3*\[Epsilon]^2 - 
      2452*T*U^3*\[Epsilon]^2 + 675*T^2*U^3*\[Epsilon]^2 - 
      1125*U^4*\[Epsilon]^2)*J[5])/(1800*(-1 + T)*T^2*U^2*(-1 + T + U)*
     (T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((2*T*U + 2*U^2 - 2*T*U^2 - 2*U^3 - 9*T^2*\[Epsilon] + 18*T^3*\[Epsilon] - 
      9*U*\[Epsilon] + 10*T*U*\[Epsilon] + 18*T^3*U*\[Epsilon] + 
      10*U^2*\[Epsilon] - 19*T*U^2*\[Epsilon] + 36*T^2*U^2*\[Epsilon] - 
      U^3*\[Epsilon] + 18*T*U^3*\[Epsilon] - 27*T^2*\[Epsilon]^2 + 
      36*T^3*\[Epsilon]^2 - 9*U*\[Epsilon]^2 + 26*T*U*\[Epsilon]^2 - 
      18*T^2*U*\[Epsilon]^2 + 36*T^3*U*\[Epsilon]^2 + 8*U^2*\[Epsilon]^2 - 
      53*T*U^2*\[Epsilon]^2 + 72*T^2*U^2*\[Epsilon]^2 + U^3*\[Epsilon]^2 + 
      36*T*U^3*\[Epsilon]^2)*J[7])/(24*T^2*U^2*(-1 + T + U)*(T + U)*
     \[Epsilon]^3*(1 + \[Epsilon])^2) + 
   ((-136 + 272*T - 136*T^2 + 136*U - 136*T*U - 816*\[Epsilon] + 
      1632*T*\[Epsilon] - 816*T^2*\[Epsilon] + 620*U*\[Epsilon] - 
      484*T*U*\[Epsilon] - 136*T^2*U*\[Epsilon] + 196*U^2*\[Epsilon] - 
      196*T*U^2*\[Epsilon] - 1496*\[Epsilon]^2 + 4342*T*\[Epsilon]^2 - 
      4196*T^2*\[Epsilon]^2 + 1350*T^3*\[Epsilon]^2 + 113*U*\[Epsilon]^2 - 
      1055*T*U*\[Epsilon]^2 - 408*T^2*U*\[Epsilon]^2 + 
      1350*T^3*U*\[Epsilon]^2 + 708*U^2*\[Epsilon]^2 - 
      708*T*U^2*\[Epsilon]^2 + 675*T^2*U^2*\[Epsilon]^2 + 
      675*U^3*\[Epsilon]^2 - 816*\[Epsilon]^3 + 4332*T*\[Epsilon]^3 - 
      6216*T^2*\[Epsilon]^3 + 2700*T^3*\[Epsilon]^3 - 371*U*\[Epsilon]^3 - 
      3407*T*U*\[Epsilon]^3 + 1078*T^2*U*\[Epsilon]^3 + 
      2700*T^3*U*\[Epsilon]^3 + 512*U^2*\[Epsilon]^3 + 
      838*T*U^2*\[Epsilon]^3 + 2025*T^2*U^2*\[Epsilon]^3 + 
      675*U^3*\[Epsilon]^3)*J[8])/(1800*(-1 + T)*T^2*U^2*(-1 + T + U)*
     \[Epsilon]^4*(1 + \[Epsilon])^2) + (2*(-1 + U)*(-2 + \[Epsilon])*J[9])/
    (45*T^2*U*(-1 + T + U)*\[Epsilon]^3*(1 + \[Epsilon])) + 
   (2*(-1 + U)*(-2 + \[Epsilon])*J[11])/(45*T^2*U*(-1 + T + U)*\[Epsilon]^3*
     (1 + \[Epsilon])) + ((10*T - 10*T^2 + 10*U - 20*T*U - 10*U^2 - 4*T*U^2 + 
      4*T^2*U^2 - 4*U^3 + 8*T*U^3 + 4*U^4 + 50*T*\[Epsilon] - 
      50*T^2*\[Epsilon] + 50*U*\[Epsilon] - 105*T*U*\[Epsilon] - 
      6*T^2*U*\[Epsilon] - 55*U^2*\[Epsilon] - 3*T*U^2*\[Epsilon] + 
      20*T^2*U^2*\[Epsilon] + 3*U^3*\[Epsilon] + 22*T*U^3*\[Epsilon] + 
      2*U^4*\[Epsilon] + 60*T*\[Epsilon]^2 - 60*T^2*\[Epsilon]^2 + 
      78*U*\[Epsilon]^2 - 170*T*U*\[Epsilon]^2 - 12*T^2*U*\[Epsilon]^2 - 
      128*U^2*\[Epsilon]^2 + 50*T*U^2*\[Epsilon]^2 + 
      42*T^2*U^2*\[Epsilon]^2 + 62*U^3*\[Epsilon]^2 + 30*T*U^3*\[Epsilon]^2 - 
      12*U^4*\[Epsilon]^2)*J[12])/(45*T^2*U^2*(-1 + T + U)*(T + U)*
     \[Epsilon]^4*(1 + \[Epsilon])) + 
   ((10*T - 10*T^2 + 10*U - 20*T*U - 10*U^2 - 4*T*U^2 + 4*T^2*U^2 - 4*U^3 + 
      8*T*U^3 + 4*U^4 + 50*T*\[Epsilon] - 50*T^2*\[Epsilon] + 
      50*U*\[Epsilon] - 109*T*U*\[Epsilon] - 6*T^2*U*\[Epsilon] - 
      59*U^2*\[Epsilon] + T*U^2*\[Epsilon] + 20*T^2*U^2*\[Epsilon] + 
      7*U^3*\[Epsilon] + 22*T*U^3*\[Epsilon] + 2*U^4*\[Epsilon] + 
      60*T*\[Epsilon]^2 - 60*T^2*\[Epsilon]^2 + 96*U*\[Epsilon]^2 - 
      204*T*U*\[Epsilon]^2 - 12*T^2*U*\[Epsilon]^2 - 144*U^2*\[Epsilon]^2 + 
      48*T*U^2*\[Epsilon]^2 + 60*T^2*U^2*\[Epsilon]^2 + 60*U^3*\[Epsilon]^2 + 
      48*T*U^3*\[Epsilon]^2 - 12*U^4*\[Epsilon]^2)*J[13])/
    (45*T^2*U^2*(-1 + T + U)*(T + U)*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((2 - 2*T - 2*U + 12*\[Epsilon] - 30*T*\[Epsilon] - 36*T^2*\[Epsilon] + 
      36*T^3*\[Epsilon] - 15*U*\[Epsilon] + 34*T*U*\[Epsilon] + 
      36*T^2*U*\[Epsilon] + 3*U^2*\[Epsilon] - 18*T*U^2*\[Epsilon] + 
      22*\[Epsilon]^2 - 58*T*\[Epsilon]^2 - 252*T^2*\[Epsilon]^2 + 
      216*T^3*\[Epsilon]^2 - 41*U*\[Epsilon]^2 + 66*T*U*\[Epsilon]^2 + 
      252*T^2*U*\[Epsilon]^2 + 19*U^2*\[Epsilon]^2 - 36*T*U^2*\[Epsilon]^2 + 
      12*\[Epsilon]^3 + 42*T*\[Epsilon]^3 - 396*T^2*\[Epsilon]^3 + 
      288*T^3*\[Epsilon]^3 - 28*U*\[Epsilon]^3 - 112*T*U*\[Epsilon]^3 + 
      396*T^2*U*\[Epsilon]^3 + 16*U^2*\[Epsilon]^3 + 54*T*U^2*\[Epsilon]^3)*
     J[14])/(45*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])^2) + 
   ((26 - 26*T - 26*U + 156*\[Epsilon] - 246*T*\[Epsilon] - 
      180*T^2*\[Epsilon] + 180*T^3*\[Epsilon] - 195*U*\[Epsilon] + 
      154*T*U*\[Epsilon] + 180*T^2*U*\[Epsilon] + 39*U^2*\[Epsilon] - 
      90*T*U^2*\[Epsilon] + 286*\[Epsilon]^2 - 376*T*\[Epsilon]^2 - 
      1440*T^2*\[Epsilon]^2 + 1080*T^3*\[Epsilon]^2 - 533*U*\[Epsilon]^2 + 
      102*T*U*\[Epsilon]^2 + 1440*T^2*U*\[Epsilon]^2 + 247*U^2*\[Epsilon]^2 - 
      90*T*U^2*\[Epsilon]^2 + 156*\[Epsilon]^3 + 384*T*\[Epsilon]^3 - 
      2340*T^2*\[Epsilon]^3 + 1440*T^3*\[Epsilon]^3 - 364*U*\[Epsilon]^3 - 
      1132*T*U*\[Epsilon]^3 + 2340*T^2*U*\[Epsilon]^3 + 
      208*U^2*\[Epsilon]^3 + 540*T*U^2*\[Epsilon]^3)*J[15])/
    (225*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*(1 + \[Epsilon])^2) + 
   (2*(-2 + 4*T - 2*T^2 + 4*U - 4*T*U - 2*U^2 + 5*T^2*U^2 - 10*\[Epsilon] + 
      20*T*\[Epsilon] - 10*T^2*\[Epsilon] + 23*U*\[Epsilon] - 
      26*T*U*\[Epsilon] + 3*T^2*U*\[Epsilon] - 16*U^2*\[Epsilon] + 
      16*T*U^2*\[Epsilon] + 25*T^2*U^2*\[Epsilon] + 3*U^3*\[Epsilon] - 
      10*T*U^3*\[Epsilon] - 12*\[Epsilon]^2 + 24*T*\[Epsilon]^2 - 
      12*T^2*\[Epsilon]^2 + 40*U*\[Epsilon]^2 - 46*T*U*\[Epsilon]^2 + 
      6*T^2*U*\[Epsilon]^2 - 44*U^2*\[Epsilon]^2 + 52*T*U^2*\[Epsilon]^2 + 
      30*T^2*U^2*\[Epsilon]^2 + 16*U^3*\[Epsilon]^2 - 30*T*U^3*\[Epsilon]^2)*
     J[18])/(25*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((2 - 4*T + 2*T^2 - 4*U + 4*T*U + 2*U^2 + 5*T^2*U^2 + 10*\[Epsilon] - 
      20*T*\[Epsilon] + 10*T^2*\[Epsilon] - 23*U*\[Epsilon] + 
      16*T*U*\[Epsilon] + 7*T^2*U*\[Epsilon] + 16*U^2*\[Epsilon] + 
      14*T*U^2*\[Epsilon] + 25*T^2*U^2*\[Epsilon] - 3*U^3*\[Epsilon] - 
      10*T*U^3*\[Epsilon] + 12*\[Epsilon]^2 - 24*T*\[Epsilon]^2 + 
      12*T^2*\[Epsilon]^2 - 40*U*\[Epsilon]^2 + 26*T*U*\[Epsilon]^2 + 
      14*T^2*U*\[Epsilon]^2 + 44*U^2*\[Epsilon]^2 + 28*T*U^2*\[Epsilon]^2 + 
      30*T^2*U^2*\[Epsilon]^2 - 16*U^3*\[Epsilon]^2 - 30*T*U^3*\[Epsilon]^2)*
     J[19])/(25*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   (2*(14 - 28*T + 14*T^2 - 14*U + 14*T*U + 25*\[Epsilon] - 95*T*\[Epsilon] + 
      70*T^2*\[Epsilon] - 46*U*\[Epsilon] + 32*T*U*\[Epsilon] + 
      14*T^2*U*\[Epsilon] + 21*U^2*\[Epsilon] - 21*T*U^2*\[Epsilon] - 
      6*\[Epsilon]^2 - 123*T*\[Epsilon]^2 + 129*T^2*\[Epsilon]^2 - 
      61*U*\[Epsilon]^2 + 33*T*U*\[Epsilon]^2 + 28*T^2*U*\[Epsilon]^2 + 
      22*U^2*\[Epsilon]^2 - 67*T*U^2*\[Epsilon]^2 + 45*U^3*\[Epsilon]^2)*
     J[28])/(225*(-1 + T)*T^2*U^2*(-1 + T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) + (2*(2 - 4*T + 2*T^2 - 2*U + 2*T*U + 5*\[Epsilon] - 
      15*T*\[Epsilon] + 10*T^2*\[Epsilon] - 8*U*\[Epsilon] + 
      6*T*U*\[Epsilon] + 2*T^2*U*\[Epsilon] + 3*U^2*\[Epsilon] - 
      3*T*U^2*\[Epsilon] + 2*\[Epsilon]^2 - 24*T*\[Epsilon]^2 + 
      22*T^2*\[Epsilon]^2 - 18*U*\[Epsilon]^2 + 14*T*U*\[Epsilon]^2 + 
      4*T^2*U*\[Epsilon]^2 + 6*U^2*\[Epsilon]^2 - 6*T*U^2*\[Epsilon]^2 + 
      10*U^3*\[Epsilon]^2)*J[29])/(25*(-1 + T)*T^2*U^2*(-1 + T + U)*
     \[Epsilon]^4*(1 + \[Epsilon])) - 
   (2*(-2 + 4*T + 3*T^2 + 4*U - 4*T*U - 2*U^2 - 10*\[Epsilon] + 
      30*T*\[Epsilon] + 15*T^2*\[Epsilon] + 23*U*\[Epsilon] - 
      36*T*U*\[Epsilon] + 3*T^2*U*\[Epsilon] - 16*U^2*\[Epsilon] + 
      6*T*U^2*\[Epsilon] + 3*U^3*\[Epsilon] - 12*\[Epsilon]^2 + 
      54*T*\[Epsilon]^2 + 18*T^2*\[Epsilon]^2 + 40*U*\[Epsilon]^2 - 
      76*T*U*\[Epsilon]^2 + 6*T^2*U*\[Epsilon]^2 - 44*U^2*\[Epsilon]^2 + 
      22*T*U^2*\[Epsilon]^2 + 16*U^3*\[Epsilon]^2)*J[33])/
    (75*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) - 
   ((-2 + 4*T + 13*T^2 + 4*U - 4*T*U - 2*U^2 - 10*\[Epsilon] + 
      50*T*\[Epsilon] + 65*T^2*\[Epsilon] + 23*U*\[Epsilon] - 
      66*T*U*\[Epsilon] + 13*T^2*U*\[Epsilon] - 16*U^2*\[Epsilon] + 
      16*T*U^2*\[Epsilon] + 3*U^3*\[Epsilon] - 12*\[Epsilon]^2 + 
      114*T*\[Epsilon]^2 + 78*T^2*\[Epsilon]^2 + 40*U*\[Epsilon]^2 - 
      156*T*U*\[Epsilon]^2 + 26*T^2*U*\[Epsilon]^2 - 44*U^2*\[Epsilon]^2 + 
      42*T*U^2*\[Epsilon]^2 + 16*U^3*\[Epsilon]^2)*J[34])/
    (75*T^2*U^2*(-1 + T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   ((-4*T + 4*T^2 - 4*U + 4*T*U - 20*T*\[Epsilon] + 20*T^2*\[Epsilon] - 
      20*U*\[Epsilon] + 16*T*U*\[Epsilon] + 4*T^2*U*\[Epsilon] - 
      4*U^2*\[Epsilon] + 4*T*U^2*\[Epsilon] - 24*T*\[Epsilon]^2 + 
      24*T^2*\[Epsilon]^2 - 69*U*\[Epsilon]^2 + 106*T*U*\[Epsilon]^2 + 
      8*T^2*U*\[Epsilon]^2 + 82*U^2*\[Epsilon]^2 - 82*T*U^2*\[Epsilon]^2 - 
      45*U^3*\[Epsilon]^2)*J[56])/(90*(-1 + T)*T^2*U^2*(T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) + ((-4*T + 4*T^2 - 4*U + 4*T*U - 20*T*\[Epsilon] + 
      20*T^2*\[Epsilon] - 20*U*\[Epsilon] + 16*T*U*\[Epsilon] + 
      4*T^2*U*\[Epsilon] - 4*U^2*\[Epsilon] + 4*T*U^2*\[Epsilon] - 
      24*T*\[Epsilon]^2 + 24*T^2*\[Epsilon]^2 + 21*U*\[Epsilon]^2 + 
      16*T*U*\[Epsilon]^2 + 8*T^2*U*\[Epsilon]^2 + 82*U^2*\[Epsilon]^2 + 
      8*T*U^2*\[Epsilon]^2 + 45*U^3*\[Epsilon]^2)*J[57])/
    (150*(-1 + T)*T^2*U^2*(T + U)*\[Epsilon]^4*(1 + \[Epsilon])) - 
   (2*(-4*T + 4*T^2 - 4*U + 4*T*U - 20*T*\[Epsilon] + 20*T^2*\[Epsilon] - 
      20*U*\[Epsilon] + 16*T*U*\[Epsilon] + 4*T^2*U*\[Epsilon] - 
      4*U^2*\[Epsilon] + 4*T*U^2*\[Epsilon] - 24*T*\[Epsilon]^2 + 
      24*T^2*\[Epsilon]^2 - 69*U*\[Epsilon]^2 + 106*T*U*\[Epsilon]^2 + 
      8*T^2*U*\[Epsilon]^2 + 82*U^2*\[Epsilon]^2 - 82*T*U^2*\[Epsilon]^2 - 
      45*U^3*\[Epsilon]^2)*J[59])/(675*(-1 + T)*T^2*U^2*(T + U)*\[Epsilon]^4*
     (1 + \[Epsilon])) + (3*J[60])/(5*(-1 + T)*T^2*U*\[Epsilon]^2*
     (1 + \[Epsilon])) + (2*(-1 + T - 2*U + T*U)*(1 + 2*\[Epsilon])*J[61])/
    (15*(-1 + T)^2*T^2*U*\[Epsilon]^3*(1 + \[Epsilon])) + 
   ((4*T + 4*U + 20*T*\[Epsilon] + 20*U*\[Epsilon] + 4*T*U*\[Epsilon] + 
      4*U^2*\[Epsilon] + 24*T*\[Epsilon]^2 + 24*U*\[Epsilon]^2 + 
      8*T*U*\[Epsilon]^2 - 37*U^2*\[Epsilon]^2)*J[72])/
    (75*T^2*U^2*(T + U)*\[Epsilon]^4*(1 + \[Epsilon])) + 
   (2*(1 + 2*\[Epsilon])*(2*T^2 + 4*T*U + 2*U^2 + 6*T^2*\[Epsilon] + 
      3*T*U*\[Epsilon] + 2*T^2*U*\[Epsilon] - 12*U^2*\[Epsilon] - 
      5*T*U^2*\[Epsilon] - 7*U^3*\[Epsilon])*J[75])/
    (135*T^2*U^2*(T + U)^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   (16*(-2 - 10*\[Epsilon] + 3*U*\[Epsilon] - 12*\[Epsilon]^2 + 
      16*U*\[Epsilon]^2)*J[83])/(5*T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   (16*(-1 + U)*(1 + U)*(1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*J[84])/
    (T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon])) + 
   (32*(1 + 2*\[Epsilon])*(1 + U^2 + 3*\[Epsilon] + 2*U*\[Epsilon] + 
      3*U^2*\[Epsilon])*J[85])/(T^2*U^2*\[Epsilon]^4*(1 + \[Epsilon]))}


==> anc/MIs/UTs2Gs.rules <==
(*
  Expression of UT basis J[1],...,J[85] via generalized (Goncharov's) polylogarithms G[{...},1] up to transcendental weight 4.
*)
{J[1] -> SeriesData[\[Epsilon], 0, {1, -2*Log[T], -1/6*Pi^2 + 2*Log[T]^2, 
    (Pi^2*Log[T])/3 - (4*Log[T]^3)/3 - (32*Zeta[3])/3, 
    (-19*Pi^4)/120 - (Pi^2*Log[T]^2)/3 + (2*Log[T]^4)/3 + 
     (64*Log[T]*Zeta[3])/3}, 0, 5, 1], 
 J[2] -> SeriesData[\[Epsilon], 0, {1, (2*I)*Pi - 2*G[{(T + U)^(-1)}, 1], 
    (-13*Pi^2)/6 - (4*I)*Pi*G[{(T + U)^(-1)}, 1] + 
     4*G[{(T + U)^(-1), (T + U)^(-1)}, 1], ((-5*I)/3)*Pi^3 + 
     (13*Pi^2*G[{(T + U)^(-1)}, 1])/3 + 
     (8*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     8*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - (32*Zeta[3])/3, 
    (101*Pi^4)/120 + ((10*I)/3)*Pi^3*G[{(T + U)^(-1)}, 1] - 
     (26*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (16*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     16*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((64*I)/3)*Pi*Zeta[3] + (64*G[{(T + U)^(-1)}, 1]*Zeta[3])/3}, 0, 5, 1], 
 J[3] -> SeriesData[\[Epsilon], 0, {1, (2*I)*Pi, (-13*Pi^2)/6, 
    ((-5*I)/3)*Pi^3 - (32*Zeta[3])/3, (101*Pi^4)/120 - 
     ((64*I)/3)*Pi*Zeta[3]}, 0, 5, 1], 
 J[4] -> SeriesData[\[Epsilon], 0, {1, -2*Log[U], -1/6*Pi^2 + 2*Log[U]^2, 
    (Pi^2*Log[U])/3 - (4*Log[U]^3)/3 - (32*Zeta[3])/3, 
    (-19*Pi^4)/120 - (Pi^2*Log[U]^2)/3 + (2*Log[U]^4)/3 + 
     (64*Log[U]*Zeta[3])/3}, 0, 5, 1], 
 J[5] -> SeriesData[\[Epsilon], 0, {2, (4*I)*Pi - 4*G[{(T + U)^(-1)}, 1], 
    (-11*Pi^2)/3 - (4*I)*Pi*G[{U^(-1)}, 1] - (4*I)*Pi*G[{(T + U)^(-1)}, 1] - 
     4*G[{U^(-1), 0}, 1] + 4*G[{U^(-1), (T + U)^(-1)}, 1] + 
     4*G[{(T + U)^(-1), 0}, 1] + 4*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     4*G[{U^(-1)}, 1]*Log[T] + 4*G[{(T + U)^(-1)}, 1]*Log[T], 
    (-2*I)*Pi^3 + (10*Pi^2*G[{U^(-1)}, 1])/3 + 4*Pi^2*G[{(T + U)^(-1)}, 1] + 
     (4*I)*Pi*G[{U^(-1), U^(-1)}, 1] + (4*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 
       1] + (4*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] + 
     (4*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 8*G[{U^(-1), 0, 0}, 1] + 
     4*G[{U^(-1), U^(-1), 0}, 1] - 4*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     4*G[{U^(-1), (T + U)^(-1), 0}, 1] - 
     4*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     8*G[{(T + U)^(-1), 0, 0}, 1] + 4*G[{(T + U)^(-1), U^(-1), 0}, 1] - 
     4*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     4*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     4*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     8*G[{U^(-1), 0}, 1]*Log[T] + 4*G[{U^(-1), U^(-1)}, 1]*Log[T] - 
     4*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] - 8*G[{(T + U)^(-1), 0}, 1]*
      Log[T] + 4*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     4*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     4*G[{U^(-1)}, 1]*Log[T]^2 - 4*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 
     (52*Zeta[3])/3, (79*Pi^4)/180 + (2*I)*Pi^3*G[{U^(-1)}, 1] + 
     (2*I)*Pi^3*G[{(T + U)^(-1)}, 1] + (2*Pi^2*G[{U^(-1), 0}, 1])/3 - 
     (10*Pi^2*G[{U^(-1), U^(-1)}, 1])/3 - 
     4*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1] - (2*Pi^2*G[{(T + U)^(-1), 0}, 1])/
      3 - (10*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/3 - 
     4*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] - 
     (4*I)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     (4*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     (4*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     (4*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     16*G[{U^(-1), 0, 0, 0}, 1] - 8*G[{U^(-1), U^(-1), 0, 0}, 1] - 
     4*G[{U^(-1), U^(-1), U^(-1), 0}, 1] + 
     4*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     4*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     4*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     8*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] - 
     4*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     4*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     4*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     4*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     16*G[{(T + U)^(-1), 0, 0, 0}, 1] - 8*G[{(T + U)^(-1), U^(-1), 0, 0}, 
       1] - 4*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] + 
     4*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     4*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     4*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     8*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     4*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     4*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     4*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     4*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (2*Pi^2*G[{U^(-1)}, 1]*Log[T])/3 - (2*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/
      3 - 16*G[{U^(-1), 0, 0}, 1]*Log[T] - 8*G[{U^(-1), U^(-1), 0}, 1]*
      Log[T] - 4*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T] + 
     4*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     8*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     4*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     4*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     16*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] - 8*G[{(T + U)^(-1), U^(-1), 0}, 1]*
      Log[T] - 4*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] + 
     4*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     8*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     4*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     4*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     8*G[{U^(-1), 0}, 1]*Log[T]^2 - 4*G[{U^(-1), U^(-1)}, 1]*Log[T]^2 + 
     4*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2 + 8*G[{(T + U)^(-1), 0}, 1]*
      Log[T]^2 - 4*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 + 
     4*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2 - 
     (8*G[{U^(-1)}, 1]*Log[T]^3)/3 + (8*G[{(T + U)^(-1)}, 1]*Log[T]^3)/3 - 
     ((104*I)/3)*Pi*Zeta[3] - 4*G[{U^(-1)}, 1]*Zeta[3] + 
     (116*G[{(T + U)^(-1)}, 1]*Zeta[3])/3}, 0, 5, 1], 
 J[6] -> SeriesData[\[Epsilon], 0, {2, (4*I)*Pi, (-11*Pi^2)/3, 
    (-2*I)*Pi^3 - (52*Zeta[3])/3, (79*Pi^4)/180 - ((104*I)/3)*Pi*Zeta[3]}, 0, 
   5, 1], J[7] -> SeriesData[\[Epsilon], 0, 
   {2, (4*I)*Pi - 4*G[{(T + U)^(-1)}, 1], (-13*Pi^2)/3 - 
     (8*I)*Pi*G[{(T + U)^(-1)}, 1] + 4*G[{0, (T + U)^(-1)}, 1] + 
     4*G[{(T + U)^(-1), (T + U)^(-1)}, 1], ((-10*I)/3)*Pi^3 + 
     (26*Pi^2*G[{(T + U)^(-1)}, 1])/3 + (8*I)*Pi*G[{0, (T + U)^(-1)}, 1] + 
     (8*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     4*G[{0, 0, (T + U)^(-1)}, 1] - 4*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     4*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     4*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - (64*Zeta[3])/3, 
    (101*Pi^4)/60 + ((20*I)/3)*Pi^3*G[{(T + U)^(-1)}, 1] - 
     (26*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - 
     (26*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (8*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (8*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (8*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (8*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     4*G[{0, 0, 0, (T + U)^(-1)}, 1] + 
     4*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     4*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     4*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     4*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     4*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     4*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     4*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((128*I)/3)*Pi*Zeta[3] + (128*G[{(T + U)^(-1)}, 1]*Zeta[3])/3}, 0, 5, 
   1], J[8] -> SeriesData[\[Epsilon], 0, 
   {2, (4*I)*Pi - 4*G[{(T + U)^(-1)}, 1], (-11*Pi^2)/3 - 
     (4*I)*Pi*G[{T^(-1)}, 1] - (4*I)*Pi*G[{(T + U)^(-1)}, 1] - 
     4*G[{T^(-1), 0}, 1] + 4*G[{T^(-1), (T + U)^(-1)}, 1] + 
     4*G[{(T + U)^(-1), 0}, 1] + 4*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     4*G[{T^(-1)}, 1]*Log[U] + 4*G[{(T + U)^(-1)}, 1]*Log[U], 
    (-2*I)*Pi^3 + (10*Pi^2*G[{T^(-1)}, 1])/3 + 4*Pi^2*G[{(T + U)^(-1)}, 1] + 
     (4*I)*Pi*G[{T^(-1), T^(-1)}, 1] + (4*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 
       1] + (4*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] + 
     (4*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 8*G[{T^(-1), 0, 0}, 1] + 
     4*G[{T^(-1), T^(-1), 0}, 1] - 4*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     4*G[{T^(-1), (T + U)^(-1), 0}, 1] - 
     4*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     8*G[{(T + U)^(-1), 0, 0}, 1] + 4*G[{(T + U)^(-1), T^(-1), 0}, 1] - 
     4*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     4*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     4*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     8*G[{T^(-1), 0}, 1]*Log[U] + 4*G[{T^(-1), T^(-1)}, 1]*Log[U] - 
     4*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 8*G[{(T + U)^(-1), 0}, 1]*
      Log[U] + 4*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     4*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     4*G[{T^(-1)}, 1]*Log[U]^2 - 4*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 
     (52*Zeta[3])/3, (79*Pi^4)/180 + (2*I)*Pi^3*G[{T^(-1)}, 1] + 
     (2*I)*Pi^3*G[{(T + U)^(-1)}, 1] + (2*Pi^2*G[{T^(-1), 0}, 1])/3 - 
     (10*Pi^2*G[{T^(-1), T^(-1)}, 1])/3 - 
     4*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1] - (2*Pi^2*G[{(T + U)^(-1), 0}, 1])/
      3 - (10*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/3 - 
     4*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
     (4*I)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (4*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     (4*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (4*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     16*G[{T^(-1), 0, 0, 0}, 1] - 8*G[{T^(-1), T^(-1), 0, 0}, 1] - 
     4*G[{T^(-1), T^(-1), T^(-1), 0}, 1] + 
     4*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     4*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     4*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     8*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] - 
     4*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     4*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     4*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     4*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     16*G[{(T + U)^(-1), 0, 0, 0}, 1] - 8*G[{(T + U)^(-1), T^(-1), 0, 0}, 
       1] - 4*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] + 
     4*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     4*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     4*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     8*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     4*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     4*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     4*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     4*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (2*Pi^2*G[{T^(-1)}, 1]*Log[U])/3 - (2*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/
      3 - 16*G[{T^(-1), 0, 0}, 1]*Log[U] - 8*G[{T^(-1), T^(-1), 0}, 1]*
      Log[U] - 4*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U] + 
     4*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     8*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     4*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     4*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     16*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] - 8*G[{(T + U)^(-1), T^(-1), 0}, 1]*
      Log[U] - 4*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] + 
     4*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     8*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     4*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     4*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     8*G[{T^(-1), 0}, 1]*Log[U]^2 - 4*G[{T^(-1), T^(-1)}, 1]*Log[U]^2 + 
     4*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2 + 8*G[{(T + U)^(-1), 0}, 1]*
      Log[U]^2 - 4*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 + 
     4*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2 - 
     (8*G[{T^(-1)}, 1]*Log[U]^3)/3 + (8*G[{(T + U)^(-1)}, 1]*Log[U]^3)/3 - 
     ((104*I)/3)*Pi*Zeta[3] - 4*G[{T^(-1)}, 1]*Zeta[3] + 
     (116*G[{(T + U)^(-1)}, 1]*Zeta[3])/3}, 0, 5, 1], 
 J[9] -> SeriesData[\[Epsilon], 0, {(-15*I)*Pi*G[{U^(-1)}, 1] - 
     15*G[{U^(-1), 0}, 1] + 15*G[{U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{U^(-1)}, 1]*Log[T], 15*Pi^2*G[{U^(-1)}, 1] + 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] + 30*G[{U^(-1), 0, 0}, 1] - 
     30*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     30*G[{U^(-1), 0}, 1]*Log[T] + 15*G[{U^(-1)}, 1]*Log[T]^2, 
    ((25*I)/2)*Pi^3*G[{U^(-1)}, 1] + (5*Pi^2*G[{U^(-1), 0}, 1])/2 - 
     (65*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/2 - 
     (60*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     60*G[{U^(-1), 0, 0, 0}, 1] + 60*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1] + (5*Pi^2*G[{U^(-1)}, 1]*Log[T])/2 - 
     60*G[{U^(-1), 0, 0}, 1]*Log[T] - 30*G[{U^(-1), 0}, 1]*Log[T]^2 - 
     10*G[{U^(-1)}, 1]*Log[T]^3}, 2, 5, 1], 
 J[10] -> SeriesData[\[Epsilon], 0, {10*G[{(T + U)^(-1)}, 1], 
    (10*I)*Pi*G[{(T + U)^(-1)}, 1] - 10*G[{(T + U)^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 10*G[{(T + U)^(-1)}, 1]*Log[T], 
    -10*Pi^2*G[{(T + U)^(-1)}, 1] - (10*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     (10*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), 0, 0}, 1] - 10*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     10*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), 0}, 1]*Log[T] - 10*G[{(T + U)^(-1), U^(-1)}, 1]*
      Log[T] + 10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     10*G[{(T + U)^(-1)}, 1]*Log[T]^2, (-5*I)*Pi^3*G[{(T + U)^(-1)}, 1] + 
     (5*Pi^2*G[{(T + U)^(-1), 0}, 1])/3 + 
     (25*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/3 + 
     10*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{(T + U)^(-1), 0, 0, 0}, 1] + 20*G[{(T + U)^(-1), U^(-1), 0, 0}, 
       1] + 10*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/3 - 40*G[{(T + U)^(-1), 0, 0}, 1]*
      Log[T] + 20*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     10*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     10*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     20*G[{(T + U)^(-1), 0}, 1]*Log[T]^2 + 10*G[{(T + U)^(-1), U^(-1)}, 1]*
      Log[T]^2 - 10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2 - 
     (20*G[{(T + U)^(-1)}, 1]*Log[T]^3)/3 - 
     (290*G[{(T + U)^(-1)}, 1]*Zeta[3])/3}, 1, 5, 1], 
 J[11] -> SeriesData[\[Epsilon], 0, 
   {(-25*Pi^2)/2 - (15*I)*Pi*G[{T^(-1)}, 1] - (15*I)*Pi*G[{U^(-1)}, 1] - 
     30*G[{0, (T + U)^(-1)}, 1] - 15*G[{T^(-1), 0}, 1] + 
     15*G[{T^(-1), (T + U)^(-1)}, 1] - 15*G[{U^(-1), 0}, 1] + 
     15*G[{U^(-1), (T + U)^(-1)}, 1] + (15*I)*Pi*Log[T] - 
     15*G[{U^(-1)}, 1]*Log[T] + (15*I)*Pi*Log[U] - 15*G[{T^(-1)}, 1]*Log[U] + 
     15*Log[T]*Log[U], (-5*I)*Pi^3 + 15*Pi^2*G[{T^(-1)}, 1] + 
     15*Pi^2*G[{U^(-1)}, 1] + (60*I)*Pi*G[{0, T^(-1)}, 1] + 
     (60*I)*Pi*G[{0, U^(-1)}, 1] - (60*I)*Pi*G[{0, (T + U)^(-1)}, 1] + 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] + 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] + 
     120*G[{0, 0, (T + U)^(-1)}, 1] + 60*G[{0, T^(-1), 0}, 1] - 
     60*G[{0, T^(-1), (T + U)^(-1)}, 1] + 60*G[{0, U^(-1), 0}, 1] - 
     60*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     60*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 30*G[{T^(-1), 0, 0}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     30*G[{U^(-1), 0, 0}, 1] - 30*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 
       1] + 10*Pi^2*Log[T] + 60*G[{0, U^(-1)}, 1]*Log[T] + 
     30*G[{U^(-1), 0}, 1]*Log[T] - (15*I)*Pi*Log[T]^2 + 
     15*G[{U^(-1)}, 1]*Log[T]^2 + 10*Pi^2*Log[U] + 60*G[{0, T^(-1)}, 1]*
      Log[U] + 30*G[{T^(-1), 0}, 1]*Log[U] - (30*I)*Pi*Log[T]*Log[U] - 
     15*Log[T]^2*Log[U] - (15*I)*Pi*Log[U]^2 + 15*G[{T^(-1)}, 1]*Log[U]^2 - 
     15*Log[T]*Log[U]^2, (13*Pi^4)/4 + ((25*I)/2)*Pi^3*G[{T^(-1)}, 1] + 
     ((25*I)/2)*Pi^3*G[{U^(-1)}, 1] - 60*Pi^2*G[{0, T^(-1)}, 1] - 
     60*Pi^2*G[{0, U^(-1)}, 1] + 65*Pi^2*G[{0, (T + U)^(-1)}, 1] + 
     (5*Pi^2*G[{T^(-1), 0}, 1])/2 - (65*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/
      2 + (5*Pi^2*G[{U^(-1), 0}, 1])/2 - 
     (65*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/2 - 
     (240*I)*Pi*G[{0, 0, T^(-1)}, 1] - (240*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     (240*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (120*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (120*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (120*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     480*G[{0, 0, 0, (T + U)^(-1)}, 1] - 240*G[{0, 0, T^(-1), 0}, 1] + 
     240*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 240*G[{0, 0, U^(-1), 0}, 1] + 
     240*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     240*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     120*G[{0, T^(-1), 0, 0}, 1] + 
     120*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     120*G[{0, U^(-1), 0, 0}, 1] + 
     120*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     120*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     60*G[{T^(-1), 0, 0, 0}, 1] + 60*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1] - 60*G[{U^(-1), 0, 0, 0}, 1] + 
     60*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((5*I)/2)*Pi^3*Log[T] + (5*Pi^2*G[{U^(-1)}, 1]*Log[T])/2 - 
     240*G[{0, 0, U^(-1)}, 1]*Log[T] - 120*G[{0, U^(-1), 0}, 1]*Log[T] - 
     60*G[{U^(-1), 0, 0}, 1]*Log[T] - 10*Pi^2*Log[T]^2 - 
     60*G[{0, U^(-1)}, 1]*Log[T]^2 - 30*G[{U^(-1), 0}, 1]*Log[T]^2 + 
     (10*I)*Pi*Log[T]^3 - 10*G[{U^(-1)}, 1]*Log[T]^3 - 
     ((5*I)/2)*Pi^3*Log[U] + (5*Pi^2*G[{T^(-1)}, 1]*Log[U])/2 - 
     240*G[{0, 0, T^(-1)}, 1]*Log[U] - 120*G[{0, T^(-1), 0}, 1]*Log[U] - 
     60*G[{T^(-1), 0, 0}, 1]*Log[U] - (45*Pi^2*Log[T]*Log[U])/2 + 
     (30*I)*Pi*Log[T]^2*Log[U] + 10*Log[T]^3*Log[U] - 10*Pi^2*Log[U]^2 - 
     60*G[{0, T^(-1)}, 1]*Log[U]^2 - 30*G[{T^(-1), 0}, 1]*Log[U]^2 + 
     (30*I)*Pi*Log[T]*Log[U]^2 + 15*Log[T]^2*Log[U]^2 + (10*I)*Pi*Log[U]^3 - 
     10*G[{T^(-1)}, 1]*Log[U]^3 + 10*Log[T]*Log[U]^3}, 2, 5, 1], 
 J[12] -> SeriesData[\[Epsilon], 0, {-15/4, (-15*G[{(T + U)^(-1)}, 1])/2 + 
     (15*Log[T])/2, (5*Pi^2)/4 + ((45*I)/4)*Pi*G[{U^(-1)}, 1] - 
     ((45*I)/4)*Pi*G[{(T + U)^(-1)}, 1] + (15*G[{0, (T + U)^(-1)}, 1])/4 + 
     (45*G[{U^(-1), 0}, 1])/4 - (45*G[{U^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), 0}, 1])/4 + (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
      2 + (45*G[{U^(-1)}, 1]*Log[T])/4 + (15*G[{(T + U)^(-1)}, 1]*Log[T])/4 - 
     (15*Log[T]^2)/2, ((-5*I)/4)*Pi^3 - (75*Pi^2*G[{U^(-1)}, 1])/8 + 
     (95*Pi^2*G[{(T + U)^(-1)}, 1])/8 + (15*I)*Pi*G[{0, U^(-1)}, 1] - 
     ((15*I)/2)*Pi*G[{0, (T + U)^(-1)}, 1] - ((45*I)/4)*Pi*
      G[{U^(-1), U^(-1)}, 1] - ((45*I)/4)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     (45*G[{0, 0, (T + U)^(-1)}, 1])/4 + 15*G[{0, U^(-1), 0}, 1] - 
     15*G[{0, U^(-1), (T + U)^(-1)}, 1] - 15*G[{0, (T + U)^(-1), 0}, 1] - 
     (15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{U^(-1), 0, 0}, 1])/2 - (45*G[{U^(-1), U^(-1), 0}, 1])/4 + 
     (45*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (45*G[{U^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (45*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), 0, 0}, 1])/2 - 
     (15*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (15*Pi^2*Log[T])/4 + 15*G[{0, U^(-1)}, 1]*Log[T] - 
     15*G[{0, (T + U)^(-1)}, 1]*Log[T] - (45*G[{U^(-1), 0}, 1]*Log[T])/2 - 
     (45*G[{U^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (45*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (15*G[{(T + U)^(-1), 0}, 1]*Log[T])/2 + 
     (15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (45*G[{U^(-1)}, 1]*Log[T]^2)/4 - (15*G[{(T + U)^(-1)}, 1]*Log[T]^2)/4 + 
     5*Log[T]^3 + (355*Zeta[3])/4, (389*Pi^4)/96 - 
     (5*I)*Pi^3*G[{T^(-1)}, 1] - ((45*I)/8)*Pi^3*G[{U^(-1)}, 1] + 
     ((65*I)/8)*Pi^3*G[{(T + U)^(-1)}, 1] - (25*Pi^2*G[{0, U^(-1)}, 1])/2 + 
     (75*Pi^2*G[{0, (T + U)^(-1)}, 1])/8 - 5*Pi^2*G[{T^(-1), 0}, 1] - 
     (15*Pi^2*G[{U^(-1), 0}, 1])/8 + (75*Pi^2*G[{U^(-1), U^(-1)}, 1])/8 + 
     (45*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/4 - 
     (5*Pi^2*G[{(T + U)^(-1), 0}, 1])/8 - 
     (25*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/8 - 
     (95*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/8 - 
     (60*I)*Pi*G[{0, 0, U^(-1)}, 1] + ((105*I)/2)*Pi*
      G[{0, 0, (T + U)^(-1)}, 1] - (15*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     (15*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     ((15*I)/2)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] - 
     (30*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/2)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((45*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (165*G[{0, 0, 0, (T + U)^(-1)}, 1])/4 - 60*G[{0, 0, U^(-1), 0}, 1] + 
     60*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     30*G[{0, 0, (T + U)^(-1), 0}, 1] - 
     (45*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     30*G[{0, U^(-1), 0, 0}, 1] - 15*G[{0, U^(-1), U^(-1), 0}, 1] + 
     15*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     15*G[{0, U^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     30*G[{0, (T + U)^(-1), 0, 0}, 1] - 
     (45*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     15*G[{0, (T + U)^(-1), U^(-1), 0}, 1] - 
     15*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     15*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (15*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     30*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     60*G[{T^(-1), 0, U^(-1), 0}, 1] - 
     60*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     30*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     45*G[{U^(-1), 0, 0, 0}, 1] + (45*G[{U^(-1), U^(-1), 0, 0}, 1])/2 + 
     (45*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/4 - 
     (45*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (45*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/2 + 
     (45*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 - 
     (45*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (45*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     15*G[{(T + U)^(-1), 0, 0, 0}, 1] + 
     (15*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/2 - 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/2 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     5*Pi^2*G[{T^(-1)}, 1]*Log[T] - (15*Pi^2*G[{U^(-1)}, 1]*Log[T])/8 - 
     (5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/8 - 60*G[{0, 0, U^(-1)}, 1]*
      Log[T] + 30*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] - 
     30*G[{0, U^(-1), 0}, 1]*Log[T] - 15*G[{0, U^(-1), U^(-1)}, 1]*Log[T] + 
     15*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     30*G[{0, (T + U)^(-1), 0}, 1]*Log[T] + 
     15*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     60*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] - 30*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
      Log[T] - 30*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     45*G[{U^(-1), 0, 0}, 1]*Log[T] + (45*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/
      2 + (45*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (45*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (45*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 + 
     (45*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (45*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     15*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] - 
     (15*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/2 - 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (15*Pi^2*Log[T]^2)/4 - 15*G[{0, U^(-1)}, 1]*Log[T]^2 + 
     15*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 + (45*G[{U^(-1), 0}, 1]*Log[T]^2)/
      2 + (45*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/4 - 
     (45*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 + 
     (15*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/2 - 
     (15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 + 
     (15*G[{U^(-1)}, 1]*Log[T]^3)/2 + (5*G[{(T + U)^(-1)}, 1]*Log[T]^3)/2 - 
     (5*Log[T]^4)/2 - ((15*I)/2)*Pi*Zeta[3] + 90*G[{T^(-1)}, 1]*Zeta[3] + 
     (45*G[{U^(-1)}, 1]*Zeta[3])/4 + (305*G[{(T + U)^(-1)}, 1]*Zeta[3])/4 - 
     185*Log[T]*Zeta[3]}, 0, 5, 1], 
 J[13] -> SeriesData[\[Epsilon], 0, {5/4, (5*G[{(T + U)^(-1)}, 1])/2 - 
     (5*Log[T])/2, (-5*Pi^2)/12 - ((15*I)/4)*Pi*G[{U^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1)}, 1] - (5*G[{0, (T + U)^(-1)}, 1])/4 - 
     (15*G[{U^(-1), 0}, 1])/4 + (15*G[{U^(-1), (T + U)^(-1)}, 1])/4 - 
     (5*G[{(T + U)^(-1), 0}, 1])/4 - (5*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
      2 - (15*G[{U^(-1)}, 1]*Log[T])/4 - (5*G[{(T + U)^(-1)}, 1]*Log[T])/4 + 
     (5*Log[T]^2)/2, ((5*I)/4)*Pi^3 + (25*Pi^2*G[{U^(-1)}, 1])/8 - 
     (95*Pi^2*G[{(T + U)^(-1)}, 1])/24 - (15*I)*Pi*G[{0, U^(-1)}, 1] + 
     ((15*I)/2)*Pi*G[{0, (T + U)^(-1)}, 1] + ((15*I)/4)*Pi*
      G[{U^(-1), U^(-1)}, 1] + ((15*I)/4)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (35*G[{0, 0, (T + U)^(-1)}, 1])/4 - 15*G[{0, U^(-1), 0}, 1] + 
     15*G[{0, U^(-1), (T + U)^(-1)}, 1] + 10*G[{0, (T + U)^(-1), 0}, 1] + 
     (5*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 + (15*G[{U^(-1), 0, 0}, 1])/
      2 + (15*G[{U^(-1), U^(-1), 0}, 1])/4 - 
     (15*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{U^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (15*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (5*G[{(T + U)^(-1), 0, 0}, 1])/2 + 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (25*Pi^2*Log[T])/12 - 15*G[{0, U^(-1)}, 1]*Log[T] + 
     10*G[{0, (T + U)^(-1)}, 1]*Log[T] + (15*G[{U^(-1), 0}, 1]*Log[T])/2 + 
     (15*G[{U^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (15*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[T])/2 + 
     (15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (15*G[{U^(-1)}, 1]*Log[T]^2)/4 + (5*G[{(T + U)^(-1)}, 1]*Log[T]^2)/4 - 
     (5*Log[T]^3)/3 - (535*Zeta[3])/12, (-833*Pi^4)/288 + 
     (5*I)*Pi^3*G[{T^(-1)}, 1] + ((15*I)/8)*Pi^3*G[{U^(-1)}, 1] - 
     ((35*I)/8)*Pi^3*G[{(T + U)^(-1)}, 1] + (25*Pi^2*G[{0, U^(-1)}, 1])/2 - 
     (215*Pi^2*G[{0, (T + U)^(-1)}, 1])/24 + 5*Pi^2*G[{T^(-1), 0}, 1] + 
     (5*Pi^2*G[{U^(-1), 0}, 1])/8 - (25*Pi^2*G[{U^(-1), U^(-1)}, 1])/8 - 
     (15*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/4 - 
     (35*Pi^2*G[{(T + U)^(-1), 0}, 1])/24 - 
     (25*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/8 + 
     (95*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/24 + 
     (45*I)*Pi*G[{0, 0, U^(-1)}, 1] - ((75*I)/2)*Pi*G[{0, 0, (T + U)^(-1)}, 
       1] + (15*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     (15*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     ((15*I)/2)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] + 
     (30*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     ((15*I)/2)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (115*G[{0, 0, 0, (T + U)^(-1)}, 1])/4 + 45*G[{0, 0, U^(-1), 0}, 1] - 
     45*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     (35*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     30*G[{0, U^(-1), 0, 0}, 1] + 15*G[{0, U^(-1), U^(-1), 0}, 1] - 
     15*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     15*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     (35*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 - 
     15*G[{0, (T + U)^(-1), U^(-1), 0}, 1] + 
     15*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (5*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     30*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     60*G[{T^(-1), 0, U^(-1), 0}, 1] + 
     60*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     30*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{U^(-1), 0, 0, 0}, 1] - (15*G[{U^(-1), U^(-1), 0, 0}, 1])/2 - 
     (15*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     (15*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     5*G[{(T + U)^(-1), 0, 0, 0}, 1] + 
     (35*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/4 + 
     15*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/2 - 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     5*Pi^2*G[{T^(-1)}, 1]*Log[T] + (5*Pi^2*G[{U^(-1)}, 1]*Log[T])/8 - 
     (35*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/24 + 45*G[{0, 0, U^(-1)}, 1]*
      Log[T] - 20*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] + 
     30*G[{0, U^(-1), 0}, 1]*Log[T] + 15*G[{0, U^(-1), U^(-1)}, 1]*Log[T] - 
     15*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     20*G[{0, (T + U)^(-1), 0}, 1]*Log[T] - 
     15*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     10*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     60*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 30*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
      Log[T] + 30*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     15*G[{U^(-1), 0, 0}, 1]*Log[T] - (15*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/
      2 - (15*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (15*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (15*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 - 
     (15*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (15*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     5*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] + 15*G[{(T + U)^(-1), 0, U^(-1)}, 1]*
      Log[T] - 10*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     (15*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/2 - 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (25*Pi^2*Log[T]^2)/12 + 15*G[{0, U^(-1)}, 1]*Log[T]^2 - 
     10*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 - (15*G[{U^(-1), 0}, 1]*Log[T]^2)/
      2 - (15*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/4 + 
     (15*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 - 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/2 - 
     (15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 - 
     (5*G[{U^(-1)}, 1]*Log[T]^3)/2 - (5*G[{(T + U)^(-1)}, 1]*Log[T]^3)/6 + 
     (5*Log[T]^4)/6 + ((15*I)/2)*Pi*Zeta[3] - 90*G[{T^(-1)}, 1]*Zeta[3] - 
     (15*G[{U^(-1)}, 1]*Zeta[3])/4 + (55*G[{(T + U)^(-1)}, 1]*Zeta[3])/12 + 
     (290*Log[T]*Zeta[3])/3}, 0, 5, 1], 
 J[14] -> SeriesData[\[Epsilon], 0, {-15/4, (-15*G[{(T + U)^(-1)}, 1])/2 + 
     (15*Log[U])/2, (5*Pi^2)/4 + ((45*I)/4)*Pi*G[{T^(-1)}, 1] - 
     ((45*I)/4)*Pi*G[{(T + U)^(-1)}, 1] + (15*G[{0, (T + U)^(-1)}, 1])/4 + 
     (45*G[{T^(-1), 0}, 1])/4 - (45*G[{T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), 0}, 1])/4 + (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
      2 + (45*G[{T^(-1)}, 1]*Log[U])/4 + (15*G[{(T + U)^(-1)}, 1]*Log[U])/4 - 
     (15*Log[U]^2)/2, ((-5*I)/4)*Pi^3 - (75*Pi^2*G[{T^(-1)}, 1])/8 + 
     (95*Pi^2*G[{(T + U)^(-1)}, 1])/8 + (15*I)*Pi*G[{0, T^(-1)}, 1] - 
     ((15*I)/2)*Pi*G[{0, (T + U)^(-1)}, 1] - ((45*I)/4)*Pi*
      G[{T^(-1), T^(-1)}, 1] - ((45*I)/4)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     (45*G[{0, 0, (T + U)^(-1)}, 1])/4 + 15*G[{0, T^(-1), 0}, 1] - 
     15*G[{0, T^(-1), (T + U)^(-1)}, 1] - 15*G[{0, (T + U)^(-1), 0}, 1] - 
     (15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{T^(-1), 0, 0}, 1])/2 - (45*G[{T^(-1), T^(-1), 0}, 1])/4 + 
     (45*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (45*G[{T^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (45*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), 0, 0}, 1])/2 - 
     (15*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (15*Pi^2*Log[U])/4 + 15*G[{0, T^(-1)}, 1]*Log[U] - 
     15*G[{0, (T + U)^(-1)}, 1]*Log[U] - (45*G[{T^(-1), 0}, 1]*Log[U])/2 - 
     (45*G[{T^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (45*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (15*G[{(T + U)^(-1), 0}, 1]*Log[U])/2 + 
     (15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (45*G[{T^(-1)}, 1]*Log[U]^2)/4 - (15*G[{(T + U)^(-1)}, 1]*Log[U]^2)/4 + 
     5*Log[U]^3 + (355*Zeta[3])/4, (389*Pi^4)/96 - 
     ((45*I)/8)*Pi^3*G[{T^(-1)}, 1] - (5*I)*Pi^3*G[{U^(-1)}, 1] + 
     ((65*I)/8)*Pi^3*G[{(T + U)^(-1)}, 1] - (25*Pi^2*G[{0, T^(-1)}, 1])/2 + 
     (75*Pi^2*G[{0, (T + U)^(-1)}, 1])/8 - (15*Pi^2*G[{T^(-1), 0}, 1])/8 + 
     (75*Pi^2*G[{T^(-1), T^(-1)}, 1])/8 + 
     (45*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/4 - 5*Pi^2*G[{U^(-1), 0}, 1] - 
     (5*Pi^2*G[{(T + U)^(-1), 0}, 1])/8 - 
     (25*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/8 - 
     (95*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/8 - 
     (60*I)*Pi*G[{0, 0, T^(-1)}, 1] + ((105*I)/2)*Pi*
      G[{0, 0, (T + U)^(-1)}, 1] - (15*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     (15*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     ((15*I)/2)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] - 
     (30*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((15*I)/2)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((45*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (165*G[{0, 0, 0, (T + U)^(-1)}, 1])/4 - 60*G[{0, 0, T^(-1), 0}, 1] + 
     60*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 
     30*G[{0, 0, (T + U)^(-1), 0}, 1] - 
     (45*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     30*G[{0, T^(-1), 0, 0}, 1] - 15*G[{0, T^(-1), T^(-1), 0}, 1] + 
     15*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{0, T^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     30*G[{0, (T + U)^(-1), 0, 0}, 1] - 
     (45*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     15*G[{0, (T + U)^(-1), T^(-1), 0}, 1] - 
     15*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (15*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     45*G[{T^(-1), 0, 0, 0}, 1] + (45*G[{T^(-1), T^(-1), 0, 0}, 1])/2 + 
     (45*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/4 - 
     (45*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (45*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/2 + 
     (45*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 - 
     (45*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (45*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     30*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     60*G[{U^(-1), 0, T^(-1), 0}, 1] - 
     60*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     30*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] - 
     30*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), 0, 0, 0}, 1] + 
     (15*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/2 - 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/2 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (15*Pi^2*G[{T^(-1)}, 1]*Log[U])/8 - 5*Pi^2*G[{U^(-1)}, 1]*Log[U] - 
     (5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/8 - 60*G[{0, 0, T^(-1)}, 1]*
      Log[U] + 30*G[{0, 0, (T + U)^(-1)}, 1]*Log[U] - 
     30*G[{0, T^(-1), 0}, 1]*Log[U] - 15*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + 
     15*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     30*G[{0, (T + U)^(-1), 0}, 1]*Log[U] + 
     15*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     45*G[{T^(-1), 0, 0}, 1]*Log[U] + (45*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/
      2 + (45*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (45*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (45*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 + 
     (45*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (45*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     60*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] - 30*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
      Log[U] - 30*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] - 
     (15*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/2 - 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (15*Pi^2*Log[U]^2)/4 - 15*G[{0, T^(-1)}, 1]*Log[U]^2 + 
     15*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 + (45*G[{T^(-1), 0}, 1]*Log[U]^2)/
      2 + (45*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/4 - 
     (45*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 + 
     (15*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/2 - 
     (15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 + 
     (15*G[{T^(-1)}, 1]*Log[U]^3)/2 + (5*G[{(T + U)^(-1)}, 1]*Log[U]^3)/2 - 
     (5*Log[U]^4)/2 - ((15*I)/2)*Pi*Zeta[3] + (45*G[{T^(-1)}, 1]*Zeta[3])/4 + 
     90*G[{U^(-1)}, 1]*Zeta[3] + (305*G[{(T + U)^(-1)}, 1]*Zeta[3])/4 - 
     185*Log[U]*Zeta[3]}, 0, 5, 1], 
 J[15] -> SeriesData[\[Epsilon], 0, {5/4, (5*G[{(T + U)^(-1)}, 1])/2 - 
     (5*Log[U])/2, (-5*Pi^2)/12 - ((15*I)/4)*Pi*G[{T^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1)}, 1] - (5*G[{0, (T + U)^(-1)}, 1])/4 - 
     (15*G[{T^(-1), 0}, 1])/4 + (15*G[{T^(-1), (T + U)^(-1)}, 1])/4 - 
     (5*G[{(T + U)^(-1), 0}, 1])/4 - (5*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
      2 - (15*G[{T^(-1)}, 1]*Log[U])/4 - (5*G[{(T + U)^(-1)}, 1]*Log[U])/4 + 
     (5*Log[U]^2)/2, ((5*I)/4)*Pi^3 + (25*Pi^2*G[{T^(-1)}, 1])/8 - 
     (95*Pi^2*G[{(T + U)^(-1)}, 1])/24 - (15*I)*Pi*G[{0, T^(-1)}, 1] + 
     ((15*I)/2)*Pi*G[{0, (T + U)^(-1)}, 1] + ((15*I)/4)*Pi*
      G[{T^(-1), T^(-1)}, 1] + ((15*I)/4)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (35*G[{0, 0, (T + U)^(-1)}, 1])/4 - 15*G[{0, T^(-1), 0}, 1] + 
     15*G[{0, T^(-1), (T + U)^(-1)}, 1] + 10*G[{0, (T + U)^(-1), 0}, 1] + 
     (5*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 + (15*G[{T^(-1), 0, 0}, 1])/
      2 + (15*G[{T^(-1), T^(-1), 0}, 1])/4 - 
     (15*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{T^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (15*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (5*G[{(T + U)^(-1), 0, 0}, 1])/2 + 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (25*Pi^2*Log[U])/12 - 15*G[{0, T^(-1)}, 1]*Log[U] + 
     10*G[{0, (T + U)^(-1)}, 1]*Log[U] + (15*G[{T^(-1), 0}, 1]*Log[U])/2 + 
     (15*G[{T^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (15*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[U])/2 + 
     (15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (15*G[{T^(-1)}, 1]*Log[U]^2)/4 + (5*G[{(T + U)^(-1)}, 1]*Log[U]^2)/4 - 
     (5*Log[U]^3)/3 - (535*Zeta[3])/12, (-833*Pi^4)/288 + 
     ((15*I)/8)*Pi^3*G[{T^(-1)}, 1] + (5*I)*Pi^3*G[{U^(-1)}, 1] - 
     ((35*I)/8)*Pi^3*G[{(T + U)^(-1)}, 1] + (25*Pi^2*G[{0, T^(-1)}, 1])/2 - 
     (215*Pi^2*G[{0, (T + U)^(-1)}, 1])/24 + (5*Pi^2*G[{T^(-1), 0}, 1])/8 - 
     (25*Pi^2*G[{T^(-1), T^(-1)}, 1])/8 - 
     (15*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/4 + 5*Pi^2*G[{U^(-1), 0}, 1] - 
     (35*Pi^2*G[{(T + U)^(-1), 0}, 1])/24 - 
     (25*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/8 + 
     (95*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/24 + 
     (45*I)*Pi*G[{0, 0, T^(-1)}, 1] - ((75*I)/2)*Pi*G[{0, 0, (T + U)^(-1)}, 
       1] + (15*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] + 
     (15*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     ((15*I)/2)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] + 
     (30*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     ((15*I)/2)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (115*G[{0, 0, 0, (T + U)^(-1)}, 1])/4 + 45*G[{0, 0, T^(-1), 0}, 1] - 
     45*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     (35*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     30*G[{0, T^(-1), 0, 0}, 1] + 15*G[{0, T^(-1), T^(-1), 0}, 1] - 
     15*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     15*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     (35*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 - 
     15*G[{0, (T + U)^(-1), T^(-1), 0}, 1] + 
     15*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     10*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (5*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     15*G[{T^(-1), 0, 0, 0}, 1] - (15*G[{T^(-1), T^(-1), 0, 0}, 1])/2 - 
     (15*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     (15*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     30*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     60*G[{U^(-1), 0, T^(-1), 0}, 1] + 
     60*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     30*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     30*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     5*G[{(T + U)^(-1), 0, 0, 0}, 1] + 
     (35*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/4 + 
     15*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/2 - 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (5*Pi^2*G[{T^(-1)}, 1]*Log[U])/8 + 5*Pi^2*G[{U^(-1)}, 1]*Log[U] - 
     (35*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/24 + 45*G[{0, 0, T^(-1)}, 1]*
      Log[U] - 20*G[{0, 0, (T + U)^(-1)}, 1]*Log[U] + 
     30*G[{0, T^(-1), 0}, 1]*Log[U] + 15*G[{0, T^(-1), T^(-1)}, 1]*Log[U] - 
     15*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     20*G[{0, (T + U)^(-1), 0}, 1]*Log[U] - 
     15*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     10*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     15*G[{T^(-1), 0, 0}, 1]*Log[U] - (15*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/
      2 - (15*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (15*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (15*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 - 
     (15*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (15*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     60*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 30*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
      Log[U] + 30*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     5*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] + 15*G[{(T + U)^(-1), 0, T^(-1)}, 1]*
      Log[U] - 10*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     (15*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/2 - 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (25*Pi^2*Log[U]^2)/12 + 15*G[{0, T^(-1)}, 1]*Log[U]^2 - 
     10*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 - (15*G[{T^(-1), 0}, 1]*Log[U]^2)/
      2 - (15*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/4 + 
     (15*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 - 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/2 - 
     (15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 - 
     (5*G[{T^(-1)}, 1]*Log[U]^3)/2 - (5*G[{(T + U)^(-1)}, 1]*Log[U]^3)/6 + 
     (5*Log[U]^4)/6 + ((15*I)/2)*Pi*Zeta[3] - (15*G[{T^(-1)}, 1]*Zeta[3])/4 - 
     90*G[{U^(-1)}, 1]*Zeta[3] + (55*G[{(T + U)^(-1)}, 1]*Zeta[3])/12 + 
     (290*Log[U]*Zeta[3])/3}, 0, 5, 1], 
 J[16] -> SeriesData[\[Epsilon], 0, {(-15*I)*Pi*G[{T^(-1)}, 1] - 
     15*G[{T^(-1), 0}, 1] + 15*G[{T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{T^(-1)}, 1]*Log[U], 15*Pi^2*G[{T^(-1)}, 1] + 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] + 30*G[{T^(-1), 0, 0}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     30*G[{T^(-1), 0}, 1]*Log[U] + 15*G[{T^(-1)}, 1]*Log[U]^2, 
    ((25*I)/2)*Pi^3*G[{T^(-1)}, 1] + (5*Pi^2*G[{T^(-1), 0}, 1])/2 - 
     (65*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/2 - 
     (60*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     60*G[{T^(-1), 0, 0, 0}, 1] + 60*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1] + (5*Pi^2*G[{T^(-1)}, 1]*Log[U])/2 - 
     60*G[{T^(-1), 0, 0}, 1]*Log[U] - 30*G[{T^(-1), 0}, 1]*Log[U]^2 - 
     10*G[{T^(-1)}, 1]*Log[U]^3}, 2, 5, 1], 
 J[17] -> SeriesData[\[Epsilon], 0, {10*G[{(T + U)^(-1)}, 1], 
    (10*I)*Pi*G[{(T + U)^(-1)}, 1] - 10*G[{(T + U)^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 10*G[{(T + U)^(-1)}, 1]*Log[U], 
    -10*Pi^2*G[{(T + U)^(-1)}, 1] - (10*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     (10*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), 0, 0}, 1] - 10*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     10*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), 0}, 1]*Log[U] - 10*G[{(T + U)^(-1), T^(-1)}, 1]*
      Log[U] + 10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     10*G[{(T + U)^(-1)}, 1]*Log[U]^2, (-5*I)*Pi^3*G[{(T + U)^(-1)}, 1] + 
     (5*Pi^2*G[{(T + U)^(-1), 0}, 1])/3 + 
     (25*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/3 + 
     10*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{(T + U)^(-1), 0, 0, 0}, 1] + 20*G[{(T + U)^(-1), T^(-1), 0, 0}, 
       1] + 10*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/3 - 40*G[{(T + U)^(-1), 0, 0}, 1]*
      Log[U] + 20*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     10*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     10*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     20*G[{(T + U)^(-1), 0}, 1]*Log[U]^2 + 10*G[{(T + U)^(-1), T^(-1)}, 1]*
      Log[U]^2 - 10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2 - 
     (20*G[{(T + U)^(-1)}, 1]*Log[U]^3)/3 - 
     (290*G[{(T + U)^(-1)}, 1]*Zeta[3])/3}, 1, 5, 1], 
 J[18] -> SeriesData[\[Epsilon], 0, 
   {1/8, (-1/4*I)*Pi + (7*G[{(T + U)^(-1)}, 1])/6 - Log[T]/4 - Log[U]/4, 
    (37*Pi^2)/48 + ((31*I)/24)*Pi*G[{T^(-1)}, 1] + 
     ((31*I)/24)*Pi*G[{U^(-1)}, 1] + ((17*I)/12)*Pi*G[{(T + U)^(-1)}, 1] + 
     (5*G[{0, (T + U)^(-1)}, 1])/3 + (31*G[{T^(-1), 0}, 1])/24 - 
     (31*G[{T^(-1), (T + U)^(-1)}, 1])/24 + (31*G[{U^(-1), 0}, 1])/24 - 
     (31*G[{U^(-1), (T + U)^(-1)}, 1])/24 - (11*G[{(T + U)^(-1), 0}, 1])/12 - 
     (17*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/12 - ((5*I)/6)*Pi*Log[T] + 
     (31*G[{U^(-1)}, 1]*Log[T])/24 - (11*G[{(T + U)^(-1)}, 1]*Log[T])/24 + 
     Log[T]^2/4 - ((5*I)/6)*Pi*Log[U] + (31*G[{T^(-1)}, 1]*Log[U])/24 - 
     (11*G[{(T + U)^(-1)}, 1]*Log[U])/24 - (5*Log[T]*Log[U])/6 + Log[U]^2/4, 
    ((23*I)/72)*Pi^3 - (1855*Pi^2*G[{T^(-1)}, 1])/144 - 
     (1855*Pi^2*G[{U^(-1)}, 1])/144 + (245*Pi^2*G[{(T + U)^(-1)}, 1])/24 - 
     ((25*I)/6)*Pi*G[{0, T^(-1)}, 1] - ((25*I)/6)*Pi*G[{0, U^(-1)}, 1] + 
     ((25*I)/6)*Pi*G[{0, (T + U)^(-1)}, 1] + (20*I)*Pi*G[{T^(-1), 0}, 1] + 
     ((229*I)/24)*Pi*G[{T^(-1), T^(-1)}, 1] - ((177*I)/8)*Pi*
      G[{T^(-1), (T + U)^(-1)}, 1] + (20*I)*Pi*G[{U^(-1), 0}, 1] + 
     ((229*I)/24)*Pi*G[{U^(-1), U^(-1)}, 1] - ((177*I)/8)*Pi*
      G[{U^(-1), (T + U)^(-1)}, 1] - (20*I)*Pi*G[{(T + U)^(-1), 0}, 1] - 
     ((241*I)/24)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     ((241*I)/24)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] + 
     ((217*I)/12)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (15*G[{0, 0, (T + U)^(-1)}, 1])/2 - (25*G[{0, T^(-1), 0}, 1])/6 + 
     (25*G[{0, T^(-1), (T + U)^(-1)}, 1])/6 - (25*G[{0, U^(-1), 0}, 1])/6 + 
     (25*G[{0, U^(-1), (T + U)^(-1)}, 1])/6 + (5*G[{0, (T + U)^(-1), 0}, 1])/
      6 - (10*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (209*G[{T^(-1), 0, 0}, 1])/12 - 10*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (229*G[{T^(-1), T^(-1), 0}, 1])/24 - 
     (229*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/24 - 
     (469*G[{T^(-1), (T + U)^(-1), 0}, 1])/24 + 
     (97*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/8 + 
     (209*G[{U^(-1), 0, 0}, 1])/12 - 10*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (229*G[{U^(-1), U^(-1), 0}, 1])/24 - 
     (229*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/24 - 
     (469*G[{U^(-1), (T + U)^(-1), 0}, 1])/24 + 
     (97*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/8 - 
     (109*G[{(T + U)^(-1), 0, 0}, 1])/6 + 
     10*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (241*G[{(T + U)^(-1), T^(-1), 0}, 1])/24 + 
     (241*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/24 - 
     (241*G[{(T + U)^(-1), U^(-1), 0}, 1])/24 + 
     (241*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/24 + 
     (251*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/12 - 
     (97*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/12 - 
     (4*Pi^2*Log[T])/9 + (10*I)*Pi*G[{T^(-1)}, 1]*Log[T] + 
     (10*I)*Pi*G[{U^(-1)}, 1]*Log[T] - (10*I)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[T] - (25*G[{0, U^(-1)}, 1]*Log[T])/6 + 
     (5*G[{0, (T + U)^(-1)}, 1]*Log[T])/12 + 10*G[{T^(-1), 0}, 1]*Log[T] - 
     10*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + (89*G[{U^(-1), 0}, 1]*Log[T])/
      12 + (229*G[{U^(-1), U^(-1)}, 1]*Log[T])/24 - 
     (229*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/24 - 
     (109*G[{(T + U)^(-1), 0}, 1]*Log[T])/12 - 
     (241*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/24 + 
     (251*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/24 + 
     ((5*I)/6)*Pi*Log[T]^2 - (31*G[{U^(-1)}, 1]*Log[T]^2)/24 + 
     (11*G[{(T + U)^(-1)}, 1]*Log[T]^2)/24 - Log[T]^3/6 - (4*Pi^2*Log[U])/9 + 
     (10*I)*Pi*G[{T^(-1)}, 1]*Log[U] + (10*I)*Pi*G[{U^(-1)}, 1]*Log[U] - 
     (10*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] - (25*G[{0, T^(-1)}, 1]*Log[U])/
      6 + (5*G[{0, (T + U)^(-1)}, 1]*Log[U])/12 + 
     (89*G[{T^(-1), 0}, 1]*Log[U])/12 + (229*G[{T^(-1), T^(-1)}, 1]*Log[U])/
      24 - (229*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/24 + 
     10*G[{U^(-1), 0}, 1]*Log[U] - 10*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (109*G[{(T + U)^(-1), 0}, 1]*Log[U])/12 - 
     (241*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/24 + 
     (251*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/24 + 
     ((5*I)/3)*Pi*Log[T]*Log[U] + 10*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
     10*G[{U^(-1)}, 1]*Log[T]*Log[U] - 10*G[{(T + U)^(-1)}, 1]*Log[T]*
      Log[U] + (5*Log[T]^2*Log[U])/6 + ((5*I)/6)*Pi*Log[U]^2 - 
     (31*G[{T^(-1)}, 1]*Log[U]^2)/24 + (11*G[{(T + U)^(-1)}, 1]*Log[U]^2)/
      24 + (5*Log[T]*Log[U]^2)/6 - Log[U]^3/6 - (19*Zeta[3])/4, 
    (-2567*Pi^4)/8640 - ((671*I)/48)*Pi^3*G[{T^(-1)}, 1] - 
     ((671*I)/48)*Pi^3*G[{U^(-1)}, 1] + ((877*I)/72)*Pi^3*
      G[{(T + U)^(-1)}, 1] - (695*Pi^2*G[{0, T^(-1)}, 1])/36 - 
     (695*Pi^2*G[{0, U^(-1)}, 1])/36 + (75*Pi^2*G[{0, (T + U)^(-1)}, 1])/4 + 
     (161*Pi^2*G[{T^(-1), 0}, 1])/16 - (1145*Pi^2*G[{T^(-1), T^(-1)}, 1])/
      144 + (2083*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/72 + 
     (161*Pi^2*G[{U^(-1), 0}, 1])/16 - (1145*Pi^2*G[{U^(-1), U^(-1)}, 1])/
      144 + (2083*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/72 - 
     (81*Pi^2*G[{(T + U)^(-1), 0}, 1])/8 + 
     (6245*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/144 + 
     (6245*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/144 - 
     (179*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     ((185*I)/12)*Pi*G[{0, 0, T^(-1)}, 1] + ((185*I)/12)*Pi*
      G[{0, 0, U^(-1)}, 1] - ((50*I)/3)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (40*I)*Pi*G[{0, T^(-1), 0}, 1] + ((125*I)/6)*Pi*
      G[{0, T^(-1), T^(-1)}, 1] - ((65*I)/2)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 
       1] + (40*I)*Pi*G[{0, U^(-1), 0}, 1] + ((125*I)/6)*Pi*
      G[{0, U^(-1), U^(-1)}, 1] - ((65*I)/2)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 
       1] - (40*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] - 
     ((125*I)/6)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     ((125*I)/6)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     ((65*I)/2)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (80*I)*Pi*G[{T^(-1), 0, 0}, 1] + (50*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1] + 
     ((170*I)/3)*Pi*G[{T^(-1), 0, U^(-1)}, 1] - 
     ((115*I)/3)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     ((229*I)/24)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
     ((229*I)/24)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     ((469*I)/24)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((85*I)/3)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((1531*I)/24)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (80*I)*Pi*G[{U^(-1), 0, 0}, 1] + ((170*I)/3)*Pi*
      G[{U^(-1), 0, T^(-1)}, 1] + (50*I)*Pi*G[{U^(-1), 0, U^(-1)}, 1] - 
     ((115*I)/3)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     ((229*I)/24)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] - 
     ((229*I)/24)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     ((85*I)/3)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((469*I)/24)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((1531*I)/24)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (80*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] - ((195*I)/4)*Pi*
      G[{(T + U)^(-1), 0, T^(-1)}, 1] - ((195*I)/4)*Pi*
      G[{(T + U)^(-1), 0, U^(-1)}, 1] + ((115*I)/3)*Pi*
      G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] - 
     ((479*I)/24)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     ((1681*I)/24)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] - 
     ((479*I)/24)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] + 
     ((1681*I)/24)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     ((1201*I)/24)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((1201*I)/24)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((1405*I)/12)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (175*G[{0, 0, 0, (T + U)^(-1)}, 1])/6 + (185*G[{0, 0, T^(-1), 0}, 1])/
      12 - (185*G[{0, 0, T^(-1), (T + U)^(-1)}, 1])/12 + 
     (185*G[{0, 0, U^(-1), 0}, 1])/12 - 
     (185*G[{0, 0, U^(-1), (T + U)^(-1)}, 1])/12 - 
     (5*G[{0, 0, (T + U)^(-1), 0}, 1])/3 + 
     (85*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/6 + 
     (145*G[{0, T^(-1), 0, 0}, 1])/3 - 20*G[{0, T^(-1), 0, (T + U)^(-1)}, 
       1] + (125*G[{0, T^(-1), T^(-1), 0}, 1])/6 - 
     (125*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/6 - 
     (245*G[{0, T^(-1), (T + U)^(-1), 0}, 1])/6 + 
     (25*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (145*G[{0, U^(-1), 0, 0}, 1])/3 - 20*G[{0, U^(-1), 0, (T + U)^(-1)}, 
       1] + (125*G[{0, U^(-1), U^(-1), 0}, 1])/6 - 
     (125*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/6 - 
     (245*G[{0, U^(-1), (T + U)^(-1), 0}, 1])/6 + 
     (25*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (125*G[{0, (T + U)^(-1), 0, 0}, 1])/3 + 
     (125*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/6 - 
     (125*G[{0, (T + U)^(-1), T^(-1), 0}, 1])/6 + 
     (125*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/6 - 
     (125*G[{0, (T + U)^(-1), U^(-1), 0}, 1])/6 + 
     (125*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/6 + 
     (235*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/6 - 
     (40*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (689*G[{T^(-1), 0, 0, 0}, 1])/6 + 
     (265*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/3 + 
     50*G[{T^(-1), 0, T^(-1), 0}, 1] - 
     50*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     (170*G[{T^(-1), 0, U^(-1), 0}, 1])/3 - 
     (170*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/3 - 
     (55*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     30*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (229*G[{T^(-1), T^(-1), 0, 0}, 1])/12 - 
     (229*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/24 + 
     (229*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/24 + 
     (229*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/24 + 
     (229*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/24 + 
     (469*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/12 - 
     20*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (469*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/24 + 
     (469*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/24 - 
     (85*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/3 + 
     (85*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/3 + 
     (949*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/24 - 
     (1051*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/24 - 
     (689*G[{U^(-1), 0, 0, 0}, 1])/6 + 
     (265*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/3 + 
     (170*G[{U^(-1), 0, T^(-1), 0}, 1])/3 - 
     (170*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/3 + 
     50*G[{U^(-1), 0, U^(-1), 0}, 1] - 
     50*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     (55*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     30*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (229*G[{U^(-1), U^(-1), 0, 0}, 1])/12 - 
     (229*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/24 + 
     (229*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/24 + 
     (229*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/24 + 
     (229*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/24 + 
     (469*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/12 - 
     20*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (85*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/3 + 
     (85*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/3 - 
     (469*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/24 + 
     (469*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/24 + 
     (949*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/24 - 
     (1051*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/24 + 
     (349*G[{(T + U)^(-1), 0, 0, 0}, 1])/3 - 
     (265*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/3 - 
     (195*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/4 + 
     (195*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/4 - 
     (195*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/4 + 
     (195*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/4 + 
     (55*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/3 - 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (479*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/12 + 
     30*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] - 
     (479*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/24 + 
     (479*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/24 + 
     (1199*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/24 - 
     (961*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/24 - 
     (479*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/12 + 
     30*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] - 
     (479*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/24 + 
     (479*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/24 + 
     (1199*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/24 - 
     (961*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/24 + 
     (109*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/6 - 
     10*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (1201*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/24 - 
     (1201*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/24 + 
     (1201*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/24 - 
     (1201*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/24 - 
     (1211*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/12 + 
     (805*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
      12 + ((5*I)/36)*Pi^3*Log[T] + (95*Pi^2*G[{T^(-1)}, 1]*Log[T])/18 + 
     (689*Pi^2*G[{U^(-1)}, 1]*Log[T])/144 - 
     (81*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/16 + (20*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[T] + (20*I)*Pi*G[{0, U^(-1)}, 1]*Log[T] - 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] - (40*I)*Pi*G[{T^(-1), 0}, 1]*
      Log[T] - (40*I)*Pi*G[{U^(-1), 0}, 1]*Log[T] + 
     (40*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     (30*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T] - 
     (30*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (30*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (185*G[{0, 0, U^(-1)}, 1]*Log[T])/12 - 
     (5*G[{0, 0, (T + U)^(-1)}, 1]*Log[T])/6 + 20*G[{0, T^(-1), 0}, 1]*
      Log[T] - 20*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (85*G[{0, U^(-1), 0}, 1]*Log[T])/3 + 
     (125*G[{0, U^(-1), U^(-1)}, 1]*Log[T])/6 - 
     (125*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/6 - 
     (125*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/6 - 
     (125*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/6 + 
     (235*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/12 - 
     60*G[{T^(-1), 0, 0}, 1]*Log[T] + (170*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/
      3 - (25*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/3 + 
     20*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     (85*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/3 + 
     20*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (329*G[{U^(-1), 0, 0}, 1]*Log[T])/6 + 50*G[{U^(-1), 0, U^(-1)}, 1]*
      Log[T] - 10*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     (229*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/12 - 
     (229*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/24 + 
     (229*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/24 + 
     (229*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/12 - 
     (469*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/24 + 
     (469*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/24 + 
     (349*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/6 - 
     (195*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/4 + 
     (55*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/6 - 
     30*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[T] + 
     30*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (119*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/12 - 
     (479*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/24 + 
     (479*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/24 + 
     (109*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/12 + 
     (1201*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/24 - 
     (1211*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/24 + 
     (4*Pi^2*Log[T]^2)/9 - (10*I)*Pi*G[{T^(-1)}, 1]*Log[T]^2 - 
     (10*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2 + (10*I)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[T]^2 + (25*G[{0, U^(-1)}, 1]*Log[T]^2)/6 - 
     (5*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/12 - 10*G[{T^(-1), 0}, 1]*
      Log[T]^2 + 10*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]^2 - 
     (89*G[{U^(-1), 0}, 1]*Log[T]^2)/12 - 
     (229*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/24 + 
     (229*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/24 + 
     (109*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/12 + 
     (241*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/24 - 
     (251*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/24 - 
     ((5*I)/9)*Pi*Log[T]^3 + (31*G[{U^(-1)}, 1]*Log[T]^3)/36 - 
     (11*G[{(T + U)^(-1)}, 1]*Log[T]^3)/36 + Log[T]^4/12 + 
     ((5*I)/36)*Pi^3*Log[U] + (689*Pi^2*G[{T^(-1)}, 1]*Log[U])/144 + 
     (95*Pi^2*G[{U^(-1)}, 1]*Log[U])/18 - 
     (81*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/16 + (20*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[U] + (20*I)*Pi*G[{0, U^(-1)}, 1]*Log[U] - 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] - (40*I)*Pi*G[{T^(-1), 0}, 1]*
      Log[U] - (40*I)*Pi*G[{U^(-1), 0}, 1]*Log[U] + 
     (40*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     (30*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     (30*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[U] + 
     (30*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (185*G[{0, 0, T^(-1)}, 1]*Log[U])/12 - 
     (5*G[{0, 0, (T + U)^(-1)}, 1]*Log[U])/6 + 
     (85*G[{0, T^(-1), 0}, 1]*Log[U])/3 + 
     (125*G[{0, T^(-1), T^(-1)}, 1]*Log[U])/6 - 
     (125*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/6 + 
     20*G[{0, U^(-1), 0}, 1]*Log[U] - 20*G[{0, U^(-1), (T + U)^(-1)}, 1]*
      Log[U] - (125*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/6 - 
     (125*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/6 + 
     (235*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/12 - 
     (329*G[{T^(-1), 0, 0}, 1]*Log[U])/6 + 50*G[{T^(-1), 0, T^(-1)}, 1]*
      Log[U] - 10*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     (229*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/12 - 
     (229*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/24 + 
     (229*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/24 + 
     (229*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/12 - 
     (469*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/24 + 
     (469*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/24 - 
     60*G[{U^(-1), 0, 0}, 1]*Log[U] + (170*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/
      3 - (25*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/3 + 
     20*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     (85*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/3 + 
     20*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (349*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/6 - 
     (195*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/4 + 
     (55*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/6 - 
     (119*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/12 - 
     (479*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/24 + 
     (479*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/24 - 
     30*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[U] + 
     30*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (109*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/12 + 
     (1201*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/24 - 
     (1211*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/24 + 
     (5*Pi^2*Log[T]*Log[U])/4 - (20*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U] - 
     (20*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U] + (20*I)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[T]*Log[U] + 20*G[{0, T^(-1)}, 1]*Log[T]*Log[U] + 
     20*G[{0, U^(-1)}, 1]*Log[T]*Log[U] - 20*G[{0, (T + U)^(-1)}, 1]*Log[T]*
      Log[U] - 40*G[{T^(-1), 0}, 1]*Log[T]*Log[U] - 
     40*G[{U^(-1), 0}, 1]*Log[T]*Log[U] + 40*G[{(T + U)^(-1), 0}, 1]*Log[T]*
      Log[U] - 30*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T]*Log[U] - 
     30*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]*Log[U] + 
     30*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     ((5*I)/3)*Pi*Log[T]^2*Log[U] - 10*G[{T^(-1)}, 1]*Log[T]^2*Log[U] - 
     10*G[{U^(-1)}, 1]*Log[T]^2*Log[U] + 10*G[{(T + U)^(-1)}, 1]*Log[T]^2*
      Log[U] - (5*Log[T]^3*Log[U])/9 + (4*Pi^2*Log[U]^2)/9 - 
     (10*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2 - (10*I)*Pi*G[{U^(-1)}, 1]*Log[U]^2 + 
     (10*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 + 
     (25*G[{0, T^(-1)}, 1]*Log[U]^2)/6 - (5*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/
      12 - (89*G[{T^(-1), 0}, 1]*Log[U]^2)/12 - 
     (229*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/24 + 
     (229*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/24 - 
     10*G[{U^(-1), 0}, 1]*Log[U]^2 + 10*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[U]^2 + (109*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/12 + 
     (241*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/24 - 
     (251*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/24 - 
     ((5*I)/3)*Pi*Log[T]*Log[U]^2 - 10*G[{T^(-1)}, 1]*Log[T]*Log[U]^2 - 
     10*G[{U^(-1)}, 1]*Log[T]*Log[U]^2 + 10*G[{(T + U)^(-1)}, 1]*Log[T]*
      Log[U]^2 - (5*Log[T]^2*Log[U]^2)/6 - ((5*I)/9)*Pi*Log[U]^3 + 
     (31*G[{T^(-1)}, 1]*Log[U]^3)/36 - (11*G[{(T + U)^(-1)}, 1]*Log[U]^3)/
      36 - (5*Log[T]*Log[U]^3)/9 + Log[U]^4/12 + ((5*I)/3)*Pi*Zeta[3] - 
     (589*G[{T^(-1)}, 1]*Zeta[3])/24 - (589*G[{U^(-1)}, 1]*Zeta[3])/24 + 
     (485*G[{(T + U)^(-1)}, 1]*Zeta[3])/36 + (67*Log[T]*Zeta[3])/12 + 
     (67*Log[U]*Zeta[3])/12}, 0, 5, 1], 
 J[19] -> SeriesData[\[Epsilon], 0, 
   {1, (8*I)*Pi - (22*G[{(T + U)^(-1)}, 1])/3 + 3*Log[T] + 3*Log[U], 
    (-67*Pi^2)/4 + ((89*I)/12)*Pi*G[{T^(-1)}, 1] + 
     ((89*I)/12)*Pi*G[{U^(-1)}, 1] - ((197*I)/6)*Pi*G[{(T + U)^(-1)}, 1] - 
     (10*G[{0, (T + U)^(-1)}, 1])/3 + (89*G[{T^(-1), 0}, 1])/12 - 
     (89*G[{T^(-1), (T + U)^(-1)}, 1])/12 + (89*G[{U^(-1), 0}, 1])/12 - 
     (89*G[{U^(-1), (T + U)^(-1)}, 1])/12 - (109*G[{(T + U)^(-1), 0}, 1])/6 + 
     (137*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/6 + ((20*I)/3)*Pi*Log[T] + 
     (89*G[{U^(-1)}, 1]*Log[T])/12 - (109*G[{(T + U)^(-1)}, 1]*Log[T])/12 - 
     3*Log[T]^2 + ((20*I)/3)*Pi*Log[U] + (89*G[{T^(-1)}, 1]*Log[U])/12 - 
     (109*G[{(T + U)^(-1)}, 1]*Log[U])/12 + (20*Log[T]*Log[U])/3 - 
     3*Log[U]^2, ((-152*I)/9)*Pi^3 - (485*Pi^2*G[{T^(-1)}, 1])/72 - 
     (485*Pi^2*G[{U^(-1)}, 1])/72 + (485*Pi^2*G[{(T + U)^(-1)}, 1])/12 + 
     ((100*I)/3)*Pi*G[{0, T^(-1)}, 1] + ((100*I)/3)*Pi*G[{0, U^(-1)}, 1] - 
     ((55*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1] - ((49*I)/12)*Pi*
      G[{T^(-1), T^(-1)}, 1] - ((43*I)/4)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] - 
     ((49*I)/12)*Pi*G[{U^(-1), U^(-1)}, 1] - ((43*I)/4)*Pi*
      G[{U^(-1), (T + U)^(-1)}, 1] - ((239*I)/12)*Pi*
      G[{(T + U)^(-1), T^(-1)}, 1] - ((239*I)/12)*Pi*
      G[{(T + U)^(-1), U^(-1)}, 1] + ((503*I)/6)*Pi*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 55*G[{0, 0, (T + U)^(-1)}, 1] + 
     (100*G[{0, T^(-1), 0}, 1])/3 - (100*G[{0, T^(-1), (T + U)^(-1)}, 1])/3 + 
     (100*G[{0, U^(-1), 0}, 1])/3 - (100*G[{0, U^(-1), (T + U)^(-1)}, 1])/3 - 
     (35*G[{0, (T + U)^(-1), 0}, 1])/3 + 
     (50*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (89*G[{T^(-1), 0, 0}, 1])/6 - (49*G[{T^(-1), T^(-1), 0}, 1])/12 + 
     (49*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/12 + 
     (49*G[{T^(-1), (T + U)^(-1), 0}, 1])/12 + 
     (43*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (89*G[{U^(-1), 0, 0}, 1])/6 - (49*G[{U^(-1), U^(-1), 0}, 1])/12 + 
     (49*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/12 + 
     (49*G[{U^(-1), (T + U)^(-1), 0}, 1])/12 + 
     (43*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (109*G[{(T + U)^(-1), 0, 0}, 1])/3 - 
     20*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (239*G[{(T + U)^(-1), T^(-1), 0}, 1])/12 + 
     (239*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/12 - 
     (239*G[{(T + U)^(-1), U^(-1), 0}, 1])/12 + 
     (239*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/12 + 
     (229*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/6 - 
     (383*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/6 + 
     (107*Pi^2*Log[T])/36 + (100*G[{0, U^(-1)}, 1]*Log[T])/3 - 
     (35*G[{0, (T + U)^(-1)}, 1]*Log[T])/6 - (89*G[{U^(-1), 0}, 1]*Log[T])/
      6 - (49*G[{U^(-1), U^(-1)}, 1]*Log[T])/12 + 
     (49*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/12 + 
     (109*G[{(T + U)^(-1), 0}, 1]*Log[T])/6 - 
     (239*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/12 + 
     (229*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/12 - 
     ((20*I)/3)*Pi*Log[T]^2 - (89*G[{U^(-1)}, 1]*Log[T]^2)/12 + 
     (109*G[{(T + U)^(-1)}, 1]*Log[T]^2)/12 + 2*Log[T]^3 + 
     (107*Pi^2*Log[U])/36 + (100*G[{0, T^(-1)}, 1]*Log[U])/3 - 
     (35*G[{0, (T + U)^(-1)}, 1]*Log[U])/6 - (89*G[{T^(-1), 0}, 1]*Log[U])/
      6 - (49*G[{T^(-1), T^(-1)}, 1]*Log[U])/12 + 
     (49*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/12 + 
     (109*G[{(T + U)^(-1), 0}, 1]*Log[U])/6 - 
     (239*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/12 + 
     (229*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/12 - 
     ((40*I)/3)*Pi*Log[T]*Log[U] - (20*Log[T]^2*Log[U])/3 - 
     ((20*I)/3)*Pi*Log[U]^2 - (89*G[{T^(-1)}, 1]*Log[U]^2)/12 + 
     (109*G[{(T + U)^(-1)}, 1]*Log[U]^2)/12 - (20*Log[T]*Log[U]^2)/3 + 
     2*Log[U]^3 - (323*Zeta[3])/6, (7249*Pi^4)/540 - 
     ((89*I)/24)*Pi^3*G[{T^(-1)}, 1] - ((89*I)/24)*Pi^3*G[{U^(-1)}, 1] + 
     ((1463*I)/36)*Pi^3*G[{(T + U)^(-1)}, 1] - (710*Pi^2*G[{0, T^(-1)}, 1])/
      9 - (710*Pi^2*G[{0, U^(-1)}, 1])/9 + (135*Pi^2*G[{0, (T + U)^(-1)}, 1])/
      2 - (Pi^2*G[{T^(-1), 0}, 1])/8 + (245*Pi^2*G[{T^(-1), T^(-1)}, 1])/72 + 
     (407*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/36 - (Pi^2*G[{U^(-1), 0}, 1])/
      8 + (245*Pi^2*G[{U^(-1), U^(-1)}, 1])/72 + 
     (407*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/36 + 
     (43*Pi^2*G[{(T + U)^(-1), 0}, 1])/12 + 
     (3115*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/72 + 
     (3115*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/72 - 
     124*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((785*I)/6)*Pi*G[{0, 0, T^(-1)}, 1] - ((785*I)/6)*Pi*
      G[{0, 0, U^(-1)}, 1] + ((400*I)/3)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (80*I)*Pi*G[{0, T^(-1), 0}, 1] + ((100*I)/3)*Pi*
      G[{0, T^(-1), T^(-1)}, 1] - (140*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 
       1] + (80*I)*Pi*G[{0, U^(-1), 0}, 1] + ((100*I)/3)*Pi*
      G[{0, U^(-1), U^(-1)}, 1] - (140*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 
       1] - (80*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] - 
     ((100*I)/3)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     ((100*I)/3)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     (125*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((40*I)/3)*Pi*G[{T^(-1), 0, U^(-1)}, 1] + 
     ((20*I)/3)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     ((49*I)/12)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     ((49*I)/12)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((49*I)/12)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((20*I)/3)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((209*I)/12)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((40*I)/3)*Pi*G[{U^(-1), 0, T^(-1)}, 1] + 
     ((20*I)/3)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     ((49*I)/12)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     ((49*I)/12)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     ((20*I)/3)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((49*I)/12)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((209*I)/12)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((5*I)/2)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     ((5*I)/2)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     ((110*I)/3)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (40*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] - 
     ((241*I)/12)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     ((959*I)/12)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (40*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] - 
     ((241*I)/12)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] + 
     ((959*I)/12)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (40*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     ((719*I)/12)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((719*I)/12)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((1475*I)/6)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (715*G[{0, 0, 0, (T + U)^(-1)}, 1])/3 - (785*G[{0, 0, T^(-1), 0}, 1])/
      6 + (785*G[{0, 0, T^(-1), (T + U)^(-1)}, 1])/6 - 
     (785*G[{0, 0, U^(-1), 0}, 1])/6 + 
     (785*G[{0, 0, U^(-1), (T + U)^(-1)}, 1])/6 + 
     (70*G[{0, 0, (T + U)^(-1), 0}, 1])/3 - 
     (325*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (40*G[{0, T^(-1), 0, 0}, 1])/3 - 40*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] + 
     (100*G[{0, T^(-1), T^(-1), 0}, 1])/3 - 
     (100*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/3 - 
     (220*G[{0, T^(-1), (T + U)^(-1), 0}, 1])/3 + 
     100*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (40*G[{0, U^(-1), 0, 0}, 1])/3 - 40*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] + 
     (100*G[{0, U^(-1), U^(-1), 0}, 1])/3 - 
     (100*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/3 - 
     (220*G[{0, U^(-1), (T + U)^(-1), 0}, 1])/3 + 
     100*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (170*G[{0, (T + U)^(-1), 0, 0}, 1])/3 + 
     (115*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 - 
     (100*G[{0, (T + U)^(-1), T^(-1), 0}, 1])/3 + 
     (100*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/3 - 
     (100*G[{0, (T + U)^(-1), U^(-1), 0}, 1])/3 + 
     (100*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/3 + 
     (275*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 - 
     (250*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (89*G[{T^(-1), 0, 0, 0}, 1])/3 - (20*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/
      3 - (40*G[{T^(-1), 0, U^(-1), 0}, 1])/3 + 
     (40*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/3 + 
     (20*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     (49*G[{T^(-1), T^(-1), 0, 0}, 1])/6 + 
     (49*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/12 - 
     (49*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/12 - 
     (49*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/12 - 
     (49*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/12 - 
     (49*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/6 + 
     (49*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/12 - 
     (49*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/12 + 
     (20*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/3 - 
     (20*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/3 - 
     (49*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/12 - 
     (209*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/12 + 
     (89*G[{U^(-1), 0, 0, 0}, 1])/3 - (20*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/
      3 - (40*G[{U^(-1), 0, T^(-1), 0}, 1])/3 + 
     (40*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/3 + 
     (20*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     (49*G[{U^(-1), U^(-1), 0, 0}, 1])/6 + 
     (49*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/12 - 
     (49*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/12 - 
     (49*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/12 - 
     (49*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/12 - 
     (49*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/6 + 
     (20*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/3 - 
     (20*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/3 + 
     (49*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/12 - 
     (49*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/12 - 
     (49*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/12 - 
     (209*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/12 - 
     (218*G[{(T + U)^(-1), 0, 0, 0}, 1])/3 + 
     (50*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/3 - 
     (5*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/2 + 
     (5*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/2 - 
     (5*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/2 + 
     (5*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/2 + 
     (10*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     20*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     G[{(T + U)^(-1), T^(-1), 0, 0}, 1]/6 + 
     20*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] - 
     (241*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/12 + 
     (241*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/12 + 
     (481*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/12 - 
     (719*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/12 - 
     G[{(T + U)^(-1), U^(-1), 0, 0}, 1]/6 + 
     20*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] - 
     (241*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/12 + 
     (241*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/12 + 
     (481*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/12 - 
     (719*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/12 - 
     (109*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/3 + 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (719*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/12 - 
     (719*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/12 + 
     (719*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/12 - 
     (719*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/12 - 
     (709*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/6 + 
     (1115*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
      6 - ((10*I)/9)*Pi^3*Log[T] + (10*Pi^2*G[{T^(-1)}, 1]*Log[T])/9 - 
     (89*Pi^2*G[{U^(-1)}, 1]*Log[T])/72 + 
     (43*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/24 + (40*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[T] + (40*I)*Pi*G[{0, U^(-1)}, 1]*Log[T] - 
     (40*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] - 
     (20*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T] - 
     (20*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (785*G[{0, 0, U^(-1)}, 1]*Log[T])/6 + 
     (35*G[{0, 0, (T + U)^(-1)}, 1]*Log[T])/3 + 40*G[{0, T^(-1), 0}, 1]*
      Log[T] - 40*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (80*G[{0, U^(-1), 0}, 1]*Log[T])/3 + 
     (100*G[{0, U^(-1), U^(-1)}, 1]*Log[T])/3 - 
     (100*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/3 - 
     (85*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/3 - 
     (100*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/3 + 
     (275*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/6 - 
     (40*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/3 + 
     (20*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/3 + 
     (20*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/3 + 
     (89*G[{U^(-1), 0, 0}, 1]*Log[T])/3 + 
     (49*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/6 + 
     (49*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/12 - 
     (49*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/12 - 
     (49*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/6 + 
     (49*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/12 - 
     (49*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/12 - 
     (109*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/3 - 
     (5*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/2 + 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/3 - 
     20*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[T] + 
     20*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (119*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/6 - 
     (241*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/12 + 
     (241*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/12 - 
     (109*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/6 + 
     (719*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/12 - 
     (709*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/12 - 
     (107*Pi^2*Log[T]^2)/36 - (100*G[{0, U^(-1)}, 1]*Log[T]^2)/3 + 
     (35*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/6 + 
     (89*G[{U^(-1), 0}, 1]*Log[T]^2)/6 + (49*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/
      12 - (49*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/12 - 
     (109*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/6 + 
     (239*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/12 - 
     (229*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/12 + 
     ((40*I)/9)*Pi*Log[T]^3 + (89*G[{U^(-1)}, 1]*Log[T]^3)/18 - 
     (109*G[{(T + U)^(-1)}, 1]*Log[T]^3)/18 - Log[T]^4 - 
     ((10*I)/9)*Pi^3*Log[U] - (89*Pi^2*G[{T^(-1)}, 1]*Log[U])/72 + 
     (10*Pi^2*G[{U^(-1)}, 1]*Log[U])/9 + (43*Pi^2*G[{(T + U)^(-1)}, 1]*
       Log[U])/24 + (40*I)*Pi*G[{0, T^(-1)}, 1]*Log[U] + 
     (40*I)*Pi*G[{0, U^(-1)}, 1]*Log[U] - (40*I)*Pi*G[{0, (T + U)^(-1)}, 1]*
      Log[U] - (20*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     (20*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[U] + 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (785*G[{0, 0, T^(-1)}, 1]*Log[U])/6 + 
     (35*G[{0, 0, (T + U)^(-1)}, 1]*Log[U])/3 - 
     (80*G[{0, T^(-1), 0}, 1]*Log[U])/3 + 
     (100*G[{0, T^(-1), T^(-1)}, 1]*Log[U])/3 - 
     (100*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     40*G[{0, U^(-1), 0}, 1]*Log[U] - 40*G[{0, U^(-1), (T + U)^(-1)}, 1]*
      Log[U] - (85*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/3 - 
     (100*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/3 + 
     (275*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/6 + 
     (89*G[{T^(-1), 0, 0}, 1]*Log[U])/3 + 
     (49*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/6 + 
     (49*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/12 - 
     (49*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/12 - 
     (49*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/6 + 
     (49*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/12 - 
     (49*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/12 - 
     (40*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/3 + 
     (20*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/3 + 
     (20*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/3 - 
     (109*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/3 - 
     (5*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/2 + 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/3 + 
     (119*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/6 - 
     (241*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/12 + 
     (241*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/12 - 
     20*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[U] + 
     20*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (109*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/6 + 
     (719*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/12 - 
     (709*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/12 - 
     10*Pi^2*Log[T]*Log[U] + 40*G[{0, T^(-1)}, 1]*Log[T]*Log[U] + 
     40*G[{0, U^(-1)}, 1]*Log[T]*Log[U] - 40*G[{0, (T + U)^(-1)}, 1]*Log[T]*
      Log[U] - 20*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T]*Log[U] - 
     20*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]*Log[U] + 
     20*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     ((40*I)/3)*Pi*Log[T]^2*Log[U] + (40*Log[T]^3*Log[U])/9 - 
     (107*Pi^2*Log[U]^2)/36 - (100*G[{0, T^(-1)}, 1]*Log[U]^2)/3 + 
     (35*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/6 + 
     (89*G[{T^(-1), 0}, 1]*Log[U]^2)/6 + (49*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/
      12 - (49*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/12 - 
     (109*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/6 + 
     (239*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/12 - 
     (229*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/12 + 
     ((40*I)/3)*Pi*Log[T]*Log[U]^2 + (20*Log[T]^2*Log[U]^2)/3 + 
     ((40*I)/9)*Pi*Log[U]^3 + (89*G[{T^(-1)}, 1]*Log[U]^3)/18 - 
     (109*G[{(T + U)^(-1)}, 1]*Log[U]^3)/18 + (40*Log[T]*Log[U]^3)/9 - 
     Log[U]^4 - ((760*I)/3)*Pi*Zeta[3] - (191*G[{T^(-1)}, 1]*Zeta[3])/12 - 
     (191*G[{U^(-1)}, 1]*Zeta[3])/12 + (4075*G[{(T + U)^(-1)}, 1]*Zeta[3])/
      18 - (437*Log[T]*Zeta[3])/6 - (437*Log[U]*Zeta[3])/6}, 0, 5, 1], 
 J[20] -> SeriesData[\[Epsilon], 0, {15, (30*I)*Pi, -45*Pi^2, 
    (-50*I)*Pi^3 - 415*Zeta[3], (261*Pi^4)/8 - (830*I)*Pi*Zeta[3]}, 0, 5, 1], 
 J[21] -> SeriesData[\[Epsilon], 0, {-521/45, ((-514*I)/15)*Pi + 
     (100*G[{(T + U)^(-1)}, 1])/9 - (50*Log[T])/9 - (50*Log[U])/9, 
    (8203*Pi^2)/270 + (2*I)*Pi*G[{T^(-1)}, 1] + (2*I)*Pi*G[{U^(-1)}, 1] - 
     (44*I)*Pi*G[{(T + U)^(-1)}, 1] - (224*G[{0, (T + U)^(-1)}, 1])/9 + 
     2*G[{T^(-1), 0}, 1] - 2*G[{T^(-1), (T + U)^(-1)}, 1] + 
     2*G[{U^(-1), 0}, 1] - 2*G[{U^(-1), (T + U)^(-1)}, 1] - 
     (596*G[{(T + U)^(-1), 0}, 1])/9 + 
     (260*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/9 + (20*I)*Pi*Log[T] + 
     2*G[{U^(-1)}, 1]*Log[T] - (298*G[{(T + U)^(-1)}, 1]*Log[T])/9 + 
     (50*Log[T]^2)/9 + (20*I)*Pi*Log[U] + 2*G[{T^(-1)}, 1]*Log[U] - 
     (298*G[{(T + U)^(-1)}, 1]*Log[U])/9 + 20*Log[T]*Log[U] + 
     (50*Log[U]^2)/9, ((407*I)/9)*Pi^3 - (5*Pi^2*G[{T^(-1)}, 1])/3 - 
     (5*Pi^2*G[{U^(-1)}, 1])/3 - (724*Pi^2*G[{(T + U)^(-1)}, 1])/27 + 
     ((104*I)/3)*Pi*G[{0, T^(-1)}, 1] + ((104*I)/3)*Pi*G[{0, U^(-1)}, 1] - 
     (40*I)*Pi*G[{0, (T + U)^(-1)}, 1] - (2*I)*Pi*G[{T^(-1), T^(-1)}, 1] - 
     (2*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] - 
     (2*I)*Pi*G[{U^(-1), U^(-1)}, 1] - (2*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 
       1] + (160*I)*Pi*G[{(T + U)^(-1), 0}, 1] - 
     ((98*I)/3)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     ((98*I)/3)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] + 
     (44*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     (1216*G[{0, 0, (T + U)^(-1)}, 1])/9 + (104*G[{0, T^(-1), 0}, 1])/3 - 
     (104*G[{0, T^(-1), (T + U)^(-1)}, 1])/3 + (104*G[{0, U^(-1), 0}, 1])/3 - 
     (104*G[{0, U^(-1), (T + U)^(-1)}, 1])/3 + 
     (88*G[{0, (T + U)^(-1), 0}, 1])/9 + 
     (584*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/9 - 4*G[{T^(-1), 0, 0}, 1] - 
     2*G[{T^(-1), T^(-1), 0}, 1] + 2*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     2*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
     2*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 4*G[{U^(-1), 0, 0}, 1] - 
     2*G[{U^(-1), U^(-1), 0}, 1] + 2*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     2*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     2*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (2632*G[{(T + U)^(-1), 0, 0}, 1])/9 - 
     (1216*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/9 - 
     (98*G[{(T + U)^(-1), T^(-1), 0}, 1])/3 + 
     (98*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/3 - 
     (98*G[{(T + U)^(-1), U^(-1), 0}, 1])/3 + 
     (98*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/3 - 
     (124*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/9 - 
     (620*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/9 + 
     (407*Pi^2*Log[T])/27 + (80*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] + 
     (104*G[{0, U^(-1)}, 1]*Log[T])/3 + (44*G[{0, (T + U)^(-1)}, 1]*Log[T])/
      9 - 4*G[{U^(-1), 0}, 1]*Log[T] - 2*G[{U^(-1), U^(-1)}, 1]*Log[T] + 
     2*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (1316*G[{(T + U)^(-1), 0}, 1]*Log[T])/9 - 
     (98*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/3 - 
     (62*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/9 - (20*I)*Pi*Log[T]^2 - 
     2*G[{U^(-1)}, 1]*Log[T]^2 + (298*G[{(T + U)^(-1)}, 1]*Log[T]^2)/9 - 
     (100*Log[T]^3)/27 + (407*Pi^2*Log[U])/27 + 
     (80*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] + (104*G[{0, T^(-1)}, 1]*Log[U])/
      3 + (44*G[{0, (T + U)^(-1)}, 1]*Log[U])/9 - 4*G[{T^(-1), 0}, 1]*
      Log[U] - 2*G[{T^(-1), T^(-1)}, 1]*Log[U] + 
     2*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (1316*G[{(T + U)^(-1), 0}, 1]*Log[U])/9 - 
     (98*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/3 - 
     (62*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/9 - 
     (40*I)*Pi*Log[T]*Log[U] + 80*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     20*Log[T]^2*Log[U] - (20*I)*Pi*Log[U]^2 - 2*G[{T^(-1)}, 1]*Log[U]^2 + 
     (298*G[{(T + U)^(-1)}, 1]*Log[U]^2)/9 - 20*Log[T]*Log[U]^2 - 
     (100*Log[U]^3)/27 + (44182*Zeta[3])/135, (-504263*Pi^4)/16200 + 
     ((7*I)/9)*Pi^3*G[{T^(-1)}, 1] + ((7*I)/9)*Pi^3*G[{U^(-1)}, 1] + 
     ((46*I)/9)*Pi^3*G[{(T + U)^(-1)}, 1] + (1300*Pi^2*G[{0, T^(-1)}, 1])/9 + 
     (1300*Pi^2*G[{0, U^(-1)}, 1])/9 - (3892*Pi^2*G[{0, (T + U)^(-1)}, 1])/
      27 + (13*Pi^2*G[{T^(-1), 0}, 1])/9 + (5*Pi^2*G[{T^(-1), T^(-1)}, 1])/
      3 + 2*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1] + (13*Pi^2*G[{U^(-1), 0}, 1])/
      9 + (5*Pi^2*G[{U^(-1), U^(-1)}, 1])/3 + 
     2*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1] + 
     (3170*Pi^2*G[{(T + U)^(-1), 0}, 1])/27 - 
     (1315*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/9 - 
     (1315*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/9 + 
     (3784*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/27 - 
     (260*I)*Pi*G[{0, 0, T^(-1)}, 1] - (260*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     ((752*I)/3)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (320*I)*Pi*G[{0, T^(-1), 0}, 1] - ((344*I)/3)*Pi*
      G[{0, T^(-1), T^(-1)}, 1] + ((616*I)/3)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 
       1] - (320*I)*Pi*G[{0, U^(-1), 0}, 1] - ((344*I)/3)*Pi*
      G[{0, U^(-1), U^(-1)}, 1] + ((616*I)/3)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 
       1] + (320*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     ((344*I)/3)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     ((344*I)/3)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     (200*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((64*I)/3)*Pi*G[{T^(-1), 0, U^(-1)}, 1] + 
     ((32*I)/3)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (2*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     (2*I)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (2*I)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((32*I)/3)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (2*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((64*I)/3)*Pi*G[{U^(-1), 0, T^(-1)}, 1] + 
     ((32*I)/3)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (2*I)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     (2*I)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     ((32*I)/3)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (2*I)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (2*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (640*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + ((844*I)/3)*Pi*
      G[{(T + U)^(-1), 0, T^(-1)}, 1] + ((844*I)/3)*Pi*
      G[{(T + U)^(-1), 0, U^(-1)}, 1] - (272*I)*Pi*
      G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (320*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     ((338*I)/3)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     ((622*I)/3)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (320*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     ((338*I)/3)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     ((622*I)/3)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (320*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     ((382*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((382*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (196*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (5360*G[{0, 0, 0, (T + U)^(-1)}, 1])/9 - 260*G[{0, 0, T^(-1), 0}, 1] + 
     260*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 260*G[{0, 0, U^(-1), 0}, 1] + 
     260*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     (176*G[{0, 0, (T + U)^(-1), 0}, 1])/9 - 
     (2656*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/9 - 
     (1168*G[{0, T^(-1), 0, 0}, 1])/3 + 160*G[{0, T^(-1), 0, (T + U)^(-1)}, 
       1] - (344*G[{0, T^(-1), T^(-1), 0}, 1])/3 + 
     (344*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/3 + 
     (824*G[{0, T^(-1), (T + U)^(-1), 0}, 1])/3 - 
     (136*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (1168*G[{0, U^(-1), 0, 0}, 1])/3 + 160*G[{0, U^(-1), 0, (T + U)^(-1)}, 
       1] - (344*G[{0, U^(-1), U^(-1), 0}, 1])/3 + 
     (344*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/3 + 
     (824*G[{0, U^(-1), (T + U)^(-1), 0}, 1])/3 - 
     (136*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (2704*G[{0, (T + U)^(-1), 0, 0}, 1])/9 - 
     (1216*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/9 + 
     (344*G[{0, (T + U)^(-1), T^(-1), 0}, 1])/3 - 
     (344*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/3 + 
     (344*G[{0, (T + U)^(-1), U^(-1), 0}, 1])/3 - 
     (344*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/3 - 
     (2968*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/9 + 
     (136*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/9 + 
     8*G[{T^(-1), 0, 0, 0}, 1] - (32*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/3 - 
     (64*G[{T^(-1), 0, U^(-1), 0}, 1])/3 + 
     (64*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/3 + 
     (32*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     4*G[{T^(-1), T^(-1), 0, 0}, 1] + 2*G[{T^(-1), T^(-1), T^(-1), 0}, 1] - 
     2*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     2*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     2*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     4*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] + 
     2*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     2*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (32*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/3 - 
     (32*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/3 - 
     2*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     2*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     8*G[{U^(-1), 0, 0, 0}, 1] - (32*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/3 - 
     (64*G[{U^(-1), 0, T^(-1), 0}, 1])/3 + 
     (64*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/3 + 
     (32*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     4*G[{U^(-1), U^(-1), 0, 0}, 1] + 2*G[{U^(-1), U^(-1), U^(-1), 0}, 1] - 
     2*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     2*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1] - 
     2*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     4*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] + 
     (32*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/3 - 
     (32*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/3 + 
     2*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     2*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     2*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     2*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (11024*G[{(T + U)^(-1), 0, 0, 0}, 1])/9 + 
     (5552*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/9 + 
     (844*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/3 - 
     (844*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/3 + 
     (844*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/3 - 
     (844*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/3 - 
     (16*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/9 + 
     (2656*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/9 + 
     (1156*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/3 - 
     160*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] + 
     (338*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/3 - 
     (338*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/3 - 
     (818*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/3 + 
     (142*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (1156*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/3 - 
     160*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] + 
     (338*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/3 - 
     (338*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/3 - 
     (818*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/3 + 
     (142*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (2632*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/9 + 
     (1216*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/9 - 
     (382*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/3 + 
     (382*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/3 - 
     (382*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/3 + 
     (382*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/3 + 
     (3004*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/9 - 
     (100*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/9 - 
     ((10*I)/3)*Pi^3*Log[T] + (16*Pi^2*G[{T^(-1)}, 1]*Log[T])/9 - 
     (Pi^2*G[{U^(-1)}, 1]*Log[T])/3 + (1585*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/
      27 - (160*I)*Pi*G[{0, T^(-1)}, 1]*Log[T] - (160*I)*Pi*G[{0, U^(-1)}, 1]*
      Log[T] + (160*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] - 
     (320*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
     (160*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T] + 
     (160*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     (160*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     260*G[{0, 0, U^(-1)}, 1]*Log[T] - (88*G[{0, 0, (T + U)^(-1)}, 1]*Log[T])/
      9 - 160*G[{0, T^(-1), 0}, 1]*Log[T] + 
     160*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (688*G[{0, U^(-1), 0}, 1]*Log[T])/3 - 
     (344*G[{0, U^(-1), U^(-1)}, 1]*Log[T])/3 + 
     (344*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/3 + 
     (1352*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/9 + 
     (344*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/3 - 
     (1484*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/9 - 
     (64*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/3 + 
     (32*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/3 + 
     (32*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/3 + 
     8*G[{U^(-1), 0, 0}, 1]*Log[T] + 4*G[{U^(-1), U^(-1), 0}, 1]*Log[T] + 
     2*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     2*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     4*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     2*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     2*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (5512*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/9 + 
     (844*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/3 - 
     (8*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/9 + 
     160*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[T] - 
     160*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (676*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/3 + 
     (338*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/3 - 
     (338*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/3 - 
     (1316*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/9 - 
     (382*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/3 + 
     (1502*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/9 - 
     (407*Pi^2*Log[T]^2)/27 - (80*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 
     (104*G[{0, U^(-1)}, 1]*Log[T]^2)/3 - 
     (44*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/9 + 4*G[{U^(-1), 0}, 1]*Log[T]^2 + 
     2*G[{U^(-1), U^(-1)}, 1]*Log[T]^2 - 2*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[T]^2 - (1316*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/9 + 
     (98*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/3 + 
     (62*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/9 + 
     ((40*I)/3)*Pi*Log[T]^3 + (4*G[{U^(-1)}, 1]*Log[T]^3)/3 - 
     (596*G[{(T + U)^(-1)}, 1]*Log[T]^3)/27 + (50*Log[T]^4)/27 - 
     ((10*I)/3)*Pi^3*Log[U] - (Pi^2*G[{T^(-1)}, 1]*Log[U])/3 + 
     (16*Pi^2*G[{U^(-1)}, 1]*Log[U])/9 + (1585*Pi^2*G[{(T + U)^(-1)}, 1]*
       Log[U])/27 - (160*I)*Pi*G[{0, T^(-1)}, 1]*Log[U] - 
     (160*I)*Pi*G[{0, U^(-1)}, 1]*Log[U] + (160*I)*Pi*G[{0, (T + U)^(-1)}, 1]*
      Log[U] - (320*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
     (160*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (160*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[U] - 
     (160*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     260*G[{0, 0, T^(-1)}, 1]*Log[U] - (88*G[{0, 0, (T + U)^(-1)}, 1]*Log[U])/
      9 - (688*G[{0, T^(-1), 0}, 1]*Log[U])/3 - 
     (344*G[{0, T^(-1), T^(-1)}, 1]*Log[U])/3 + 
     (344*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/3 - 
     160*G[{0, U^(-1), 0}, 1]*Log[U] + 160*G[{0, U^(-1), (T + U)^(-1)}, 1]*
      Log[U] + (1352*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/9 + 
     (344*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/3 - 
     (1484*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/9 + 
     8*G[{T^(-1), 0, 0}, 1]*Log[U] + 4*G[{T^(-1), T^(-1), 0}, 1]*Log[U] + 
     2*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     2*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     4*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     2*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     2*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (64*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/3 + 
     (32*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/3 + 
     (32*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/3 - 
     (5512*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/9 + 
     (844*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/3 - 
     (8*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/9 + 
     (676*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/3 + 
     (338*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/3 - 
     (338*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     160*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[U] - 
     160*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (1316*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/9 - 
     (382*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/3 + 
     (1502*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/9 - 
     30*Pi^2*Log[T]*Log[U] - (160*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     160*G[{0, T^(-1)}, 1]*Log[T]*Log[U] - 160*G[{0, U^(-1)}, 1]*Log[T]*
      Log[U] + 160*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     320*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U] + 
     160*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T]*Log[U] + 
     160*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]*Log[U] - 
     160*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     (40*I)*Pi*Log[T]^2*Log[U] - 80*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U] + 
     (40*Log[T]^3*Log[U])/3 - (407*Pi^2*Log[U]^2)/27 - 
     (80*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 
     (104*G[{0, T^(-1)}, 1]*Log[U]^2)/3 - 
     (44*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/9 + 4*G[{T^(-1), 0}, 1]*Log[U]^2 + 
     2*G[{T^(-1), T^(-1)}, 1]*Log[U]^2 - 2*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[U]^2 - (1316*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/9 + 
     (98*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/3 + 
     (62*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/9 + 
     (40*I)*Pi*Log[T]*Log[U]^2 - 80*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2 + 
     20*Log[T]^2*Log[U]^2 + ((40*I)/3)*Pi*Log[U]^3 + 
     (4*G[{T^(-1)}, 1]*Log[U]^3)/3 - (596*G[{(T + U)^(-1)}, 1]*Log[U]^3)/27 + 
     (40*Log[T]*Log[U]^3)/3 + (50*Log[U]^4)/27 + ((37868*I)/45)*Pi*Zeta[3] - 
     30*G[{T^(-1)}, 1]*Zeta[3] - 30*G[{U^(-1)}, 1]*Zeta[3] - 
     (3428*G[{(T + U)^(-1)}, 1]*Zeta[3])/27 + (2524*Log[T]*Zeta[3])/27 + 
     (2524*Log[U]*Zeta[3])/27}, 0, 5, 1], 
 J[22] -> SeriesData[\[Epsilon], 0, 
   {(-15*T^2)/(-T^2 + T*U) + ((16*I)*Pi*T^2)/(-T^2 + T*U) + 
     (15*T*U)/(-T^2 + T*U) - ((16*I)*Pi*T*U)/(-T^2 + T*U) + 
     (30*U^2)/(-T^2 + T*U) + (30*T^2)/(-(T*U) + U^2) + 
     (15*T*U)/(-(T*U) + U^2) - ((16*I)*Pi*T*U)/(-(T*U) + U^2) - 
     (15*U^2)/(-(T*U) + U^2) + ((16*I)*Pi*U^2)/(-(T*U) + U^2) - 
     (30*T^3)/(-(T^2*U) + T*U^2) - (30*U^3)/(-(T^2*U) + T*U^2) + 12*Log[T] - 
     12*Log[U], (75*T^2)/(-T^2 + T*U) - ((30*I)*Pi*T^2)/(-T^2 + T*U) - 
     (44*Pi^2*T^2)/(3*(-T^2 + T*U)) - (30*T*U)/(-T^2 + T*U) + 
     ((30*I)*Pi*T*U)/(-T^2 + T*U) + (44*Pi^2*T*U)/(3*(-T^2 + T*U)) - 
     (105*U^2)/(-T^2 + T*U) + ((60*I)*Pi*U^2)/(-T^2 + T*U) - 
     (105*T^2)/(-(T*U) + U^2) + ((60*I)*Pi*T^2)/(-(T*U) + U^2) - 
     (30*T*U)/(-(T*U) + U^2) + ((30*I)*Pi*T*U)/(-(T*U) + U^2) + 
     (44*Pi^2*T*U)/(3*(-(T*U) + U^2)) + (75*U^2)/(-(T*U) + U^2) - 
     ((30*I)*Pi*U^2)/(-(T*U) + U^2) - (44*Pi^2*U^2)/(3*(-(T*U) + U^2)) + 
     (105*T^3)/(-(T^2*U) + T*U^2) - ((60*I)*Pi*T^3)/(-(T^2*U) + T*U^2) - 
     (45*T^2*U)/(-(T^2*U) + T*U^2) - (45*T*U^2)/(-(T^2*U) + T*U^2) + 
     (105*U^3)/(-(T^2*U) + T*U^2) - ((60*I)*Pi*U^3)/(-(T^2*U) + T*U^2) - 
     ((38*I)/3)*Pi*G[{T^(-1)}, 1] + ((38*I)/3)*Pi*G[{U^(-1)}, 1] - 
     (38*G[{T^(-1), 0}, 1])/3 + (38*G[{T^(-1), (T + U)^(-1)}, 1])/3 + 
     (38*G[{U^(-1), 0}, 1])/3 - (38*G[{U^(-1), (T + U)^(-1)}, 1])/3 + 
     (38*G[{U^(-1)}, 1]*Log[T])/3 + (34*G[{(T + U)^(-1)}, 1]*Log[T])/3 - 
     12*Log[T]^2 - (38*G[{T^(-1)}, 1]*Log[U])/3 - 
     (34*G[{(T + U)^(-1)}, 1]*Log[U])/3 + 12*Log[U]^2, 
    (-850*T^2)/(-T^2 + T*U) - ((154*I)*Pi*T^2)/(-T^2 + T*U) + 
     (605*Pi^2*T^2)/(6*(-T^2 + T*U)) + (580*T*U)/(-T^2 + T*U) + 
     ((244*I)*Pi*T*U)/(-T^2 + T*U) - (605*Pi^2*T*U)/(6*(-T^2 + T*U)) + 
     (390*U^2)/(-T^2 + T*U) - ((210*I)*Pi*U^2)/(-T^2 + T*U) - 
     (55*Pi^2*U^2)/(-T^2 + T*U) + (3120*T^2)/(-6*T^2 + 6*T*U) + 
     ((1824*I)*Pi*T^2)/(-6*T^2 + 6*T*U) - (440*Pi^2*T^2)/(-6*T^2 + 6*T*U) - 
     ((48*I)*Pi^3*T^2)/(-6*T^2 + 6*T*U) - (3120*T*U)/(-6*T^2 + 6*T*U) - 
     ((1824*I)*Pi*T*U)/(-6*T^2 + 6*T*U) + (440*Pi^2*T*U)/(-6*T^2 + 6*T*U) + 
     ((48*I)*Pi^3*T*U)/(-6*T^2 + 6*T*U) + (390*T^2)/(-(T*U) + U^2) - 
     ((210*I)*Pi*T^2)/(-(T*U) + U^2) - (55*Pi^2*T^2)/(-(T*U) + U^2) + 
     (580*T*U)/(-(T*U) + U^2) + ((244*I)*Pi*T*U)/(-(T*U) + U^2) - 
     (605*Pi^2*T*U)/(6*(-(T*U) + U^2)) - (850*U^2)/(-(T*U) + U^2) - 
     ((154*I)*Pi*U^2)/(-(T*U) + U^2) + (605*Pi^2*U^2)/(6*(-(T*U) + U^2)) - 
     (3120*T*U)/(-6*T*U + 6*U^2) - ((1824*I)*Pi*T*U)/(-6*T*U + 6*U^2) + 
     (440*Pi^2*T*U)/(-6*T*U + 6*U^2) + ((48*I)*Pi^3*T*U)/(-6*T*U + 6*U^2) + 
     (3120*U^2)/(-6*T*U + 6*U^2) + ((1824*I)*Pi*U^2)/(-6*T*U + 6*U^2) - 
     (440*Pi^2*U^2)/(-6*T*U + 6*U^2) - ((48*I)*Pi^3*U^2)/(-6*T*U + 6*U^2) - 
     (390*T^3)/(-(T^2*U) + T*U^2) + ((210*I)*Pi*T^3)/(-(T^2*U) + T*U^2) + 
     (55*Pi^2*T^3)/(-(T^2*U) + T*U^2) + (270*T^2*U)/(-(T^2*U) + T*U^2) - 
     ((90*I)*Pi*T^2*U)/(-(T^2*U) + T*U^2) + (270*T*U^2)/(-(T^2*U) + T*U^2) - 
     ((90*I)*Pi*T*U^2)/(-(T^2*U) + T*U^2) - (390*U^3)/(-(T^2*U) + T*U^2) + 
     ((210*I)*Pi*U^3)/(-(T^2*U) + T*U^2) + (55*Pi^2*U^3)/(-(T^2*U) + T*U^2) + 
     (172*Pi^2*G[{T^(-1)}, 1])/3 - (172*Pi^2*G[{U^(-1)}, 1])/3 + 
     (30*I)*Pi*G[{0, T^(-1)}, 1] - (30*I)*Pi*G[{0, U^(-1)}, 1] - 
     (80*I)*Pi*G[{T^(-1), 0}, 1] - (28*I)*Pi*G[{T^(-1), T^(-1)}, 1] + 
     ((280*I)/3)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] + 
     (80*I)*Pi*G[{U^(-1), 0}, 1] + (28*I)*Pi*G[{U^(-1), U^(-1)}, 1] - 
     ((280*I)/3)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] - 
     (2*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] + 
     (2*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] + 30*G[{0, T^(-1), 0}, 1] - 
     30*G[{0, T^(-1), (T + U)^(-1)}, 1] - 30*G[{0, U^(-1), 0}, 1] + 
     30*G[{0, U^(-1), (T + U)^(-1)}, 1] - (164*G[{T^(-1), 0, 0}, 1])/3 + 
     40*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 28*G[{T^(-1), T^(-1), 0}, 1] + 
     28*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     68*G[{T^(-1), (T + U)^(-1), 0}, 1] - 
     (160*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (164*G[{U^(-1), 0, 0}, 1])/3 - 40*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     28*G[{U^(-1), U^(-1), 0}, 1] - 28*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     68*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     (160*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     2*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     2*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     2*G[{(T + U)^(-1), U^(-1), 0}, 1] - 
     2*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - (19*Pi^2*Log[T])/9 - 
     (40*I)*Pi*G[{T^(-1)}, 1]*Log[T] + (40*I)*Pi*G[{U^(-1)}, 1]*Log[T] - 
     30*G[{0, U^(-1)}, 1]*Log[T] - (2*G[{0, (T + U)^(-1)}, 1]*Log[T])/3 - 
     40*G[{T^(-1), 0}, 1]*Log[T] + 40*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (44*G[{U^(-1), 0}, 1]*Log[T])/3 + 28*G[{U^(-1), U^(-1)}, 1]*Log[T] - 
     28*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (68*G[{(T + U)^(-1), 0}, 1]*Log[T])/3 + 2*G[{(T + U)^(-1), U^(-1)}, 1]*
      Log[T] - (34*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 - 
     (38*G[{U^(-1)}, 1]*Log[T]^2)/3 - (34*G[{(T + U)^(-1)}, 1]*Log[T]^2)/3 + 
     8*Log[T]^3 + (19*Pi^2*Log[U])/9 - (40*I)*Pi*G[{T^(-1)}, 1]*Log[U] + 
     (40*I)*Pi*G[{U^(-1)}, 1]*Log[U] + 30*G[{0, T^(-1)}, 1]*Log[U] + 
     (2*G[{0, (T + U)^(-1)}, 1]*Log[U])/3 - (44*G[{T^(-1), 0}, 1]*Log[U])/3 - 
     28*G[{T^(-1), T^(-1)}, 1]*Log[U] + 28*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[U] + 40*G[{U^(-1), 0}, 1]*Log[U] - 40*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[U] + (68*G[{(T + U)^(-1), 0}, 1]*Log[U])/3 - 
     2*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (34*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 - 
     40*G[{T^(-1)}, 1]*Log[T]*Log[U] + 40*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
     (38*G[{T^(-1)}, 1]*Log[U]^2)/3 + (34*G[{(T + U)^(-1)}, 1]*Log[U]^2)/3 - 
     8*Log[U]^3 - (416*T^2*Zeta[3])/(-6*T^2 + 6*T*U) + 
     (416*T*U*Zeta[3])/(-6*T^2 + 6*T*U) + (416*T*U*Zeta[3])/
      (-6*T*U + 6*U^2) - (416*U^2*Zeta[3])/(-6*T*U + 6*U^2), 
    (4955*T^2)/(-T^2 + T*U) + ((1430*I)*Pi*T^2)/(-T^2 + T*U) - 
     (1925*Pi^2*T^2)/(3*(-T^2 + T*U)) - ((40*I)*Pi^3*T^2)/(-T^2 + T*U) + 
     (79*Pi^4*T^2)/(45*(-T^2 + T*U)) - (3695*T*U)/(-T^2 + T*U) - 
     ((1970*I)*Pi*T*U)/(-T^2 + T*U) + (3355*Pi^2*T*U)/(6*(-T^2 + T*U)) + 
     ((40*I)*Pi^3*T*U)/(-T^2 + T*U) - (79*Pi^4*T*U)/(45*(-T^2 + T*U)) - 
     (3450*U^2)/(-T^2 + T*U) - ((360*I)*Pi*U^2)/(-T^2 + T*U) + 
     (935*Pi^2*U^2)/(2*(-T^2 + T*U)) - (3120*T^2)/(-3*T^2 + 3*T*U) - 
     ((1824*I)*Pi*T^2)/(-3*T^2 + 3*T*U) + (440*Pi^2*T^2)/(-3*T^2 + 3*T*U) + 
     ((48*I)*Pi^3*T^2)/(-3*T^2 + 3*T*U) + (3120*T*U)/(-3*T^2 + 3*T*U) + 
     ((1824*I)*Pi*T*U)/(-3*T^2 + 3*T*U) - (440*Pi^2*T*U)/(-3*T^2 + 3*T*U) - 
     ((48*I)*Pi^3*T*U)/(-3*T^2 + 3*T*U) - (15210*T^2)/(-6*T^2 + 6*T*U) - 
     ((8892*I)*Pi*T^2)/(-6*T^2 + 6*T*U) + (2145*Pi^2*T^2)/(-6*T^2 + 6*T*U) + 
     ((234*I)*Pi^3*T^2)/(-6*T^2 + 6*T*U) + (15210*T*U)/(-6*T^2 + 6*T*U) + 
     ((8892*I)*Pi*T*U)/(-6*T^2 + 6*T*U) - (2145*Pi^2*T*U)/(-6*T^2 + 6*T*U) - 
     ((234*I)*Pi^3*T*U)/(-6*T^2 + 6*T*U) + (11700*U^2)/(-6*T^2 + 6*T*U) + 
     ((6840*I)*Pi*U^2)/(-6*T^2 + 6*T*U) - (1650*Pi^2*U^2)/(-6*T^2 + 6*T*U) - 
     ((180*I)*Pi^3*U^2)/(-6*T^2 + 6*T*U) - (3450*T^2)/(-(T*U) + U^2) - 
     ((360*I)*Pi*T^2)/(-(T*U) + U^2) + (935*Pi^2*T^2)/(2*(-(T*U) + U^2)) - 
     (3695*T*U)/(-(T*U) + U^2) - ((1970*I)*Pi*T*U)/(-(T*U) + U^2) + 
     (3355*Pi^2*T*U)/(6*(-(T*U) + U^2)) + ((40*I)*Pi^3*T*U)/(-(T*U) + U^2) - 
     (79*Pi^4*T*U)/(45*(-(T*U) + U^2)) + (4955*U^2)/(-(T*U) + U^2) + 
     ((1430*I)*Pi*U^2)/(-(T*U) + U^2) - (1925*Pi^2*U^2)/(3*(-(T*U) + U^2)) - 
     ((40*I)*Pi^3*U^2)/(-(T*U) + U^2) + (79*Pi^4*U^2)/(45*(-(T*U) + U^2)) + 
     (3120*T*U)/(-3*T*U + 3*U^2) + ((1824*I)*Pi*T*U)/(-3*T*U + 3*U^2) - 
     (440*Pi^2*T*U)/(-3*T*U + 3*U^2) - ((48*I)*Pi^3*T*U)/(-3*T*U + 3*U^2) - 
     (3120*U^2)/(-3*T*U + 3*U^2) - ((1824*I)*Pi*U^2)/(-3*T*U + 3*U^2) + 
     (440*Pi^2*U^2)/(-3*T*U + 3*U^2) + ((48*I)*Pi^3*U^2)/(-3*T*U + 3*U^2) + 
     (11700*T^2)/(-6*T*U + 6*U^2) + ((6840*I)*Pi*T^2)/(-6*T*U + 6*U^2) - 
     (1650*Pi^2*T^2)/(-6*T*U + 6*U^2) - ((180*I)*Pi^3*T^2)/(-6*T*U + 6*U^2) + 
     (15210*T*U)/(-6*T*U + 6*U^2) + ((8892*I)*Pi*T*U)/(-6*T*U + 6*U^2) - 
     (2145*Pi^2*T*U)/(-6*T*U + 6*U^2) - ((234*I)*Pi^3*T*U)/(-6*T*U + 6*U^2) - 
     (15210*U^2)/(-6*T*U + 6*U^2) - ((8892*I)*Pi*U^2)/(-6*T*U + 6*U^2) + 
     (2145*Pi^2*U^2)/(-6*T*U + 6*U^2) + ((234*I)*Pi^3*U^2)/(-6*T*U + 6*U^2) + 
     (3450*T^3)/(-(T^2*U) + T*U^2) + ((360*I)*Pi*T^3)/(-(T^2*U) + T*U^2) - 
     (935*Pi^2*T^3)/(2*(-(T^2*U) + T*U^2)) - (1260*T^2*U)/
      (-(T^2*U) + T*U^2) + ((540*I)*Pi*T^2*U)/(-(T^2*U) + T*U^2) + 
     (165*Pi^2*T^2*U)/(2*(-(T^2*U) + T*U^2)) - 
     (1260*T*U^2)/(-(T^2*U) + T*U^2) + ((540*I)*Pi*T*U^2)/
      (-(T^2*U) + T*U^2) + (165*Pi^2*T*U^2)/(2*(-(T^2*U) + T*U^2)) + 
     (3450*U^3)/(-(T^2*U) + T*U^2) + ((360*I)*Pi*U^3)/(-(T^2*U) + T*U^2) - 
     (935*Pi^2*U^3)/(2*(-(T^2*U) + T*U^2)) - 
     (3900*T^3)/(-2*T^2*U + 2*T*U^2) - ((2280*I)*Pi*T^3)/
      (-2*T^2*U + 2*T*U^2) + (550*Pi^2*T^3)/(-2*T^2*U + 2*T*U^2) + 
     ((60*I)*Pi^3*T^3)/(-2*T^2*U + 2*T*U^2) - 
     (3900*U^3)/(-2*T^2*U + 2*T*U^2) - ((2280*I)*Pi*U^3)/
      (-2*T^2*U + 2*T*U^2) + (550*Pi^2*U^3)/(-2*T^2*U + 2*T*U^2) + 
     ((60*I)*Pi^3*U^3)/(-2*T^2*U + 2*T*U^2) + ((509*I)/9)*Pi^3*
      G[{T^(-1)}, 1] - ((509*I)/9)*Pi^3*G[{U^(-1)}, 1] - 
     25*Pi^2*G[{0, T^(-1)}, 1] + 25*Pi^2*G[{0, U^(-1)}, 1] - 
     (371*Pi^2*G[{T^(-1), 0}, 1])/9 + (70*Pi^2*G[{T^(-1), T^(-1)}, 1])/3 - 
     (1081*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/9 + 
     (371*Pi^2*G[{U^(-1), 0}, 1])/9 - (70*Pi^2*G[{U^(-1), U^(-1)}, 1])/3 + 
     (1081*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/9 + 
     (5*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/3 - 
     (5*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/3 - 
     (28*I)*Pi*G[{0, 0, T^(-1)}, 1] + (28*I)*Pi*G[{0, 0, U^(-1)}, 1] - 
     (30*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     (30*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     (30*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     (30*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (30*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     (30*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     (320*I)*Pi*G[{T^(-1), 0, 0}, 1] - (200*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1] - 
     (200*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] + 
     (140*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (28*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     (28*I)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (68*I)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (100*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((764*I)/3)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (320*I)*Pi*G[{U^(-1), 0, 0}, 1] + (200*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] + 
     (200*I)*Pi*G[{U^(-1), 0, U^(-1)}, 1] - 
     (140*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     (28*I)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] - 
     (28*I)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (100*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (68*I)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((764*I)/3)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (28*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     (28*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] + 
     (2*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     (2*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (2*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     (2*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (2*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (2*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     28*G[{0, 0, T^(-1), 0}, 1] + 28*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 
     28*G[{0, 0, U^(-1), 0}, 1] - 28*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     60*G[{0, T^(-1), 0, 0}, 1] - 30*G[{0, T^(-1), T^(-1), 0}, 1] + 
     30*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     30*G[{0, T^(-1), (T + U)^(-1), 0}, 1] + 
     30*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     60*G[{0, U^(-1), 0, 0}, 1] + 30*G[{0, U^(-1), U^(-1), 0}, 1] - 
     30*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     30*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     30*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     30*G[{0, (T + U)^(-1), T^(-1), 0}, 1] - 
     30*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     30*G[{0, (T + U)^(-1), U^(-1), 0}, 1] + 
     30*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (1288*G[{T^(-1), 0, 0, 0}, 1])/3 - 340*G[{T^(-1), 0, 0, (T + U)^(-1)}, 
       1] - 200*G[{T^(-1), 0, T^(-1), 0}, 1] + 
     200*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     200*G[{T^(-1), 0, U^(-1), 0}, 1] + 
     200*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     60*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] - 
     120*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     56*G[{T^(-1), T^(-1), 0, 0}, 1] + 28*G[{T^(-1), T^(-1), T^(-1), 0}, 1] - 
     28*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     28*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     28*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     136*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] + 
     80*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     68*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     68*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     100*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     100*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     148*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (524*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (1288*G[{U^(-1), 0, 0, 0}, 1])/3 + 340*G[{U^(-1), 0, 0, (T + U)^(-1)}, 
       1] + 200*G[{U^(-1), 0, T^(-1), 0}, 1] - 
     200*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     200*G[{U^(-1), 0, U^(-1), 0}, 1] - 
     200*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     60*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     120*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     56*G[{U^(-1), U^(-1), 0, 0}, 1] - 28*G[{U^(-1), U^(-1), U^(-1), 0}, 1] + 
     28*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     28*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     28*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     136*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] - 
     80*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     100*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     100*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     68*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     68*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     148*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (524*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     28*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] - 
     28*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     28*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] + 
     28*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     4*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] + 
     2*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] - 
     2*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     2*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     2*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     4*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] - 
     2*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] + 
     2*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     2*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     2*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     2*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     2*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     2*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     2*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (70*Pi^2*G[{T^(-1)}, 1]*Log[T])/3 + (161*Pi^2*G[{U^(-1)}, 1]*Log[T])/9 + 
     (11*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/9 + (160*I)*Pi*G[{T^(-1), 0}, 1]*
      Log[T] - (160*I)*Pi*G[{U^(-1), 0}, 1]*Log[T] + 
     28*G[{0, 0, U^(-1)}, 1]*Log[T] + (4*G[{0, 0, (T + U)^(-1)}, 1]*Log[T])/
      3 + 60*G[{0, U^(-1), 0}, 1]*Log[T] + 30*G[{0, U^(-1), U^(-1)}, 1]*
      Log[T] - 30*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (4*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/3 - 
     30*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (2*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 + 
     240*G[{T^(-1), 0, 0}, 1]*Log[T] - 200*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
     20*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     80*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     100*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     80*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (568*G[{U^(-1), 0, 0}, 1]*Log[T])/3 + 200*G[{U^(-1), 0, U^(-1)}, 1]*
      Log[T] - 40*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     56*G[{U^(-1), U^(-1), 0}, 1]*Log[T] - 28*G[{U^(-1), U^(-1), U^(-1)}, 1]*
      Log[T] + 28*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     56*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     68*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     68*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (136*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/3 - 
     28*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] + 
     (56*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/3 - 
     4*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] - 
     2*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] + 
     2*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (68*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/3 - 
     2*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (34*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 + 
     (19*Pi^2*Log[T]^2)/9 + (40*I)*Pi*G[{T^(-1)}, 1]*Log[T]^2 - 
     (40*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2 + 30*G[{0, U^(-1)}, 1]*Log[T]^2 + 
     (2*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/3 + 40*G[{T^(-1), 0}, 1]*Log[T]^2 - 
     40*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]^2 - 
     (44*G[{U^(-1), 0}, 1]*Log[T]^2)/3 - 28*G[{U^(-1), U^(-1)}, 1]*Log[T]^2 + 
     28*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2 + 
     (68*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/3 - 2*G[{(T + U)^(-1), U^(-1)}, 1]*
      Log[T]^2 + (34*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/3 + 
     (76*G[{U^(-1)}, 1]*Log[T]^3)/9 + (68*G[{(T + U)^(-1)}, 1]*Log[T]^3)/9 - 
     4*Log[T]^4 - (161*Pi^2*G[{T^(-1)}, 1]*Log[U])/9 + 
     (70*Pi^2*G[{U^(-1)}, 1]*Log[U])/3 - (11*Pi^2*G[{(T + U)^(-1)}, 1]*
       Log[U])/9 + (160*I)*Pi*G[{T^(-1), 0}, 1]*Log[U] - 
     (160*I)*Pi*G[{U^(-1), 0}, 1]*Log[U] - 28*G[{0, 0, T^(-1)}, 1]*Log[U] - 
     (4*G[{0, 0, (T + U)^(-1)}, 1]*Log[U])/3 - 60*G[{0, T^(-1), 0}, 1]*
      Log[U] - 30*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + 
     30*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (4*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/3 + 
     30*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     (2*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     (568*G[{T^(-1), 0, 0}, 1]*Log[U])/3 - 200*G[{T^(-1), 0, T^(-1)}, 1]*
      Log[U] + 40*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     56*G[{T^(-1), T^(-1), 0}, 1]*Log[U] + 28*G[{T^(-1), T^(-1), T^(-1)}, 1]*
      Log[U] - 28*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     56*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     68*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     68*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     240*G[{U^(-1), 0, 0}, 1]*Log[U] + 200*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] - 
     20*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     80*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     100*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     80*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (136*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/3 + 
     28*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] - 
     (56*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/3 + 
     4*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     2*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     2*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (68*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/3 + 
     2*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     (34*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     (80*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U] - (80*I)*Pi*G[{U^(-1)}, 1]*Log[T]*
      Log[U] + 160*G[{T^(-1), 0}, 1]*Log[T]*Log[U] - 
     160*G[{U^(-1), 0}, 1]*Log[T]*Log[U] + 40*G[{T^(-1)}, 1]*Log[T]^2*
      Log[U] - 40*G[{U^(-1)}, 1]*Log[T]^2*Log[U] - (19*Pi^2*Log[U]^2)/9 + 
     (40*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2 - (40*I)*Pi*G[{U^(-1)}, 1]*Log[U]^2 - 
     30*G[{0, T^(-1)}, 1]*Log[U]^2 - (2*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/3 + 
     (44*G[{T^(-1), 0}, 1]*Log[U]^2)/3 + 28*G[{T^(-1), T^(-1)}, 1]*Log[U]^2 - 
     28*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2 - 40*G[{U^(-1), 0}, 1]*
      Log[U]^2 + 40*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U]^2 - 
     (68*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/3 + 2*G[{(T + U)^(-1), T^(-1)}, 1]*
      Log[U]^2 - (34*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/3 + 
     40*G[{T^(-1)}, 1]*Log[T]*Log[U]^2 - 40*G[{U^(-1)}, 1]*Log[T]*Log[U]^2 - 
     (76*G[{T^(-1)}, 1]*Log[U]^3)/9 - (68*G[{(T + U)^(-1)}, 1]*Log[U]^3)/9 + 
     4*Log[U]^4 - (1040*T^2*Zeta[3])/(3*(-T^2 + T*U)) - 
     (((416*I)/3)*Pi*T^2*Zeta[3])/(-T^2 + T*U) + (1040*T*U*Zeta[3])/
      (3*(-T^2 + T*U)) + (((416*I)/3)*Pi*T*U*Zeta[3])/(-T^2 + T*U) + 
     (416*T^2*Zeta[3])/(-3*T^2 + 3*T*U) - (416*T*U*Zeta[3])/
      (-3*T^2 + 3*T*U) + (2028*T^2*Zeta[3])/(-6*T^2 + 6*T*U) - 
     (2028*T*U*Zeta[3])/(-6*T^2 + 6*T*U) - (1560*U^2*Zeta[3])/
      (-6*T^2 + 6*T*U) + (1040*T*U*Zeta[3])/(3*(-(T*U) + U^2)) + 
     (((416*I)/3)*Pi*T*U*Zeta[3])/(-(T*U) + U^2) - 
     (1040*U^2*Zeta[3])/(3*(-(T*U) + U^2)) - (((416*I)/3)*Pi*U^2*Zeta[3])/
      (-(T*U) + U^2) - (416*T*U*Zeta[3])/(-3*T*U + 3*U^2) + 
     (416*U^2*Zeta[3])/(-3*T*U + 3*U^2) - (1560*T^2*Zeta[3])/
      (-6*T*U + 6*U^2) - (2028*T*U*Zeta[3])/(-6*T*U + 6*U^2) + 
     (2028*U^2*Zeta[3])/(-6*T*U + 6*U^2) + (520*T^3*Zeta[3])/
      (-2*T^2*U + 2*T*U^2) + (520*U^3*Zeta[3])/(-2*T^2*U + 2*T*U^2) + 
     128*G[{T^(-1)}, 1]*Zeta[3] - 128*G[{U^(-1)}, 1]*Zeta[3] - 
     (398*Log[T]*Zeta[3])/3 + (398*Log[U]*Zeta[3])/3}, 1, 5, 1], 
 J[23] -> SeriesData[\[Epsilon], 0, 
   {20/3, ((40*I)/3)*Pi - (20*G[{(T + U)^(-1)}, 1])/3, 
    (-130*Pi^2)/9 - ((40*I)/3)*Pi*G[{(T + U)^(-1)}, 1] + 
     (20*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3, ((-100*I)/9)*Pi^3 + 
     (130*Pi^2*G[{(T + U)^(-1)}, 1])/9 + ((40*I)/3)*Pi*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (280*Zeta[3])/9, (113*Pi^4)/18 + ((100*I)/9)*Pi^3*G[{(T + U)^(-1)}, 1] - 
     (130*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/9 - 
     ((40*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     ((560*I)/9)*Pi*Zeta[3] + (280*G[{(T + U)^(-1)}, 1]*Zeta[3])/9}, 0, 5, 
   1], J[24] -> SeriesData[\[Epsilon], 0, 
   {2, (4*I)*Pi, (-13*Pi^2)/3 - 4*G[{0, (T + U)^(-1)}, 1], 
    ((-10*I)/3)*Pi^3 - (8*I)*Pi*G[{0, (T + U)^(-1)}, 1] + 
     4*G[{0, 0, (T + U)^(-1)}, 1] + 8*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (64*Zeta[3])/3, (101*Pi^4)/60 + (26*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 + 
     (8*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (16*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     4*G[{0, 0, 0, (T + U)^(-1)}, 1] - 
     8*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     16*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((128*I)/3)*Pi*Zeta[3]}, 0, 5, 1], 
 J[25] -> SeriesData[\[Epsilon], 0, 
   {-15*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     90*G[{(T + U)^(-1)}, 1]*Zeta[3]}, 4, 5, 1], 
 J[26] -> SeriesData[\[Epsilon], 0, {-10, (-10*I)*Pi + 10*Log[T], 
    (35*Pi^2)/3 + (10*I)*Pi*G[{U^(-1)}, 1] + 10*G[{0, (T + U)^(-1)}, 1] + 
     10*G[{U^(-1), 0}, 1] - 10*G[{U^(-1), (T + U)^(-1)}, 1] + 
     10*G[{U^(-1)}, 1]*Log[T] - 10*Log[T]^2, ((25*I)/3)*Pi^3 - 
     10*Pi^2*G[{U^(-1)}, 1] - (10*I)*Pi*G[{0, U^(-1)}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1] - (20*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 
       1] - 10*G[{0, 0, (T + U)^(-1)}, 1] - 10*G[{0, U^(-1), 0}, 1] + 
     10*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 20*G[{U^(-1), 0, 0}, 1] + 
     20*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - (5*Pi^2*Log[T])/3 - 
     10*G[{0, U^(-1)}, 1]*Log[T] - 20*G[{U^(-1), 0}, 1]*Log[T] - 
     10*G[{U^(-1)}, 1]*Log[T]^2 + (20*Log[T]^3)/3 + (320*Zeta[3])/3, 
    (-41*Pi^4)/12 - ((25*I)/3)*Pi^3*G[{U^(-1)}, 1] + 
     10*Pi^2*G[{0, U^(-1)}, 1] - (65*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - 
     (5*Pi^2*G[{U^(-1), 0}, 1])/3 + (65*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/
      3 + (10*I)*Pi*G[{0, 0, U^(-1)}, 1] - 
     (20*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (40*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (40*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     10*G[{0, 0, 0, (T + U)^(-1)}, 1] + 10*G[{0, 0, U^(-1), 0}, 1] - 
     10*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     20*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{0, U^(-1), 0, 0}, 1] - 
     20*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     40*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     40*G[{U^(-1), 0, 0, 0}, 1] - 40*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1] - (5*Pi^2*G[{U^(-1)}, 1]*Log[T])/3 + 
     10*G[{0, 0, U^(-1)}, 1]*Log[T] + 20*G[{0, U^(-1), 0}, 1]*Log[T] + 
     40*G[{U^(-1), 0, 0}, 1]*Log[T] + (5*Pi^2*Log[T]^2)/3 + 
     10*G[{0, U^(-1)}, 1]*Log[T]^2 + 20*G[{U^(-1), 0}, 1]*Log[T]^2 + 
     (20*G[{U^(-1)}, 1]*Log[T]^3)/3 - (10*Log[T]^4)/3 + 
     ((320*I)/3)*Pi*Zeta[3] - (320*Log[T]*Zeta[3])/3}, 0, 5, 1], 
 J[27] -> SeriesData[\[Epsilon], 0, {-10, (-10*I)*Pi + 10*Log[U], 
    (35*Pi^2)/3 + (10*I)*Pi*G[{T^(-1)}, 1] + 10*G[{0, (T + U)^(-1)}, 1] + 
     10*G[{T^(-1), 0}, 1] - 10*G[{T^(-1), (T + U)^(-1)}, 1] + 
     10*G[{T^(-1)}, 1]*Log[U] - 10*Log[U]^2, ((25*I)/3)*Pi^3 - 
     10*Pi^2*G[{T^(-1)}, 1] - (10*I)*Pi*G[{0, T^(-1)}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1] - (20*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 
       1] - 10*G[{0, 0, (T + U)^(-1)}, 1] - 10*G[{0, T^(-1), 0}, 1] + 
     10*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 20*G[{T^(-1), 0, 0}, 1] + 
     20*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - (5*Pi^2*Log[U])/3 - 
     10*G[{0, T^(-1)}, 1]*Log[U] - 20*G[{T^(-1), 0}, 1]*Log[U] - 
     10*G[{T^(-1)}, 1]*Log[U]^2 + (20*Log[U]^3)/3 + (320*Zeta[3])/3, 
    (-41*Pi^4)/12 - ((25*I)/3)*Pi^3*G[{T^(-1)}, 1] + 
     10*Pi^2*G[{0, T^(-1)}, 1] - (65*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - 
     (5*Pi^2*G[{T^(-1), 0}, 1])/3 + (65*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/
      3 + (10*I)*Pi*G[{0, 0, T^(-1)}, 1] - 
     (20*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (40*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (40*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     10*G[{0, 0, 0, (T + U)^(-1)}, 1] + 10*G[{0, 0, T^(-1), 0}, 1] - 
     10*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 
     20*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{0, T^(-1), 0, 0}, 1] - 
     20*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     40*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     40*G[{T^(-1), 0, 0, 0}, 1] - 40*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1] - (5*Pi^2*G[{T^(-1)}, 1]*Log[U])/3 + 
     10*G[{0, 0, T^(-1)}, 1]*Log[U] + 20*G[{0, T^(-1), 0}, 1]*Log[U] + 
     40*G[{T^(-1), 0, 0}, 1]*Log[U] + (5*Pi^2*Log[U]^2)/3 + 
     10*G[{0, T^(-1)}, 1]*Log[U]^2 + 20*G[{T^(-1), 0}, 1]*Log[U]^2 + 
     (20*G[{T^(-1)}, 1]*Log[U]^3)/3 - (10*Log[U]^4)/3 + 
     ((320*I)/3)*Pi*Zeta[3] - (320*Log[U]*Zeta[3])/3}, 0, 5, 1], 
 J[28] -> SeriesData[\[Epsilon], 0, 
   {-15/4, ((15*I)/2)*Pi - (15*G[{(T + U)^(-1)}, 1])/2 + (15*Log[T])/2 + 
     (15*Log[U])/2, (55*Pi^2)/8 + ((45*I)/4)*Pi*G[{T^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{U^(-1)}, 1] - ((15*I)/2)*Pi*G[{(T + U)^(-1)}, 1] + 
     30*G[{0, (T + U)^(-1)}, 1] + (45*G[{T^(-1), 0}, 1])/4 - 
     (45*G[{T^(-1), (T + U)^(-1)}, 1])/4 + (45*G[{U^(-1), 0}, 1])/4 - 
     (45*G[{U^(-1), (T + U)^(-1)}, 1])/4 + (15*G[{(T + U)^(-1), 0}, 1])/2 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/2 - (15*I)*Pi*Log[T] + 
     (45*G[{U^(-1)}, 1]*Log[T])/4 + (15*G[{(T + U)^(-1)}, 1]*Log[T])/4 - 
     (15*Log[T]^2)/2 - (15*I)*Pi*Log[U] + (45*G[{T^(-1)}, 1]*Log[U])/4 + 
     (15*G[{(T + U)^(-1)}, 1]*Log[U])/4 - 15*Log[T]*Log[U] - (15*Log[U]^2)/2, 
    ((-15*I)/4)*Pi^3 - (75*Pi^2*G[{T^(-1)}, 1])/8 - 
     (75*Pi^2*G[{U^(-1)}, 1])/8 + (15*Pi^2*G[{(T + U)^(-1)}, 1])/2 - 
     (45*I)*Pi*G[{0, T^(-1)}, 1] - (45*I)*Pi*G[{0, U^(-1)}, 1] + 
     (30*I)*Pi*G[{0, (T + U)^(-1)}, 1] - ((45*I)/4)*Pi*
      G[{T^(-1), T^(-1)}, 1] - ((45*I)/4)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] - 
     ((45*I)/4)*Pi*G[{U^(-1), U^(-1)}, 1] - ((45*I)/4)*Pi*
      G[{U^(-1), (T + U)^(-1)}, 1] + ((15*I)/4)*Pi*G[{(T + U)^(-1), T^(-1)}, 
       1] + ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] + 
     ((15*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     120*G[{0, 0, (T + U)^(-1)}, 1] - 45*G[{0, T^(-1), 0}, 1] + 
     45*G[{0, T^(-1), (T + U)^(-1)}, 1] - 45*G[{0, U^(-1), 0}, 1] + 
     45*G[{0, U^(-1), (T + U)^(-1)}, 1] - 30*G[{0, (T + U)^(-1), 0}, 1] - 
     30*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - (45*G[{T^(-1), 0, 0}, 1])/2 - 
     (45*G[{T^(-1), T^(-1), 0}, 1])/4 + 
     (45*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (45*G[{T^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (45*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{U^(-1), 0, 0}, 1])/2 - (45*G[{U^(-1), U^(-1), 0}, 1])/4 + 
     (45*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (45*G[{U^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (45*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     15*G[{(T + U)^(-1), 0, 0}, 1] + (15*G[{(T + U)^(-1), T^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (55*Pi^2*Log[T])/4 - 45*G[{0, U^(-1)}, 1]*Log[T] - 
     15*G[{0, (T + U)^(-1)}, 1]*Log[T] - (45*G[{U^(-1), 0}, 1]*Log[T])/2 - 
     (45*G[{U^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (45*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (15*G[{(T + U)^(-1), 0}, 1]*Log[T])/2 + 
     (15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + (15*I)*Pi*Log[T]^2 - 
     (45*G[{U^(-1)}, 1]*Log[T]^2)/4 - (15*G[{(T + U)^(-1)}, 1]*Log[T]^2)/4 + 
     5*Log[T]^3 - (55*Pi^2*Log[U])/4 - 45*G[{0, T^(-1)}, 1]*Log[U] - 
     15*G[{0, (T + U)^(-1)}, 1]*Log[U] - (45*G[{T^(-1), 0}, 1]*Log[U])/2 - 
     (45*G[{T^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (45*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (15*G[{(T + U)^(-1), 0}, 1]*Log[U])/2 + 
     (15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (30*I)*Pi*Log[T]*Log[U] + 15*Log[T]^2*Log[U] + (15*I)*Pi*Log[U]^2 - 
     (45*G[{T^(-1)}, 1]*Log[U]^2)/4 - (15*G[{(T + U)^(-1)}, 1]*Log[U]^2)/4 + 
     15*Log[T]*Log[U]^2 + 5*Log[U]^3 + (155*Zeta[3])/2, 
    (65*Pi^4)/96 - ((45*I)/8)*Pi^3*G[{T^(-1)}, 1] - 
     ((45*I)/8)*Pi^3*G[{U^(-1)}, 1] + ((15*I)/4)*Pi^3*G[{(T + U)^(-1)}, 1] + 
     (75*Pi^2*G[{0, T^(-1)}, 1])/2 + (75*Pi^2*G[{0, U^(-1)}, 1])/2 - 
     55*Pi^2*G[{0, (T + U)^(-1)}, 1] - (15*Pi^2*G[{T^(-1), 0}, 1])/8 + 
     (75*Pi^2*G[{T^(-1), T^(-1)}, 1])/8 + 
     (45*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/4 - (15*Pi^2*G[{U^(-1), 0}, 1])/
      8 + (75*Pi^2*G[{U^(-1), U^(-1)}, 1])/8 + 
     (45*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/4 - 
     (5*Pi^2*G[{(T + U)^(-1), 0}, 1])/4 - 
     (25*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/8 - 
     (25*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/8 - 
     (15*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (180*I)*Pi*G[{0, 0, T^(-1)}, 1] + (180*I)*Pi*G[{0, 0, U^(-1)}, 1] - 
     (120*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (45*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] + 
     (45*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     (45*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     (45*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] - 
     (45*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     (45*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     (30*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((45*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((15*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     480*G[{0, 0, 0, (T + U)^(-1)}, 1] + 180*G[{0, 0, T^(-1), 0}, 1] - 
     180*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 180*G[{0, 0, U^(-1), 0}, 1] - 
     180*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     120*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     120*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     90*G[{0, T^(-1), 0, 0}, 1] + 45*G[{0, T^(-1), T^(-1), 0}, 1] - 
     45*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     45*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     45*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     90*G[{0, U^(-1), 0, 0}, 1] + 45*G[{0, U^(-1), U^(-1), 0}, 1] - 
     45*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     45*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     45*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     120*G[{0, (T + U)^(-1), 0, 0}, 1] - 
     60*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     45*G[{0, (T + U)^(-1), T^(-1), 0}, 1] + 
     45*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     45*G[{0, (T + U)^(-1), U^(-1), 0}, 1] + 
     45*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     30*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     30*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     45*G[{T^(-1), 0, 0, 0}, 1] + (45*G[{T^(-1), T^(-1), 0, 0}, 1])/2 + 
     (45*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/4 - 
     (45*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (45*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/2 + 
     (45*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 - 
     (45*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (45*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     45*G[{U^(-1), 0, 0, 0}, 1] + (45*G[{U^(-1), U^(-1), 0, 0}, 1])/2 + 
     (45*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/4 - 
     (45*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (45*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/2 + 
     (45*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 - 
     (45*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (45*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (45*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     30*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     (15*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/2 - 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/2 - 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     ((15*I)/2)*Pi^3*Log[T] - (15*Pi^2*G[{U^(-1)}, 1]*Log[T])/8 - 
     (5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/8 + 
     (30*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] + 180*G[{0, 0, U^(-1)}, 1]*
      Log[T] + 60*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] + 
     90*G[{0, U^(-1), 0}, 1]*Log[T] + 45*G[{0, U^(-1), U^(-1)}, 1]*Log[T] - 
     45*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     60*G[{0, (T + U)^(-1), 0}, 1]*Log[T] - 
     45*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     45*G[{U^(-1), 0, 0}, 1]*Log[T] + (45*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/
      2 + (45*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (45*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (45*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 + 
     (45*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (45*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     15*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] - 
     (15*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/2 - 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (55*Pi^2*Log[T]^2)/4 + 45*G[{0, U^(-1)}, 1]*Log[T]^2 + 
     15*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 + (45*G[{U^(-1), 0}, 1]*Log[T]^2)/
      2 + (45*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/4 - 
     (45*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 + 
     (15*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/2 - 
     (15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 - 
     (10*I)*Pi*Log[T]^3 + (15*G[{U^(-1)}, 1]*Log[T]^3)/2 + 
     (5*G[{(T + U)^(-1)}, 1]*Log[T]^3)/2 - (5*Log[T]^4)/2 + 
     ((15*I)/2)*Pi^3*Log[U] - (15*Pi^2*G[{T^(-1)}, 1]*Log[U])/8 - 
     (5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/8 + 
     (30*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] + 180*G[{0, 0, T^(-1)}, 1]*
      Log[U] + 60*G[{0, 0, (T + U)^(-1)}, 1]*Log[U] + 
     90*G[{0, T^(-1), 0}, 1]*Log[U] + 45*G[{0, T^(-1), T^(-1)}, 1]*Log[U] - 
     45*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     60*G[{0, (T + U)^(-1), 0}, 1]*Log[U] - 
     45*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     45*G[{T^(-1), 0, 0}, 1]*Log[U] + (45*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/
      2 + (45*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (45*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (45*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 + 
     (45*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (45*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     15*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] - 
     (15*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/2 - 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (55*Pi^2*Log[T]*Log[U])/2 + 30*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     (30*I)*Pi*Log[T]^2*Log[U] - 10*Log[T]^3*Log[U] + (55*Pi^2*Log[U]^2)/4 + 
     45*G[{0, T^(-1)}, 1]*Log[U]^2 + 15*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 + 
     (45*G[{T^(-1), 0}, 1]*Log[U]^2)/2 + (45*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/
      4 - (45*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 + 
     (15*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/2 - 
     (15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 - 
     (30*I)*Pi*Log[T]*Log[U]^2 - 15*Log[T]^2*Log[U]^2 - (10*I)*Pi*Log[U]^3 + 
     (15*G[{T^(-1)}, 1]*Log[U]^3)/2 + (5*G[{(T + U)^(-1)}, 1]*Log[U]^3)/2 - 
     10*Log[T]*Log[U]^3 - (5*Log[U]^4)/2 - (155*I)*Pi*Zeta[3] + 
     (45*G[{T^(-1)}, 1]*Zeta[3])/4 + (45*G[{U^(-1)}, 1]*Zeta[3])/4 + 
     (145*G[{(T + U)^(-1)}, 1]*Zeta[3])/2 - 155*Log[T]*Zeta[3] - 
     155*Log[U]*Zeta[3]}, 0, 5, 1], 
 J[29] -> SeriesData[\[Epsilon], 0, 
   {5/4, ((-5*I)/2)*Pi + (5*G[{(T + U)^(-1)}, 1])/2 - (5*Log[T])/2 - 
     (5*Log[U])/2, (-55*Pi^2)/24 - ((15*I)/4)*Pi*G[{T^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{U^(-1)}, 1] + ((5*I)/2)*Pi*G[{(T + U)^(-1)}, 1] - 
     10*G[{0, (T + U)^(-1)}, 1] - (15*G[{T^(-1), 0}, 1])/4 + 
     (15*G[{T^(-1), (T + U)^(-1)}, 1])/4 - (15*G[{U^(-1), 0}, 1])/4 + 
     (15*G[{U^(-1), (T + U)^(-1)}, 1])/4 - (5*G[{(T + U)^(-1), 0}, 1])/2 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/2 + (5*I)*Pi*Log[T] - 
     (15*G[{U^(-1)}, 1]*Log[T])/4 - (5*G[{(T + U)^(-1)}, 1]*Log[T])/4 + 
     (5*Log[T]^2)/2 + (5*I)*Pi*Log[U] - (15*G[{T^(-1)}, 1]*Log[U])/4 - 
     (5*G[{(T + U)^(-1)}, 1]*Log[U])/4 + 5*Log[T]*Log[U] + (5*Log[U]^2)/2, 
    ((5*I)/4)*Pi^3 + (25*Pi^2*G[{T^(-1)}, 1])/8 + (25*Pi^2*G[{U^(-1)}, 1])/
      8 + (5*Pi^2*G[{(T + U)^(-1)}, 1])/3 + (15*I)*Pi*G[{0, T^(-1)}, 1] + 
     (15*I)*Pi*G[{0, U^(-1)}, 1] - (10*I)*Pi*G[{0, (T + U)^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{T^(-1), T^(-1)}, 1] + ((15*I)/4)*Pi*
      G[{T^(-1), (T + U)^(-1)}, 1] + ((15*I)/4)*Pi*G[{U^(-1), U^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] - 
     (10*I)*Pi*G[{(T + U)^(-1), 0}, 1] + ((15*I)/4)*Pi*
      G[{(T + U)^(-1), T^(-1)}, 1] + ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1)}, 
       1] - ((5*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     40*G[{0, 0, (T + U)^(-1)}, 1] + 15*G[{0, T^(-1), 0}, 1] - 
     15*G[{0, T^(-1), (T + U)^(-1)}, 1] + 15*G[{0, U^(-1), 0}, 1] - 
     15*G[{0, U^(-1), (T + U)^(-1)}, 1] + 10*G[{0, (T + U)^(-1), 0}, 1] + 
     10*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + (15*G[{T^(-1), 0, 0}, 1])/2 + 
     (15*G[{T^(-1), T^(-1), 0}, 1])/4 - 
     (15*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{T^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (15*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{U^(-1), 0, 0}, 1])/2 + (15*G[{U^(-1), U^(-1), 0}, 1])/4 - 
     (15*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{U^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (15*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     5*G[{(T + U)^(-1), 0, 0}, 1] + 10*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
       1] + (15*G[{(T + U)^(-1), T^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (55*Pi^2*Log[T])/12 - (5*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] + 
     15*G[{0, U^(-1)}, 1]*Log[T] + 5*G[{0, (T + U)^(-1)}, 1]*Log[T] + 
     (15*G[{U^(-1), 0}, 1]*Log[T])/2 + (15*G[{U^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (15*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[T])/2 + 
     (15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - (5*I)*Pi*Log[T]^2 + 
     (15*G[{U^(-1)}, 1]*Log[T]^2)/4 + (5*G[{(T + U)^(-1)}, 1]*Log[T]^2)/4 - 
     (5*Log[T]^3)/3 + (55*Pi^2*Log[U])/12 - (5*I)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[U] + 15*G[{0, T^(-1)}, 1]*Log[U] + 5*G[{0, (T + U)^(-1)}, 1]*
      Log[U] + (15*G[{T^(-1), 0}, 1]*Log[U])/2 + 
     (15*G[{T^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (15*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[U])/2 + 
     (15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (10*I)*Pi*Log[T]*Log[U] - 5*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     5*Log[T]^2*Log[U] - (5*I)*Pi*Log[U]^2 + (15*G[{T^(-1)}, 1]*Log[U]^2)/4 + 
     (5*G[{(T + U)^(-1)}, 1]*Log[U]^2)/4 - 5*Log[T]*Log[U]^2 - 
     (5*Log[U]^3)/3 - (155*Zeta[3])/6, (-65*Pi^4)/288 + 
     ((15*I)/8)*Pi^3*G[{T^(-1)}, 1] + ((15*I)/8)*Pi^3*G[{U^(-1)}, 1] - 
     ((5*I)/4)*Pi^3*G[{(T + U)^(-1)}, 1] - (25*Pi^2*G[{0, T^(-1)}, 1])/2 - 
     (25*Pi^2*G[{0, U^(-1)}, 1])/2 + (55*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 + 
     (5*Pi^2*G[{T^(-1), 0}, 1])/8 - (25*Pi^2*G[{T^(-1), T^(-1)}, 1])/8 - 
     (15*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/4 + (5*Pi^2*G[{U^(-1), 0}, 1])/
      8 - (25*Pi^2*G[{U^(-1), U^(-1)}, 1])/8 - 
     (15*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/4 - 
     (95*Pi^2*G[{(T + U)^(-1), 0}, 1])/12 - 
     (25*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/8 - 
     (25*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/8 - 
     (5*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (60*I)*Pi*G[{0, 0, T^(-1)}, 1] - (60*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     (40*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     (15*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     (15*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (15*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     (15*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     (10*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (40*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((5*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     160*G[{0, 0, 0, (T + U)^(-1)}, 1] - 60*G[{0, 0, T^(-1), 0}, 1] + 
     60*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 60*G[{0, 0, U^(-1), 0}, 1] + 
     60*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     40*G[{0, 0, (T + U)^(-1), 0}, 1] - 
     40*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     30*G[{0, T^(-1), 0, 0}, 1] - 15*G[{0, T^(-1), T^(-1), 0}, 1] + 
     15*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{0, T^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     30*G[{0, U^(-1), 0, 0}, 1] - 15*G[{0, U^(-1), U^(-1), 0}, 1] + 
     15*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     15*G[{0, U^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     20*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{0, (T + U)^(-1), T^(-1), 0}, 1] - 
     15*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{0, (T + U)^(-1), U^(-1), 0}, 1] - 
     15*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     10*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     15*G[{T^(-1), 0, 0, 0}, 1] - (15*G[{T^(-1), T^(-1), 0, 0}, 1])/2 - 
     (15*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     (15*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     15*G[{U^(-1), 0, 0, 0}, 1] - (15*G[{U^(-1), U^(-1), 0, 0}, 1])/2 - 
     (15*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     (15*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     50*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     40*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (15*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/2 - 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/2 - 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     5*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     ((5*I)/2)*Pi^3*Log[T] + (5*Pi^2*G[{U^(-1)}, 1]*Log[T])/8 - 
     (95*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/24 - 
     (10*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] + 
     (20*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
     (5*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     60*G[{0, 0, U^(-1)}, 1]*Log[T] - 20*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] - 
     30*G[{0, U^(-1), 0}, 1]*Log[T] - 15*G[{0, U^(-1), U^(-1)}, 1]*Log[T] + 
     15*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     20*G[{0, (T + U)^(-1), 0}, 1]*Log[T] + 
     15*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     5*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     15*G[{U^(-1), 0, 0}, 1]*Log[T] - (15*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/
      2 - (15*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (15*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (15*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 - 
     (15*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (15*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     25*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] - 
     5*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     (15*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/2 - 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (55*Pi^2*Log[T]^2)/12 + (5*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 
     15*G[{0, U^(-1)}, 1]*Log[T]^2 - 5*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 - 
     (15*G[{U^(-1), 0}, 1]*Log[T]^2)/2 - (15*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/
      4 + (15*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 + 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/2 - 
     (15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 + 
     ((10*I)/3)*Pi*Log[T]^3 - (5*G[{U^(-1)}, 1]*Log[T]^3)/2 - 
     (5*G[{(T + U)^(-1)}, 1]*Log[T]^3)/6 + (5*Log[T]^4)/6 - 
     ((5*I)/2)*Pi^3*Log[U] + (5*Pi^2*G[{T^(-1)}, 1]*Log[U])/8 - 
     (95*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/24 - 
     (10*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] + 
     (20*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
     (5*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     60*G[{0, 0, T^(-1)}, 1]*Log[U] - 20*G[{0, 0, (T + U)^(-1)}, 1]*Log[U] - 
     30*G[{0, T^(-1), 0}, 1]*Log[U] - 15*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + 
     15*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     20*G[{0, (T + U)^(-1), 0}, 1]*Log[U] + 
     15*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     5*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     15*G[{T^(-1), 0, 0}, 1]*Log[U] - (15*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/
      2 - (15*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (15*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (15*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 - 
     (15*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (15*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     25*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] - 
     15*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] - 
     5*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     (15*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/2 - 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (55*Pi^2*Log[T]*Log[U])/6 + (10*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*
      Log[U] - 10*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     20*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U] + 
     5*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     (10*I)*Pi*Log[T]^2*Log[U] + 5*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U] + 
     (10*Log[T]^3*Log[U])/3 - (55*Pi^2*Log[U]^2)/12 + 
     (5*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 15*G[{0, T^(-1)}, 1]*Log[U]^2 - 
     5*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 - (15*G[{T^(-1), 0}, 1]*Log[U]^2)/2 - 
     (15*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/4 + 
     (15*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 + 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/2 - 
     (15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 + 
     (10*I)*Pi*Log[T]*Log[U]^2 + 5*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2 + 
     5*Log[T]^2*Log[U]^2 + ((10*I)/3)*Pi*Log[U]^3 - 
     (5*G[{T^(-1)}, 1]*Log[U]^3)/2 - (5*G[{(T + U)^(-1)}, 1]*Log[U]^3)/6 + 
     (10*Log[T]*Log[U]^3)/3 + (5*Log[U]^4)/6 + ((155*I)/3)*Pi*Zeta[3] - 
     (15*G[{T^(-1)}, 1]*Zeta[3])/4 - (15*G[{U^(-1)}, 1]*Zeta[3])/4 - 
     (85*G[{(T + U)^(-1)}, 1]*Zeta[3])/6 + (155*Log[T]*Zeta[3])/3 + 
     (155*Log[U]*Zeta[3])/3}, 0, 5, 1], 
 J[30] -> SeriesData[\[Epsilon], 0, {30*G[{(T + U)^(-1), (T + U)^(-1)}, 1], 
    (60*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     60*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     60*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     90*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1], 
    -65*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (120*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (120*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (180*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     120*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     120*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     180*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     60*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     90*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     30*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     210*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]}, 2, 
   5, 1], J[31] -> SeriesData[\[Epsilon], 0, 
   {((15*I)/2)*Pi - (15*G[{(T + U)^(-1)}, 1])/2 + (15*Log[T])/2, 
    -5*Pi^2 - (15*I)*Pi*G[{U^(-1)}, 1] - 15*G[{U^(-1), 0}, 1] + 
     15*G[{U^(-1), (T + U)^(-1)}, 1] + 15*G[{(T + U)^(-1), 0}, 1] - 
     15*G[{U^(-1)}, 1]*Log[T] + 15*G[{(T + U)^(-1)}, 1]*Log[T] - 
     (15*Log[T]^2)/2, ((5*I)/4)*Pi^3 + 10*Pi^2*G[{U^(-1)}, 1] - 
     (5*Pi^2*G[{(T + U)^(-1)}, 1])/4 - (30*I)*Pi*G[{0, U^(-1)}, 1] + 
     (15*I)*Pi*G[{0, (T + U)^(-1)}, 1] + (30*I)*Pi*G[{U^(-1), U^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     15*G[{0, 0, (T + U)^(-1)}, 1] - 30*G[{0, U^(-1), 0}, 1] + 
     30*G[{0, U^(-1), (T + U)^(-1)}, 1] + 15*G[{0, (T + U)^(-1), 0}, 1] - 
     15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 30*G[{U^(-1), 0, 0}, 1] + 
     30*G[{U^(-1), U^(-1), 0}, 1] - 30*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     30*G[{U^(-1), (T + U)^(-1), 0}, 1] - 30*G[{(T + U)^(-1), 0, 0}, 1] + 
     15*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (5*Pi^2*Log[T])/4 - 30*G[{0, U^(-1)}, 1]*Log[T] + 
     15*G[{0, (T + U)^(-1)}, 1]*Log[T] + 30*G[{U^(-1), 0}, 1]*Log[T] + 
     30*G[{U^(-1), U^(-1)}, 1]*Log[T] - 30*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[T] - 30*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
     15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     15*G[{U^(-1)}, 1]*Log[T]^2 - 15*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 
     5*Log[T]^3 + 60*Zeta[3], (-97*Pi^4)/24 - ((5*I)/2)*Pi^3*G[{U^(-1)}, 1] + 
     (55*Pi^2*G[{0, U^(-1)}, 1])/2 - (35*Pi^2*G[{0, (T + U)^(-1)}, 1])/2 - 
     (5*Pi^2*G[{U^(-1), 0}, 1])/2 - 20*Pi^2*G[{U^(-1), U^(-1)}, 1] + 
     (5*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/2 + 
     (5*Pi^2*G[{(T + U)^(-1), 0}, 1])/2 - 
     (35*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/2 + 
     (35*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (75*I)*Pi*G[{0, 0, U^(-1)}, 1] - (60*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     (45*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     (45*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{U^(-1), 0, U^(-1)}, 1] - 
     (30*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] - 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] + 
     (60*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     (45*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (45*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     45*G[{0, 0, 0, (T + U)^(-1)}, 1] + 75*G[{0, 0, U^(-1), 0}, 1] - 
     75*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     30*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     30*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     60*G[{0, U^(-1), 0, 0}, 1] + 15*G[{0, U^(-1), U^(-1), 0}, 1] - 
     15*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     45*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     30*G[{0, (T + U)^(-1), 0, 0}, 1] - 15*G[{0, (T + U)^(-1), U^(-1), 0}, 
       1] + 15*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     45*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     60*G[{U^(-1), 0, 0, 0}, 1] + 30*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     60*G[{U^(-1), 0, U^(-1), 0}, 1] - 
     60*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     30*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     30*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     60*G[{U^(-1), U^(-1), 0, 0}, 1] - 60*G[{U^(-1), U^(-1), U^(-1), 0}, 1] + 
     60*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     60*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     60*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] - 
     30*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     30*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     30*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     60*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     45*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     60*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] + 
     60*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     30*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     45*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     30*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     45*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (5*Pi^2*G[{U^(-1)}, 1]*Log[T])/2 + (5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/
      2 + 75*G[{0, 0, U^(-1)}, 1]*Log[T] - 30*G[{0, 0, (T + U)^(-1)}, 1]*
      Log[T] + 60*G[{0, U^(-1), 0}, 1]*Log[T] + 15*G[{0, U^(-1), U^(-1)}, 1]*
      Log[T] - 15*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     30*G[{0, (T + U)^(-1), 0}, 1]*Log[T] - 
     15*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     60*G[{U^(-1), 0, 0}, 1]*Log[T] + 60*G[{U^(-1), 0, U^(-1)}, 1]*Log[T] - 
     30*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 60*G[{U^(-1), U^(-1), 0}, 1]*
      Log[T] - 60*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T] + 
     60*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     60*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     30*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     30*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     60*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] - 
     60*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] + 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     30*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     15*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     30*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (5*Pi^2*Log[T]^2)/4 + 30*G[{0, U^(-1)}, 1]*Log[T]^2 - 
     15*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 - 30*G[{U^(-1), 0}, 1]*Log[T]^2 - 
     30*G[{U^(-1), U^(-1)}, 1]*Log[T]^2 + 30*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[T]^2 + 30*G[{(T + U)^(-1), 0}, 1]*Log[T]^2 - 
     15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 + 
     15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2 - 
     10*G[{U^(-1)}, 1]*Log[T]^3 + 10*G[{(T + U)^(-1)}, 1]*Log[T]^3 - 
     (5*Log[T]^4)/2 + (145*I)*Pi*Zeta[3] - 120*G[{U^(-1)}, 1]*Zeta[3] - 
     25*G[{(T + U)^(-1)}, 1]*Zeta[3] + 25*Log[T]*Zeta[3]}, 1, 5, 1], 
 J[32] -> SeriesData[\[Epsilon], 0, 
   {((15*I)/2)*Pi - (15*G[{(T + U)^(-1)}, 1])/2 + (15*Log[U])/2, 
    -5*Pi^2 - (15*I)*Pi*G[{T^(-1)}, 1] - 15*G[{T^(-1), 0}, 1] + 
     15*G[{T^(-1), (T + U)^(-1)}, 1] + 15*G[{(T + U)^(-1), 0}, 1] - 
     15*G[{T^(-1)}, 1]*Log[U] + 15*G[{(T + U)^(-1)}, 1]*Log[U] - 
     (15*Log[U]^2)/2, ((5*I)/4)*Pi^3 + 10*Pi^2*G[{T^(-1)}, 1] - 
     (5*Pi^2*G[{(T + U)^(-1)}, 1])/4 - (30*I)*Pi*G[{0, T^(-1)}, 1] + 
     (15*I)*Pi*G[{0, (T + U)^(-1)}, 1] + (30*I)*Pi*G[{T^(-1), T^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     15*G[{0, 0, (T + U)^(-1)}, 1] - 30*G[{0, T^(-1), 0}, 1] + 
     30*G[{0, T^(-1), (T + U)^(-1)}, 1] + 15*G[{0, (T + U)^(-1), 0}, 1] - 
     15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 30*G[{T^(-1), 0, 0}, 1] + 
     30*G[{T^(-1), T^(-1), 0}, 1] - 30*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), 0}, 1] - 30*G[{(T + U)^(-1), 0, 0}, 1] + 
     15*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (5*Pi^2*Log[U])/4 - 30*G[{0, T^(-1)}, 1]*Log[U] + 
     15*G[{0, (T + U)^(-1)}, 1]*Log[U] + 30*G[{T^(-1), 0}, 1]*Log[U] + 
     30*G[{T^(-1), T^(-1)}, 1]*Log[U] - 30*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[U] - 30*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     15*G[{T^(-1)}, 1]*Log[U]^2 - 15*G[{(T + U)^(-1)}, 1]*Log[U]^2 + 
     5*Log[U]^3 + 60*Zeta[3], (-97*Pi^4)/24 - ((5*I)/2)*Pi^3*G[{T^(-1)}, 1] + 
     (55*Pi^2*G[{0, T^(-1)}, 1])/2 - (35*Pi^2*G[{0, (T + U)^(-1)}, 1])/2 - 
     (5*Pi^2*G[{T^(-1), 0}, 1])/2 - 20*Pi^2*G[{T^(-1), T^(-1)}, 1] + 
     (5*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/2 + 
     (5*Pi^2*G[{(T + U)^(-1), 0}, 1])/2 - 
     (35*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/2 + 
     (35*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (75*I)*Pi*G[{0, 0, T^(-1)}, 1] - (60*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] + 
     (45*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     (45*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1] - 
     (30*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     (60*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     (45*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (45*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     45*G[{0, 0, 0, (T + U)^(-1)}, 1] + 75*G[{0, 0, T^(-1), 0}, 1] - 
     75*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 
     30*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     30*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     60*G[{0, T^(-1), 0, 0}, 1] + 15*G[{0, T^(-1), T^(-1), 0}, 1] - 
     15*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     45*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     30*G[{0, (T + U)^(-1), 0, 0}, 1] - 15*G[{0, (T + U)^(-1), T^(-1), 0}, 
       1] + 15*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     45*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     60*G[{T^(-1), 0, 0, 0}, 1] + 30*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     60*G[{T^(-1), 0, T^(-1), 0}, 1] - 
     60*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     30*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     30*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     60*G[{T^(-1), T^(-1), 0, 0}, 1] - 60*G[{T^(-1), T^(-1), T^(-1), 0}, 1] + 
     60*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     60*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     60*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     60*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     45*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     60*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] + 
     60*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     30*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     45*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     30*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     45*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (5*Pi^2*G[{T^(-1)}, 1]*Log[U])/2 + (5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/
      2 + 75*G[{0, 0, T^(-1)}, 1]*Log[U] - 30*G[{0, 0, (T + U)^(-1)}, 1]*
      Log[U] + 60*G[{0, T^(-1), 0}, 1]*Log[U] + 15*G[{0, T^(-1), T^(-1)}, 1]*
      Log[U] - 15*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     30*G[{0, (T + U)^(-1), 0}, 1]*Log[U] - 
     15*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     60*G[{T^(-1), 0, 0}, 1]*Log[U] + 60*G[{T^(-1), 0, T^(-1)}, 1]*Log[U] - 
     30*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 60*G[{T^(-1), T^(-1), 0}, 1]*
      Log[U] - 60*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U] + 
     60*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     60*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     30*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     30*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     60*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] - 
     60*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] + 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     30*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     30*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (5*Pi^2*Log[U]^2)/4 + 30*G[{0, T^(-1)}, 1]*Log[U]^2 - 
     15*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 - 30*G[{T^(-1), 0}, 1]*Log[U]^2 - 
     30*G[{T^(-1), T^(-1)}, 1]*Log[U]^2 + 30*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[U]^2 + 30*G[{(T + U)^(-1), 0}, 1]*Log[U]^2 - 
     15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 + 
     15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2 - 
     10*G[{T^(-1)}, 1]*Log[U]^3 + 10*G[{(T + U)^(-1)}, 1]*Log[U]^3 - 
     (5*Log[U]^4)/2 + (145*I)*Pi*Zeta[3] - 120*G[{T^(-1)}, 1]*Zeta[3] - 
     25*G[{(T + U)^(-1)}, 1]*Zeta[3] + 25*Log[U]*Zeta[3]}, 1, 5, 1], 
 J[33] -> SeriesData[\[Epsilon], 0, 
   {145/8, ((-21*I)/4)*Pi + (23*G[{(T + U)^(-1)}, 1])/2 + (9*Log[T])/4 - 
     (175*Log[U])/4, (-1613*Pi^2)/48 - ((285*I)/4)*Pi*G[{T^(-1)}, 1] - 
     ((105*I)/4)*Pi*G[{U^(-1)}, 1] - ((9*I)/2)*Pi*G[{(T + U)^(-1)}, 1] - 
     (425*G[{0, (T + U)^(-1)}, 1])/4 - (285*G[{T^(-1), 0}, 1])/4 + 
     (285*G[{T^(-1), (T + U)^(-1)}, 1])/4 - (105*G[{U^(-1), 0}, 1])/4 + 
     (105*G[{U^(-1), (T + U)^(-1)}, 1])/4 - (55*G[{(T + U)^(-1), 0}, 1])/2 + 
     (143*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/4 + ((75*I)/2)*Pi*Log[T] - 
     (105*G[{U^(-1)}, 1]*Log[T])/4 - (135*G[{(T + U)^(-1)}, 1]*Log[T])/4 - 
     (9*Log[T]^2)/4 + ((75*I)/2)*Pi*Log[U] - (285*G[{T^(-1)}, 1]*Log[U])/4 + 
     (25*G[{(T + U)^(-1)}, 1]*Log[U])/4 + (75*Log[T]*Log[U])/2 + 
     (175*Log[U]^2)/4, ((5*I)/8)*Pi^3 + (475*Pi^2*G[{T^(-1)}, 1])/8 - 
     (35*Pi^2*G[{U^(-1)}, 1])/8 - (16*Pi^2*G[{(T + U)^(-1)}, 1])/3 + 
     (75*I)*Pi*G[{0, T^(-1)}, 1] + ((225*I)/2)*Pi*G[{0, U^(-1)}, 1] - 
     (105*I)*Pi*G[{0, (T + U)^(-1)}, 1] + ((285*I)/4)*Pi*
      G[{T^(-1), T^(-1)}, 1] + ((285*I)/4)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{U^(-1), 0}, 1] + ((15*I)/4)*Pi*G[{U^(-1), U^(-1)}, 1] + 
     ((75*I)/4)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] + 
     (30*I)*Pi*G[{(T + U)^(-1), 0}, 1] - ((15*I)/4)*Pi*
      G[{(T + U)^(-1), T^(-1)}, 1] - ((315*I)/4)*Pi*G[{(T + U)^(-1), U^(-1)}, 
       1] + (99*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     (1195*G[{0, 0, (T + U)^(-1)}, 1])/4 + 75*G[{0, T^(-1), 0}, 1] - 
     75*G[{0, T^(-1), (T + U)^(-1)}, 1] + (225*G[{0, U^(-1), 0}, 1])/2 - 
     (225*G[{0, U^(-1), (T + U)^(-1)}, 1])/2 + 
     (215*G[{0, (T + U)^(-1), 0}, 1])/2 + 
     (425*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (285*G[{T^(-1), 0, 0}, 1])/2 + (285*G[{T^(-1), T^(-1), 0}, 1])/4 - 
     (285*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (285*G[{T^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (285*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (225*G[{U^(-1), 0, 0}, 1])/2 - 30*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (15*G[{U^(-1), U^(-1), 0}, 1])/4 - 
     (15*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (135*G[{U^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (195*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     85*G[{(T + U)^(-1), 0, 0}, 1] + 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (315*G[{(T + U)^(-1), U^(-1), 0}, 1])/4 + 
     (315*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (55*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (521*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (247*Pi^2*Log[T])/8 + (30*I)*Pi*G[{U^(-1)}, 1]*Log[T] + 
     (15*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] + (225*G[{0, U^(-1)}, 1]*Log[T])/
      2 + (75*G[{0, (T + U)^(-1)}, 1]*Log[T])/2 + 
     (165*G[{U^(-1), 0}, 1]*Log[T])/2 + (15*G[{U^(-1), U^(-1)}, 1]*Log[T])/
      4 - (15*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (165*G[{(T + U)^(-1), 0}, 1]*Log[T])/2 - 
     (315*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (135*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     ((75*I)/2)*Pi*Log[T]^2 + (105*G[{U^(-1)}, 1]*Log[T]^2)/4 + 
     (135*G[{(T + U)^(-1)}, 1]*Log[T]^2)/4 + (3*Log[T]^3)/2 + 
     (1055*Pi^2*Log[U])/24 + (30*I)*Pi*G[{U^(-1)}, 1]*Log[U] + 
     (15*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] + 75*G[{0, T^(-1)}, 1]*Log[U] + 
     70*G[{0, (T + U)^(-1)}, 1]*Log[U] + (285*G[{T^(-1), 0}, 1]*Log[U])/2 + 
     (285*G[{T^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (285*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 30*G[{U^(-1), 0}, 1]*
      Log[U] - 30*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[U])/2 - 
     (15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (25*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (75*I)*Pi*Log[T]*Log[U] + 30*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
     15*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - (75*Log[T]^2*Log[U])/2 - 
     ((75*I)/2)*Pi*Log[U]^2 + (285*G[{T^(-1)}, 1]*Log[U]^2)/4 - 
     (25*G[{(T + U)^(-1)}, 1]*Log[U]^2)/4 - (75*Log[T]*Log[U]^2)/2 - 
     (175*Log[U]^3)/6 - (1180*Zeta[3])/3, (-2089*Pi^4)/576 + 
     ((285*I)/8)*Pi^3*G[{T^(-1)}, 1] + ((105*I)/8)*Pi^3*G[{U^(-1)}, 1] + 
     ((45*I)/4)*Pi^3*G[{(T + U)^(-1)}, 1] - (125*Pi^2*G[{0, T^(-1)}, 1])/2 - 
     (375*Pi^2*G[{0, U^(-1)}, 1])/4 + (4015*Pi^2*G[{0, (T + U)^(-1)}, 1])/
      24 + (95*Pi^2*G[{T^(-1), 0}, 1])/8 - (475*Pi^2*G[{T^(-1), T^(-1)}, 1])/
      8 - (285*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/4 + 
     (455*Pi^2*G[{U^(-1), 0}, 1])/8 - (25*Pi^2*G[{U^(-1), U^(-1)}, 1])/8 - 
     (35*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/2 + 
     (335*Pi^2*G[{(T + U)^(-1), 0}, 1])/12 + 
     (25*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/8 + 
     (805*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/8 - 
     (2329*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/24 - 
     (315*I)*Pi*G[{0, 0, T^(-1)}, 1] - (450*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     ((465*I)/2)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (75*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     (75*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     ((225*I)/2)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     ((225*I)/2)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (150*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (75*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     ((225*I)/2)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     (105*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((285*I)/4)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
     ((285*I)/4)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     ((285*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((285*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (240*I)*Pi*G[{U^(-1), 0, 0}, 1] + (30*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] + 
     (90*I)*Pi*G[{U^(-1), 0, U^(-1)}, 1] + 
     (15*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((105*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((255*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (120*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     (60*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     (45*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] + 
     ((45*I)/2)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     ((195*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] + 
     ((555*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (30*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((315*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     (288*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (4535*G[{0, 0, 0, (T + U)^(-1)}, 1])/4 - 315*G[{0, 0, T^(-1), 0}, 1] + 
     315*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 450*G[{0, 0, U^(-1), 0}, 1] + 
     450*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     365*G[{0, 0, (T + U)^(-1), 0}, 1] - 
     (1195*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     150*G[{0, T^(-1), 0, 0}, 1] - 75*G[{0, T^(-1), T^(-1), 0}, 1] + 
     75*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     75*G[{0, T^(-1), (T + U)^(-1), 0}, 1] + 
     75*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     225*G[{0, U^(-1), 0, 0}, 1] - (225*G[{0, U^(-1), U^(-1), 0}, 1])/2 + 
     (225*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     (225*G[{0, U^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (225*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     365*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     (605*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     75*G[{0, (T + U)^(-1), T^(-1), 0}, 1] - 
     75*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (225*G[{0, (T + U)^(-1), U^(-1), 0}, 1])/2 - 
     (225*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 - 
     (215*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (425*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     285*G[{T^(-1), 0, 0, 0}, 1] - (285*G[{T^(-1), T^(-1), 0, 0}, 1])/2 - 
     (285*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/4 + 
     (285*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (285*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (285*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (285*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     (285*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 + 
     (285*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (285*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (285*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     465*G[{U^(-1), 0, 0, 0}, 1] + 195*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     30*G[{U^(-1), 0, T^(-1), 0}, 1] - 
     30*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     90*G[{U^(-1), 0, U^(-1), 0}, 1] - 
     90*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     75*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     30*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (15*G[{U^(-1), U^(-1), 0, 0}, 1])/2 - 
     (15*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (135*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     60*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     15*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     15*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (105*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 - 
     (105*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (135*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (495*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     290*G[{(T + U)^(-1), 0, 0, 0}, 1] + 
     (395*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/4 + 
     60*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] - 
     60*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     45*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] - 
     45*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/2 + 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (195*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/2 + 
     30*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] + 
     (195*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/4 - 
     (195*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (75*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (435*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     85*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (315*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 - 
     (315*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (55*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (1277*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
      4 - ((75*I)/4)*Pi^3*Log[T] + (235*Pi^2*G[{U^(-1)}, 1]*Log[T])/8 + 
     (145*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/8 - 
     (75*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] - (120*I)*Pi*G[{U^(-1), 0}, 1]*
      Log[T] - (60*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     (30*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     450*G[{0, 0, U^(-1)}, 1]*Log[T] - 150*G[{0, 0, (T + U)^(-1)}, 1]*
      Log[T] - 225*G[{0, U^(-1), 0}, 1]*Log[T] - 
     (225*G[{0, U^(-1), U^(-1)}, 1]*Log[T])/2 + 
     (225*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 - 
     150*G[{0, (T + U)^(-1), 0}, 1]*Log[T] + 
     (225*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (75*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/2 - 
     285*G[{U^(-1), 0, 0}, 1]*Log[T] + 90*G[{U^(-1), 0, U^(-1)}, 1]*Log[T] + 
     30*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     (15*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/2 - 
     (15*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (15*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (15*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 + 
     (105*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (105*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     225*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] + 
     45*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] + 
     15*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     (255*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/2 + 
     (195*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (195*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (165*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 + 
     (315*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (135*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (247*Pi^2*Log[T]^2)/8 - (30*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2 - 
     (15*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 
     (225*G[{0, U^(-1)}, 1]*Log[T]^2)/2 - 
     (75*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/2 - 
     (165*G[{U^(-1), 0}, 1]*Log[T]^2)/2 - 
     (15*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/4 + 
     (15*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 - 
     (165*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/2 + 
     (315*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/4 - 
     (135*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 + 
     (25*I)*Pi*Log[T]^3 - (35*G[{U^(-1)}, 1]*Log[T]^3)/2 - 
     (45*G[{(T + U)^(-1)}, 1]*Log[T]^3)/2 - (3*Log[T]^4)/4 - 
     ((75*I)/4)*Pi^3*Log[U] + (95*Pi^2*G[{T^(-1)}, 1]*Log[U])/8 + 
     (55*Pi^2*G[{U^(-1)}, 1]*Log[U])/2 + (235*Pi^2*G[{(T + U)^(-1)}, 1]*
       Log[U])/24 - (75*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] - 
     (120*I)*Pi*G[{U^(-1), 0}, 1]*Log[U] - (60*I)*Pi*G[{(T + U)^(-1), 0}, 1]*
      Log[U] - (30*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[U] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     315*G[{0, 0, T^(-1)}, 1]*Log[U] - 215*G[{0, 0, (T + U)^(-1)}, 1]*
      Log[U] - 150*G[{0, T^(-1), 0}, 1]*Log[U] - 75*G[{0, T^(-1), T^(-1)}, 1]*
      Log[U] + 75*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     215*G[{0, (T + U)^(-1), 0}, 1]*Log[U] + 
     75*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     70*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     285*G[{T^(-1), 0, 0}, 1]*Log[U] - (285*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/
      2 - (285*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (285*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (285*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 - 
     (285*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (285*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     180*G[{U^(-1), 0, 0}, 1]*Log[U] + 30*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
     45*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     60*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     15*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     60*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     65*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] + 
     60*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] + 
     5*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     (15*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/2 + 
     (15*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     30*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[U] + 
     30*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (25*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (275*Pi^2*Log[T]*Log[U])/4 - (60*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U] - 
     (30*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     75*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U] - 120*G[{U^(-1), 0}, 1]*Log[T]*
      Log[U] - 60*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U] - 
     30*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]*Log[U] - 
     15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     (75*I)*Pi*Log[T]^2*Log[U] - 30*G[{U^(-1)}, 1]*Log[T]^2*Log[U] - 
     15*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U] + 25*Log[T]^3*Log[U] - 
     (1055*Pi^2*Log[U]^2)/24 - (30*I)*Pi*G[{U^(-1)}, 1]*Log[U]^2 - 
     (15*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 75*G[{0, T^(-1)}, 1]*
      Log[U]^2 - 70*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 - 
     (285*G[{T^(-1), 0}, 1]*Log[U]^2)/2 - 
     (285*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/4 + 
     (285*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 - 
     30*G[{U^(-1), 0}, 1]*Log[U]^2 + 30*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[U]^2 - (5*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/2 + 
     (15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/4 + 
     (25*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 + 
     (75*I)*Pi*Log[T]*Log[U]^2 - 30*G[{U^(-1)}, 1]*Log[T]*Log[U]^2 - 
     15*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2 + (75*Log[T]^2*Log[U]^2)/2 + 
     (25*I)*Pi*Log[U]^3 - (95*G[{T^(-1)}, 1]*Log[U]^3)/2 + 
     (25*G[{(T + U)^(-1)}, 1]*Log[U]^3)/6 + 25*Log[T]*Log[U]^3 + 
     (175*Log[U]^4)/12 + ((517*I)/2)*Pi*Zeta[3] - 
     (285*G[{T^(-1)}, 1]*Zeta[3])/4 - (555*G[{U^(-1)}, 1]*Zeta[3])/4 - 
     (571*G[{(T + U)^(-1)}, 1]*Zeta[3])/6 + (327*Log[T]*Zeta[3])/2 + 
     (2645*Log[U]*Zeta[3])/3}, 0, 5, 1], 
 J[34] -> SeriesData[\[Epsilon], 0, 
   {-40/3, I*Pi - (8*G[{(T + U)^(-1)}, 1])/3 - 4*Log[T] + (95*Log[U])/3, 
    (377*Pi^2)/18 + ((95*I)/2)*Pi*G[{T^(-1)}, 1] + 
     ((15*I)/2)*Pi*G[{U^(-1)}, 1] + (13*I)*Pi*G[{(T + U)^(-1)}, 1] + 
     (425*G[{0, (T + U)^(-1)}, 1])/6 + (95*G[{T^(-1), 0}, 1])/2 - 
     (95*G[{T^(-1), (T + U)^(-1)}, 1])/2 + (15*G[{U^(-1), 0}, 1])/2 - 
     (15*G[{U^(-1), (T + U)^(-1)}, 1])/2 + (55*G[{(T + U)^(-1), 0}, 1])/3 - 
     (263*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/6 - (20*I)*Pi*Log[T] + 
     (15*G[{U^(-1)}, 1]*Log[T])/2 + (65*G[{(T + U)^(-1)}, 1]*Log[T])/2 + 
     4*Log[T]^2 - (20*I)*Pi*Log[U] + (95*G[{T^(-1)}, 1]*Log[U])/2 - 
     (85*G[{(T + U)^(-1)}, 1]*Log[U])/6 - 20*Log[T]*Log[U] - (95*Log[U]^2)/3, 
    ((5*I)/6)*Pi^3 - (475*Pi^2*G[{T^(-1)}, 1])/12 - 
     (55*Pi^2*G[{U^(-1)}, 1])/12 + (169*Pi^2*G[{(T + U)^(-1)}, 1])/18 - 
     (50*I)*Pi*G[{0, T^(-1)}, 1] - (60*I)*Pi*G[{0, U^(-1)}, 1] + 
     (75*I)*Pi*G[{0, (T + U)^(-1)}, 1] - ((95*I)/2)*Pi*
      G[{T^(-1), T^(-1)}, 1] - ((95*I)/2)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] - 
     ((35*I)/2)*Pi*G[{U^(-1), U^(-1)}, 1] + ((5*I)/2)*Pi*
      G[{U^(-1), (T + U)^(-1)}, 1] - (60*I)*Pi*G[{(T + U)^(-1), 0}, 1] + 
     ((5*I)/2)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] + 
     ((185*I)/2)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     (106*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (985*G[{0, 0, (T + U)^(-1)}, 1])/6 - 50*G[{0, T^(-1), 0}, 1] + 
     50*G[{0, T^(-1), (T + U)^(-1)}, 1] - 60*G[{0, U^(-1), 0}, 1] + 
     60*G[{0, U^(-1), (T + U)^(-1)}, 1] - (200*G[{0, (T + U)^(-1), 0}, 1])/
      3 - (425*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/6 - 
     95*G[{T^(-1), 0, 0}, 1] - (95*G[{T^(-1), T^(-1), 0}, 1])/2 + 
     (95*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     (95*G[{T^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (95*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     15*G[{U^(-1), 0, 0}, 1] - (35*G[{U^(-1), U^(-1), 0}, 1])/2 + 
     (35*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     (35*G[{U^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (5*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (290*G[{(T + U)^(-1), 0, 0}, 1])/3 - 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/6 + 
     (5*G[{(T + U)^(-1), T^(-1), 0}, 1])/2 - 
     (5*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     (185*G[{(T + U)^(-1), U^(-1), 0}, 1])/2 - 
     (185*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 - 
     (55*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/3 + 
     (1001*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/6 - 
     16*Pi^2*Log[T] - (30*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] - 
     60*G[{0, U^(-1)}, 1]*Log[T] - 20*G[{0, (T + U)^(-1)}, 1]*Log[T] - 
     15*G[{U^(-1), 0}, 1]*Log[T] - (35*G[{U^(-1), U^(-1)}, 1]*Log[T])/2 + 
     (35*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 - 95*G[{(T + U)^(-1), 0}, 1]*
      Log[T] + (185*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (125*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + (20*I)*Pi*Log[T]^2 - 
     (15*G[{U^(-1)}, 1]*Log[T]^2)/2 - (65*G[{(T + U)^(-1)}, 1]*Log[T]^2)/2 - 
     (8*Log[T]^3)/3 - (475*Pi^2*Log[U])/18 - (30*I)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[U] - 50*G[{0, T^(-1)}, 1]*Log[U] - 
     (140*G[{0, (T + U)^(-1)}, 1]*Log[U])/3 - 95*G[{T^(-1), 0}, 1]*Log[U] - 
     (95*G[{T^(-1), T^(-1)}, 1]*Log[U])/2 + 
     (95*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[U])/3 + 
     (5*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/2 + 
     (265*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/6 + 
     (40*I)*Pi*Log[T]*Log[U] - 30*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     20*Log[T]^2*Log[U] + (20*I)*Pi*Log[U]^2 - (95*G[{T^(-1)}, 1]*Log[U]^2)/
      2 + (85*G[{(T + U)^(-1)}, 1]*Log[U]^2)/6 + 20*Log[T]*Log[U]^2 + 
     (190*Log[U]^3)/9 + (2525*Zeta[3])/9, (181*Pi^4)/54 - 
     ((95*I)/4)*Pi^3*G[{T^(-1)}, 1] - ((15*I)/4)*Pi^3*G[{U^(-1)}, 1] - 
     ((25*I)/2)*Pi^3*G[{(T + U)^(-1)}, 1] + (125*Pi^2*G[{0, T^(-1)}, 1])/3 + 
     50*Pi^2*G[{0, U^(-1)}, 1] - (3925*Pi^2*G[{0, (T + U)^(-1)}, 1])/36 - 
     (95*Pi^2*G[{T^(-1), 0}, 1])/12 + (475*Pi^2*G[{T^(-1), T^(-1)}, 1])/12 + 
     (95*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/2 - (55*Pi^2*G[{U^(-1), 0}, 1])/
      12 + (175*Pi^2*G[{U^(-1), U^(-1)}, 1])/12 - 
     (25*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/6 - 
     (875*Pi^2*G[{(T + U)^(-1), 0}, 1])/18 - 
     (25*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/12 - 
     (445*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/12 + 
     (1489*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/36 + 
     (150*I)*Pi*G[{0, 0, T^(-1)}, 1] + (240*I)*Pi*G[{0, 0, U^(-1)}, 1] - 
     (115*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (50*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] + 
     (50*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     (60*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (80*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] - 
     (50*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     (60*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     (75*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     ((95*I)/2)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     ((95*I)/2)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((95*I)/2)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((95*I)/2)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (40*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] - 
     (20*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     ((35*I)/2)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     ((35*I)/2)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((35*I)/2)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((45*I)/2)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (240*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] - 
     (40*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     (90*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     (35*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     ((5*I)/2)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     ((5*I)/2)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (120*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     ((55*I)/2)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     ((305*I)/2)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (180*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     ((5*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((425*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (352*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (3545*G[{0, 0, 0, (T + U)^(-1)}, 1])/6 + 150*G[{0, 0, T^(-1), 0}, 1] - 
     150*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 240*G[{0, 0, U^(-1), 0}, 1] - 
     240*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     (640*G[{0, 0, (T + U)^(-1), 0}, 1])/3 + 
     (985*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/6 + 
     100*G[{0, T^(-1), 0, 0}, 1] + 50*G[{0, T^(-1), T^(-1), 0}, 1] - 
     50*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     50*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     50*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     120*G[{0, U^(-1), 0, 0}, 1] + 60*G[{0, U^(-1), U^(-1), 0}, 1] - 
     60*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     60*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     60*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (640*G[{0, (T + U)^(-1), 0, 0}, 1])/3 - 
     (455*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/6 - 
     50*G[{0, (T + U)^(-1), T^(-1), 0}, 1] + 
     50*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     60*G[{0, (T + U)^(-1), U^(-1), 0}, 1] + 
     60*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (200*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 + 
     (425*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/6 + 
     190*G[{T^(-1), 0, 0, 0}, 1] + 95*G[{T^(-1), T^(-1), 0, 0}, 1] + 
     (95*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/2 - 
     (95*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/2 - 
     (95*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (95*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     95*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] + 
     (95*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/2 - 
     (95*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 - 
     (95*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (95*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     30*G[{U^(-1), 0, 0, 0}, 1] + 20*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     40*G[{U^(-1), 0, T^(-1), 0}, 1] - 
     40*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     20*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     35*G[{U^(-1), U^(-1), 0, 0}, 1] + (35*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/
      2 - (35*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/2 - 
     (35*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (35*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     35*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] - 
     20*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     20*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (35*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/2 - 
     (35*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 - 
     (35*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (45*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (1300*G[{(T + U)^(-1), 0, 0, 0}, 1])/3 - 
     (1235*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/6 - 
     40*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] + 
     40*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     90*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] + 
     90*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     (100*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/6 - 
     5*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] - 
     (5*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/2 + 
     (5*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     (5*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (5*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     305*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] + 
     60*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] + 
     (55*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/2 - 
     (55*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     (65*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (425*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (650*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/3 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/6 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/2 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 - 
     (425*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/2 + 
     (425*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     (55*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 - 
     (3197*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
      6 + (10*I)*Pi^3*Log[T] - (5*Pi^2*G[{U^(-1)}, 1]*Log[T])/4 - 
     (365*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/12 + 
     (40*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] + 
     (120*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     (60*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (90*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     240*G[{0, 0, U^(-1)}, 1]*Log[T] + 80*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] + 
     120*G[{0, U^(-1), 0}, 1]*Log[T] + 60*G[{0, U^(-1), U^(-1)}, 1]*Log[T] - 
     60*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     80*G[{0, (T + U)^(-1), 0}, 1]*Log[T] - 
     60*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     30*G[{U^(-1), 0, 0}, 1]*Log[T] + 35*G[{U^(-1), U^(-1), 0}, 1]*Log[T] + 
     (35*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (35*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 - 
     35*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     (35*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (35*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + 
     310*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] - 
     90*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] - 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     245*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     (55*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (55*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + 
     215*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     (425*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/2 + 
     (365*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + 
     16*Pi^2*Log[T]^2 + (30*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 
     60*G[{0, U^(-1)}, 1]*Log[T]^2 + 20*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 + 
     15*G[{U^(-1), 0}, 1]*Log[T]^2 + (35*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/2 - 
     (35*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/2 + 
     95*G[{(T + U)^(-1), 0}, 1]*Log[T]^2 - 
     (185*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/2 + 
     (125*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/2 - 
     ((40*I)/3)*Pi*Log[T]^3 + 5*G[{U^(-1)}, 1]*Log[T]^3 + 
     (65*G[{(T + U)^(-1)}, 1]*Log[T]^3)/3 + (4*Log[T]^4)/3 + 
     (10*I)*Pi^3*Log[U] - (95*Pi^2*G[{T^(-1)}, 1]*Log[U])/12 - 
     (10*Pi^2*G[{U^(-1)}, 1]*Log[U])/3 - (655*Pi^2*G[{(T + U)^(-1)}, 1]*
       Log[U])/36 + (40*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] + 
     (120*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     (60*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[U] + 
     (90*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     150*G[{0, 0, T^(-1)}, 1]*Log[U] + (400*G[{0, 0, (T + U)^(-1)}, 1]*
       Log[U])/3 + 100*G[{0, T^(-1), 0}, 1]*Log[U] + 
     50*G[{0, T^(-1), T^(-1)}, 1]*Log[U] - 50*G[{0, T^(-1), (T + U)^(-1)}, 1]*
      Log[U] + (400*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/3 - 
     50*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (140*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     190*G[{T^(-1), 0, 0}, 1]*Log[U] + 95*G[{T^(-1), T^(-1), 0}, 1]*Log[U] + 
     (95*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (95*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     95*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     (95*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (95*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/2 + 
     40*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] - 20*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
      Log[U] - 20*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (370*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/3 - 
     40*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] - 
     (10*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/3 - 
     5*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] - 
     (5*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/2 + 
     (5*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     60*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[U] + 
     60*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/3 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (985*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/6 + 
     (110*Pi^2*Log[T]*Log[U])/3 + (60*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*
      Log[U] + 40*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     120*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U] - 
     60*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]*Log[U] + 
     90*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     (40*I)*Pi*Log[T]^2*Log[U] + 30*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U] - 
     (40*Log[T]^3*Log[U])/3 + (475*Pi^2*Log[U]^2)/18 + 
     (30*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 + 50*G[{0, T^(-1)}, 1]*
      Log[U]^2 + (140*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/3 + 
     95*G[{T^(-1), 0}, 1]*Log[U]^2 + (95*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/2 - 
     (95*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/2 + 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/3 - 
     (5*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/2 - 
     (265*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/6 - 
     (40*I)*Pi*Log[T]*Log[U]^2 + 30*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2 - 
     20*Log[T]^2*Log[U]^2 - ((40*I)/3)*Pi*Log[U]^3 + 
     (95*G[{T^(-1)}, 1]*Log[U]^3)/3 - (85*G[{(T + U)^(-1)}, 1]*Log[U]^3)/9 - 
     (40*Log[T]*Log[U]^3)/3 - (95*Log[U]^4)/9 - ((362*I)/3)*Pi*Zeta[3] + 
     (95*G[{T^(-1)}, 1]*Zeta[3])/2 + (155*G[{U^(-1)}, 1]*Zeta[3])/2 - 
     (89*G[{(T + U)^(-1)}, 1]*Zeta[3])/9 - (172*Log[T]*Zeta[3])/3 - 
     (5620*Log[U]*Zeta[3])/9}, 0, 5, 1], 
 J[35] -> SeriesData[\[Epsilon], 0, 
   {145/8, ((-21*I)/4)*Pi + (23*G[{(T + U)^(-1)}, 1])/2 - (175*Log[T])/4 + 
     (9*Log[U])/4, (-1613*Pi^2)/48 - ((105*I)/4)*Pi*G[{T^(-1)}, 1] - 
     ((285*I)/4)*Pi*G[{U^(-1)}, 1] - ((9*I)/2)*Pi*G[{(T + U)^(-1)}, 1] - 
     (425*G[{0, (T + U)^(-1)}, 1])/4 - (105*G[{T^(-1), 0}, 1])/4 + 
     (105*G[{T^(-1), (T + U)^(-1)}, 1])/4 - (285*G[{U^(-1), 0}, 1])/4 + 
     (285*G[{U^(-1), (T + U)^(-1)}, 1])/4 - (55*G[{(T + U)^(-1), 0}, 1])/2 + 
     (143*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/4 + ((75*I)/2)*Pi*Log[T] - 
     (285*G[{U^(-1)}, 1]*Log[T])/4 + (25*G[{(T + U)^(-1)}, 1]*Log[T])/4 + 
     (175*Log[T]^2)/4 + ((75*I)/2)*Pi*Log[U] - (105*G[{T^(-1)}, 1]*Log[U])/
      4 - (135*G[{(T + U)^(-1)}, 1]*Log[U])/4 + (75*Log[T]*Log[U])/2 - 
     (9*Log[U]^2)/4, ((5*I)/8)*Pi^3 - (35*Pi^2*G[{T^(-1)}, 1])/8 + 
     (475*Pi^2*G[{U^(-1)}, 1])/8 - (16*Pi^2*G[{(T + U)^(-1)}, 1])/3 + 
     ((225*I)/2)*Pi*G[{0, T^(-1)}, 1] + (75*I)*Pi*G[{0, U^(-1)}, 1] - 
     (105*I)*Pi*G[{0, (T + U)^(-1)}, 1] + (60*I)*Pi*G[{T^(-1), 0}, 1] + 
     ((15*I)/4)*Pi*G[{T^(-1), T^(-1)}, 1] + ((75*I)/4)*Pi*
      G[{T^(-1), (T + U)^(-1)}, 1] + ((285*I)/4)*Pi*G[{U^(-1), U^(-1)}, 1] + 
     ((285*I)/4)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] + 
     (30*I)*Pi*G[{(T + U)^(-1), 0}, 1] - ((315*I)/4)*Pi*
      G[{(T + U)^(-1), T^(-1)}, 1] - ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1)}, 
       1] + (99*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     (1195*G[{0, 0, (T + U)^(-1)}, 1])/4 + (225*G[{0, T^(-1), 0}, 1])/2 - 
     (225*G[{0, T^(-1), (T + U)^(-1)}, 1])/2 + 75*G[{0, U^(-1), 0}, 1] - 
     75*G[{0, U^(-1), (T + U)^(-1)}, 1] + (215*G[{0, (T + U)^(-1), 0}, 1])/
      2 + (425*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (225*G[{T^(-1), 0, 0}, 1])/2 - 30*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (15*G[{T^(-1), T^(-1), 0}, 1])/4 - 
     (15*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (135*G[{T^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (195*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (285*G[{U^(-1), 0, 0}, 1])/2 + (285*G[{U^(-1), U^(-1), 0}, 1])/4 - 
     (285*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (285*G[{U^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (285*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     85*G[{(T + U)^(-1), 0, 0}, 1] + 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 - 
     (315*G[{(T + U)^(-1), T^(-1), 0}, 1])/4 + 
     (315*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), U^(-1), 0}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (55*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (521*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (1055*Pi^2*Log[T])/24 + (30*I)*Pi*G[{T^(-1)}, 1]*Log[T] + 
     (15*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] + 75*G[{0, U^(-1)}, 1]*Log[T] + 
     70*G[{0, (T + U)^(-1)}, 1]*Log[T] + 30*G[{T^(-1), 0}, 1]*Log[T] - 
     30*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + (285*G[{U^(-1), 0}, 1]*Log[T])/
      2 + (285*G[{U^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (285*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[T])/2 - 
     (15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (25*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     ((75*I)/2)*Pi*Log[T]^2 + (285*G[{U^(-1)}, 1]*Log[T]^2)/4 - 
     (25*G[{(T + U)^(-1)}, 1]*Log[T]^2)/4 - (175*Log[T]^3)/6 + 
     (247*Pi^2*Log[U])/8 + (30*I)*Pi*G[{T^(-1)}, 1]*Log[U] + 
     (15*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] + (225*G[{0, T^(-1)}, 1]*Log[U])/
      2 + (75*G[{0, (T + U)^(-1)}, 1]*Log[U])/2 + 
     (165*G[{T^(-1), 0}, 1]*Log[U])/2 + (15*G[{T^(-1), T^(-1)}, 1]*Log[U])/
      4 - (15*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (165*G[{(T + U)^(-1), 0}, 1]*Log[U])/2 - 
     (315*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (135*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (75*I)*Pi*Log[T]*Log[U] + 30*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
     15*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - (75*Log[T]^2*Log[U])/2 - 
     ((75*I)/2)*Pi*Log[U]^2 + (105*G[{T^(-1)}, 1]*Log[U]^2)/4 + 
     (135*G[{(T + U)^(-1)}, 1]*Log[U]^2)/4 - (75*Log[T]*Log[U]^2)/2 + 
     (3*Log[U]^3)/2 - (1180*Zeta[3])/3, (-2089*Pi^4)/576 + 
     ((105*I)/8)*Pi^3*G[{T^(-1)}, 1] + ((285*I)/8)*Pi^3*G[{U^(-1)}, 1] + 
     ((45*I)/4)*Pi^3*G[{(T + U)^(-1)}, 1] - (375*Pi^2*G[{0, T^(-1)}, 1])/4 - 
     (125*Pi^2*G[{0, U^(-1)}, 1])/2 + (4015*Pi^2*G[{0, (T + U)^(-1)}, 1])/
      24 + (455*Pi^2*G[{T^(-1), 0}, 1])/8 - (25*Pi^2*G[{T^(-1), T^(-1)}, 1])/
      8 - (35*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/2 + 
     (95*Pi^2*G[{U^(-1), 0}, 1])/8 - (475*Pi^2*G[{U^(-1), U^(-1)}, 1])/8 - 
     (285*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/4 + 
     (335*Pi^2*G[{(T + U)^(-1), 0}, 1])/12 + 
     (805*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/8 + 
     (25*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/8 - 
     (2329*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/24 - 
     (450*I)*Pi*G[{0, 0, T^(-1)}, 1] - (315*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     ((465*I)/2)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     ((225*I)/2)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     ((225*I)/2)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (75*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     (75*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (150*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + ((225*I)/2)*Pi*
      G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     (75*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     (105*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (240*I)*Pi*G[{T^(-1), 0, 0}, 1] + (90*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1] + 
     (30*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] + 
     (15*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
     ((15*I)/4)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((105*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (15*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((255*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((285*I)/4)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] - 
     ((285*I)/4)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     ((285*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((285*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (120*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     (45*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     (60*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] + 
     ((45*I)/2)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     ((195*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     ((555*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (30*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     ((315*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((15*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     (288*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (4535*G[{0, 0, 0, (T + U)^(-1)}, 1])/4 - 450*G[{0, 0, T^(-1), 0}, 1] + 
     450*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 315*G[{0, 0, U^(-1), 0}, 1] + 
     315*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     365*G[{0, 0, (T + U)^(-1), 0}, 1] - 
     (1195*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     225*G[{0, T^(-1), 0, 0}, 1] - (225*G[{0, T^(-1), T^(-1), 0}, 1])/2 + 
     (225*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     (225*G[{0, T^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (225*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     150*G[{0, U^(-1), 0, 0}, 1] - 75*G[{0, U^(-1), U^(-1), 0}, 1] + 
     75*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     75*G[{0, U^(-1), (T + U)^(-1), 0}, 1] + 
     75*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     365*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     (605*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     (225*G[{0, (T + U)^(-1), T^(-1), 0}, 1])/2 - 
     (225*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     75*G[{0, (T + U)^(-1), U^(-1), 0}, 1] - 
     75*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (215*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (425*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     465*G[{T^(-1), 0, 0, 0}, 1] + 195*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     90*G[{T^(-1), 0, T^(-1), 0}, 1] - 
     90*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     30*G[{T^(-1), 0, U^(-1), 0}, 1] - 
     30*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     75*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     30*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (15*G[{T^(-1), T^(-1), 0, 0}, 1])/2 - 
     (15*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/4 + 
     (15*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (15*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (135*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     60*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (105*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 - 
     (105*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     15*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     15*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (135*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (495*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     285*G[{U^(-1), 0, 0, 0}, 1] - (285*G[{U^(-1), U^(-1), 0, 0}, 1])/2 - 
     (285*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/4 + 
     (285*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (285*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (285*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (285*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     (285*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 + 
     (285*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (285*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (285*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     290*G[{(T + U)^(-1), 0, 0, 0}, 1] + 
     (395*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/4 + 
     45*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] - 
     45*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     60*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] - 
     60*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (195*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/2 + 
     30*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] + 
     (195*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/4 - 
     (195*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (75*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (435*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/2 + 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     85*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     (315*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 - 
     (315*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (55*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (1277*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
      4 - ((75*I)/4)*Pi^3*Log[T] + (55*Pi^2*G[{T^(-1)}, 1]*Log[T])/2 + 
     (95*Pi^2*G[{U^(-1)}, 1]*Log[T])/8 + (235*Pi^2*G[{(T + U)^(-1)}, 1]*
       Log[T])/24 - (75*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] - 
     (120*I)*Pi*G[{T^(-1), 0}, 1]*Log[T] - (60*I)*Pi*G[{(T + U)^(-1), 0}, 1]*
      Log[T] - (30*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     315*G[{0, 0, U^(-1)}, 1]*Log[T] - 215*G[{0, 0, (T + U)^(-1)}, 1]*
      Log[T] - 150*G[{0, U^(-1), 0}, 1]*Log[T] - 75*G[{0, U^(-1), U^(-1)}, 1]*
      Log[T] + 75*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     215*G[{0, (T + U)^(-1), 0}, 1]*Log[T] + 
     75*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     70*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     180*G[{T^(-1), 0, 0}, 1]*Log[T] + 30*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
     45*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     60*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     15*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     60*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     285*G[{U^(-1), 0, 0}, 1]*Log[T] - (285*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/
      2 - (285*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (285*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (285*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 - 
     (285*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (285*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     65*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] + 
     60*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] + 
     5*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     30*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[T] + 
     30*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (15*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/2 + 
     (15*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (25*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (1055*Pi^2*Log[T]^2)/24 - (30*I)*Pi*G[{T^(-1)}, 1]*Log[T]^2 - 
     (15*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 75*G[{0, U^(-1)}, 1]*
      Log[T]^2 - 70*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 - 
     30*G[{T^(-1), 0}, 1]*Log[T]^2 + 30*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[T]^2 - (285*G[{U^(-1), 0}, 1]*Log[T]^2)/2 - 
     (285*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/4 + 
     (285*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 - 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/2 + 
     (15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/4 + 
     (25*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 + 
     (25*I)*Pi*Log[T]^3 - (95*G[{U^(-1)}, 1]*Log[T]^3)/2 + 
     (25*G[{(T + U)^(-1)}, 1]*Log[T]^3)/6 + (175*Log[T]^4)/12 - 
     ((75*I)/4)*Pi^3*Log[U] + (235*Pi^2*G[{T^(-1)}, 1]*Log[U])/8 + 
     (145*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/8 - 
     (75*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] - (120*I)*Pi*G[{T^(-1), 0}, 1]*
      Log[U] - (60*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     (30*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     450*G[{0, 0, T^(-1)}, 1]*Log[U] - 150*G[{0, 0, (T + U)^(-1)}, 1]*
      Log[U] - 225*G[{0, T^(-1), 0}, 1]*Log[U] - 
     (225*G[{0, T^(-1), T^(-1)}, 1]*Log[U])/2 + 
     (225*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     150*G[{0, (T + U)^(-1), 0}, 1]*Log[U] + 
     (225*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (75*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     285*G[{T^(-1), 0, 0}, 1]*Log[U] + 90*G[{T^(-1), 0, T^(-1)}, 1]*Log[U] + 
     30*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     (15*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/2 - 
     (15*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (15*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (15*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 + 
     (105*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (105*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     225*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] + 
     45*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     (255*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/2 + 
     (195*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (195*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (165*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 + 
     (315*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (135*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (275*Pi^2*Log[T]*Log[U])/4 - (60*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U] - 
     (30*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     75*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U] - 120*G[{T^(-1), 0}, 1]*Log[T]*
      Log[U] - 60*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U] - 
     30*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T]*Log[U] - 
     15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     (75*I)*Pi*Log[T]^2*Log[U] - 30*G[{T^(-1)}, 1]*Log[T]^2*Log[U] - 
     15*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U] + 25*Log[T]^3*Log[U] - 
     (247*Pi^2*Log[U]^2)/8 - (30*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2 - 
     (15*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 
     (225*G[{0, T^(-1)}, 1]*Log[U]^2)/2 - 
     (75*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/2 - 
     (165*G[{T^(-1), 0}, 1]*Log[U]^2)/2 - 
     (15*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/4 + 
     (15*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 - 
     (165*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/2 + 
     (315*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/4 - 
     (135*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 + 
     (75*I)*Pi*Log[T]*Log[U]^2 - 30*G[{T^(-1)}, 1]*Log[T]*Log[U]^2 - 
     15*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2 + (75*Log[T]^2*Log[U]^2)/2 + 
     (25*I)*Pi*Log[U]^3 - (35*G[{T^(-1)}, 1]*Log[U]^3)/2 - 
     (45*G[{(T + U)^(-1)}, 1]*Log[U]^3)/2 + 25*Log[T]*Log[U]^3 - 
     (3*Log[U]^4)/4 + ((517*I)/2)*Pi*Zeta[3] - (555*G[{T^(-1)}, 1]*Zeta[3])/
      4 - (285*G[{U^(-1)}, 1]*Zeta[3])/4 - (571*G[{(T + U)^(-1)}, 1]*Zeta[3])/
      6 + (2645*Log[T]*Zeta[3])/3 + (327*Log[U]*Zeta[3])/2}, 0, 5, 1], 
 J[36] -> SeriesData[\[Epsilon], 0, 
   {-40/3, I*Pi - (8*G[{(T + U)^(-1)}, 1])/3 + (95*Log[T])/3 - 4*Log[U], 
    (377*Pi^2)/18 + ((15*I)/2)*Pi*G[{T^(-1)}, 1] + 
     ((95*I)/2)*Pi*G[{U^(-1)}, 1] + (13*I)*Pi*G[{(T + U)^(-1)}, 1] + 
     (425*G[{0, (T + U)^(-1)}, 1])/6 + (15*G[{T^(-1), 0}, 1])/2 - 
     (15*G[{T^(-1), (T + U)^(-1)}, 1])/2 + (95*G[{U^(-1), 0}, 1])/2 - 
     (95*G[{U^(-1), (T + U)^(-1)}, 1])/2 + (55*G[{(T + U)^(-1), 0}, 1])/3 - 
     (263*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/6 - (20*I)*Pi*Log[T] + 
     (95*G[{U^(-1)}, 1]*Log[T])/2 - (85*G[{(T + U)^(-1)}, 1]*Log[T])/6 - 
     (95*Log[T]^2)/3 - (20*I)*Pi*Log[U] + (15*G[{T^(-1)}, 1]*Log[U])/2 + 
     (65*G[{(T + U)^(-1)}, 1]*Log[U])/2 - 20*Log[T]*Log[U] + 4*Log[U]^2, 
    ((5*I)/6)*Pi^3 - (55*Pi^2*G[{T^(-1)}, 1])/12 - (475*Pi^2*G[{U^(-1)}, 1])/
      12 + (169*Pi^2*G[{(T + U)^(-1)}, 1])/18 - (60*I)*Pi*G[{0, T^(-1)}, 1] - 
     (50*I)*Pi*G[{0, U^(-1)}, 1] + (75*I)*Pi*G[{0, (T + U)^(-1)}, 1] - 
     ((35*I)/2)*Pi*G[{T^(-1), T^(-1)}, 1] + ((5*I)/2)*Pi*
      G[{T^(-1), (T + U)^(-1)}, 1] - ((95*I)/2)*Pi*G[{U^(-1), U^(-1)}, 1] - 
     ((95*I)/2)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{(T + U)^(-1), 0}, 1] + ((185*I)/2)*Pi*
      G[{(T + U)^(-1), T^(-1)}, 1] + ((5*I)/2)*Pi*G[{(T + U)^(-1), U^(-1)}, 
       1] - (106*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (985*G[{0, 0, (T + U)^(-1)}, 1])/6 - 60*G[{0, T^(-1), 0}, 1] + 
     60*G[{0, T^(-1), (T + U)^(-1)}, 1] - 50*G[{0, U^(-1), 0}, 1] + 
     50*G[{0, U^(-1), (T + U)^(-1)}, 1] - (200*G[{0, (T + U)^(-1), 0}, 1])/
      3 - (425*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/6 - 
     15*G[{T^(-1), 0, 0}, 1] - (35*G[{T^(-1), T^(-1), 0}, 1])/2 + 
     (35*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     (35*G[{T^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (5*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     95*G[{U^(-1), 0, 0}, 1] - (95*G[{U^(-1), U^(-1), 0}, 1])/2 + 
     (95*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     (95*G[{U^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (95*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (290*G[{(T + U)^(-1), 0, 0}, 1])/3 - 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/6 + 
     (185*G[{(T + U)^(-1), T^(-1), 0}, 1])/2 - 
     (185*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     (5*G[{(T + U)^(-1), U^(-1), 0}, 1])/2 - 
     (5*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 - 
     (55*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/3 + 
     (1001*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/6 - 
     (475*Pi^2*Log[T])/18 - (30*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] - 
     50*G[{0, U^(-1)}, 1]*Log[T] - (140*G[{0, (T + U)^(-1)}, 1]*Log[T])/3 - 
     95*G[{U^(-1), 0}, 1]*Log[T] - (95*G[{U^(-1), U^(-1)}, 1]*Log[T])/2 + 
     (95*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 - 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[T])/3 + 
     (5*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/2 + 
     (265*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/6 + (20*I)*Pi*Log[T]^2 - 
     (95*G[{U^(-1)}, 1]*Log[T]^2)/2 + (85*G[{(T + U)^(-1)}, 1]*Log[T]^2)/6 + 
     (190*Log[T]^3)/9 - 16*Pi^2*Log[U] - (30*I)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[U] - 60*G[{0, T^(-1)}, 1]*Log[U] - 20*G[{0, (T + U)^(-1)}, 1]*
      Log[U] - 15*G[{T^(-1), 0}, 1]*Log[U] - 
     (35*G[{T^(-1), T^(-1)}, 1]*Log[U])/2 + 
     (35*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 95*G[{(T + U)^(-1), 0}, 1]*
      Log[U] + (185*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (125*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/2 + 
     (40*I)*Pi*Log[T]*Log[U] - 30*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     20*Log[T]^2*Log[U] + (20*I)*Pi*Log[U]^2 - (15*G[{T^(-1)}, 1]*Log[U]^2)/
      2 - (65*G[{(T + U)^(-1)}, 1]*Log[U]^2)/2 + 20*Log[T]*Log[U]^2 - 
     (8*Log[U]^3)/3 + (2525*Zeta[3])/9, (181*Pi^4)/54 - 
     ((15*I)/4)*Pi^3*G[{T^(-1)}, 1] - ((95*I)/4)*Pi^3*G[{U^(-1)}, 1] - 
     ((25*I)/2)*Pi^3*G[{(T + U)^(-1)}, 1] + 50*Pi^2*G[{0, T^(-1)}, 1] + 
     (125*Pi^2*G[{0, U^(-1)}, 1])/3 - (3925*Pi^2*G[{0, (T + U)^(-1)}, 1])/
      36 - (55*Pi^2*G[{T^(-1), 0}, 1])/12 + (175*Pi^2*G[{T^(-1), T^(-1)}, 1])/
      12 - (25*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/6 - 
     (95*Pi^2*G[{U^(-1), 0}, 1])/12 + (475*Pi^2*G[{U^(-1), U^(-1)}, 1])/12 + 
     (95*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/2 - 
     (875*Pi^2*G[{(T + U)^(-1), 0}, 1])/18 - 
     (445*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/12 - 
     (25*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/12 + 
     (1489*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/36 + 
     (240*I)*Pi*G[{0, 0, T^(-1)}, 1] + (150*I)*Pi*G[{0, 0, U^(-1)}, 1] - 
     (115*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] + 
     (60*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     (50*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     (50*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (80*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] - 
     (60*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     (50*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     (75*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (40*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] - 
     (20*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     ((35*I)/2)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     ((35*I)/2)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((35*I)/2)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (20*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((45*I)/2)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     ((95*I)/2)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     ((95*I)/2)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     ((95*I)/2)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((95*I)/2)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (240*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] - 
     (90*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     (40*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     (35*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (120*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     ((55*I)/2)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     ((305*I)/2)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     ((5*I)/2)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     ((5*I)/2)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (180*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     ((425*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((5*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (352*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (3545*G[{0, 0, 0, (T + U)^(-1)}, 1])/6 + 240*G[{0, 0, T^(-1), 0}, 1] - 
     240*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 150*G[{0, 0, U^(-1), 0}, 1] - 
     150*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     (640*G[{0, 0, (T + U)^(-1), 0}, 1])/3 + 
     (985*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/6 + 
     120*G[{0, T^(-1), 0, 0}, 1] + 60*G[{0, T^(-1), T^(-1), 0}, 1] - 
     60*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     60*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     60*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     100*G[{0, U^(-1), 0, 0}, 1] + 50*G[{0, U^(-1), U^(-1), 0}, 1] - 
     50*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     50*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     50*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (640*G[{0, (T + U)^(-1), 0, 0}, 1])/3 - 
     (455*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/6 - 
     60*G[{0, (T + U)^(-1), T^(-1), 0}, 1] + 
     60*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     50*G[{0, (T + U)^(-1), U^(-1), 0}, 1] + 
     50*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (200*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 + 
     (425*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/6 + 
     30*G[{T^(-1), 0, 0, 0}, 1] + 20*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     40*G[{T^(-1), 0, U^(-1), 0}, 1] - 
     40*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     20*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     35*G[{T^(-1), T^(-1), 0, 0}, 1] + (35*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/
      2 - (35*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/2 - 
     (35*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (35*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     35*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] + 
     (35*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/2 - 
     (35*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 - 
     20*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     20*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (35*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (45*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     190*G[{U^(-1), 0, 0, 0}, 1] + 95*G[{U^(-1), U^(-1), 0, 0}, 1] + 
     (95*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/2 - 
     (95*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/2 - 
     (95*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (95*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     95*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] + 
     (95*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/2 - 
     (95*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 - 
     (95*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (95*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (1300*G[{(T + U)^(-1), 0, 0, 0}, 1])/3 - 
     (1235*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/6 - 
     90*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] + 
     90*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     40*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] + 
     40*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     (100*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     (5*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/6 - 
     305*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] + 
     60*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] + 
     (55*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/2 - 
     (55*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     (65*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (425*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     5*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] - 
     (5*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/2 + 
     (5*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     (5*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (5*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (650*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/3 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/6 - 
     (425*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/2 + 
     (425*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/2 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     (55*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 - 
     (3197*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
      6 + (10*I)*Pi^3*Log[T] - (10*Pi^2*G[{T^(-1)}, 1]*Log[T])/3 - 
     (95*Pi^2*G[{U^(-1)}, 1]*Log[T])/12 - 
     (655*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/36 + 
     (40*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] + 
     (120*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     (60*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T] + 
     (90*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     150*G[{0, 0, U^(-1)}, 1]*Log[T] + (400*G[{0, 0, (T + U)^(-1)}, 1]*
       Log[T])/3 + 100*G[{0, U^(-1), 0}, 1]*Log[T] + 
     50*G[{0, U^(-1), U^(-1)}, 1]*Log[T] - 50*G[{0, U^(-1), (T + U)^(-1)}, 1]*
      Log[T] + (400*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/3 - 
     50*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (140*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 + 
     40*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] - 20*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
      Log[T] - 20*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     190*G[{U^(-1), 0, 0}, 1]*Log[T] + 95*G[{U^(-1), U^(-1), 0}, 1]*Log[T] + 
     (95*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (95*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 - 
     95*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     (95*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (95*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + 
     (370*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/3 - 
     40*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] - 
     (10*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/3 - 
     60*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[T] + 
     60*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     5*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] - 
     (5*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/2 + 
     (5*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + 
     (5*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/3 - 
     (5*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (985*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/6 + 
     (475*Pi^2*Log[T]^2)/18 + (30*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 
     50*G[{0, U^(-1)}, 1]*Log[T]^2 + (140*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/
      3 + 95*G[{U^(-1), 0}, 1]*Log[T]^2 + 
     (95*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/2 - 
     (95*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/2 + 
     (5*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/3 - 
     (5*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/2 - 
     (265*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/6 - 
     ((40*I)/3)*Pi*Log[T]^3 + (95*G[{U^(-1)}, 1]*Log[T]^3)/3 - 
     (85*G[{(T + U)^(-1)}, 1]*Log[T]^3)/9 - (95*Log[T]^4)/9 + 
     (10*I)*Pi^3*Log[U] - (5*Pi^2*G[{T^(-1)}, 1]*Log[U])/4 - 
     (365*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/12 + 
     (40*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] + 
     (120*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     (60*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (90*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     240*G[{0, 0, T^(-1)}, 1]*Log[U] + 80*G[{0, 0, (T + U)^(-1)}, 1]*Log[U] + 
     120*G[{0, T^(-1), 0}, 1]*Log[U] + 60*G[{0, T^(-1), T^(-1)}, 1]*Log[U] - 
     60*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     80*G[{0, (T + U)^(-1), 0}, 1]*Log[U] - 
     60*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     30*G[{T^(-1), 0, 0}, 1]*Log[U] + 35*G[{T^(-1), T^(-1), 0}, 1]*Log[U] + 
     (35*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (35*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     35*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     (35*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (35*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/2 + 
     310*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] - 
     90*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] - 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     245*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     (55*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (55*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 + 
     215*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     (425*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/2 + 
     (365*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/2 + 
     (110*Pi^2*Log[T]*Log[U])/3 + (60*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*
      Log[U] + 40*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     120*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U] - 
     60*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T]*Log[U] + 
     90*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     (40*I)*Pi*Log[T]^2*Log[U] + 30*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U] - 
     (40*Log[T]^3*Log[U])/3 + 16*Pi^2*Log[U]^2 + 
     (30*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 + 60*G[{0, T^(-1)}, 1]*
      Log[U]^2 + 20*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 + 
     15*G[{T^(-1), 0}, 1]*Log[U]^2 + (35*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/2 - 
     (35*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/2 + 
     95*G[{(T + U)^(-1), 0}, 1]*Log[U]^2 - 
     (185*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/2 + 
     (125*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/2 - 
     (40*I)*Pi*Log[T]*Log[U]^2 + 30*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2 - 
     20*Log[T]^2*Log[U]^2 - ((40*I)/3)*Pi*Log[U]^3 + 
     5*G[{T^(-1)}, 1]*Log[U]^3 + (65*G[{(T + U)^(-1)}, 1]*Log[U]^3)/3 - 
     (40*Log[T]*Log[U]^3)/3 + (4*Log[U]^4)/3 - ((362*I)/3)*Pi*Zeta[3] + 
     (155*G[{T^(-1)}, 1]*Zeta[3])/2 + (95*G[{U^(-1)}, 1]*Zeta[3])/2 - 
     (89*G[{(T + U)^(-1)}, 1]*Zeta[3])/9 - (5620*Log[T]*Zeta[3])/9 - 
     (172*Log[U]*Zeta[3])/3}, 0, 5, 1], 
 J[37] -> SeriesData[\[Epsilon], 0, 
   {239/12, ((-125*I)/6)*Pi + (37*G[{(T + U)^(-1)}, 1])/3 - (91*Log[T])/3 - 
     (91*Log[U])/3, (-239*Pi^2)/8 - ((133*I)/3)*Pi*G[{T^(-1)}, 1] - 
     ((133*I)/3)*Pi*G[{U^(-1)}, 1] - ((14*I)/3)*Pi*G[{(T + U)^(-1)}, 1] - 
     (424*G[{0, (T + U)^(-1)}, 1])/3 - (133*G[{T^(-1), 0}, 1])/3 + 
     (133*G[{T^(-1), (T + U)^(-1)}, 1])/3 - (133*G[{U^(-1), 0}, 1])/3 + 
     (133*G[{U^(-1), (T + U)^(-1)}, 1])/3 - (88*G[{(T + U)^(-1), 0}, 1])/3 - 
     (13*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 + (51*I)*Pi*Log[T] - 
     (133*G[{U^(-1)}, 1]*Log[T])/3 - (44*G[{(T + U)^(-1)}, 1]*Log[T])/3 + 
     (91*Log[T]^2)/3 + (51*I)*Pi*Log[U] - (133*G[{T^(-1)}, 1]*Log[U])/3 - 
     (44*G[{(T + U)^(-1)}, 1]*Log[U])/3 + 51*Log[T]*Log[U] + (91*Log[U]^2)/3, 
    ((487*I)/36)*Pi^3 - (25*Pi^2*G[{T^(-1)}, 1])/36 - 
     (25*Pi^2*G[{U^(-1)}, 1])/36 - (15*Pi^2*G[{(T + U)^(-1)}, 1])/2 + 
     ((911*I)/6)*Pi*G[{0, T^(-1)}, 1] + ((911*I)/6)*Pi*G[{0, U^(-1)}, 1] - 
     (145*I)*Pi*G[{0, (T + U)^(-1)}, 1] + (84*I)*Pi*G[{T^(-1), 0}, 1] + 
     ((109*I)/6)*Pi*G[{T^(-1), T^(-1)}, 1] + ((57*I)/2)*Pi*
      G[{T^(-1), (T + U)^(-1)}, 1] + (84*I)*Pi*G[{U^(-1), 0}, 1] + 
     ((109*I)/6)*Pi*G[{U^(-1), U^(-1)}, 1] + ((57*I)/2)*Pi*
      G[{U^(-1), (T + U)^(-1)}, 1] + (36*I)*Pi*G[{(T + U)^(-1), 0}, 1] - 
     ((116*I)/3)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     ((116*I)/3)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] + 
     ((62*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     (1235*G[{0, 0, (T + U)^(-1)}, 1])/3 + (911*G[{0, T^(-1), 0}, 1])/6 - 
     (911*G[{0, T^(-1), (T + U)^(-1)}, 1])/6 + (911*G[{0, U^(-1), 0}, 1])/6 - 
     (911*G[{0, U^(-1), (T + U)^(-1)}, 1])/6 + 
     (413*G[{0, (T + U)^(-1), 0}, 1])/3 + 
     (694*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (518*G[{T^(-1), 0, 0}, 1])/3 - 42*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (109*G[{T^(-1), T^(-1), 0}, 1])/6 - 
     (109*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/6 - 
     (361*G[{T^(-1), (T + U)^(-1), 0}, 1])/6 - 
     (141*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (518*G[{U^(-1), 0, 0}, 1])/3 - 42*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (109*G[{U^(-1), U^(-1), 0}, 1])/6 - 
     (109*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/6 - 
     (361*G[{U^(-1), (T + U)^(-1), 0}, 1])/6 - 
     (141*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (284*G[{(T + U)^(-1), 0, 0}, 1])/3 - 
     (206*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 - 
     (116*G[{(T + U)^(-1), T^(-1), 0}, 1])/3 + 
     (116*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/3 - 
     (116*G[{(T + U)^(-1), U^(-1), 0}, 1])/3 + 
     (116*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/3 + 
     (88*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/3 - 
     (89*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (1819*Pi^2*Log[T])/36 + (42*I)*Pi*G[{T^(-1)}, 1]*Log[T] + 
     (42*I)*Pi*G[{U^(-1)}, 1]*Log[T] + (18*I)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[T] + (911*G[{0, U^(-1)}, 1]*Log[T])/6 + 
     (413*G[{0, (T + U)^(-1)}, 1]*Log[T])/6 + 42*G[{T^(-1), 0}, 1]*Log[T] - 
     42*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + (392*G[{U^(-1), 0}, 1]*Log[T])/
      3 + (109*G[{U^(-1), U^(-1)}, 1]*Log[T])/6 - 
     (109*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/6 + 
     (142*G[{(T + U)^(-1), 0}, 1]*Log[T])/3 - 
     (116*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/3 + 
     (44*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 - (51*I)*Pi*Log[T]^2 + 
     (133*G[{U^(-1)}, 1]*Log[T]^2)/3 + (44*G[{(T + U)^(-1)}, 1]*Log[T]^2)/3 - 
     (182*Log[T]^3)/9 + (1819*Pi^2*Log[U])/36 + (42*I)*Pi*G[{T^(-1)}, 1]*
      Log[U] + (42*I)*Pi*G[{U^(-1)}, 1]*Log[U] + 
     (18*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] + (911*G[{0, T^(-1)}, 1]*Log[U])/
      6 + (413*G[{0, (T + U)^(-1)}, 1]*Log[U])/6 + 
     (392*G[{T^(-1), 0}, 1]*Log[U])/3 + (109*G[{T^(-1), T^(-1)}, 1]*Log[U])/
      6 - (109*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/6 + 
     42*G[{U^(-1), 0}, 1]*Log[U] - 42*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (142*G[{(T + U)^(-1), 0}, 1]*Log[U])/3 - 
     (116*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/3 + 
     (44*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 - 
     (102*I)*Pi*Log[T]*Log[U] + 42*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
     42*G[{U^(-1)}, 1]*Log[T]*Log[U] + 18*G[{(T + U)^(-1)}, 1]*Log[T]*
      Log[U] - 51*Log[T]^2*Log[U] - (51*I)*Pi*Log[U]^2 + 
     (133*G[{T^(-1)}, 1]*Log[U]^2)/3 + (44*G[{(T + U)^(-1)}, 1]*Log[U]^2)/3 - 
     51*Log[T]*Log[U]^2 - (182*Log[U]^3)/9 - (3553*Zeta[3])/9, 
    (-43091*Pi^4)/4320 + ((155*I)/18)*Pi^3*G[{T^(-1)}, 1] + 
     ((155*I)/18)*Pi^3*G[{U^(-1)}, 1] + ((143*I)/9)*Pi^3*
      G[{(T + U)^(-1)}, 1] - (911*Pi^2*G[{0, T^(-1)}, 1])/36 - 
     (911*Pi^2*G[{0, U^(-1)}, 1])/36 + (2351*Pi^2*G[{0, (T + U)^(-1)}, 1])/
      18 + (622*Pi^2*G[{T^(-1), 0}, 1])/9 - (325*Pi^2*G[{T^(-1), T^(-1)}, 1])/
      36 - (931*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/36 + 
     (622*Pi^2*G[{U^(-1), 0}, 1])/9 - (325*Pi^2*G[{U^(-1), U^(-1)}, 1])/36 - 
     (931*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/36 + 
     (334*Pi^2*G[{(T + U)^(-1), 0}, 1])/9 + 
     (28*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/9 + 
     (28*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/9 + 
     (121*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/6 - 
     ((1672*I)/3)*Pi*G[{0, 0, T^(-1)}, 1] - ((1672*I)/3)*Pi*
      G[{0, 0, U^(-1)}, 1] + (344*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (240*I)*Pi*G[{0, T^(-1), 0}, 1] - ((235*I)/6)*Pi*
      G[{0, T^(-1), T^(-1)}, 1] - ((289*I)/2)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 
       1] - (240*I)*Pi*G[{0, U^(-1), 0}, 1] - ((235*I)/6)*Pi*
      G[{0, U^(-1), U^(-1)}, 1] - ((289*I)/2)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 
       1] + (36*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     ((235*I)/6)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     ((235*I)/6)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     (325*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (336*I)*Pi*G[{T^(-1), 0, 0}, 1] + ((598*I)/3)*Pi*
      G[{T^(-1), 0, T^(-1)}, 1] + (110*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] - 
     ((149*I)/3)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     ((329*I)/6)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     ((37*I)/2)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((143*I)/6)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (55*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((485*I)/6)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (336*I)*Pi*G[{U^(-1), 0, 0}, 1] + (110*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] + 
     ((598*I)/3)*Pi*G[{U^(-1), 0, U^(-1)}, 1] - 
     ((149*I)/3)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     ((329*I)/6)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     ((37*I)/2)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (55*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((143*I)/6)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((485*I)/6)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (144*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + ((86*I)/3)*Pi*
      G[{(T + U)^(-1), 0, T^(-1)}, 1] + ((86*I)/3)*Pi*
      G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     (88*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (72*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] - 
     ((8*I)/3)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     (44*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (72*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] - 
     ((8*I)/3)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] + 
     (44*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (108*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     ((224*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((224*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((266*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (4693*G[{0, 0, 0, (T + U)^(-1)}, 1])/3 - (1672*G[{0, 0, T^(-1), 0}, 1])/
      3 + (1672*G[{0, 0, T^(-1), (T + U)^(-1)}, 1])/3 - 
     (1672*G[{0, 0, U^(-1), 0}, 1])/3 + 
     (1672*G[{0, 0, U^(-1), (T + U)^(-1)}, 1])/3 - 
     (1438*G[{0, 0, (T + U)^(-1), 0}, 1])/3 - 
     (1811*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (1631*G[{0, T^(-1), 0, 0}, 1])/3 + 120*G[{0, T^(-1), 0, (T + U)^(-1)}, 
       1] - (235*G[{0, T^(-1), T^(-1), 0}, 1])/6 + 
     (235*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/6 + 
     (955*G[{0, T^(-1), (T + U)^(-1), 0}, 1])/6 + 
     (529*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (1631*G[{0, U^(-1), 0, 0}, 1])/3 + 120*G[{0, U^(-1), 0, (T + U)^(-1)}, 
       1] - (235*G[{0, U^(-1), U^(-1), 0}, 1])/6 + 
     (235*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/6 + 
     (955*G[{0, U^(-1), (T + U)^(-1), 0}, 1])/6 + 
     (529*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (718*G[{0, (T + U)^(-1), 0, 0}, 1])/3 + 
     (817*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 + 
     (235*G[{0, (T + U)^(-1), T^(-1), 0}, 1])/6 - 
     (235*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/6 + 
     (235*G[{0, (T + U)^(-1), U^(-1), 0}, 1])/6 - 
     (235*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/6 - 
     (413*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 - 
     (1594*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (2044*G[{T^(-1), 0, 0, 0}, 1])/3 + 
     (1031*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/3 + 
     (598*G[{T^(-1), 0, T^(-1), 0}, 1])/3 - 
     (598*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/3 + 
     110*G[{T^(-1), 0, U^(-1), 0}, 1] - 
     110*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     (103*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     (236*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (109*G[{T^(-1), T^(-1), 0, 0}, 1])/3 - 
     (329*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/6 + 
     (329*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/6 + 
     (329*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/6 - 
     (37*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (361*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/3 - 
     (362*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 + 
     (143*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/6 - 
     (143*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/6 - 
     55*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     55*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (361*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/6 + 
     (989*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/6 - 
     (2044*G[{U^(-1), 0, 0, 0}, 1])/3 + 
     (1031*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/3 + 
     110*G[{U^(-1), 0, T^(-1), 0}, 1] - 
     110*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     (598*G[{U^(-1), 0, U^(-1), 0}, 1])/3 - 
     (598*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/3 + 
     (103*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     (236*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (109*G[{U^(-1), U^(-1), 0, 0}, 1])/3 - 
     (329*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/6 + 
     (329*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/6 + 
     (329*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/6 - 
     (37*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (361*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/3 - 
     (362*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 - 
     55*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     55*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (143*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/6 - 
     (143*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/6 + 
     (361*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/6 + 
     (989*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/6 - 
     (1000*G[{(T + U)^(-1), 0, 0, 0}, 1])/3 + 
     (490*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/3 + 
     (86*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/3 - 
     (86*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/3 + 
     (86*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/3 - 
     (86*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/3 + 
     (148*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     (257*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (448*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/3 - 
     36*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] - 
     (8*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/3 + 
     (8*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/3 - 
     (100*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/3 - 
     80*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (448*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/3 - 
     36*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] - 
     (8*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/3 + 
     (8*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/3 - 
     (100*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/3 - 
     80*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (500*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/3 + 
     (155*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 + 
     (224*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/3 - 
     (224*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/3 + 
     (224*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/3 - 
     (224*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/3 - 
     (88*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 + 
     (509*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     ((51*I)/2)*Pi^3*Log[T] + (197*Pi^2*G[{T^(-1)}, 1]*Log[T])/6 + 
     (653*Pi^2*G[{U^(-1)}, 1]*Log[T])/18 + 
     (167*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/9 - (120*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[T] - (120*I)*Pi*G[{0, U^(-1)}, 1]*Log[T] + 
     (18*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] - (168*I)*Pi*G[{T^(-1), 0}, 1]*
      Log[T] - (168*I)*Pi*G[{U^(-1), 0}, 1]*Log[T] - 
     (72*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
     (36*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T] + 
     (36*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     (54*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (1672*G[{0, 0, U^(-1)}, 1]*Log[T])/3 - 
     (719*G[{0, 0, (T + U)^(-1)}, 1]*Log[T])/3 - 120*G[{0, T^(-1), 0}, 1]*
      Log[T] + 120*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (1271*G[{0, U^(-1), 0}, 1]*Log[T])/3 - 
     (235*G[{0, U^(-1), U^(-1)}, 1]*Log[T])/6 + 
     (235*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/6 - 
     (359*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/3 + 
     (235*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/6 - 
     (413*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/6 - 
     252*G[{T^(-1), 0, 0}, 1]*Log[T] + 110*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
     29*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     84*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     55*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     84*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (1288*G[{U^(-1), 0, 0}, 1]*Log[T])/3 + 
     (598*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/3 + 
     (16*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/3 - 
     (109*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/3 - 
     (329*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/6 + 
     (329*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/6 + 
     (109*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/3 + 
     (143*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/6 - 
     (143*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/6 - 
     (500*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/3 + 
     (86*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/3 + 
     (74*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/3 + 
     36*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[T] - 
     36*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (340*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/3 - 
     (8*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/3 + 
     (8*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/3 - 
     (250*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/3 + 
     (224*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/3 - 
     (44*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 - 
     (1819*Pi^2*Log[T]^2)/36 - (42*I)*Pi*G[{T^(-1)}, 1]*Log[T]^2 - 
     (42*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2 - (18*I)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[T]^2 - (911*G[{0, U^(-1)}, 1]*Log[T]^2)/6 - 
     (413*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/6 - 42*G[{T^(-1), 0}, 1]*
      Log[T]^2 + 42*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]^2 - 
     (392*G[{U^(-1), 0}, 1]*Log[T]^2)/3 - 
     (109*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/6 + 
     (109*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/6 - 
     (142*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/3 + 
     (116*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/3 - 
     (44*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/3 + 
     (34*I)*Pi*Log[T]^3 - (266*G[{U^(-1)}, 1]*Log[T]^3)/9 - 
     (88*G[{(T + U)^(-1)}, 1]*Log[T]^3)/9 + (91*Log[T]^4)/9 - 
     ((51*I)/2)*Pi^3*Log[U] + (653*Pi^2*G[{T^(-1)}, 1]*Log[U])/18 + 
     (197*Pi^2*G[{U^(-1)}, 1]*Log[U])/6 + 
     (167*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/9 - (120*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[U] - (120*I)*Pi*G[{0, U^(-1)}, 1]*Log[U] + 
     (18*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] - (168*I)*Pi*G[{T^(-1), 0}, 1]*
      Log[U] - (168*I)*Pi*G[{U^(-1), 0}, 1]*Log[U] - 
     (72*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
     (36*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (36*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[U] - 
     (54*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (1672*G[{0, 0, T^(-1)}, 1]*Log[U])/3 - 
     (719*G[{0, 0, (T + U)^(-1)}, 1]*Log[U])/3 - 
     (1271*G[{0, T^(-1), 0}, 1]*Log[U])/3 - 
     (235*G[{0, T^(-1), T^(-1)}, 1]*Log[U])/6 + 
     (235*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/6 - 
     120*G[{0, U^(-1), 0}, 1]*Log[U] + 120*G[{0, U^(-1), (T + U)^(-1)}, 1]*
      Log[U] - (359*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/3 + 
     (235*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/6 - 
     (413*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/6 - 
     (1288*G[{T^(-1), 0, 0}, 1]*Log[U])/3 + 
     (598*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/3 + 
     (16*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/3 - 
     (109*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/3 - 
     (329*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/6 + 
     (329*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/6 + 
     (109*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/3 + 
     (143*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/6 - 
     (143*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/6 - 
     252*G[{U^(-1), 0, 0}, 1]*Log[U] + 110*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
     29*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     84*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     55*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     84*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (500*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/3 + 
     (86*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/3 + 
     (74*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/3 + 
     (340*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/3 - 
     (8*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/3 + 
     (8*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     36*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[U] - 
     36*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (250*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/3 + 
     (224*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/3 - 
     (44*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 - 
     (187*Pi^2*Log[T]*Log[U])/2 - (84*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U] - 
     (84*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U] - (36*I)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[T]*Log[U] - 120*G[{0, T^(-1)}, 1]*Log[T]*Log[U] - 
     120*G[{0, U^(-1)}, 1]*Log[T]*Log[U] + 18*G[{0, (T + U)^(-1)}, 1]*Log[T]*
      Log[U] - 168*G[{T^(-1), 0}, 1]*Log[T]*Log[U] - 
     168*G[{U^(-1), 0}, 1]*Log[T]*Log[U] - 72*G[{(T + U)^(-1), 0}, 1]*Log[T]*
      Log[U] + 36*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T]*Log[U] + 
     36*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]*Log[U] - 
     54*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     (102*I)*Pi*Log[T]^2*Log[U] - 42*G[{T^(-1)}, 1]*Log[T]^2*Log[U] - 
     42*G[{U^(-1)}, 1]*Log[T]^2*Log[U] - 18*G[{(T + U)^(-1)}, 1]*Log[T]^2*
      Log[U] + 34*Log[T]^3*Log[U] - (1819*Pi^2*Log[U]^2)/36 - 
     (42*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2 - (42*I)*Pi*G[{U^(-1)}, 1]*Log[U]^2 - 
     (18*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 
     (911*G[{0, T^(-1)}, 1]*Log[U]^2)/6 - 
     (413*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/6 - 
     (392*G[{T^(-1), 0}, 1]*Log[U]^2)/3 - 
     (109*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/6 + 
     (109*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/6 - 
     42*G[{U^(-1), 0}, 1]*Log[U]^2 + 42*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[U]^2 - (142*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/3 + 
     (116*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/3 - 
     (44*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/3 + 
     (102*I)*Pi*Log[T]*Log[U]^2 - 42*G[{T^(-1)}, 1]*Log[T]*Log[U]^2 - 
     42*G[{U^(-1)}, 1]*Log[T]*Log[U]^2 - 18*G[{(T + U)^(-1)}, 1]*Log[T]*
      Log[U]^2 + 51*Log[T]^2*Log[U]^2 + (34*I)*Pi*Log[U]^3 - 
     (266*G[{T^(-1)}, 1]*Log[U]^3)/9 - (88*G[{(T + U)^(-1)}, 1]*Log[U]^3)/9 + 
     34*Log[T]*Log[U]^3 + (91*Log[U]^4)/9 + ((5555*I)/9)*Pi*Zeta[3] - 
     (1291*G[{T^(-1)}, 1]*Zeta[3])/6 - (1291*G[{U^(-1)}, 1]*Zeta[3])/6 - 
     (272*G[{(T + U)^(-1)}, 1]*Zeta[3])/9 + (12661*Log[T]*Zeta[3])/18 + 
     (12661*Log[U]*Zeta[3])/18}, 0, 5, 1], 
 J[38] -> SeriesData[\[Epsilon], 0, {(-490*T^2)/(-12*T^2 + 12*T*U) + 
     (490*T*U)/(-12*T^2 + 12*T*U) + (343*T^2)/(-24*T^2 + 24*T*U) - 
     (343*T*U)/(-24*T^2 + 24*T*U) + (1274*T^2)/(-48*T^2 + 48*T*U) - 
     (1274*T*U)/(-48*T^2 + 48*T*U) + (1274*T*U)/(48*T*U - 48*U^2) - 
     (1274*U^2)/(48*T*U - 48*U^2) + (343*T*U)/(24*T*U - 24*U^2) - 
     (343*U^2)/(24*T*U - 24*U^2) - (490*T*U)/(12*T*U - 12*U^2) + 
     (490*U^2)/(12*T*U - 12*U^2) - (392*T^2*Log[T])/(-48*T^2 + 48*T*U) + 
     (392*T*U*Log[T])/(-48*T^2 + 48*T*U) - (392*T*U*Log[U])/
      (48*T*U - 48*U^2) + (392*U^2*Log[U])/(48*T*U - 48*U^2), 
    (-15*T)/(2*T - 2*U) - (15*T^2)/((2*T - 2*U)*U) - (15*U)/(2*T - 2*U) - 
     (15*U^2)/(T*(2*T - 2*U)) + (392*T^2)/(-4*T^2 + 4*T*U) - 
     (392*T*U)/(-4*T^2 + 4*T*U) - (1323*T^2)/(-12*T^2 + 12*T*U) + 
     (1323*T*U)/(-12*T^2 + 12*T*U) + (343*T^2)/(-24*T^2 + 24*T*U) - 
     (523*T*U)/(-24*T^2 + 24*T*U) - (180*U^2)/(-24*T^2 + 24*T*U) - 
     (5733*T^2)/(-48*T^2 + 48*T*U) + (5733*T*U)/(-48*T^2 + 48*T*U) + 
     (33810*T^2)/(-288*T^2 + 288*T*U) - (196*Pi^2*T^2)/(-288*T^2 + 288*T*U) - 
     (33810*T*U)/(-288*T^2 + 288*T*U) + (196*Pi^2*T*U)/(-288*T^2 + 288*T*U) + 
     (33810*T*U)/(288*T*U - 288*U^2) - (196*Pi^2*T*U)/(288*T*U - 288*U^2) - 
     (33810*U^2)/(288*T*U - 288*U^2) + (196*Pi^2*U^2)/(288*T*U - 288*U^2) - 
     (5733*T*U)/(48*T*U - 48*U^2) + (5733*U^2)/(48*T*U - 48*U^2) + 
     (180*T^2)/(24*T*U - 24*U^2) + (523*T*U)/(24*T*U - 24*U^2) - 
     (343*U^2)/(24*T*U - 24*U^2) - (1323*T*U)/(12*T*U - 12*U^2) + 
     (1323*U^2)/(12*T*U - 12*U^2) + (392*T*U)/(4*T*U - 4*U^2) - 
     (392*U^2)/(4*T*U - 4*U^2) - ((10*I)/3)*Pi*G[{T^(-1)}, 1] + 
     ((10*I)/3)*Pi*G[{U^(-1)}, 1] - (10*G[{T^(-1), 0}, 1])/3 + 
     (10*G[{T^(-1), (T + U)^(-1)}, 1])/3 + (10*G[{U^(-1), 0}, 1])/3 - 
     (10*G[{U^(-1), (T + U)^(-1)}, 1])/3 + (392*T^2*Log[T])/
      (-24*T^2 + 24*T*U) - (392*T*U*Log[T])/(-24*T^2 + 24*T*U) + 
     (1764*T^2*Log[T])/(-48*T^2 + 48*T*U) - (1764*T*U*Log[T])/
      (-48*T^2 + 48*T*U) - (15288*T^2*Log[T])/(-288*T^2 + 288*T*U) + 
     (15288*T*U*Log[T])/(-288*T^2 + 288*T*U) + (10*G[{U^(-1)}, 1]*Log[T])/3 - 
     (71*G[{(T + U)^(-1)}, 1]*Log[T])/3 + (2352*T^2*Log[T]^2)/
      (-288*T^2 + 288*T*U) - (2352*T*U*Log[T]^2)/(-288*T^2 + 288*T*U) - 
     (15288*T*U*Log[U])/(288*T*U - 288*U^2) + (15288*U^2*Log[U])/
      (288*T*U - 288*U^2) + (1764*T*U*Log[U])/(48*T*U - 48*U^2) - 
     (1764*U^2*Log[U])/(48*T*U - 48*U^2) + (392*T*U*Log[U])/
      (24*T*U - 24*U^2) - (392*U^2*Log[U])/(24*T*U - 24*U^2) - 
     (10*G[{T^(-1)}, 1]*Log[U])/3 + (71*G[{(T + U)^(-1)}, 1]*Log[U])/3 + 
     (2352*T*U*Log[U]^2)/(288*T*U - 288*U^2) - (2352*U^2*Log[U]^2)/
      (288*T*U - 288*U^2), (-135*T)/(2*(2*T - 2*U)) + (45*T)/(T - U) - 
     (135*T^2)/(2*(2*T - 2*U)*U) + (45*T^2)/((T - U)*U) - 
     (135*U)/(2*(2*T - 2*U)) + (45*U)/(T - U) - (135*U^2)/(2*T*(2*T - 2*U)) + 
     (45*U^2)/(T*(T - U)) - (196*T^2)/(-4*T^2 + 4*T*U) + 
     (196*T*U)/(-4*T^2 + 4*T*U) - (2450*T^2)/(-6*T^2 + 6*T*U) + 
     (2450*T*U)/(-6*T^2 + 6*T*U) - (2352*T^2)/(-8*T^2 + 8*T*U) + 
     (2352*T*U)/(-8*T^2 + 8*T*U) + (5733*T^2)/(-12*T^2 + 12*T*U) - 
     (23*Pi^2*T^2)/(-12*T^2 + 12*T*U) - (4833*T*U)/(-12*T^2 + 12*T*U) + 
     (23*Pi^2*T*U)/(-12*T^2 + 12*T*U) + (900*U^2)/(-12*T^2 + 12*T*U) + 
     (1274*T^2)/(-16*T^2 + 16*T*U) - (1274*T*U)/(-16*T^2 + 16*T*U) + 
     (11417*T^2)/(-24*T^2 + 24*T*U) - (11777*T*U)/(-24*T^2 + 24*T*U) - 
     (360*U^2)/(-24*T^2 + 24*T*U) + (1911*T^2)/(-48*T^2 + 48*T*U) - 
     (4251*T*U)/(-48*T^2 + 48*T*U) - (2340*U^2)/(-48*T^2 + 48*T*U) + 
     (138*Pi^2*T^2)/(-72*T^2 + 72*T*U) - (138*Pi^2*T*U)/(-72*T^2 + 72*T*U) - 
     (33810*T^2)/(-144*T^2 + 144*T*U) + (196*Pi^2*T^2)/(-144*T^2 + 144*T*U) + 
     (33810*T*U)/(-144*T^2 + 144*T*U) - (196*Pi^2*T*U)/(-144*T^2 + 144*T*U) - 
     (152145*T^2)/(-288*T^2 + 288*T*U) + (882*Pi^2*T^2)/
      (-288*T^2 + 288*T*U) + (152145*T*U)/(-288*T^2 + 288*T*U) - 
     (882*Pi^2*T*U)/(-288*T^2 + 288*T*U) + (254310*T^2)/
      (-576*T^2 + 576*T*U) - (2548*Pi^2*T^2)/(-576*T^2 + 576*T*U) - 
     (254310*T*U)/(-576*T^2 + 576*T*U) + (2548*Pi^2*T*U)/
      (-576*T^2 + 576*T*U) + (254310*T*U)/(576*T*U - 576*U^2) - 
     (2548*Pi^2*T*U)/(576*T*U - 576*U^2) - (254310*U^2)/(576*T*U - 576*U^2) + 
     (2548*Pi^2*U^2)/(576*T*U - 576*U^2) - (152145*T*U)/(288*T*U - 288*U^2) + 
     (882*Pi^2*T*U)/(288*T*U - 288*U^2) + (152145*U^2)/(288*T*U - 288*U^2) - 
     (882*Pi^2*U^2)/(288*T*U - 288*U^2) - (33810*T*U)/(144*T*U - 144*U^2) + 
     (196*Pi^2*T*U)/(144*T*U - 144*U^2) + (33810*U^2)/(144*T*U - 144*U^2) - 
     (196*Pi^2*U^2)/(144*T*U - 144*U^2) + (138*Pi^2*T*U)/(72*T*U - 72*U^2) - 
     (138*Pi^2*U^2)/(72*T*U - 72*U^2) + (2340*T^2)/(48*T*U - 48*U^2) + 
     (4251*T*U)/(48*T*U - 48*U^2) - (1911*U^2)/(48*T*U - 48*U^2) + 
     (360*T^2)/(24*T*U - 24*U^2) + (11777*T*U)/(24*T*U - 24*U^2) - 
     (11417*U^2)/(24*T*U - 24*U^2) + (1274*T*U)/(16*T*U - 16*U^2) - 
     (1274*U^2)/(16*T*U - 16*U^2) - (900*T^2)/(12*T*U - 12*U^2) + 
     (4833*T*U)/(12*T*U - 12*U^2) - (23*Pi^2*T*U)/(12*T*U - 12*U^2) - 
     (5733*U^2)/(12*T*U - 12*U^2) + (23*Pi^2*U^2)/(12*T*U - 12*U^2) - 
     (2352*T*U)/(8*T*U - 8*U^2) + (2352*U^2)/(8*T*U - 8*U^2) - 
     (2450*T*U)/(6*T*U - 6*U^2) + (2450*U^2)/(6*T*U - 6*U^2) - 
     (196*T*U)/(4*T*U - 4*U^2) + (196*U^2)/(4*T*U - 4*U^2) - 
     (715*Pi^2*G[{T^(-1)}, 1])/36 + (715*Pi^2*G[{U^(-1)}, 1])/36 + 
     ((239*I)/6)*Pi*G[{0, T^(-1)}, 1] - ((239*I)/6)*Pi*G[{0, U^(-1)}, 1] + 
     (60*I)*Pi*G[{T^(-1), 0}, 1] - ((245*I)/6)*Pi*G[{T^(-1), T^(-1)}, 1] + 
     ((35*I)/2)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{U^(-1), 0}, 1] + ((245*I)/6)*Pi*G[{U^(-1), U^(-1)}, 1] - 
     ((35*I)/2)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] + 
     ((163*I)/3)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     ((163*I)/3)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] + (239*G[{0, T^(-1), 0}, 1])/
      6 - (239*G[{0, T^(-1), (T + U)^(-1)}, 1])/6 - 
     (239*G[{0, U^(-1), 0}, 1])/6 + (239*G[{0, U^(-1), (T + U)^(-1)}, 1])/6 + 
     (200*G[{T^(-1), 0, 0}, 1])/3 - 30*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     (245*G[{T^(-1), T^(-1), 0}, 1])/6 + 
     (245*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/6 + 
     (65*G[{T^(-1), (T + U)^(-1), 0}, 1])/6 - 
     (95*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (200*G[{U^(-1), 0, 0}, 1])/3 + 30*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (245*G[{U^(-1), U^(-1), 0}, 1])/6 - 
     (245*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/6 - 
     (65*G[{U^(-1), (T + U)^(-1), 0}, 1])/6 + 
     (95*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (163*G[{(T + U)^(-1), T^(-1), 0}, 1])/3 - 
     (163*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/3 - 
     (163*G[{(T + U)^(-1), U^(-1), 0}, 1])/3 + 
     (163*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/3 + 
     (30*U*Log[T])/(2*T - 2*U) + (30*U^2*Log[T])/(T*(2*T - 2*U)) - 
     (23*Pi^2*T^2*Log[T])/(6*(-6*T^2 + 6*T*U)) + (23*Pi^2*T*U*Log[T])/
      (6*(-6*T^2 + 6*T*U)) - (392*T^2*Log[T])/(-16*T^2 + 16*T*U) + 
     (392*T*U*Log[T])/(-16*T^2 + 16*T*U) - (1764*T^2*Log[T])/
      (-24*T^2 + 24*T*U) + (1764*T*U*Log[T])/(-24*T^2 + 24*T*U) - 
     (588*T^2*Log[T])/(-48*T^2 + 48*T*U) + (1308*T*U*Log[T])/
      (-48*T^2 + 48*T*U) + (720*U^2*Log[T])/(-48*T^2 + 48*T*U) + 
     (15288*T^2*Log[T])/(-144*T^2 + 144*T*U) - (15288*T*U*Log[T])/
      (-144*T^2 + 144*T*U) + (68796*T^2*Log[T])/(-288*T^2 + 288*T*U) - 
     (68796*T*U*Log[T])/(-288*T^2 + 288*T*U) - (135240*T^2*Log[T])/
      (-576*T^2 + 576*T*U) + (784*Pi^2*T^2*Log[T])/(-576*T^2 + 576*T*U) + 
     (135240*T*U*Log[T])/(-576*T^2 + 576*T*U) - (784*Pi^2*T*U*Log[T])/
      (-576*T^2 + 576*T*U) + (30*I)*Pi*G[{T^(-1)}, 1]*Log[T] - 
     (30*I)*Pi*G[{U^(-1)}, 1]*Log[T] - (239*G[{0, U^(-1)}, 1]*Log[T])/6 + 
     (23*G[{0, (T + U)^(-1)}, 1]*Log[T])/6 + 30*G[{T^(-1), 0}, 1]*Log[T] - 
     30*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - (110*G[{U^(-1), 0}, 1]*Log[T])/
      3 + (245*G[{U^(-1), U^(-1)}, 1]*Log[T])/6 - 
     (245*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/6 + 
     (142*G[{(T + U)^(-1), 0}, 1]*Log[T])/3 - 
     (163*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/3 + 
     (251*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 - 
     (2352*T^2*Log[T]^2)/(-144*T^2 + 144*T*U) + (2352*T*U*Log[T]^2)/
      (-144*T^2 + 144*T*U) - (10584*T^2*Log[T]^2)/(-288*T^2 + 288*T*U) + 
     (10584*T*U*Log[T]^2)/(-288*T^2 + 288*T*U) + (30576*T^2*Log[T]^2)/
      (-576*T^2 + 576*T*U) - (30576*T*U*Log[T]^2)/(-576*T^2 + 576*T*U) - 
     (10*G[{U^(-1)}, 1]*Log[T]^2)/3 + (71*G[{(T + U)^(-1)}, 1]*Log[T]^2)/3 - 
     (3136*T^2*Log[T]^3)/(-576*T^2 + 576*T*U) + (3136*T*U*Log[T]^3)/
      (-576*T^2 + 576*T*U) + (30*T*Log[U])/(2*T - 2*U) + 
     (30*T^2*Log[U])/((2*T - 2*U)*U) - (135240*T*U*Log[U])/
      (576*T*U - 576*U^2) + (784*Pi^2*T*U*Log[U])/(576*T*U - 576*U^2) + 
     (135240*U^2*Log[U])/(576*T*U - 576*U^2) - (784*Pi^2*U^2*Log[U])/
      (576*T*U - 576*U^2) + (68796*T*U*Log[U])/(288*T*U - 288*U^2) - 
     (68796*U^2*Log[U])/(288*T*U - 288*U^2) + (15288*T*U*Log[U])/
      (144*T*U - 144*U^2) - (15288*U^2*Log[U])/(144*T*U - 144*U^2) - 
     (720*T^2*Log[U])/(48*T*U - 48*U^2) - (1308*T*U*Log[U])/
      (48*T*U - 48*U^2) + (588*U^2*Log[U])/(48*T*U - 48*U^2) - 
     (1764*T*U*Log[U])/(24*T*U - 24*U^2) + (1764*U^2*Log[U])/
      (24*T*U - 24*U^2) - (392*T*U*Log[U])/(16*T*U - 16*U^2) + 
     (392*U^2*Log[U])/(16*T*U - 16*U^2) - (23*Pi^2*T*U*Log[U])/
      (6*(6*T*U - 6*U^2)) + (23*Pi^2*U^2*Log[U])/(6*(6*T*U - 6*U^2)) + 
     (30*I)*Pi*G[{T^(-1)}, 1]*Log[U] - (30*I)*Pi*G[{U^(-1)}, 1]*Log[U] + 
     (239*G[{0, T^(-1)}, 1]*Log[U])/6 - (23*G[{0, (T + U)^(-1)}, 1]*Log[U])/
      6 + (110*G[{T^(-1), 0}, 1]*Log[U])/3 - 
     (245*G[{T^(-1), T^(-1)}, 1]*Log[U])/6 + 
     (245*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/6 - 30*G[{U^(-1), 0}, 1]*
      Log[U] + 30*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (142*G[{(T + U)^(-1), 0}, 1]*Log[U])/3 + 
     (163*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/3 - 
     (251*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     30*G[{T^(-1)}, 1]*Log[T]*Log[U] - 30*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
     (30576*T*U*Log[U]^2)/(576*T*U - 576*U^2) - (30576*U^2*Log[U]^2)/
      (576*T*U - 576*U^2) - (10584*T*U*Log[U]^2)/(288*T*U - 288*U^2) + 
     (10584*U^2*Log[U]^2)/(288*T*U - 288*U^2) - (2352*T*U*Log[U]^2)/
      (144*T*U - 144*U^2) + (2352*U^2*Log[U]^2)/(144*T*U - 144*U^2) + 
     (10*G[{T^(-1)}, 1]*Log[U]^2)/3 - (71*G[{(T + U)^(-1)}, 1]*Log[U]^2)/3 - 
     (3136*T*U*Log[U]^3)/(576*T*U - 576*U^2) + (3136*U^2*Log[U]^3)/
      (576*T*U - 576*U^2) + (161*T^2*Zeta[3])/(2*(-6*T^2 + 6*T*U)) - 
     (161*T*U*Zeta[3])/(2*(-6*T^2 + 6*T*U)) - (25088*T^2*Zeta[3])/
      (-576*T^2 + 576*T*U) + (25088*T*U*Zeta[3])/(-576*T^2 + 576*T*U) - 
     (25088*T*U*Zeta[3])/(576*T*U - 576*U^2) + (25088*U^2*Zeta[3])/
      (576*T*U - 576*U^2) + (161*T*U*Zeta[3])/(2*(6*T*U - 6*U^2)) - 
     (161*U^2*Zeta[3])/(2*(6*T*U - 6*U^2)), (135*T)/(2*(2*T - 2*U)) + 
     (5*Pi^2*T)/(2*T - 2*U) - (15*T)/(2*(T - U)) + 
     (135*T^2)/(2*(2*T - 2*U)*U) + (5*Pi^2*T^2)/((2*T - 2*U)*U) - 
     (15*T^2)/(2*(T - U)*U) + (135*U)/(2*(2*T - 2*U)) + 
     (5*Pi^2*U)/(2*T - 2*U) - (15*U)/(2*(T - U)) + 
     (135*U^2)/(2*T*(2*T - 2*U)) + (5*Pi^2*U^2)/(T*(2*T - 2*U)) - 
     (15*U^2)/(2*T*(T - U)) + (1176*T^2)/(-2*T^2 + 2*T*U) - 
     (1176*T*U)/(-2*T^2 + 2*T*U) - (4900*T^2)/(-4*T^2 + 4*T*U) + 
     (4180*T*U)/(-4*T^2 + 4*T*U) - (720*U^2)/(-4*T^2 + 4*T*U) - 
     (8183*T^2)/(-6*T^2 + 6*T*U) + (253*Pi^4*T^2)/(72*(-6*T^2 + 6*T*U)) + 
     (8183*T*U)/(-6*T^2 + 6*T*U) - (253*Pi^4*T*U)/(72*(-6*T^2 + 6*T*U)) + 
     (2352*T^2)/(-8*T^2 + 8*T*U) - (2352*T*U)/(-8*T^2 + 8*T*U) + 
     (22295*T^2)/(-12*T^2 + 12*T*U) - (138*Pi^2*T^2)/(-12*T^2 + 12*T*U) - 
     (21215*T*U)/(-12*T^2 + 12*T*U) + (138*Pi^2*T*U)/(-12*T^2 + 12*T*U) + 
     (1080*U^2)/(-12*T^2 + 12*T*U) - (5733*T^2)/(-16*T^2 + 16*T*U) + 
     (5733*T*U)/(-16*T^2 + 16*T*U) + (115*Pi^2*T^2)/(-18*T^2 + 18*T*U) - 
     (115*Pi^2*T*U)/(-18*T^2 + 18*T*U) - (8085*T^2)/(-24*T^2 + 24*T*U) + 
     (9030*T*U)/(-24*T^2 + 24*T*U) + (945*U^2)/(-24*T^2 + 24*T*U) + 
     (92*Pi^2*T^2)/(-36*T^2 + 36*T*U) - (92*Pi^2*T*U)/(-36*T^2 + 36*T*U) + 
     (14651*T^2)/(-48*T^2 + 48*T*U) - (611*T*U)/(-48*T^2 + 48*T*U) + 
     (14040*U^2)/(-48*T^2 + 48*T*U) + (184*Pi^2*T^2)/(-72*T^2 + 72*T*U) - 
     (94*Pi^2*T*U)/(-72*T^2 + 72*T*U) + (90*Pi^2*U^2)/(-72*T^2 + 72*T*U) + 
     (33810*T^2)/(-96*T^2 + 96*T*U) - (196*Pi^2*T^2)/(-96*T^2 + 96*T*U) - 
     (33810*T*U)/(-96*T^2 + 96*T*U) + (196*Pi^2*T*U)/(-96*T^2 + 96*T*U) + 
     (152145*T^2)/(-144*T^2 + 144*T*U) - (882*Pi^2*T^2)/
      (-144*T^2 + 144*T*U) - (152145*T*U)/(-144*T^2 + 144*T*U) + 
     (882*Pi^2*T*U)/(-144*T^2 + 144*T*U) - (203595*T^2)/
      (-288*T^2 + 288*T*U) + (2254*Pi^2*T^2)/(-288*T^2 + 288*T*U) + 
     (141495*T*U)/(-288*T^2 + 288*T*U) - (1894*Pi^2*T*U)/
      (-288*T^2 + 288*T*U) - (62100*U^2)/(-288*T^2 + 288*T*U) + 
     (360*Pi^2*U^2)/(-288*T^2 + 288*T*U) - (1144395*T^2)/
      (-576*T^2 + 576*T*U) + (11466*Pi^2*T^2)/(-576*T^2 + 576*T*U) + 
     (1144395*T*U)/(-576*T^2 + 576*T*U) - (11466*Pi^2*T*U)/
      (-576*T^2 + 576*T*U) + (8777370*T^2)/(-5760*T^2 + 5760*T*U) - 
     (112700*Pi^2*T^2)/(-5760*T^2 + 5760*T*U) - (3724*Pi^4*T^2)/
      (-5760*T^2 + 5760*T*U) - (8777370*T*U)/(-5760*T^2 + 5760*T*U) + 
     (112700*Pi^2*T*U)/(-5760*T^2 + 5760*T*U) + (3724*Pi^4*T*U)/
      (-5760*T^2 + 5760*T*U) + (8777370*T*U)/(5760*T*U - 5760*U^2) - 
     (112700*Pi^2*T*U)/(5760*T*U - 5760*U^2) - (3724*Pi^4*T*U)/
      (5760*T*U - 5760*U^2) - (8777370*U^2)/(5760*T*U - 5760*U^2) + 
     (112700*Pi^2*U^2)/(5760*T*U - 5760*U^2) + (3724*Pi^4*U^2)/
      (5760*T*U - 5760*U^2) - (1144395*T*U)/(576*T*U - 576*U^2) + 
     (11466*Pi^2*T*U)/(576*T*U - 576*U^2) + (1144395*U^2)/
      (576*T*U - 576*U^2) - (11466*Pi^2*U^2)/(576*T*U - 576*U^2) + 
     (62100*T^2)/(288*T*U - 288*U^2) - (360*Pi^2*T^2)/(288*T*U - 288*U^2) - 
     (141495*T*U)/(288*T*U - 288*U^2) + (1894*Pi^2*T*U)/(288*T*U - 288*U^2) + 
     (203595*U^2)/(288*T*U - 288*U^2) - (2254*Pi^2*U^2)/(288*T*U - 288*U^2) + 
     (152145*T*U)/(144*T*U - 144*U^2) - (882*Pi^2*T*U)/(144*T*U - 144*U^2) - 
     (152145*U^2)/(144*T*U - 144*U^2) + (882*Pi^2*U^2)/(144*T*U - 144*U^2) + 
     (33810*T*U)/(96*T*U - 96*U^2) - (196*Pi^2*T*U)/(96*T*U - 96*U^2) - 
     (33810*U^2)/(96*T*U - 96*U^2) + (196*Pi^2*U^2)/(96*T*U - 96*U^2) - 
     (90*Pi^2*T^2)/(72*T*U - 72*U^2) + (94*Pi^2*T*U)/(72*T*U - 72*U^2) - 
     (184*Pi^2*U^2)/(72*T*U - 72*U^2) - (14040*T^2)/(48*T*U - 48*U^2) + 
     (611*T*U)/(48*T*U - 48*U^2) - (14651*U^2)/(48*T*U - 48*U^2) + 
     (92*Pi^2*T*U)/(36*T*U - 36*U^2) - (92*Pi^2*U^2)/(36*T*U - 36*U^2) - 
     (945*T^2)/(24*T*U - 24*U^2) - (9030*T*U)/(24*T*U - 24*U^2) + 
     (8085*U^2)/(24*T*U - 24*U^2) + (115*Pi^2*T*U)/(18*T*U - 18*U^2) - 
     (115*Pi^2*U^2)/(18*T*U - 18*U^2) - (5733*T*U)/(16*T*U - 16*U^2) + 
     (5733*U^2)/(16*T*U - 16*U^2) - (1080*T^2)/(12*T*U - 12*U^2) + 
     (21215*T*U)/(12*T*U - 12*U^2) - (138*Pi^2*T*U)/(12*T*U - 12*U^2) - 
     (22295*U^2)/(12*T*U - 12*U^2) + (138*Pi^2*U^2)/(12*T*U - 12*U^2) + 
     (2352*T*U)/(8*T*U - 8*U^2) - (2352*U^2)/(8*T*U - 8*U^2) - 
     (8183*T*U)/(6*T*U - 6*U^2) + (253*Pi^4*T*U)/(72*(6*T*U - 6*U^2)) + 
     (8183*U^2)/(6*T*U - 6*U^2) - (253*Pi^4*U^2)/(72*(6*T*U - 6*U^2)) + 
     (720*T^2)/(4*T*U - 4*U^2) - (4180*T*U)/(4*T*U - 4*U^2) + 
     (4900*U^2)/(4*T*U - 4*U^2) + (1176*T*U)/(2*T*U - 2*U^2) - 
     (1176*U^2)/(2*T*U - 2*U^2) + ((67*I)/9)*Pi^3*G[{T^(-1)}, 1] - 
     ((67*I)/9)*Pi^3*G[{U^(-1)}, 1] - (1235*Pi^2*G[{0, T^(-1)}, 1])/36 + 
     (1235*Pi^2*G[{0, U^(-1)}, 1])/36 + (929*Pi^2*G[{T^(-1), 0}, 1])/18 + 
     (1145*Pi^2*G[{T^(-1), T^(-1)}, 1])/36 - 
     (715*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/36 - 
     (929*Pi^2*G[{U^(-1), 0}, 1])/18 - (1145*Pi^2*G[{U^(-1), U^(-1)}, 1])/
      36 + (715*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/36 + 
     (35*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/18 - 
     (35*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/18 - 
     ((154*I)/3)*Pi*G[{0, 0, T^(-1)}, 1] + ((154*I)/3)*Pi*
      G[{0, 0, U^(-1)}, 1] - ((199*I)/6)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     ((93*I)/2)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     ((199*I)/6)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     ((93*I)/2)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     ((199*I)/6)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     ((199*I)/6)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     (240*I)*Pi*G[{T^(-1), 0, 0}, 1] + ((190*I)/3)*Pi*
      G[{T^(-1), 0, T^(-1)}, 1] + (74*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] + 
     ((19*I)/3)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     ((325*I)/6)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     ((55*I)/2)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((425*I)/6)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (37*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((635*I)/6)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (240*I)*Pi*G[{U^(-1), 0, 0}, 1] - (74*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] - 
     ((190*I)/3)*Pi*G[{U^(-1), 0, U^(-1)}, 1] - 
     ((19*I)/3)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     ((325*I)/6)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] - 
     ((55*I)/2)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (37*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((425*I)/6)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((635*I)/6)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((4*I)/3)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     ((4*I)/3)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     (120*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     ((67*I)/3)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     (71*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (120*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] - 
     ((67*I)/3)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] + 
     (71*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     ((523*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((523*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     (154*G[{0, 0, T^(-1), 0}, 1])/3 + 
     (154*G[{0, 0, T^(-1), (T + U)^(-1)}, 1])/3 + 
     (154*G[{0, 0, U^(-1), 0}, 1])/3 - 
     (154*G[{0, 0, U^(-1), (T + U)^(-1)}, 1])/3 - 
     (239*G[{0, T^(-1), 0, 0}, 1])/3 - (199*G[{0, T^(-1), T^(-1), 0}, 1])/6 + 
     (199*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/6 + 
     (199*G[{0, T^(-1), (T + U)^(-1), 0}, 1])/6 + 
     (93*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (239*G[{0, U^(-1), 0, 0}, 1])/3 + (199*G[{0, U^(-1), U^(-1), 0}, 1])/6 - 
     (199*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/6 - 
     (199*G[{0, U^(-1), (T + U)^(-1), 0}, 1])/6 - 
     (93*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (199*G[{0, (T + U)^(-1), T^(-1), 0}, 1])/6 - 
     (199*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/6 - 
     (199*G[{0, (T + U)^(-1), U^(-1), 0}, 1])/6 + 
     (199*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/6 - 
     (1120*G[{T^(-1), 0, 0, 0}, 1])/3 + 
     (611*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/3 + 
     (190*G[{T^(-1), 0, T^(-1), 0}, 1])/3 - 
     (190*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/3 + 
     74*G[{T^(-1), 0, U^(-1), 0}, 1] - 
     74*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     (199*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     (50*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (245*G[{T^(-1), T^(-1), 0, 0}, 1])/3 + 
     (325*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/6 - 
     (325*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/6 - 
     (325*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/6 - 
     (55*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (65*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/3 - 
     (140*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 + 
     (425*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/6 - 
     (425*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/6 - 
     37*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     37*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (65*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/6 + 
     (995*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/6 + 
     (1120*G[{U^(-1), 0, 0, 0}, 1])/3 - 
     (611*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/3 - 
     74*G[{U^(-1), 0, T^(-1), 0}, 1] + 
     74*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     (190*G[{U^(-1), 0, U^(-1), 0}, 1])/3 + 
     (190*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/3 - 
     (199*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/3 - 
     (50*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (245*G[{U^(-1), U^(-1), 0, 0}, 1])/3 - 
     (325*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/6 + 
     (325*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/6 + 
     (325*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/6 + 
     (55*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (65*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/3 + 
     (140*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 + 
     37*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     37*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (425*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/6 + 
     (425*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/6 + 
     (65*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/6 - 
     (995*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/6 - 
     (4*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/3 + 
     (4*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/3 + 
     (4*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/3 - 
     (4*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/3 - 
     (686*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/3 + 
     60*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] + 
     (67*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/3 - 
     (67*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/3 + 
     (113*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/3 + 
     131*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (686*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/3 - 
     60*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] - 
     (67*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/3 + 
     (67*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/3 - 
     (113*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/3 - 
     131*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (523*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/3 + 
     (523*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/3 + 
     (523*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/3 - 
     (523*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/3 + 
     (135*U*Log[T])/(2*T - 2*U) - (90*U*Log[T])/(T - U) + 
     (135*U^2*Log[T])/(T*(2*T - 2*U)) - (90*U^2*Log[T])/(T*(T - U)) + 
     (23*Pi^2*T^2*Log[T])/(6*(-3*T^2 + 3*T*U)) - (23*Pi^2*T*U*Log[T])/
      (6*(-3*T^2 + 3*T*U)) - (23*Pi^2*T^2*Log[T])/(3*(-6*T^2 + 6*T*U)) + 
     (23*Pi^2*T*U*Log[T])/(3*(-6*T^2 + 6*T*U)) + (392*T^2*Log[T])/
      (-12*T^2 + 12*T*U) - (392*T*U*Log[T])/(-12*T^2 + 12*T*U) + 
     (1764*T^2*Log[T])/(-16*T^2 + 16*T*U) - (1764*T*U*Log[T])/
      (-16*T^2 + 16*T*U) + (588*T^2*Log[T])/(-24*T^2 + 24*T*U) - 
     (1308*T*U*Log[T])/(-24*T^2 + 24*T*U) - (720*U^2*Log[T])/
      (-24*T^2 + 24*T*U) - (4508*T^2*Log[T])/(-48*T^2 + 48*T*U) + 
     (188*T*U*Log[T])/(-48*T^2 + 48*T*U) - (4320*U^2*Log[T])/
      (-48*T^2 + 48*T*U) - (15288*T^2*Log[T])/(-96*T^2 + 96*T*U) + 
     (15288*T*U*Log[T])/(-96*T^2 + 96*T*U) - (68796*T^2*Log[T])/
      (-144*T^2 + 144*T*U) + (68796*T*U*Log[T])/(-144*T^2 + 144*T*U) + 
     (112308*T^2*Log[T])/(-288*T^2 + 288*T*U) - (784*Pi^2*T^2*Log[T])/
      (-288*T^2 + 288*T*U) - (84228*T*U*Log[T])/(-288*T^2 + 288*T*U) + 
     (784*Pi^2*T*U*Log[T])/(-288*T^2 + 288*T*U) + (28080*U^2*Log[T])/
      (-288*T^2 + 288*T*U) + (608580*T^2*Log[T])/(-576*T^2 + 576*T*U) - 
     (3528*Pi^2*T^2*Log[T])/(-576*T^2 + 576*T*U) - 
     (608580*T*U*Log[T])/(-576*T^2 + 576*T*U) + (3528*Pi^2*T*U*Log[T])/
      (-576*T^2 + 576*T*U) - (5086200*T^2*Log[T])/(-5760*T^2 + 5760*T*U) + 
     (50960*Pi^2*T^2*Log[T])/(-5760*T^2 + 5760*T*U) + 
     (5086200*T*U*Log[T])/(-5760*T^2 + 5760*T*U) - (50960*Pi^2*T*U*Log[T])/
      (-5760*T^2 + 5760*T*U) + (143*Pi^2*G[{T^(-1)}, 1]*Log[T])/6 - 
     (250*Pi^2*G[{U^(-1)}, 1]*Log[T])/9 + 
     (205*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/18 - (120*I)*Pi*G[{T^(-1), 0}, 1]*
      Log[T] + (120*I)*Pi*G[{U^(-1), 0}, 1]*Log[T] - 
     (60*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T] + 
     (60*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (154*G[{0, 0, U^(-1)}, 1]*Log[T])/3 - 
     (23*G[{0, 0, (T + U)^(-1)}, 1]*Log[T])/3 + 
     (239*G[{0, U^(-1), 0}, 1]*Log[T])/3 + 
     (199*G[{0, U^(-1), U^(-1)}, 1]*Log[T])/6 - 
     (199*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/6 - 
     (23*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/3 - 
     (199*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/6 + 
     (337*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/6 - 
     180*G[{T^(-1), 0, 0}, 1]*Log[T] + 74*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
     23*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     60*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     37*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     60*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (580*G[{U^(-1), 0, 0}, 1]*Log[T])/3 - 
     (190*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/3 - 
     (130*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/3 - 
     (245*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/3 - 
     (325*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/6 + 
     (325*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/6 + 
     (245*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/3 - 
     (425*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/6 + 
     (425*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/6 - 
     (284*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/3 + 
     (4*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/3 + 
     (134*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/3 - 
     60*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[T] + 
     60*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (506*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/3 - 
     (67*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/3 + 
     (67*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/3 - 
     (502*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/3 + 
     (523*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/3 - 
     (971*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 - 
     (30*U*Log[T]^2)/(2*T - 2*U) - (30*U^2*Log[T]^2)/(T*(2*T - 2*U)) + 
     (23*Pi^2*T^2*Log[T]^2)/(6*(-6*T^2 + 6*T*U)) - (23*Pi^2*T*U*Log[T]^2)/
      (6*(-6*T^2 + 6*T*U)) + (2352*T^2*Log[T]^2)/(-96*T^2 + 96*T*U) - 
     (2352*T*U*Log[T]^2)/(-96*T^2 + 96*T*U) + (10584*T^2*Log[T]^2)/
      (-144*T^2 + 144*T*U) - (10584*T*U*Log[T]^2)/(-144*T^2 + 144*T*U) - 
     (27048*T^2*Log[T]^2)/(-288*T^2 + 288*T*U) + (22728*T*U*Log[T]^2)/
      (-288*T^2 + 288*T*U) - (4320*U^2*Log[T]^2)/(-288*T^2 + 288*T*U) - 
     (137592*T^2*Log[T]^2)/(-576*T^2 + 576*T*U) + (137592*T*U*Log[T]^2)/
      (-576*T^2 + 576*T*U) + (1352400*T^2*Log[T]^2)/(-5760*T^2 + 5760*T*U) - 
     (7840*Pi^2*T^2*Log[T]^2)/(-5760*T^2 + 5760*T*U) - 
     (1352400*T*U*Log[T]^2)/(-5760*T^2 + 5760*T*U) + 
     (7840*Pi^2*T*U*Log[T]^2)/(-5760*T^2 + 5760*T*U) - 
     (30*I)*Pi*G[{T^(-1)}, 1]*Log[T]^2 + (30*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2 + 
     (239*G[{0, U^(-1)}, 1]*Log[T]^2)/6 - 
     (23*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/6 - 30*G[{T^(-1), 0}, 1]*
      Log[T]^2 + 30*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]^2 + 
     (110*G[{U^(-1), 0}, 1]*Log[T]^2)/3 - 
     (245*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/6 + 
     (245*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/6 - 
     (142*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/3 + 
     (163*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/3 - 
     (251*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/3 + 
     (3136*T^2*Log[T]^3)/(-288*T^2 + 288*T*U) - (3136*T*U*Log[T]^3)/
      (-288*T^2 + 288*T*U) + (14112*T^2*Log[T]^3)/(-576*T^2 + 576*T*U) - 
     (14112*T*U*Log[T]^3)/(-576*T^2 + 576*T*U) - (203840*T^2*Log[T]^3)/
      (-5760*T^2 + 5760*T*U) + (203840*T*U*Log[T]^3)/(-5760*T^2 + 5760*T*U) + 
     (20*G[{U^(-1)}, 1]*Log[T]^3)/9 - (142*G[{(T + U)^(-1)}, 1]*Log[T]^3)/9 + 
     (15680*T^2*Log[T]^4)/(-5760*T^2 + 5760*T*U) - (15680*T*U*Log[T]^4)/
      (-5760*T^2 + 5760*T*U) + (135*T*Log[U])/(2*T - 2*U) - 
     (90*T*Log[U])/(T - U) + (135*T^2*Log[U])/((2*T - 2*U)*U) - 
     (90*T^2*Log[U])/((T - U)*U) - (5086200*T*U*Log[U])/
      (5760*T*U - 5760*U^2) + (50960*Pi^2*T*U*Log[U])/(5760*T*U - 5760*U^2) + 
     (5086200*U^2*Log[U])/(5760*T*U - 5760*U^2) - (50960*Pi^2*U^2*Log[U])/
      (5760*T*U - 5760*U^2) + (608580*T*U*Log[U])/(576*T*U - 576*U^2) - 
     (3528*Pi^2*T*U*Log[U])/(576*T*U - 576*U^2) - (608580*U^2*Log[U])/
      (576*T*U - 576*U^2) + (3528*Pi^2*U^2*Log[U])/(576*T*U - 576*U^2) - 
     (28080*T^2*Log[U])/(288*T*U - 288*U^2) + (84228*T*U*Log[U])/
      (288*T*U - 288*U^2) - (784*Pi^2*T*U*Log[U])/(288*T*U - 288*U^2) - 
     (112308*U^2*Log[U])/(288*T*U - 288*U^2) + (784*Pi^2*U^2*Log[U])/
      (288*T*U - 288*U^2) - (68796*T*U*Log[U])/(144*T*U - 144*U^2) + 
     (68796*U^2*Log[U])/(144*T*U - 144*U^2) - (15288*T*U*Log[U])/
      (96*T*U - 96*U^2) + (15288*U^2*Log[U])/(96*T*U - 96*U^2) + 
     (4320*T^2*Log[U])/(48*T*U - 48*U^2) - (188*T*U*Log[U])/
      (48*T*U - 48*U^2) + (4508*U^2*Log[U])/(48*T*U - 48*U^2) + 
     (720*T^2*Log[U])/(24*T*U - 24*U^2) + (1308*T*U*Log[U])/
      (24*T*U - 24*U^2) - (588*U^2*Log[U])/(24*T*U - 24*U^2) + 
     (1764*T*U*Log[U])/(16*T*U - 16*U^2) - (1764*U^2*Log[U])/
      (16*T*U - 16*U^2) + (392*T*U*Log[U])/(12*T*U - 12*U^2) - 
     (392*U^2*Log[U])/(12*T*U - 12*U^2) - (23*Pi^2*T*U*Log[U])/
      (3*(6*T*U - 6*U^2)) + (23*Pi^2*U^2*Log[U])/(3*(6*T*U - 6*U^2)) + 
     (23*Pi^2*T*U*Log[U])/(6*(3*T*U - 3*U^2)) - (23*Pi^2*U^2*Log[U])/
      (6*(3*T*U - 3*U^2)) + (250*Pi^2*G[{T^(-1)}, 1]*Log[U])/9 - 
     (143*Pi^2*G[{U^(-1)}, 1]*Log[U])/6 - 
     (205*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/18 - (120*I)*Pi*G[{T^(-1), 0}, 1]*
      Log[U] + (120*I)*Pi*G[{U^(-1), 0}, 1]*Log[U] - 
     (60*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (60*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[U] - 
     (154*G[{0, 0, T^(-1)}, 1]*Log[U])/3 + 
     (23*G[{0, 0, (T + U)^(-1)}, 1]*Log[U])/3 - 
     (239*G[{0, T^(-1), 0}, 1]*Log[U])/3 - 
     (199*G[{0, T^(-1), T^(-1)}, 1]*Log[U])/6 + 
     (199*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/6 + 
     (23*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/3 + 
     (199*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/6 - 
     (337*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/6 - 
     (580*G[{T^(-1), 0, 0}, 1]*Log[U])/3 + 
     (190*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/3 + 
     (130*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/3 + 
     (245*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/3 + 
     (325*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/6 - 
     (325*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/6 - 
     (245*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/3 + 
     (425*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/6 - 
     (425*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/6 + 
     180*G[{U^(-1), 0, 0}, 1]*Log[U] - 74*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] - 
     23*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     60*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     37*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     60*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (284*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/3 - 
     (4*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/3 - 
     (134*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/3 - 
     (506*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/3 + 
     (67*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/3 - 
     (67*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     60*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[U] - 
     60*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (502*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/3 - 
     (523*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/3 + 
     (971*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 - 
     (60*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U] + (60*I)*Pi*G[{U^(-1)}, 1]*Log[T]*
      Log[U] - 120*G[{T^(-1), 0}, 1]*Log[T]*Log[U] + 
     120*G[{U^(-1), 0}, 1]*Log[T]*Log[U] - 60*G[{(T + U)^(-1), T^(-1)}, 1]*
      Log[T]*Log[U] + 60*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]*Log[U] - 
     30*G[{T^(-1)}, 1]*Log[T]^2*Log[U] + 30*G[{U^(-1)}, 1]*Log[T]^2*Log[U] - 
     (30*T*Log[U]^2)/(2*T - 2*U) - (30*T^2*Log[U]^2)/((2*T - 2*U)*U) + 
     (1352400*T*U*Log[U]^2)/(5760*T*U - 5760*U^2) - 
     (7840*Pi^2*T*U*Log[U]^2)/(5760*T*U - 5760*U^2) - 
     (1352400*U^2*Log[U]^2)/(5760*T*U - 5760*U^2) + 
     (7840*Pi^2*U^2*Log[U]^2)/(5760*T*U - 5760*U^2) - 
     (137592*T*U*Log[U]^2)/(576*T*U - 576*U^2) + (137592*U^2*Log[U]^2)/
      (576*T*U - 576*U^2) + (4320*T^2*Log[U]^2)/(288*T*U - 288*U^2) - 
     (22728*T*U*Log[U]^2)/(288*T*U - 288*U^2) + (27048*U^2*Log[U]^2)/
      (288*T*U - 288*U^2) + (10584*T*U*Log[U]^2)/(144*T*U - 144*U^2) - 
     (10584*U^2*Log[U]^2)/(144*T*U - 144*U^2) + (2352*T*U*Log[U]^2)/
      (96*T*U - 96*U^2) - (2352*U^2*Log[U]^2)/(96*T*U - 96*U^2) + 
     (23*Pi^2*T*U*Log[U]^2)/(6*(6*T*U - 6*U^2)) - (23*Pi^2*U^2*Log[U]^2)/
      (6*(6*T*U - 6*U^2)) - (30*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2 + 
     (30*I)*Pi*G[{U^(-1)}, 1]*Log[U]^2 - (239*G[{0, T^(-1)}, 1]*Log[U]^2)/6 + 
     (23*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/6 - 
     (110*G[{T^(-1), 0}, 1]*Log[U]^2)/3 + 
     (245*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/6 - 
     (245*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/6 + 
     30*G[{U^(-1), 0}, 1]*Log[U]^2 - 30*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[U]^2 + (142*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/3 - 
     (163*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/3 + 
     (251*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/3 - 
     30*G[{T^(-1)}, 1]*Log[T]*Log[U]^2 + 30*G[{U^(-1)}, 1]*Log[T]*Log[U]^2 - 
     (203840*T*U*Log[U]^3)/(5760*T*U - 5760*U^2) + (203840*U^2*Log[U]^3)/
      (5760*T*U - 5760*U^2) + (14112*T*U*Log[U]^3)/(576*T*U - 576*U^2) - 
     (14112*U^2*Log[U]^3)/(576*T*U - 576*U^2) + (3136*T*U*Log[U]^3)/
      (288*T*U - 288*U^2) - (3136*U^2*Log[U]^3)/(288*T*U - 288*U^2) - 
     (20*G[{T^(-1)}, 1]*Log[U]^3)/9 + (142*G[{(T + U)^(-1)}, 1]*Log[U]^3)/9 + 
     (15680*T*U*Log[U]^4)/(5760*T*U - 5760*U^2) - (15680*U^2*Log[U]^4)/
      (5760*T*U - 5760*U^2) - (161*T^2*Zeta[3])/(2*(-3*T^2 + 3*T*U)) + 
     (161*T*U*Zeta[3])/(2*(-3*T^2 + 3*T*U)) + (161*T^2*Zeta[3])/
      (-6*T^2 + 6*T*U) - (161*T*U*Zeta[3])/(-6*T^2 + 6*T*U) + 
     (25088*T^2*Zeta[3])/(-288*T^2 + 288*T*U) - (25088*T*U*Zeta[3])/
      (-288*T^2 + 288*T*U) + (112896*T^2*Zeta[3])/(-576*T^2 + 576*T*U) - 
     (112896*T*U*Zeta[3])/(-576*T^2 + 576*T*U) - (1630720*T^2*Zeta[3])/
      (-5760*T^2 + 5760*T*U) + (1630720*T*U*Zeta[3])/(-5760*T^2 + 5760*T*U) - 
     (1630720*T*U*Zeta[3])/(5760*T*U - 5760*U^2) + (1630720*U^2*Zeta[3])/
      (5760*T*U - 5760*U^2) + (112896*T*U*Zeta[3])/(576*T*U - 576*U^2) - 
     (112896*U^2*Zeta[3])/(576*T*U - 576*U^2) + (25088*T*U*Zeta[3])/
      (288*T*U - 288*U^2) - (25088*U^2*Zeta[3])/(288*T*U - 288*U^2) + 
     (161*T*U*Zeta[3])/(6*T*U - 6*U^2) - (161*U^2*Zeta[3])/(6*T*U - 6*U^2) - 
     (161*T*U*Zeta[3])/(2*(3*T*U - 3*U^2)) + (161*U^2*Zeta[3])/
      (2*(3*T*U - 3*U^2)) + (71*G[{T^(-1)}, 1]*Zeta[3])/6 - 
     (71*G[{U^(-1)}, 1]*Zeta[3])/6 - (161*T^2*Log[T]*Zeta[3])/
      (-6*T^2 + 6*T*U) + (161*T*U*Log[T]*Zeta[3])/(-6*T^2 + 6*T*U) + 
     (501760*T^2*Log[T]*Zeta[3])/(-5760*T^2 + 5760*T*U) - 
     (501760*T*U*Log[T]*Zeta[3])/(-5760*T^2 + 5760*T*U) + 
     (501760*T*U*Log[U]*Zeta[3])/(5760*T*U - 5760*U^2) - 
     (501760*U^2*Log[U]*Zeta[3])/(5760*T*U - 5760*U^2) - 
     (161*T*U*Log[U]*Zeta[3])/(6*T*U - 6*U^2) + (161*U^2*Log[U]*Zeta[3])/
      (6*T*U - 6*U^2)}, 1, 5, 1], 
 J[39] -> SeriesData[\[Epsilon], 0, {2, -4*Log[U], Pi^2/3 + 4*Log[U]^2, 
    (-2*Pi^2*Log[U])/3 - (8*Log[U]^3)/3 - (52*Zeta[3])/3, 
    (-41*Pi^4)/180 + (2*Pi^2*Log[U]^2)/3 + (4*Log[U]^4)/3 + 
     (104*Log[U]*Zeta[3])/3}, 0, 5, 1], 
 J[40] -> SeriesData[\[Epsilon], 0, {(-10*I)*Pi + 10*G[{(T + U)^(-1)}, 1] - 
     10*Log[U], (5*Pi^2)/3 - (10*I)*Pi*G[{T^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1)}, 1] - 20*G[{0, (T + U)^(-1)}, 1] - 
     10*G[{T^(-1), 0}, 1] + 10*G[{T^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), 0}, 1] - 10*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*Log[T] - 10*G[{(T + U)^(-1)}, 1]*Log[T] + (10*I)*Pi*Log[U] - 
     10*G[{T^(-1)}, 1]*Log[U] + 10*Log[T]*Log[U] + 10*Log[U]^2, 
    ((10*I)/3)*Pi^3 + (5*Pi^2*G[{T^(-1)}, 1])/3 - 
     10*Pi^2*G[{(T + U)^(-1)}, 1] + (40*I)*Pi*G[{0, T^(-1)}, 1] + 
     (20*I)*Pi*G[{0, U^(-1)}, 1] - (20*I)*Pi*G[{0, (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{T^(-1), 0}, 1] - (10*I)*Pi*G[{T^(-1), T^(-1)}, 1] + 
     (10*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] - 
     (10*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     (10*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     80*G[{0, 0, (T + U)^(-1)}, 1] + 40*G[{0, T^(-1), 0}, 1] - 
     40*G[{0, T^(-1), (T + U)^(-1)}, 1] + 20*G[{0, U^(-1), 0}, 1] - 
     20*G[{0, U^(-1), (T + U)^(-1)}, 1] + 20*G[{0, (T + U)^(-1), 0}, 1] + 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 40*G[{T^(-1), 0, 0}, 1] - 
     20*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 10*G[{T^(-1), T^(-1), 0}, 1] + 
     10*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     10*G[{T^(-1), (T + U)^(-1), 0}, 1] - 
     10*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), 0, 0}, 1] - 10*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     10*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (20*Pi^2*Log[T])/3 + (10*I)*Pi*G[{T^(-1)}, 1]*Log[T] + 
     20*G[{0, U^(-1)}, 1]*Log[T] + 20*G[{0, (T + U)^(-1)}, 1]*Log[T] + 
     10*G[{T^(-1), 0}, 1]*Log[T] - 10*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     20*G[{(T + U)^(-1), 0}, 1]*Log[T] - 10*G[{(T + U)^(-1), U^(-1)}, 1]*
      Log[T] + 10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (10*I)*Pi*Log[T]^2 + 10*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 
     (20*Pi^2*Log[U])/3 + (10*I)*Pi*G[{T^(-1)}, 1]*Log[U] + 
     40*G[{0, T^(-1)}, 1]*Log[U] + 30*G[{T^(-1), 0}, 1]*Log[U] - 
     10*G[{T^(-1), T^(-1)}, 1]*Log[U] - (20*I)*Pi*Log[T]*Log[U] + 
     10*G[{T^(-1)}, 1]*Log[T]*Log[U] - 10*Log[T]^2*Log[U] - 
     (10*I)*Pi*Log[U]^2 + 10*G[{T^(-1)}, 1]*Log[U]^2 - 10*Log[T]*Log[U]^2 - 
     (20*Log[U]^3)/3, (-7*Pi^4)/6 + ((10*I)/3)*Pi^3*G[{T^(-1)}, 1] - 
     (5*I)*Pi^3*G[{(T + U)^(-1)}, 1] - (20*Pi^2*G[{0, T^(-1)}, 1])/3 - 
     (50*Pi^2*G[{0, U^(-1)}, 1])/3 + 20*Pi^2*G[{0, (T + U)^(-1)}, 1] + 
     (40*Pi^2*G[{T^(-1), 0}, 1])/3 + (5*Pi^2*G[{T^(-1), T^(-1)}, 1])/3 - 
     10*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1] + (5*Pi^2*G[{(T + U)^(-1), 0}, 1])/
      3 + (25*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/3 + 
     10*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (160*I)*Pi*G[{0, 0, T^(-1)}, 1] - (80*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     (80*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - (80*I)*Pi*G[{0, T^(-1), 0}, 1] + 
     (40*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     (40*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     (20*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (80*I)*Pi*G[{T^(-1), 0, 0}, 1] + (40*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1] + 
     (20*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] - 
     (20*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{T^(-1), T^(-1), 0}, 1] - 
     (10*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     (10*I)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (10*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     (10*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     320*G[{0, 0, 0, (T + U)^(-1)}, 1] - 160*G[{0, 0, T^(-1), 0}, 1] + 
     160*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 80*G[{0, 0, U^(-1), 0}, 1] + 
     80*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     80*G[{0, 0, (T + U)^(-1), 0}, 1] - 
     80*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     160*G[{0, T^(-1), 0, 0}, 1] + 80*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] + 
     40*G[{0, T^(-1), T^(-1), 0}, 1] - 
     40*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     40*G[{0, T^(-1), (T + U)^(-1), 0}, 1] + 
     40*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{0, U^(-1), 0, 0}, 1] - 20*G[{0, U^(-1), U^(-1), 0}, 1] + 
     20*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     20*G[{0, U^(-1), (T + U)^(-1), 0}, 1] + 
     20*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{0, (T + U)^(-1), 0, 0}, 1] + 20*G[{0, (T + U)^(-1), U^(-1), 0}, 
       1] - 20*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     160*G[{T^(-1), 0, 0, 0}, 1] + 80*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     40*G[{T^(-1), 0, T^(-1), 0}, 1] - 
     40*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     20*G[{T^(-1), 0, U^(-1), 0}, 1] - 
     20*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     20*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     20*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     40*G[{T^(-1), T^(-1), 0, 0}, 1] - 
     20*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1] - 
     10*G[{T^(-1), T^(-1), T^(-1), 0}, 1] + 
     10*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     10*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     10*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] - 
     10*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     10*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     10*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     10*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{(T + U)^(-1), 0, 0, 0}, 1] + 20*G[{(T + U)^(-1), U^(-1), 0, 0}, 
       1] + 10*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((5*I)/3)*Pi^3*Log[T] + (20*Pi^2*G[{T^(-1)}, 1]*Log[T])/3 + 
     (5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/3 - (40*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[T] - (40*I)*Pi*G[{T^(-1), 0}, 1]*Log[T] + 
     (10*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[T] - 80*G[{0, 0, U^(-1)}, 1]*
      Log[T] - 80*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] - 
     40*G[{0, T^(-1), 0}, 1]*Log[T] + 40*G[{0, T^(-1), (T + U)^(-1)}, 1]*
      Log[T] - 40*G[{0, U^(-1), 0}, 1]*Log[T] - 20*G[{0, U^(-1), U^(-1)}, 1]*
      Log[T] + 20*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     40*G[{0, (T + U)^(-1), 0}, 1]*Log[T] + 
     20*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     60*G[{T^(-1), 0, 0}, 1]*Log[T] + 20*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
     20*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 10*G[{T^(-1), T^(-1), 0}, 1]*
      Log[T] - 10*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     20*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     10*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     10*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     40*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] + 
     20*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     10*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     10*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (20*Pi^2*Log[T]^2)/3 - (10*I)*Pi*G[{T^(-1)}, 1]*Log[T]^2 - 
     20*G[{0, U^(-1)}, 1]*Log[T]^2 - 20*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 - 
     10*G[{T^(-1), 0}, 1]*Log[T]^2 + 10*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[T]^2 - 20*G[{(T + U)^(-1), 0}, 1]*Log[T]^2 + 
     10*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 - 
     10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2 + 
     ((20*I)/3)*Pi*Log[T]^3 - (20*G[{(T + U)^(-1)}, 1]*Log[T]^3)/3 - 
     ((5*I)/3)*Pi^3*Log[U] + (20*Pi^2*G[{T^(-1)}, 1]*Log[U])/3 - 
     (40*I)*Pi*G[{0, T^(-1)}, 1]*Log[U] - (40*I)*Pi*G[{T^(-1), 0}, 1]*
      Log[U] + (10*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[U] - 
     160*G[{0, 0, T^(-1)}, 1]*Log[U] - 120*G[{0, T^(-1), 0}, 1]*Log[U] + 
     40*G[{0, T^(-1), T^(-1)}, 1]*Log[U] - 100*G[{T^(-1), 0, 0}, 1]*Log[U] + 
     40*G[{T^(-1), 0, T^(-1)}, 1]*Log[U] + 30*G[{T^(-1), T^(-1), 0}, 1]*
      Log[U] - 10*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     15*Pi^2*Log[T]*Log[U] - (20*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U] - 
     40*G[{0, T^(-1)}, 1]*Log[T]*Log[U] - 40*G[{T^(-1), 0}, 1]*Log[T]*
      Log[U] + 10*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U] + 
     (20*I)*Pi*Log[T]^2*Log[U] - 10*G[{T^(-1)}, 1]*Log[T]^2*Log[U] + 
     (20*Log[T]^3*Log[U])/3 - (20*Pi^2*Log[U]^2)/3 - 
     (10*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2 - 40*G[{0, T^(-1)}, 1]*Log[U]^2 - 
     30*G[{T^(-1), 0}, 1]*Log[U]^2 + 10*G[{T^(-1), T^(-1)}, 1]*Log[U]^2 + 
     (20*I)*Pi*Log[T]*Log[U]^2 - 10*G[{T^(-1)}, 1]*Log[T]*Log[U]^2 + 
     10*Log[T]^2*Log[U]^2 + ((20*I)/3)*Pi*Log[U]^3 - 
     (20*G[{T^(-1)}, 1]*Log[U]^3)/3 + (20*Log[T]*Log[U]^3)/3 + 
     (10*Log[U]^4)/3 + ((290*I)/3)*Pi*Zeta[3] - 
     (290*G[{(T + U)^(-1)}, 1]*Zeta[3])/3 + (290*Log[U]*Zeta[3])/3}, 1, 5, 
   1], J[41] -> SeriesData[\[Epsilon], 0, 
   {(-10*I)*Pi + 10*G[{(T + U)^(-1)}, 1] - 10*Log[U], 
    (35*Pi^2)/3 - (10*I)*Pi*G[{T^(-1)}, 1] + (20*I)*Pi*G[{(T + U)^(-1)}, 1] - 
     10*G[{0, (T + U)^(-1)}, 1] - 10*G[{T^(-1), 0}, 1] + 
     10*G[{T^(-1), (T + U)^(-1)}, 1] - 10*G[{(T + U)^(-1), (T + U)^(-1)}, 
       1] - 10*G[{T^(-1)}, 1]*Log[U] + 10*Log[U]^2, 
    ((25*I)/3)*Pi^3 + (35*Pi^2*G[{T^(-1)}, 1])/3 - 
     (65*Pi^2*G[{(T + U)^(-1)}, 1])/3 + (10*I)*Pi*G[{0, T^(-1)}, 1] - 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1] - (10*I)*Pi*G[{T^(-1), T^(-1)}, 1] + 
     (20*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     10*G[{0, 0, (T + U)^(-1)}, 1] + 10*G[{0, T^(-1), 0}, 1] - 
     10*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     10*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 20*G[{T^(-1), 0, 0}, 1] - 
     10*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 10*G[{T^(-1), T^(-1), 0}, 1] + 
     10*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     10*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     10*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (5*Pi^2*Log[U])/3 + 10*G[{0, T^(-1)}, 1]*Log[U] + 
     20*G[{T^(-1), 0}, 1]*Log[U] - 10*G[{T^(-1), T^(-1)}, 1]*Log[U] + 
     10*G[{T^(-1)}, 1]*Log[U]^2 - (20*Log[U]^3)/3 + 10*Zeta[3], 
    (-43*Pi^4)/9 + ((25*I)/3)*Pi^3*G[{T^(-1)}, 1] - 
     ((50*I)/3)*Pi^3*G[{(T + U)^(-1)}, 1] - (35*Pi^2*G[{0, T^(-1)}, 1])/3 + 
     (65*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - (5*Pi^2*G[{T^(-1), 0}, 1])/3 + 
     (35*Pi^2*G[{T^(-1), T^(-1)}, 1])/3 - 
     (65*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/3 + 
     (65*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (10*I)*Pi*G[{0, 0, T^(-1)}, 1] + (20*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     (20*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1] - 
     (20*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     (10*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     (20*I)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     10*G[{0, 0, 0, (T + U)^(-1)}, 1] - 10*G[{0, 0, T^(-1), 0}, 1] + 
     10*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 
     10*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, T^(-1), 0, 0}, 1] + 10*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] + 
     10*G[{0, T^(-1), T^(-1), 0}, 1] - 
     10*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     10*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     10*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     10*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{T^(-1), 0, 0, 0}, 1] + 10*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     10*G[{T^(-1), 0, T^(-1), 0}, 1] - 
     10*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     10*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{T^(-1), T^(-1), 0, 0}, 1] - 
     10*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1] - 
     10*G[{T^(-1), T^(-1), T^(-1), 0}, 1] + 
     10*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     10*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     10*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     10*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (5*Pi^2*G[{T^(-1)}, 1]*Log[U])/3 - 10*G[{0, 0, T^(-1)}, 1]*Log[U] - 
     20*G[{0, T^(-1), 0}, 1]*Log[U] + 10*G[{0, T^(-1), T^(-1)}, 1]*Log[U] - 
     40*G[{T^(-1), 0, 0}, 1]*Log[U] + 10*G[{T^(-1), 0, T^(-1)}, 1]*Log[U] + 
     20*G[{T^(-1), T^(-1), 0}, 1]*Log[U] - 10*G[{T^(-1), T^(-1), T^(-1)}, 1]*
      Log[U] + (5*Pi^2*Log[U]^2)/3 - 10*G[{0, T^(-1)}, 1]*Log[U]^2 - 
     20*G[{T^(-1), 0}, 1]*Log[U]^2 + 10*G[{T^(-1), T^(-1)}, 1]*Log[U]^2 - 
     (20*G[{T^(-1)}, 1]*Log[U]^3)/3 + (10*Log[U]^4)/3 + 
     ((320*I)/3)*Pi*Zeta[3] + 10*G[{T^(-1)}, 1]*Zeta[3] - 
     (320*G[{(T + U)^(-1)}, 1]*Zeta[3])/3 + (260*Log[U]*Zeta[3])/3}, 1, 5, 
   1], J[42] -> SeriesData[\[Epsilon], 0, {15, -30*Log[U], 
    -15*Pi^2 + 30*Log[U]^2, 30*Pi^2*Log[U] - 20*Log[U]^3 - 415*Zeta[3], 
    (-59*Pi^4)/8 - 30*Pi^2*Log[U]^2 + 10*Log[U]^4 + 830*Log[U]*Zeta[3]}, 0, 
   5, 1], J[43] -> SeriesData[\[Epsilon], 0, 
   {-521/60, ((-31*I)/6)*Pi + (25*G[{(T + U)^(-1)}, 1])/3 - (31*Log[T])/6 + 
     (521*Log[U])/30, (4351*Pi^2)/360 - (28*I)*Pi*G[{T^(-1)}, 1] + 
     ((8*I)/3)*Pi*G[{(T + U)^(-1)}, 1] - 45*G[{0, (T + U)^(-1)}, 1] - 
     28*G[{T^(-1), 0}, 1] + 28*G[{T^(-1), (T + U)^(-1)}, 1] - 
     14*G[{(T + U)^(-1), 0}, 1] + (65*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     ((31*I)/3)*Pi*Log[T] - (76*G[{(T + U)^(-1)}, 1]*Log[T])/3 + 
     (31*Log[T]^2)/6 + ((31*I)/3)*Pi*Log[U] - 28*G[{T^(-1)}, 1]*Log[U] + 
     (34*G[{(T + U)^(-1)}, 1]*Log[U])/3 + (31*Log[T]*Log[U])/3 - 
     (521*Log[U]^2)/30, ((-53*I)/4)*Pi^3 - (55*Pi^2*G[{T^(-1)}, 1])/3 + 
     (409*Pi^2*G[{(T + U)^(-1)}, 1])/18 + (142*I)*Pi*G[{0, T^(-1)}, 1] + 
     (26*I)*Pi*G[{0, U^(-1)}, 1] - ((200*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1] + 
     (160*I)*Pi*G[{T^(-1), 0}, 1] - (202*I)*Pi*G[{T^(-1), T^(-1)}, 1] + 
     (18*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] - ((176*I)/3)*Pi*
      G[{(T + U)^(-1), 0}, 1] + (42*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     (26*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] + ((172*I)/3)*Pi*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1] + (583*G[{0, 0, (T + U)^(-1)}, 1])/
      3 + 142*G[{0, T^(-1), 0}, 1] - 142*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     26*G[{0, U^(-1), 0}, 1] - 26*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (70*G[{0, (T + U)^(-1), 0}, 1])/3 - 
     45*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 216*G[{T^(-1), 0, 0}, 1] - 
     240*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 202*G[{T^(-1), T^(-1), 0}, 1] + 
     202*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     38*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
     62*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (92*G[{(T + U)^(-1), 0, 0}, 1])/3 + 
     53*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     42*G[{(T + U)^(-1), T^(-1), 0}, 1] - 
     42*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     26*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     26*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     14*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (155*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (229*Pi^2*Log[T])/36 + (80*I)*Pi*G[{T^(-1)}, 1]*Log[T] - 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] + 26*G[{0, U^(-1)}, 1]*
      Log[T] + (226*G[{0, (T + U)^(-1)}, 1]*Log[T])/3 + 
     80*G[{T^(-1), 0}, 1]*Log[T] - 80*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (64*G[{(T + U)^(-1), 0}, 1]*Log[T])/3 - 26*G[{(T + U)^(-1), U^(-1)}, 1]*
      Log[T] - (14*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 - 
     ((31*I)/3)*Pi*Log[T]^2 + (76*G[{(T + U)^(-1)}, 1]*Log[T]^2)/3 - 
     (31*Log[T]^3)/9 - (4351*Pi^2*Log[U])/180 + (80*I)*Pi*G[{T^(-1)}, 1]*
      Log[U] - ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] + 
     142*G[{0, T^(-1)}, 1]*Log[U] - 52*G[{0, (T + U)^(-1)}, 1]*Log[U] + 
     136*G[{T^(-1), 0}, 1]*Log[U] - 202*G[{T^(-1), T^(-1)}, 1]*Log[U] + 
     42*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 52*G[{(T + U)^(-1), 0}, 1]*
      Log[U] + 42*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (56*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 - 
     ((62*I)/3)*Pi*Log[T]*Log[U] + 80*G[{T^(-1)}, 1]*Log[T]*Log[U] - 
     (88*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/3 - (31*Log[T]^2*Log[U])/3 - 
     ((31*I)/3)*Pi*Log[U]^2 + 28*G[{T^(-1)}, 1]*Log[U]^2 - 
     (34*G[{(T + U)^(-1)}, 1]*Log[U]^2)/3 - (31*Log[T]*Log[U]^2)/3 + 
     (521*Log[U]^3)/45 + (39101*Zeta[3])/90, (32137*Pi^4)/21600 - 
     ((68*I)/3)*Pi^3*G[{T^(-1)}, 1] + ((4*I)/3)*Pi^3*G[{U^(-1)}, 1] + 
     (2*I)*Pi^3*G[{(T + U)^(-1)}, 1] - (245*Pi^2*G[{0, T^(-1)}, 1])/3 - 
     (395*Pi^2*G[{0, U^(-1)}, 1])/3 + (475*Pi^2*G[{0, (T + U)^(-1)}, 1])/6 + 
     (154*Pi^2*G[{T^(-1), 0}, 1])/3 + (425*Pi^2*G[{T^(-1), T^(-1)}, 1])/3 - 
     (49*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/3 + (4*Pi^2*G[{U^(-1), 0}, 1])/
      3 - 47*Pi^2*G[{(T + U)^(-1), 0}, 1] - 
     35*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1] + 
     (395*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/3 - 
     (2479*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/18 - 
     (602*I)*Pi*G[{0, 0, T^(-1)}, 1] - (224*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     ((1262*I)/3)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (280*I)*Pi*G[{0, T^(-1), 0}, 1] + (478*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     (222*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     (240*I)*Pi*G[{0, U^(-1), 0}, 1] - (86*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     (86*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     ((64*I)/3)*Pi*G[{0, (T + U)^(-1), 0}, 1] - 
     (78*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     (206*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     ((340*I)/3)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (640*I)*Pi*G[{T^(-1), 0, 0}, 1] + (400*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1] + 
     (400*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] - 
     (440*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (160*I)*Pi*G[{T^(-1), T^(-1), 0}, 1] - 
     (118*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     (282*I)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (42*I)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (200*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (162*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (16*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] + 
     (8*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (8*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((704*I)/3)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     (6*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     (88*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] + 
     ((134*I)/3)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (42*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     (42*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (240*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     (86*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] + 
     (86*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     ((536*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (42*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (94*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((352*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     797*G[{0, 0, 0, (T + U)^(-1)}, 1] - 602*G[{0, 0, T^(-1), 0}, 1] + 
     602*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 224*G[{0, 0, U^(-1), 0}, 1] + 
     224*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     32*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     (137*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     564*G[{0, T^(-1), 0, 0}, 1] + 540*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] + 
     478*G[{0, T^(-1), T^(-1), 0}, 1] - 
     478*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     62*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     38*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     188*G[{0, U^(-1), 0, 0}, 1] - 120*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] - 
     86*G[{0, U^(-1), U^(-1), 0}, 1] + 
     86*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     34*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     34*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     68*G[{0, (T + U)^(-1), 0, 0}, 1] - 
     (271*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 - 
     78*G[{0, (T + U)^(-1), T^(-1), 0}, 1] + 
     78*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     206*G[{0, (T + U)^(-1), U^(-1), 0}, 1] - 
     206*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (70*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 + 
     225*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     1072*G[{T^(-1), 0, 0, 0}, 1] + 840*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     400*G[{T^(-1), 0, T^(-1), 0}, 1] - 
     400*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     400*G[{T^(-1), 0, U^(-1), 0}, 1] - 
     400*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     40*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     240*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     564*G[{T^(-1), T^(-1), 0, 0}, 1] - 
     240*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1] - 
     118*G[{T^(-1), T^(-1), T^(-1), 0}, 1] + 
     118*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     122*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     202*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     76*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] + 
     80*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     42*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     42*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     200*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     200*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     38*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     242*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     8*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] - 16*G[{U^(-1), 0, T^(-1), 0}, 1] + 
     16*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     8*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     8*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     8*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     296*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     (679*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/3 + 
     6*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] - 
     6*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     88*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] + 
     88*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     (184*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/3 - 
     53*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     84*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] - 
     42*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] + 
     42*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     42*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     42*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     188*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] + 
     120*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] + 
     86*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] - 
     86*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     34*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     34*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (452*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/3 - 
     53*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     42*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     42*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     94*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     94*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     14*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (25*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     ((53*I)/2)*Pi^3*Log[T] + (100*Pi^2*G[{T^(-1)}, 1]*Log[T])/3 - 
     (182*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/9 - (140*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[T] + (120*I)*Pi*G[{0, U^(-1)}, 1]*Log[T] - 
     ((32*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] - 
     (320*I)*Pi*G[{T^(-1), 0}, 1]*Log[T] + (80*I)*Pi*G[{T^(-1), T^(-1)}, 1]*
      Log[T] + ((352*I)/3)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     (120*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     ((268*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     224*G[{0, 0, U^(-1)}, 1]*Log[T] - (544*G[{0, 0, (T + U)^(-1)}, 1]*
       Log[T])/3 - 140*G[{0, T^(-1), 0}, 1]*Log[T] + 
     140*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[T] + 68*G[{0, U^(-1), 0}, 1]*
      Log[T] - 86*G[{0, U^(-1), U^(-1)}, 1]*Log[T] + 
     86*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (484*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/3 + 
     206*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     (226*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 - 
     480*G[{T^(-1), 0, 0}, 1]*Log[T] + 400*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
     40*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 80*G[{T^(-1), T^(-1), 0}, 1]*
      Log[T] - 80*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     160*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     200*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     80*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (224*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/3 - 
     88*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] - 
     (88*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/3 - 
     68*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     86*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     86*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (296*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/3 - 
     94*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (374*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 + 
     (229*Pi^2*Log[T]^2)/36 - (80*I)*Pi*G[{T^(-1)}, 1]*Log[T]^2 + 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 26*G[{0, U^(-1)}, 1]*
      Log[T]^2 - (226*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/3 - 
     80*G[{T^(-1), 0}, 1]*Log[T]^2 + 80*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[T]^2 - (64*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/3 + 
     26*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 + 
     (14*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/3 + 
     ((62*I)/9)*Pi*Log[T]^3 - (152*G[{(T + U)^(-1)}, 1]*Log[T]^3)/9 + 
     (31*Log[T]^4)/18 + ((53*I)/2)*Pi^3*Log[U] + 18*Pi^2*G[{T^(-1)}, 1]*
      Log[U] + (4*Pi^2*G[{U^(-1)}, 1]*Log[U])/3 - 
     (241*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/9 - (140*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[U] + (120*I)*Pi*G[{0, U^(-1)}, 1]*Log[U] - 
     ((32*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] - 
     (320*I)*Pi*G[{T^(-1), 0}, 1]*Log[U] + (80*I)*Pi*G[{T^(-1), T^(-1)}, 1]*
      Log[U] + ((352*I)/3)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     (120*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[U] + 
     ((268*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     602*G[{0, 0, T^(-1)}, 1]*Log[U] + (640*G[{0, 0, (T + U)^(-1)}, 1]*
       Log[U])/3 - 424*G[{0, T^(-1), 0}, 1]*Log[U] + 
     478*G[{0, T^(-1), T^(-1)}, 1]*Log[U] - 
     78*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] + 120*G[{0, U^(-1), 0}, 1]*
      Log[U] - 120*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (280*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/3 - 
     78*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     52*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     592*G[{T^(-1), 0, 0}, 1]*Log[U] + 400*G[{T^(-1), 0, T^(-1)}, 1]*Log[U] + 
     484*G[{T^(-1), T^(-1), 0}, 1]*Log[U] - 
     118*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     42*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     84*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     42*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     42*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     16*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 8*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
      Log[U] + 8*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (664*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/3 + 
     6*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] - 
     32*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     84*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] - 
     42*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] + 
     42*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     120*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[U] + 
     120*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     52*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     42*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     (416*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     (229*Pi^2*Log[T]*Log[U])/18 - (160*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
     ((176*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     140*G[{0, T^(-1)}, 1]*Log[T]*Log[U] + 120*G[{0, U^(-1)}, 1]*Log[T]*
      Log[U] - (32*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U])/3 - 
     320*G[{T^(-1), 0}, 1]*Log[T]*Log[U] + 80*G[{T^(-1), T^(-1)}, 1]*Log[T]*
      Log[U] + (352*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U])/3 - 
     120*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]*Log[U] + 
     (268*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/3 + 
     ((62*I)/3)*Pi*Log[T]^2*Log[U] - 80*G[{T^(-1)}, 1]*Log[T]^2*Log[U] + 
     (88*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U])/3 + (62*Log[T]^3*Log[U])/9 + 
     (4351*Pi^2*Log[U]^2)/180 - (80*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2 + 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 142*G[{0, T^(-1)}, 1]*
      Log[U]^2 + 52*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 - 
     136*G[{T^(-1), 0}, 1]*Log[U]^2 + 202*G[{T^(-1), T^(-1)}, 1]*Log[U]^2 - 
     42*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2 + 52*G[{(T + U)^(-1), 0}, 1]*
      Log[U]^2 - 42*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 - 
     (56*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/3 + 
     ((62*I)/3)*Pi*Log[T]*Log[U]^2 - 80*G[{T^(-1)}, 1]*Log[T]*Log[U]^2 + 
     (88*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2)/3 + (31*Log[T]^2*Log[U]^2)/3 + 
     ((62*I)/9)*Pi*Log[U]^3 - (56*G[{T^(-1)}, 1]*Log[U]^3)/3 + 
     (68*G[{(T + U)^(-1)}, 1]*Log[U]^3)/9 + (62*Log[T]*Log[U]^3)/9 - 
     (521*Log[U]^4)/90 - ((2774*I)/9)*Pi*Zeta[3] + 
     482*G[{T^(-1)}, 1]*Zeta[3] - 24*G[{U^(-1)}, 1]*Zeta[3] - 
     (74*G[{(T + U)^(-1)}, 1]*Zeta[3])/9 - (2774*Log[T]*Zeta[3])/9 - 
     (39101*Log[U]*Zeta[3])/45}, 0, 5, 1], 
 J[44] -> SeriesData[\[Epsilon], 0, 
   {-517/120, ((73*I)/12)*Pi + (35*G[{(T + U)^(-1)}, 1])/6 + (73*Log[T])/12 + 
     (517*Log[U])/60, (7277*Pi^2)/720 + I*Pi*G[{T^(-1)}, 1] + 
     ((56*I)/3)*Pi*G[{(T + U)^(-1)}, 1] + 27*G[{0, (T + U)^(-1)}, 1] + 
     G[{T^(-1), 0}, 1] - G[{T^(-1), (T + U)^(-1)}, 1] + 
     7*G[{(T + U)^(-1), 0}, 1] - (64*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     ((73*I)/6)*Pi*Log[T] + (59*G[{(T + U)^(-1)}, 1]*Log[T])/3 - 
     (73*Log[T]^2)/12 - ((73*I)/6)*Pi*Log[U] + G[{T^(-1)}, 1]*Log[U] - 
     (38*G[{(T + U)^(-1)}, 1]*Log[U])/3 - (73*Log[T]*Log[U])/6 - 
     (517*Log[U]^2)/60, ((-81*I)/8)*Pi^3 + (97*Pi^2*G[{T^(-1)}, 1])/6 + 
     (131*Pi^2*G[{(T + U)^(-1)}, 1])/36 + (10*I)*Pi*G[{0, T^(-1)}, 1] - 
     (64*I)*Pi*G[{0, U^(-1)}, 1] + ((106*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{T^(-1), 0}, 1] - (43*I)*Pi*G[{T^(-1), T^(-1)}, 1] + 
     (23*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] - ((176*I)/3)*Pi*
      G[{(T + U)^(-1), 0}, 1] + (15*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] + 
     (64*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - ((149*I)/3)*Pi*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1] - (92*G[{0, 0, (T + U)^(-1)}, 1])/
      3 + 10*G[{0, T^(-1), 0}, 1] - 10*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     64*G[{0, U^(-1), 0}, 1] + 64*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (56*G[{0, (T + U)^(-1), 0}, 1])/3 - 
     102*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 22*G[{T^(-1), 0, 0}, 1] - 
     18*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 43*G[{T^(-1), T^(-1), 0}, 1] + 
     43*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     25*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (218*G[{(T + U)^(-1), 0, 0}, 1])/3 + 
     11*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     64*G[{(T + U)^(-1), U^(-1), 0}, 1] - 
     64*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     7*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (292*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (1313*Pi^2*Log[T])/72 - (10*I)*Pi*G[{T^(-1)}, 1]*Log[T] - 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] - 64*G[{0, U^(-1)}, 1]*
      Log[T] + (136*G[{0, (T + U)^(-1)}, 1]*Log[T])/3 - 
     10*G[{T^(-1), 0}, 1]*Log[T] + 10*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (206*G[{(T + U)^(-1), 0}, 1]*Log[T])/3 + 64*G[{(T + U)^(-1), U^(-1)}, 1]*
      Log[T] - (194*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 + 
     ((73*I)/6)*Pi*Log[T]^2 - (59*G[{(T + U)^(-1)}, 1]*Log[T]^2)/3 + 
     (73*Log[T]^3)/18 - (7277*Pi^2*Log[U])/360 - (10*I)*Pi*G[{T^(-1)}, 1]*
      Log[U] - ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] + 
     10*G[{0, T^(-1)}, 1]*Log[U] - 64*G[{0, (T + U)^(-1)}, 1]*Log[U] - 
     12*G[{T^(-1), 0}, 1]*Log[U] - 43*G[{T^(-1), T^(-1)}, 1]*Log[U] + 
     15*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 4*G[{(T + U)^(-1), 0}, 1]*
      Log[U] + 15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (173*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     ((73*I)/3)*Pi*Log[T]*Log[U] - 10*G[{T^(-1)}, 1]*Log[T]*Log[U] - 
     (88*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/3 + (73*Log[T]^2*Log[U])/6 + 
     ((73*I)/6)*Pi*Log[U]^2 - G[{T^(-1)}, 1]*Log[U]^2 + 
     (38*G[{(T + U)^(-1)}, 1]*Log[U]^2)/3 + (73*Log[T]*Log[U]^2)/6 + 
     (517*Log[U]^3)/90 + (8608*Zeta[3])/45, (89789*Pi^4)/43200 + 
     ((55*I)/6)*Pi^3*G[{T^(-1)}, 1] + ((4*I)/3)*Pi^3*G[{U^(-1)}, 1] - 
     ((52*I)/3)*Pi^3*G[{(T + U)^(-1)}, 1] - (8*Pi^2*G[{0, T^(-1)}, 1])/3 - 
     (125*Pi^2*G[{0, U^(-1)}, 1])/3 - (17*Pi^2*G[{0, (T + U)^(-1)}, 1])/6 - 
     (49*Pi^2*G[{T^(-1), 0}, 1])/2 + (331*Pi^2*G[{T^(-1), T^(-1)}, 1])/6 - 
     27*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1] + (4*Pi^2*G[{U^(-1), 0}, 1])/3 - 
     (99*Pi^2*G[{(T + U)^(-1), 0}, 1])/2 - 
     (25*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/2 + 
     (125*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/3 - 
     (811*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/18 - 
     (146*I)*Pi*G[{0, 0, T^(-1)}, 1] + (196*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     ((74*I)/3)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (100*I)*Pi*G[{0, T^(-1), 0}, 1] + (256*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     (48*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     (240*I)*Pi*G[{0, U^(-1), 0}, 1] - (86*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     (94*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     ((244*I)/3)*Pi*G[{0, (T + U)^(-1), 0}, 1] - 
     (78*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     (146*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     ((556*I)/3)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (80*I)*Pi*G[{T^(-1), 0, 0}, 1] - (2*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1] - 
     (20*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] - 
     (56*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{T^(-1), T^(-1), 0}, 1] - 
     (13*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     (81*I)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (10*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (5*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (16*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] + 
     (8*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (8*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((704*I)/3)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     (42*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     (88*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     ((100*I)/3)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (240*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     (86*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     (94*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     ((716*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (244*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((605*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     94*G[{0, 0, 0, (T + U)^(-1)}, 1] - 146*G[{0, 0, T^(-1), 0}, 1] + 
     146*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 196*G[{0, 0, U^(-1), 0}, 1] - 
     196*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     86*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     (812*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     120*G[{0, T^(-1), 0, 0}, 1] + 228*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] + 
     256*G[{0, T^(-1), T^(-1), 0}, 1] - 
     256*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     28*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     80*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     368*G[{0, U^(-1), 0, 0}, 1] - 120*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] - 
     86*G[{0, U^(-1), U^(-1), 0}, 1] + 
     86*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     34*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     214*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     44*G[{0, (T + U)^(-1), 0, 0}, 1] - 
     (136*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 - 
     78*G[{0, (T + U)^(-1), T^(-1), 0}, 1] + 
     78*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     146*G[{0, (T + U)^(-1), U^(-1), 0}, 1] - 
     146*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (56*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 + 
     312*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     124*G[{T^(-1), 0, 0, 0}, 1] - 42*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     2*G[{T^(-1), 0, T^(-1), 0}, 1] + 2*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 
       1] - 20*G[{T^(-1), 0, U^(-1), 0}, 1] + 
     20*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     20*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     18*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     66*G[{T^(-1), T^(-1), 0, 0}, 1] - 
     18*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1] - 
     13*G[{T^(-1), T^(-1), T^(-1), 0}, 1] + 
     13*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     5*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     43*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     50*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] + 
     38*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     15*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     10*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     10*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     25*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     43*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     8*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] - 16*G[{U^(-1), 0, T^(-1), 0}, 1] + 
     16*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     8*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     8*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     8*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     380*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     (571*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/3 + 
     42*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] - 
     42*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     88*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] + 
     88*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     (166*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/3 - 
     11*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     30*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     368*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] + 
     120*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] + 
     86*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] - 
     86*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     34*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     214*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (758*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/3 - 
     11*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     244*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     244*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     7*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (1288*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
      3 + ((81*I)/4)*Pi^3*Log[T] - (20*Pi^2*G[{T^(-1)}, 1]*Log[T])/3 - 
     (499*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/18 - (50*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[T] + (120*I)*Pi*G[{0, U^(-1)}, 1]*Log[T] - 
     ((122*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] + 
     (40*I)*Pi*G[{T^(-1), 0}, 1]*Log[T] - (10*I)*Pi*G[{T^(-1), T^(-1)}, 1]*
      Log[T] + ((352*I)/3)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     (120*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     ((358*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     196*G[{0, 0, U^(-1)}, 1]*Log[T] - (364*G[{0, 0, (T + U)^(-1)}, 1]*
       Log[T])/3 - 50*G[{0, T^(-1), 0}, 1]*Log[T] + 
     50*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[T] + 248*G[{0, U^(-1), 0}, 1]*
      Log[T] - 86*G[{0, U^(-1), U^(-1)}, 1]*Log[T] + 
     86*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (394*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/3 + 
     146*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     (316*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 + 
     60*G[{T^(-1), 0, 0}, 1]*Log[T] - 20*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] - 
     20*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 10*G[{T^(-1), T^(-1), 0}, 1]*
      Log[T] + 10*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     20*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     10*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     10*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (764*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/3 - 
     88*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] - 
     (88*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/3 - 
     248*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     86*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     86*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (746*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/3 - 
     244*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (734*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 + 
     (1313*Pi^2*Log[T]^2)/72 + (10*I)*Pi*G[{T^(-1)}, 1]*Log[T]^2 + 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 64*G[{0, U^(-1)}, 1]*
      Log[T]^2 - (136*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/3 + 
     10*G[{T^(-1), 0}, 1]*Log[T]^2 - 10*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[T]^2 + (206*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/3 - 
     64*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 + 
     (194*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/3 - 
     ((73*I)/9)*Pi*Log[T]^3 + (118*G[{(T + U)^(-1)}, 1]*Log[T]^3)/9 - 
     (73*Log[T]^4)/36 + ((81*I)/4)*Pi^3*Log[U] - 
     (107*Pi^2*G[{T^(-1)}, 1]*Log[U])/6 + (4*Pi^2*G[{U^(-1)}, 1]*Log[U])/3 - 
     (196*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/9 - (50*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[U] + (120*I)*Pi*G[{0, U^(-1)}, 1]*Log[U] - 
     ((122*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] + 
     (40*I)*Pi*G[{T^(-1), 0}, 1]*Log[U] - (10*I)*Pi*G[{T^(-1), T^(-1)}, 1]*
      Log[U] + ((352*I)/3)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     (120*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[U] + 
     ((358*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     146*G[{0, 0, T^(-1)}, 1]*Log[U] + (622*G[{0, 0, (T + U)^(-1)}, 1]*
       Log[U])/3 - 70*G[{0, T^(-1), 0}, 1]*Log[U] + 
     256*G[{0, T^(-1), T^(-1)}, 1]*Log[U] - 
     78*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] + 120*G[{0, U^(-1), 0}, 1]*
      Log[U] - 120*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (262*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/3 - 
     78*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     124*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     64*G[{T^(-1), 0, 0}, 1]*Log[U] - 2*G[{T^(-1), 0, T^(-1)}, 1]*Log[U] + 
     76*G[{T^(-1), T^(-1), 0}, 1]*Log[U] - 13*G[{T^(-1), T^(-1), T^(-1)}, 1]*
      Log[U] - 15*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     30*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     15*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     15*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     16*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 8*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
      Log[U] + 8*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (376*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/3 + 
     42*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] - 
     26*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     30*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] - 
     15*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     120*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[U] + 
     120*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     4*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     (713*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     (1313*Pi^2*Log[T]*Log[U])/36 + (20*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
     ((176*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     50*G[{0, T^(-1)}, 1]*Log[T]*Log[U] + 120*G[{0, U^(-1)}, 1]*Log[T]*
      Log[U] - (122*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U])/3 + 
     40*G[{T^(-1), 0}, 1]*Log[T]*Log[U] - 10*G[{T^(-1), T^(-1)}, 1]*Log[T]*
      Log[U] + (352*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U])/3 - 
     120*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]*Log[U] + 
     (358*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/3 - 
     ((73*I)/3)*Pi*Log[T]^2*Log[U] + 10*G[{T^(-1)}, 1]*Log[T]^2*Log[U] + 
     (88*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U])/3 - (73*Log[T]^3*Log[U])/9 + 
     (7277*Pi^2*Log[U]^2)/360 + (10*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2 + 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 10*G[{0, T^(-1)}, 1]*
      Log[U]^2 + 64*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 + 
     12*G[{T^(-1), 0}, 1]*Log[U]^2 + 43*G[{T^(-1), T^(-1)}, 1]*Log[U]^2 - 
     15*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2 + 4*G[{(T + U)^(-1), 0}, 1]*
      Log[U]^2 - 15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 - 
     (173*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/3 - 
     ((73*I)/3)*Pi*Log[T]*Log[U]^2 + 10*G[{T^(-1)}, 1]*Log[T]*Log[U]^2 + 
     (88*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2)/3 - (73*Log[T]^2*Log[U]^2)/6 - 
     ((73*I)/9)*Pi*Log[U]^3 + (2*G[{T^(-1)}, 1]*Log[U]^3)/3 - 
     (76*G[{(T + U)^(-1)}, 1]*Log[U]^3)/9 - (73*Log[T]*Log[U]^3)/9 - 
     (517*Log[U]^4)/180 - ((2774*I)/9)*Pi*Zeta[3] + 
     53*G[{T^(-1)}, 1]*Zeta[3] - 24*G[{U^(-1)}, 1]*Zeta[3] - 
     (185*G[{(T + U)^(-1)}, 1]*Zeta[3])/9 - (2774*Log[T]*Zeta[3])/9 - 
     (17216*Log[U]*Zeta[3])/45}, 0, 5, 1], 
 J[45] -> SeriesData[\[Epsilon], 0, {2, -4*Log[T], Pi^2/3 + 4*Log[T]^2, 
    (-2*Pi^2*Log[T])/3 - (8*Log[T]^3)/3 - (52*Zeta[3])/3, 
    (-41*Pi^4)/180 + (2*Pi^2*Log[T]^2)/3 + (4*Log[T]^4)/3 + 
     (104*Log[T]*Zeta[3])/3}, 0, 5, 1], 
 J[46] -> SeriesData[\[Epsilon], 0, {(-10*I)*Pi + 10*G[{(T + U)^(-1)}, 1] - 
     10*Log[T], (5*Pi^2)/3 - (10*I)*Pi*G[{U^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1)}, 1] - 20*G[{0, (T + U)^(-1)}, 1] - 
     10*G[{U^(-1), 0}, 1] + 10*G[{U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), 0}, 1] - 10*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*Log[T] - 10*G[{U^(-1)}, 1]*Log[T] + 10*Log[T]^2 + 
     (10*I)*Pi*Log[U] - 10*G[{(T + U)^(-1)}, 1]*Log[U] + 10*Log[T]*Log[U], 
    ((10*I)/3)*Pi^3 + (5*Pi^2*G[{U^(-1)}, 1])/3 - 
     10*Pi^2*G[{(T + U)^(-1)}, 1] + (20*I)*Pi*G[{0, T^(-1)}, 1] + 
     (40*I)*Pi*G[{0, U^(-1)}, 1] - (20*I)*Pi*G[{0, (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{U^(-1), 0}, 1] - (10*I)*Pi*G[{U^(-1), U^(-1)}, 1] + 
     (10*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] - 
     (10*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     (10*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     80*G[{0, 0, (T + U)^(-1)}, 1] + 20*G[{0, T^(-1), 0}, 1] - 
     20*G[{0, T^(-1), (T + U)^(-1)}, 1] + 40*G[{0, U^(-1), 0}, 1] - 
     40*G[{0, U^(-1), (T + U)^(-1)}, 1] + 20*G[{0, (T + U)^(-1), 0}, 1] + 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 40*G[{U^(-1), 0, 0}, 1] - 
     20*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 10*G[{U^(-1), U^(-1), 0}, 1] + 
     10*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{U^(-1), (T + U)^(-1), 0}, 1] - 
     10*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), 0, 0}, 1] - 10*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     10*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (20*Pi^2*Log[T])/3 + (10*I)*Pi*G[{U^(-1)}, 1]*Log[T] + 
     40*G[{0, U^(-1)}, 1]*Log[T] + 30*G[{U^(-1), 0}, 1]*Log[T] - 
     10*G[{U^(-1), U^(-1)}, 1]*Log[T] - (10*I)*Pi*Log[T]^2 + 
     10*G[{U^(-1)}, 1]*Log[T]^2 - (20*Log[T]^3)/3 + (20*Pi^2*Log[U])/3 + 
     (10*I)*Pi*G[{U^(-1)}, 1]*Log[U] + 20*G[{0, T^(-1)}, 1]*Log[U] + 
     20*G[{0, (T + U)^(-1)}, 1]*Log[U] + 10*G[{U^(-1), 0}, 1]*Log[U] - 
     10*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 20*G[{(T + U)^(-1), 0}, 1]*
      Log[U] - 10*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - (20*I)*Pi*Log[T]*Log[U] + 
     10*G[{U^(-1)}, 1]*Log[T]*Log[U] - 10*Log[T]^2*Log[U] - 
     (10*I)*Pi*Log[U]^2 + 10*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 
     10*Log[T]*Log[U]^2, (-7*Pi^4)/6 + ((10*I)/3)*Pi^3*G[{U^(-1)}, 1] - 
     (5*I)*Pi^3*G[{(T + U)^(-1)}, 1] - (50*Pi^2*G[{0, T^(-1)}, 1])/3 - 
     (20*Pi^2*G[{0, U^(-1)}, 1])/3 + 20*Pi^2*G[{0, (T + U)^(-1)}, 1] + 
     (40*Pi^2*G[{U^(-1), 0}, 1])/3 + (5*Pi^2*G[{U^(-1), U^(-1)}, 1])/3 - 
     10*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1] + (5*Pi^2*G[{(T + U)^(-1), 0}, 1])/
      3 + (25*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/3 + 
     10*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (80*I)*Pi*G[{0, 0, T^(-1)}, 1] - (160*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     (80*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     (20*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (80*I)*Pi*G[{0, U^(-1), 0}, 1] + (40*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     (40*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (80*I)*Pi*G[{U^(-1), 0, 0}, 1] + (20*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] + 
     (40*I)*Pi*G[{U^(-1), 0, U^(-1)}, 1] - 
     (20*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{U^(-1), U^(-1), 0}, 1] - 
     (10*I)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     (10*I)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (10*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (10*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (10*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     320*G[{0, 0, 0, (T + U)^(-1)}, 1] - 80*G[{0, 0, T^(-1), 0}, 1] + 
     80*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 160*G[{0, 0, U^(-1), 0}, 1] + 
     160*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     80*G[{0, 0, (T + U)^(-1), 0}, 1] - 
     80*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{0, T^(-1), 0, 0}, 1] - 20*G[{0, T^(-1), T^(-1), 0}, 1] + 
     20*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     20*G[{0, T^(-1), (T + U)^(-1), 0}, 1] + 
     20*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     160*G[{0, U^(-1), 0, 0}, 1] + 80*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] + 
     40*G[{0, U^(-1), U^(-1), 0}, 1] - 
     40*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     40*G[{0, U^(-1), (T + U)^(-1), 0}, 1] + 
     40*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{0, (T + U)^(-1), 0, 0}, 1] + 20*G[{0, (T + U)^(-1), T^(-1), 0}, 
       1] - 20*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     160*G[{U^(-1), 0, 0, 0}, 1] + 80*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     20*G[{U^(-1), 0, T^(-1), 0}, 1] - 
     20*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     40*G[{U^(-1), 0, U^(-1), 0}, 1] - 
     40*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     20*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     20*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     40*G[{U^(-1), U^(-1), 0, 0}, 1] - 
     20*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1] - 
     10*G[{U^(-1), U^(-1), U^(-1), 0}, 1] + 
     10*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1] - 
     10*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] - 
     10*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     10*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     10*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     10*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{(T + U)^(-1), 0, 0, 0}, 1] + 20*G[{(T + U)^(-1), T^(-1), 0, 0}, 
       1] + 10*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((5*I)/3)*Pi^3*Log[T] + (20*Pi^2*G[{U^(-1)}, 1]*Log[T])/3 - 
     (40*I)*Pi*G[{0, U^(-1)}, 1]*Log[T] - (40*I)*Pi*G[{U^(-1), 0}, 1]*
      Log[T] + (10*I)*Pi*G[{U^(-1), U^(-1)}, 1]*Log[T] - 
     160*G[{0, 0, U^(-1)}, 1]*Log[T] - 120*G[{0, U^(-1), 0}, 1]*Log[T] + 
     40*G[{0, U^(-1), U^(-1)}, 1]*Log[T] - 100*G[{U^(-1), 0, 0}, 1]*Log[T] + 
     40*G[{U^(-1), 0, U^(-1)}, 1]*Log[T] + 30*G[{U^(-1), U^(-1), 0}, 1]*
      Log[T] - 10*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     (20*Pi^2*Log[T]^2)/3 - (10*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2 - 
     40*G[{0, U^(-1)}, 1]*Log[T]^2 - 30*G[{U^(-1), 0}, 1]*Log[T]^2 + 
     10*G[{U^(-1), U^(-1)}, 1]*Log[T]^2 + ((20*I)/3)*Pi*Log[T]^3 - 
     (20*G[{U^(-1)}, 1]*Log[T]^3)/3 + (10*Log[T]^4)/3 - 
     ((5*I)/3)*Pi^3*Log[U] + (20*Pi^2*G[{U^(-1)}, 1]*Log[U])/3 + 
     (5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/3 - (40*I)*Pi*G[{0, U^(-1)}, 1]*
      Log[U] - (40*I)*Pi*G[{U^(-1), 0}, 1]*Log[U] + 
     (10*I)*Pi*G[{U^(-1), U^(-1)}, 1]*Log[U] - 80*G[{0, 0, T^(-1)}, 1]*
      Log[U] - 80*G[{0, 0, (T + U)^(-1)}, 1]*Log[U] - 
     40*G[{0, T^(-1), 0}, 1]*Log[U] - 20*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + 
     20*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] - 40*G[{0, U^(-1), 0}, 1]*
      Log[U] + 40*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     40*G[{0, (T + U)^(-1), 0}, 1]*Log[U] + 
     20*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     60*G[{U^(-1), 0, 0}, 1]*Log[U] + 20*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
     20*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 10*G[{U^(-1), U^(-1), 0}, 1]*
      Log[U] - 10*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     20*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     10*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     10*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     40*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] + 
     20*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     10*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     10*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     15*Pi^2*Log[T]*Log[U] - (20*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U] - 
     40*G[{0, U^(-1)}, 1]*Log[T]*Log[U] - 40*G[{U^(-1), 0}, 1]*Log[T]*
      Log[U] + 10*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U] + 
     (20*I)*Pi*Log[T]^2*Log[U] - 10*G[{U^(-1)}, 1]*Log[T]^2*Log[U] + 
     (20*Log[T]^3*Log[U])/3 - (20*Pi^2*Log[U]^2)/3 - 
     (10*I)*Pi*G[{U^(-1)}, 1]*Log[U]^2 - 20*G[{0, T^(-1)}, 1]*Log[U]^2 - 
     20*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 - 10*G[{U^(-1), 0}, 1]*Log[U]^2 + 
     10*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U]^2 - 20*G[{(T + U)^(-1), 0}, 1]*
      Log[U]^2 + 10*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 - 
     10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2 + 
     (20*I)*Pi*Log[T]*Log[U]^2 - 10*G[{U^(-1)}, 1]*Log[T]*Log[U]^2 + 
     10*Log[T]^2*Log[U]^2 + ((20*I)/3)*Pi*Log[U]^3 - 
     (20*G[{(T + U)^(-1)}, 1]*Log[U]^3)/3 + (20*Log[T]*Log[U]^3)/3 + 
     ((290*I)/3)*Pi*Zeta[3] - (290*G[{(T + U)^(-1)}, 1]*Zeta[3])/3 + 
     (290*Log[T]*Zeta[3])/3}, 1, 5, 1], 
 J[47] -> SeriesData[\[Epsilon], 0, {(-10*I)*Pi + 10*G[{(T + U)^(-1)}, 1] - 
     10*Log[T], (35*Pi^2)/3 - (10*I)*Pi*G[{U^(-1)}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1)}, 1] - 10*G[{0, (T + U)^(-1)}, 1] - 
     10*G[{U^(-1), 0}, 1] + 10*G[{U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 10*G[{U^(-1)}, 1]*Log[T] + 
     10*Log[T]^2, ((25*I)/3)*Pi^3 + (35*Pi^2*G[{U^(-1)}, 1])/3 - 
     (65*Pi^2*G[{(T + U)^(-1)}, 1])/3 + (10*I)*Pi*G[{0, U^(-1)}, 1] - 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1] - (10*I)*Pi*G[{U^(-1), U^(-1)}, 1] + 
     (20*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     10*G[{0, 0, (T + U)^(-1)}, 1] + 10*G[{0, U^(-1), 0}, 1] - 
     10*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     10*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 20*G[{U^(-1), 0, 0}, 1] - 
     10*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 10*G[{U^(-1), U^(-1), 0}, 1] + 
     10*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     10*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (5*Pi^2*Log[T])/3 + 10*G[{0, U^(-1)}, 1]*Log[T] + 
     20*G[{U^(-1), 0}, 1]*Log[T] - 10*G[{U^(-1), U^(-1)}, 1]*Log[T] + 
     10*G[{U^(-1)}, 1]*Log[T]^2 - (20*Log[T]^3)/3 + 10*Zeta[3], 
    (-43*Pi^4)/9 + ((25*I)/3)*Pi^3*G[{U^(-1)}, 1] - 
     ((50*I)/3)*Pi^3*G[{(T + U)^(-1)}, 1] - (35*Pi^2*G[{0, U^(-1)}, 1])/3 + 
     (65*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - (5*Pi^2*G[{U^(-1), 0}, 1])/3 + 
     (35*Pi^2*G[{U^(-1), U^(-1)}, 1])/3 - 
     (65*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/3 + 
     (65*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (10*I)*Pi*G[{0, 0, U^(-1)}, 1] + (20*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     (20*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{U^(-1), 0, U^(-1)}, 1] - 
     (20*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     (10*I)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     (20*I)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     10*G[{0, 0, 0, (T + U)^(-1)}, 1] - 10*G[{0, 0, U^(-1), 0}, 1] + 
     10*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, U^(-1), 0, 0}, 1] + 10*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] + 
     10*G[{0, U^(-1), U^(-1), 0}, 1] - 
     10*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     10*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     10*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     10*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{U^(-1), 0, 0, 0}, 1] + 10*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     10*G[{U^(-1), 0, U^(-1), 0}, 1] - 
     10*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     10*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{U^(-1), U^(-1), 0, 0}, 1] - 
     10*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1] - 
     10*G[{U^(-1), U^(-1), U^(-1), 0}, 1] + 
     10*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     10*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     10*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     10*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     10*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (5*Pi^2*G[{U^(-1)}, 1]*Log[T])/3 - 10*G[{0, 0, U^(-1)}, 1]*Log[T] - 
     20*G[{0, U^(-1), 0}, 1]*Log[T] + 10*G[{0, U^(-1), U^(-1)}, 1]*Log[T] - 
     40*G[{U^(-1), 0, 0}, 1]*Log[T] + 10*G[{U^(-1), 0, U^(-1)}, 1]*Log[T] + 
     20*G[{U^(-1), U^(-1), 0}, 1]*Log[T] - 10*G[{U^(-1), U^(-1), U^(-1)}, 1]*
      Log[T] + (5*Pi^2*Log[T]^2)/3 - 10*G[{0, U^(-1)}, 1]*Log[T]^2 - 
     20*G[{U^(-1), 0}, 1]*Log[T]^2 + 10*G[{U^(-1), U^(-1)}, 1]*Log[T]^2 - 
     (20*G[{U^(-1)}, 1]*Log[T]^3)/3 + (10*Log[T]^4)/3 + 
     ((320*I)/3)*Pi*Zeta[3] + 10*G[{U^(-1)}, 1]*Zeta[3] - 
     (320*G[{(T + U)^(-1)}, 1]*Zeta[3])/3 + (260*Log[T]*Zeta[3])/3}, 1, 5, 
   1], J[48] -> SeriesData[\[Epsilon], 0, {15, -30*Log[T], 
    -15*Pi^2 + 30*Log[T]^2, 30*Pi^2*Log[T] - 20*Log[T]^3 - 415*Zeta[3], 
    (-59*Pi^4)/8 - 30*Pi^2*Log[T]^2 + 10*Log[T]^4 + 830*Log[T]*Zeta[3]}, 0, 
   5, 1], J[49] -> SeriesData[\[Epsilon], 0, 
   {-521/60, ((-31*I)/6)*Pi + (25*G[{(T + U)^(-1)}, 1])/3 + (521*Log[T])/30 - 
     (31*Log[U])/6, (4351*Pi^2)/360 - (28*I)*Pi*G[{U^(-1)}, 1] + 
     ((8*I)/3)*Pi*G[{(T + U)^(-1)}, 1] - 45*G[{0, (T + U)^(-1)}, 1] - 
     28*G[{U^(-1), 0}, 1] + 28*G[{U^(-1), (T + U)^(-1)}, 1] - 
     14*G[{(T + U)^(-1), 0}, 1] + (65*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     ((31*I)/3)*Pi*Log[T] - 28*G[{U^(-1)}, 1]*Log[T] + 
     (34*G[{(T + U)^(-1)}, 1]*Log[T])/3 - (521*Log[T]^2)/30 + 
     ((31*I)/3)*Pi*Log[U] - (76*G[{(T + U)^(-1)}, 1]*Log[U])/3 + 
     (31*Log[T]*Log[U])/3 + (31*Log[U]^2)/6, ((-53*I)/4)*Pi^3 - 
     (55*Pi^2*G[{U^(-1)}, 1])/3 + (409*Pi^2*G[{(T + U)^(-1)}, 1])/18 + 
     (26*I)*Pi*G[{0, T^(-1)}, 1] + (142*I)*Pi*G[{0, U^(-1)}, 1] - 
     ((200*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1] + (160*I)*Pi*G[{U^(-1), 0}, 1] - 
     (202*I)*Pi*G[{U^(-1), U^(-1)}, 1] + (18*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 
       1] - ((176*I)/3)*Pi*G[{(T + U)^(-1), 0}, 1] - 
     (26*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] + 
     (42*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] + ((172*I)/3)*Pi*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1] + (583*G[{0, 0, (T + U)^(-1)}, 1])/
      3 + 26*G[{0, T^(-1), 0}, 1] - 26*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     142*G[{0, U^(-1), 0}, 1] - 142*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (70*G[{0, (T + U)^(-1), 0}, 1])/3 - 
     45*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 216*G[{U^(-1), 0, 0}, 1] - 
     240*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 202*G[{U^(-1), U^(-1), 0}, 1] + 
     202*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     38*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     62*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (92*G[{(T + U)^(-1), 0, 0}, 1])/3 + 
     53*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     26*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     26*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     42*G[{(T + U)^(-1), U^(-1), 0}, 1] - 
     42*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     14*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (155*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (4351*Pi^2*Log[T])/180 + (80*I)*Pi*G[{U^(-1)}, 1]*Log[T] - 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] + 142*G[{0, U^(-1)}, 1]*
      Log[T] - 52*G[{0, (T + U)^(-1)}, 1]*Log[T] + 136*G[{U^(-1), 0}, 1]*
      Log[T] - 202*G[{U^(-1), U^(-1)}, 1]*Log[T] + 
     42*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] - 52*G[{(T + U)^(-1), 0}, 1]*
      Log[T] + 42*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (56*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 - 
     ((31*I)/3)*Pi*Log[T]^2 + 28*G[{U^(-1)}, 1]*Log[T]^2 - 
     (34*G[{(T + U)^(-1)}, 1]*Log[T]^2)/3 + (521*Log[T]^3)/45 - 
     (229*Pi^2*Log[U])/36 + (80*I)*Pi*G[{U^(-1)}, 1]*Log[U] - 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] + 26*G[{0, T^(-1)}, 1]*
      Log[U] + (226*G[{0, (T + U)^(-1)}, 1]*Log[U])/3 + 
     80*G[{U^(-1), 0}, 1]*Log[U] - 80*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (64*G[{(T + U)^(-1), 0}, 1]*Log[U])/3 - 26*G[{(T + U)^(-1), T^(-1)}, 1]*
      Log[U] - (14*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 - 
     ((62*I)/3)*Pi*Log[T]*Log[U] + 80*G[{U^(-1)}, 1]*Log[T]*Log[U] - 
     (88*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/3 - (31*Log[T]^2*Log[U])/3 - 
     ((31*I)/3)*Pi*Log[U]^2 + (76*G[{(T + U)^(-1)}, 1]*Log[U]^2)/3 - 
     (31*Log[T]*Log[U]^2)/3 - (31*Log[U]^3)/9 + (39101*Zeta[3])/90, 
    (32137*Pi^4)/21600 + ((4*I)/3)*Pi^3*G[{T^(-1)}, 1] - 
     ((68*I)/3)*Pi^3*G[{U^(-1)}, 1] + (2*I)*Pi^3*G[{(T + U)^(-1)}, 1] - 
     (395*Pi^2*G[{0, T^(-1)}, 1])/3 - (245*Pi^2*G[{0, U^(-1)}, 1])/3 + 
     (475*Pi^2*G[{0, (T + U)^(-1)}, 1])/6 + (4*Pi^2*G[{T^(-1), 0}, 1])/3 + 
     (154*Pi^2*G[{U^(-1), 0}, 1])/3 + (425*Pi^2*G[{U^(-1), U^(-1)}, 1])/3 - 
     (49*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/3 - 
     47*Pi^2*G[{(T + U)^(-1), 0}, 1] + 
     (395*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/3 - 
     35*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1] - 
     (2479*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/18 - 
     (224*I)*Pi*G[{0, 0, T^(-1)}, 1] - (602*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     ((1262*I)/3)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (240*I)*Pi*G[{0, T^(-1), 0}, 1] - (86*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     (86*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (280*I)*Pi*G[{0, U^(-1), 0}, 1] + (478*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     (222*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     ((64*I)/3)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (206*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     (78*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     ((340*I)/3)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (16*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] + 
     (8*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (8*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     (640*I)*Pi*G[{U^(-1), 0, 0}, 1] + (400*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] + 
     (400*I)*Pi*G[{U^(-1), 0, U^(-1)}, 1] - 
     (440*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (160*I)*Pi*G[{U^(-1), U^(-1), 0}, 1] - 
     (118*I)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     (282*I)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (200*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (42*I)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (162*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     ((704*I)/3)*Pi*G[{(T + U)^(-1), 0, 0}, 1] - 
     (88*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     (6*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] + 
     ((134*I)/3)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (240*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     (86*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     (86*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (42*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     (42*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     ((536*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (94*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (42*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((352*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     797*G[{0, 0, 0, (T + U)^(-1)}, 1] - 224*G[{0, 0, T^(-1), 0}, 1] + 
     224*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 602*G[{0, 0, U^(-1), 0}, 1] + 
     602*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     32*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     (137*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     188*G[{0, T^(-1), 0, 0}, 1] - 120*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] - 
     86*G[{0, T^(-1), T^(-1), 0}, 1] + 
     86*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     34*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     34*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     564*G[{0, U^(-1), 0, 0}, 1] + 540*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] + 
     478*G[{0, U^(-1), U^(-1), 0}, 1] - 
     478*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     62*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     38*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     68*G[{0, (T + U)^(-1), 0, 0}, 1] - 
     (271*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 + 
     206*G[{0, (T + U)^(-1), T^(-1), 0}, 1] - 
     206*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     78*G[{0, (T + U)^(-1), U^(-1), 0}, 1] + 
     78*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (70*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 + 
     225*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     8*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 16*G[{T^(-1), 0, U^(-1), 0}, 1] + 
     16*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     8*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     8*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     8*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     1072*G[{U^(-1), 0, 0, 0}, 1] + 840*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     400*G[{U^(-1), 0, T^(-1), 0}, 1] - 
     400*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     400*G[{U^(-1), 0, U^(-1), 0}, 1] - 
     400*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     40*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     240*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     564*G[{U^(-1), U^(-1), 0, 0}, 1] - 
     240*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1] - 
     118*G[{U^(-1), U^(-1), U^(-1), 0}, 1] + 
     118*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     122*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1] - 
     202*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     76*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] + 
     80*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     200*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     200*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     42*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     42*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     38*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     242*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     296*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     (679*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/3 - 
     88*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] + 
     88*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     6*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] - 
     6*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     (184*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/3 - 
     53*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     188*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] + 
     120*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] + 
     86*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] - 
     86*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     34*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     34*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     84*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] - 
     42*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] + 
     42*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     42*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     42*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (452*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/3 - 
     53*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     94*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     94*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     42*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     42*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     14*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (25*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     ((53*I)/2)*Pi^3*Log[T] + (4*Pi^2*G[{T^(-1)}, 1]*Log[T])/3 + 
     18*Pi^2*G[{U^(-1)}, 1]*Log[T] - (241*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/
      9 + (120*I)*Pi*G[{0, T^(-1)}, 1]*Log[T] - (140*I)*Pi*G[{0, U^(-1)}, 1]*
      Log[T] - ((32*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] - 
     (320*I)*Pi*G[{U^(-1), 0}, 1]*Log[T] + (80*I)*Pi*G[{U^(-1), U^(-1)}, 1]*
      Log[T] + ((352*I)/3)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     (120*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T] + 
     ((268*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     602*G[{0, 0, U^(-1)}, 1]*Log[T] + (640*G[{0, 0, (T + U)^(-1)}, 1]*
       Log[T])/3 + 120*G[{0, T^(-1), 0}, 1]*Log[T] - 
     120*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[T] - 424*G[{0, U^(-1), 0}, 1]*
      Log[T] + 478*G[{0, U^(-1), U^(-1)}, 1]*Log[T] - 
     78*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (280*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/3 - 
     78*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     52*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     16*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 8*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
      Log[T] + 8*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     592*G[{U^(-1), 0, 0}, 1]*Log[T] + 400*G[{U^(-1), 0, U^(-1)}, 1]*Log[T] + 
     484*G[{U^(-1), U^(-1), 0}, 1]*Log[T] - 
     118*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     42*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     84*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     42*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     42*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (664*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/3 + 
     6*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] - 
     32*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     120*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[T] + 
     120*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     84*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] - 
     42*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] + 
     42*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     52*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     42*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     (416*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 + 
     (4351*Pi^2*Log[T]^2)/180 - (80*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2 + 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 142*G[{0, U^(-1)}, 1]*
      Log[T]^2 + 52*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 - 
     136*G[{U^(-1), 0}, 1]*Log[T]^2 + 202*G[{U^(-1), U^(-1)}, 1]*Log[T]^2 - 
     42*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2 + 52*G[{(T + U)^(-1), 0}, 1]*
      Log[T]^2 - 42*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 - 
     (56*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/3 + 
     ((62*I)/9)*Pi*Log[T]^3 - (56*G[{U^(-1)}, 1]*Log[T]^3)/3 + 
     (68*G[{(T + U)^(-1)}, 1]*Log[T]^3)/9 - (521*Log[T]^4)/90 + 
     ((53*I)/2)*Pi^3*Log[U] + (100*Pi^2*G[{U^(-1)}, 1]*Log[U])/3 - 
     (182*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/9 + (120*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[U] - (140*I)*Pi*G[{0, U^(-1)}, 1]*Log[U] - 
     ((32*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] - 
     (320*I)*Pi*G[{U^(-1), 0}, 1]*Log[U] + (80*I)*Pi*G[{U^(-1), U^(-1)}, 1]*
      Log[U] + ((352*I)/3)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     (120*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     ((268*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     224*G[{0, 0, T^(-1)}, 1]*Log[U] - (544*G[{0, 0, (T + U)^(-1)}, 1]*
       Log[U])/3 + 68*G[{0, T^(-1), 0}, 1]*Log[U] - 
     86*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + 86*G[{0, T^(-1), (T + U)^(-1)}, 1]*
      Log[U] - 140*G[{0, U^(-1), 0}, 1]*Log[U] + 
     140*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (484*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/3 + 
     206*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     (226*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 - 
     480*G[{U^(-1), 0, 0}, 1]*Log[U] + 400*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
     40*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 80*G[{U^(-1), U^(-1), 0}, 1]*
      Log[U] - 80*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     160*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     200*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     80*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (224*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/3 - 
     88*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] - 
     (88*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/3 - 
     68*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     86*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     86*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (296*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/3 - 
     94*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (374*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     (229*Pi^2*Log[T]*Log[U])/18 - (160*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
     ((176*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     120*G[{0, T^(-1)}, 1]*Log[T]*Log[U] - 140*G[{0, U^(-1)}, 1]*Log[T]*
      Log[U] - (32*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U])/3 - 
     320*G[{U^(-1), 0}, 1]*Log[T]*Log[U] + 80*G[{U^(-1), U^(-1)}, 1]*Log[T]*
      Log[U] + (352*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U])/3 - 
     120*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T]*Log[U] + 
     (268*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/3 + 
     ((62*I)/3)*Pi*Log[T]^2*Log[U] - 80*G[{U^(-1)}, 1]*Log[T]^2*Log[U] + 
     (88*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U])/3 + (62*Log[T]^3*Log[U])/9 + 
     (229*Pi^2*Log[U]^2)/36 - (80*I)*Pi*G[{U^(-1)}, 1]*Log[U]^2 + 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 26*G[{0, T^(-1)}, 1]*
      Log[U]^2 - (226*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/3 - 
     80*G[{U^(-1), 0}, 1]*Log[U]^2 + 80*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[U]^2 - (64*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/3 + 
     26*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 + 
     (14*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/3 + 
     ((62*I)/3)*Pi*Log[T]*Log[U]^2 - 80*G[{U^(-1)}, 1]*Log[T]*Log[U]^2 + 
     (88*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2)/3 + (31*Log[T]^2*Log[U]^2)/3 + 
     ((62*I)/9)*Pi*Log[U]^3 - (152*G[{(T + U)^(-1)}, 1]*Log[U]^3)/9 + 
     (62*Log[T]*Log[U]^3)/9 + (31*Log[U]^4)/18 - ((2774*I)/9)*Pi*Zeta[3] - 
     24*G[{T^(-1)}, 1]*Zeta[3] + 482*G[{U^(-1)}, 1]*Zeta[3] - 
     (74*G[{(T + U)^(-1)}, 1]*Zeta[3])/9 - (39101*Log[T]*Zeta[3])/45 - 
     (2774*Log[U]*Zeta[3])/9}, 0, 5, 1], 
 J[50] -> SeriesData[\[Epsilon], 0, 
   {-517/120, ((73*I)/12)*Pi + (35*G[{(T + U)^(-1)}, 1])/6 + 
     (517*Log[T])/60 + (73*Log[U])/12, (7277*Pi^2)/720 + 
     I*Pi*G[{U^(-1)}, 1] + ((56*I)/3)*Pi*G[{(T + U)^(-1)}, 1] + 
     27*G[{0, (T + U)^(-1)}, 1] + G[{U^(-1), 0}, 1] - 
     G[{U^(-1), (T + U)^(-1)}, 1] + 7*G[{(T + U)^(-1), 0}, 1] - 
     (64*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 - ((73*I)/6)*Pi*Log[T] + 
     G[{U^(-1)}, 1]*Log[T] - (38*G[{(T + U)^(-1)}, 1]*Log[T])/3 - 
     (517*Log[T]^2)/60 - ((73*I)/6)*Pi*Log[U] + 
     (59*G[{(T + U)^(-1)}, 1]*Log[U])/3 - (73*Log[T]*Log[U])/6 - 
     (73*Log[U]^2)/12, ((-81*I)/8)*Pi^3 + (97*Pi^2*G[{U^(-1)}, 1])/6 + 
     (131*Pi^2*G[{(T + U)^(-1)}, 1])/36 - (64*I)*Pi*G[{0, T^(-1)}, 1] + 
     (10*I)*Pi*G[{0, U^(-1)}, 1] + ((106*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{U^(-1), 0}, 1] - (43*I)*Pi*G[{U^(-1), U^(-1)}, 1] + 
     (23*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] - ((176*I)/3)*Pi*
      G[{(T + U)^(-1), 0}, 1] + (64*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - ((149*I)/3)*Pi*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1] - (92*G[{0, 0, (T + U)^(-1)}, 1])/
      3 - 64*G[{0, T^(-1), 0}, 1] + 64*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     10*G[{0, U^(-1), 0}, 1] - 10*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (56*G[{0, (T + U)^(-1), 0}, 1])/3 - 
     102*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 22*G[{U^(-1), 0, 0}, 1] - 
     18*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 43*G[{U^(-1), U^(-1), 0}, 1] + 
     43*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     25*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (218*G[{(T + U)^(-1), 0, 0}, 1])/3 + 
     11*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     64*G[{(T + U)^(-1), T^(-1), 0}, 1] - 
     64*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     7*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (292*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (7277*Pi^2*Log[T])/360 - (10*I)*Pi*G[{U^(-1)}, 1]*Log[T] - 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] + 10*G[{0, U^(-1)}, 1]*
      Log[T] - 64*G[{0, (T + U)^(-1)}, 1]*Log[T] - 12*G[{U^(-1), 0}, 1]*
      Log[T] - 43*G[{U^(-1), U^(-1)}, 1]*Log[T] + 
     15*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] - 4*G[{(T + U)^(-1), 0}, 1]*
      Log[T] + 15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (173*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 + 
     ((73*I)/6)*Pi*Log[T]^2 - G[{U^(-1)}, 1]*Log[T]^2 + 
     (38*G[{(T + U)^(-1)}, 1]*Log[T]^2)/3 + (517*Log[T]^3)/90 - 
     (1313*Pi^2*Log[U])/72 - (10*I)*Pi*G[{U^(-1)}, 1]*Log[U] - 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] - 64*G[{0, T^(-1)}, 1]*
      Log[U] + (136*G[{0, (T + U)^(-1)}, 1]*Log[U])/3 - 
     10*G[{U^(-1), 0}, 1]*Log[U] + 10*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (206*G[{(T + U)^(-1), 0}, 1]*Log[U])/3 + 64*G[{(T + U)^(-1), T^(-1)}, 1]*
      Log[U] - (194*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     ((73*I)/3)*Pi*Log[T]*Log[U] - 10*G[{U^(-1)}, 1]*Log[T]*Log[U] - 
     (88*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/3 + (73*Log[T]^2*Log[U])/6 + 
     ((73*I)/6)*Pi*Log[U]^2 - (59*G[{(T + U)^(-1)}, 1]*Log[U]^2)/3 + 
     (73*Log[T]*Log[U]^2)/6 + (73*Log[U]^3)/18 + (8608*Zeta[3])/45, 
    (89789*Pi^4)/43200 + ((4*I)/3)*Pi^3*G[{T^(-1)}, 1] + 
     ((55*I)/6)*Pi^3*G[{U^(-1)}, 1] - ((52*I)/3)*Pi^3*G[{(T + U)^(-1)}, 1] - 
     (125*Pi^2*G[{0, T^(-1)}, 1])/3 - (8*Pi^2*G[{0, U^(-1)}, 1])/3 - 
     (17*Pi^2*G[{0, (T + U)^(-1)}, 1])/6 + (4*Pi^2*G[{T^(-1), 0}, 1])/3 - 
     (49*Pi^2*G[{U^(-1), 0}, 1])/2 + (331*Pi^2*G[{U^(-1), U^(-1)}, 1])/6 - 
     27*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1] - (99*Pi^2*G[{(T + U)^(-1), 0}, 1])/
      2 + (125*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/3 - 
     (25*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/2 - 
     (811*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/18 + 
     (196*I)*Pi*G[{0, 0, T^(-1)}, 1] - (146*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     ((74*I)/3)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (240*I)*Pi*G[{0, T^(-1), 0}, 1] - (86*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] + 
     (94*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (100*I)*Pi*G[{0, U^(-1), 0}, 1] + (256*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     (48*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     ((244*I)/3)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (146*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     (78*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     ((556*I)/3)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (16*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] + 
     (8*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (8*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (80*I)*Pi*G[{U^(-1), 0, 0}, 1] - (20*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] - 
     (2*I)*Pi*G[{U^(-1), 0, U^(-1)}, 1] - 
     (56*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{U^(-1), U^(-1), 0}, 1] - 
     (13*I)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     (81*I)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (10*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (15*I)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (5*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     ((704*I)/3)*Pi*G[{(T + U)^(-1), 0, 0}, 1] - 
     (88*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     (42*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     ((100*I)/3)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (240*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     (86*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     (94*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     ((716*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (244*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((605*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     94*G[{0, 0, 0, (T + U)^(-1)}, 1] + 196*G[{0, 0, T^(-1), 0}, 1] - 
     196*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 146*G[{0, 0, U^(-1), 0}, 1] + 
     146*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     86*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     (812*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     368*G[{0, T^(-1), 0, 0}, 1] - 120*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] - 
     86*G[{0, T^(-1), T^(-1), 0}, 1] + 
     86*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     34*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     214*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     120*G[{0, U^(-1), 0, 0}, 1] + 228*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] + 
     256*G[{0, U^(-1), U^(-1), 0}, 1] - 
     256*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     28*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     80*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     44*G[{0, (T + U)^(-1), 0, 0}, 1] - 
     (136*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 + 
     146*G[{0, (T + U)^(-1), T^(-1), 0}, 1] - 
     146*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     78*G[{0, (T + U)^(-1), U^(-1), 0}, 1] + 
     78*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (56*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 + 
     312*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     8*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 16*G[{T^(-1), 0, U^(-1), 0}, 1] + 
     16*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     8*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     8*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     8*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     124*G[{U^(-1), 0, 0, 0}, 1] - 42*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     20*G[{U^(-1), 0, T^(-1), 0}, 1] + 
     20*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     2*G[{U^(-1), 0, U^(-1), 0}, 1] + 2*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 
       1] - 20*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     18*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     66*G[{U^(-1), U^(-1), 0, 0}, 1] - 
     18*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1] - 
     13*G[{U^(-1), U^(-1), U^(-1), 0}, 1] + 
     13*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     5*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1] - 
     43*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     50*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] + 
     38*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     10*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     10*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     15*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     25*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     43*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     380*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     (571*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/3 - 
     88*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] + 
     88*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     42*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] - 
     42*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     (166*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/3 - 
     11*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     368*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] + 
     120*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] + 
     86*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] - 
     86*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     34*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     214*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     30*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (758*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/3 - 
     11*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     244*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     244*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     7*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (1288*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
      3 + ((81*I)/4)*Pi^3*Log[T] + (4*Pi^2*G[{T^(-1)}, 1]*Log[T])/3 - 
     (107*Pi^2*G[{U^(-1)}, 1]*Log[T])/6 - 
     (196*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/9 + (120*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[T] - (50*I)*Pi*G[{0, U^(-1)}, 1]*Log[T] - 
     ((122*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] + 
     (40*I)*Pi*G[{U^(-1), 0}, 1]*Log[T] - (10*I)*Pi*G[{U^(-1), U^(-1)}, 1]*
      Log[T] + ((352*I)/3)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     (120*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T] + 
     ((358*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     146*G[{0, 0, U^(-1)}, 1]*Log[T] + (622*G[{0, 0, (T + U)^(-1)}, 1]*
       Log[T])/3 + 120*G[{0, T^(-1), 0}, 1]*Log[T] - 
     120*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[T] - 70*G[{0, U^(-1), 0}, 1]*
      Log[T] + 256*G[{0, U^(-1), U^(-1)}, 1]*Log[T] - 
     78*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (262*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/3 - 
     78*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     124*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     16*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 8*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
      Log[T] + 8*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     64*G[{U^(-1), 0, 0}, 1]*Log[T] - 2*G[{U^(-1), 0, U^(-1)}, 1]*Log[T] + 
     76*G[{U^(-1), U^(-1), 0}, 1]*Log[T] - 13*G[{U^(-1), U^(-1), U^(-1)}, 1]*
      Log[T] - 15*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     30*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     15*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     15*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (376*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/3 + 
     42*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] - 
     26*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     120*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[T] + 
     120*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     30*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] + 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     4*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     (713*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 + 
     (7277*Pi^2*Log[T]^2)/360 + (10*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2 + 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 10*G[{0, U^(-1)}, 1]*
      Log[T]^2 + 64*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 + 
     12*G[{U^(-1), 0}, 1]*Log[T]^2 + 43*G[{U^(-1), U^(-1)}, 1]*Log[T]^2 - 
     15*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2 + 4*G[{(T + U)^(-1), 0}, 1]*
      Log[T]^2 - 15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 - 
     (173*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/3 - 
     ((73*I)/9)*Pi*Log[T]^3 + (2*G[{U^(-1)}, 1]*Log[T]^3)/3 - 
     (76*G[{(T + U)^(-1)}, 1]*Log[T]^3)/9 - (517*Log[T]^4)/180 + 
     ((81*I)/4)*Pi^3*Log[U] - (20*Pi^2*G[{U^(-1)}, 1]*Log[U])/3 - 
     (499*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/18 + (120*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[U] - (50*I)*Pi*G[{0, U^(-1)}, 1]*Log[U] - 
     ((122*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] + 
     (40*I)*Pi*G[{U^(-1), 0}, 1]*Log[U] - (10*I)*Pi*G[{U^(-1), U^(-1)}, 1]*
      Log[U] + ((352*I)/3)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     (120*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     ((358*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     196*G[{0, 0, T^(-1)}, 1]*Log[U] - (364*G[{0, 0, (T + U)^(-1)}, 1]*
       Log[U])/3 + 248*G[{0, T^(-1), 0}, 1]*Log[U] - 
     86*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + 86*G[{0, T^(-1), (T + U)^(-1)}, 1]*
      Log[U] - 50*G[{0, U^(-1), 0}, 1]*Log[U] + 
     50*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (394*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/3 + 
     146*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     (316*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     60*G[{U^(-1), 0, 0}, 1]*Log[U] - 20*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] - 
     20*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 10*G[{U^(-1), U^(-1), 0}, 1]*
      Log[U] + 10*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     20*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     10*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     10*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (764*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/3 - 
     88*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] - 
     (88*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/3 - 
     248*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     86*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     86*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (746*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/3 - 
     244*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (734*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     (1313*Pi^2*Log[T]*Log[U])/36 + (20*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
     ((176*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     120*G[{0, T^(-1)}, 1]*Log[T]*Log[U] - 50*G[{0, U^(-1)}, 1]*Log[T]*
      Log[U] - (122*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U])/3 + 
     40*G[{U^(-1), 0}, 1]*Log[T]*Log[U] - 10*G[{U^(-1), U^(-1)}, 1]*Log[T]*
      Log[U] + (352*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U])/3 - 
     120*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T]*Log[U] + 
     (358*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/3 - 
     ((73*I)/3)*Pi*Log[T]^2*Log[U] + 10*G[{U^(-1)}, 1]*Log[T]^2*Log[U] + 
     (88*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U])/3 - (73*Log[T]^3*Log[U])/9 + 
     (1313*Pi^2*Log[U]^2)/72 + (10*I)*Pi*G[{U^(-1)}, 1]*Log[U]^2 + 
     ((88*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 + 64*G[{0, T^(-1)}, 1]*
      Log[U]^2 - (136*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/3 + 
     10*G[{U^(-1), 0}, 1]*Log[U]^2 - 10*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[U]^2 + (206*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/3 - 
     64*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 + 
     (194*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/3 - 
     ((73*I)/3)*Pi*Log[T]*Log[U]^2 + 10*G[{U^(-1)}, 1]*Log[T]*Log[U]^2 + 
     (88*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2)/3 - (73*Log[T]^2*Log[U]^2)/6 - 
     ((73*I)/9)*Pi*Log[U]^3 + (118*G[{(T + U)^(-1)}, 1]*Log[U]^3)/9 - 
     (73*Log[T]*Log[U]^3)/9 - (73*Log[U]^4)/36 - ((2774*I)/9)*Pi*Zeta[3] - 
     24*G[{T^(-1)}, 1]*Zeta[3] + 53*G[{U^(-1)}, 1]*Zeta[3] - 
     (185*G[{(T + U)^(-1)}, 1]*Zeta[3])/9 - (17216*Log[T]*Zeta[3])/45 - 
     (2774*Log[U]*Zeta[3])/9}, 0, 5, 1], 
 J[51] -> SeriesData[\[Epsilon], 0, {20/3, ((40*I)/3)*Pi, (-130*Pi^2)/9, 
    ((-100*I)/9)*Pi^3 - (280*Zeta[3])/9, (113*Pi^4)/18 - 
     ((560*I)/9)*Pi*Zeta[3]}, 0, 5, 1], 
 J[52] -> SeriesData[\[Epsilon], 0, 
   {-243/8, ((-219*I)/4)*Pi - 6*G[{(T + U)^(-1)}, 1] + 6*Log[T], 
    (4819*Pi^2)/80 - (15*G[{0, (T + U)^(-1)}, 1])/4 + 
     12*G[{(T + U)^(-1), 0}, 1] + (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     12*G[{(T + U)^(-1)}, 1]*Log[T] - 6*Log[T]^2, 
    ((1939*I)/40)*Pi^3 - Pi^2*G[{(T + U)^(-1)}, 1] + 
     (24*I)*Pi*G[{0, U^(-1)}, 1] + ((9*I)/2)*Pi*G[{0, (T + U)^(-1)}, 1] - 
     (24*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     ((9*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (33*G[{0, 0, (T + U)^(-1)}, 1])/4 + 24*G[{0, U^(-1), 0}, 1] - 
     24*G[{0, U^(-1), (T + U)^(-1)}, 1] + 12*G[{0, (T + U)^(-1), 0}, 1] - 
     (3*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     24*G[{(T + U)^(-1), 0, 0}, 1] + 
     (33*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 - 
     24*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     24*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     12*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (3*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + Pi^2*Log[T] + 
     24*G[{0, U^(-1)}, 1]*Log[T] + 12*G[{0, (T + U)^(-1)}, 1]*Log[T] - 
     24*G[{(T + U)^(-1), 0}, 1]*Log[T] - 24*G[{(T + U)^(-1), U^(-1)}, 1]*
      Log[T] - 12*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     12*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 4*Log[T]^3 + (7071*Zeta[3])/20, 
    (-124843*Pi^4)/4800 - (13*I)*Pi^3*G[{T^(-1)}, 1] + 
     (13*I)*Pi^3*G[{(T + U)^(-1)}, 1] - 15*Pi^2*G[{0, U^(-1)}, 1] - 
     (47*Pi^2*G[{0, (T + U)^(-1)}, 1])/8 - 13*Pi^2*G[{T^(-1), 0}, 1] + 
     15*Pi^2*G[{(T + U)^(-1), 0}, 1] + 15*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1] + 
     (47*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/8 + 
     (12*I)*Pi*G[{0, 0, U^(-1)}, 1] - ((81*I)/2)*Pi*G[{0, 0, (T + U)^(-1)}, 
       1] - (54*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     (6*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (54*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     ((27*I)/2)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (156*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] - 
     (78*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     (78*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     (168*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] + 
     ((237*I)/2)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (54*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     (6*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (24*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((27*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (129*G[{0, 0, 0, (T + U)^(-1)}, 1])/4 + 12*G[{0, 0, U^(-1), 0}, 1] - 
     12*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     24*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     (51*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     48*G[{0, U^(-1), 0, 0}, 1] - 54*G[{0, U^(-1), U^(-1), 0}, 1] + 
     54*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     54*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     6*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     24*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     (15*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     54*G[{0, (T + U)^(-1), U^(-1), 0}, 1] - 
     54*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     12*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (39*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     78*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     156*G[{T^(-1), 0, U^(-1), 0}, 1] - 
     156*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     78*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] - 
     78*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     78*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     48*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     (441*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/4 - 
     168*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] + 
     168*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     102*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     (51*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     48*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] + 
     54*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] - 
     54*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     54*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     6*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     24*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     24*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     24*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     12*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (39*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     13*Pi^2*G[{T^(-1)}, 1]*Log[T] + 15*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T] + 
     12*G[{0, 0, U^(-1)}, 1]*Log[T] - 24*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] - 
     48*G[{0, U^(-1), 0}, 1]*Log[T] - 54*G[{0, U^(-1), U^(-1)}, 1]*Log[T] + 
     54*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     24*G[{0, (T + U)^(-1), 0}, 1]*Log[T] + 
     54*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     12*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     156*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] - 
     78*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     78*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     48*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] - 
     168*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] + 
     102*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     48*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     54*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     54*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     24*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     24*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     12*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     Pi^2*Log[T]^2 - 24*G[{0, U^(-1)}, 1]*Log[T]^2 - 
     12*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 + 24*G[{(T + U)^(-1), 0}, 1]*
      Log[T]^2 + 24*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 + 
     12*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2 + 
     8*G[{(T + U)^(-1)}, 1]*Log[T]^3 - 2*Log[T]^4 + 
     ((7271*I)/10)*Pi*Zeta[3] + 234*G[{T^(-1)}, 1]*Zeta[3] - 
     254*G[{(T + U)^(-1)}, 1]*Zeta[3] + 20*Log[T]*Zeta[3]}, 0, 5, 1], 
 J[53] -> SeriesData[\[Epsilon], 0, 
   {183/4, ((219*I)/2)*Pi - 18*G[{(T + U)^(-1)}, 1] + 18*Log[T], 
    (-4769*Pi^2)/40 + (15*I)*Pi*G[{U^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1)}, 1] + (45*G[{0, (T + U)^(-1)}, 1])/2 + 
     15*G[{U^(-1), 0}, 1] - 15*G[{U^(-1), (T + U)^(-1)}, 1] + 
     21*G[{(T + U)^(-1), 0}, 1] - (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     15*G[{U^(-1)}, 1]*Log[T] + 21*G[{(T + U)^(-1)}, 1]*Log[T] - 18*Log[T]^2, 
    ((-1939*I)/20)*Pi^3 - 10*Pi^2*G[{U^(-1)}, 1] + 
     (29*Pi^2*G[{(T + U)^(-1)}, 1])/2 - (93*I)*Pi*G[{0, U^(-1)}, 1] + 
     (36*I)*Pi*G[{0, (T + U)^(-1)}, 1] - (30*I)*Pi*G[{U^(-1), U^(-1)}, 1] + 
     (123*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     (36*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (27*G[{0, 0, (T + U)^(-1)}, 1])/2 - 93*G[{0, U^(-1), 0}, 1] + 
     93*G[{0, U^(-1), (T + U)^(-1)}, 1] - 9*G[{0, (T + U)^(-1), 0}, 1] - 
     (117*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     30*G[{U^(-1), 0, 0}, 1] - 30*G[{U^(-1), U^(-1), 0}, 1] + 
     30*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), 0}, 1] - 42*G[{(T + U)^(-1), 0, 0}, 1] + 
     (27*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/2 + 
     123*G[{(T + U)^(-1), U^(-1), 0}, 1] - 
     123*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     21*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (117*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (9*Pi^2*Log[T])/2 - 93*G[{0, U^(-1)}, 1]*Log[T] - 
     9*G[{0, (T + U)^(-1)}, 1]*Log[T] - 30*G[{U^(-1), 0}, 1]*Log[T] - 
     30*G[{U^(-1), U^(-1)}, 1]*Log[T] + 30*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[T] - 42*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
     123*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     21*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     15*G[{U^(-1)}, 1]*Log[T]^2 - 21*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 
     12*Log[T]^3 - (2998*Zeta[3])/5, (41681*Pi^4)/800 + 
     (26*I)*Pi^3*G[{T^(-1)}, 1] + ((5*I)/2)*Pi^3*G[{U^(-1)}, 1] - 
     ((57*I)/2)*Pi^3*G[{(T + U)^(-1)}, 1] + (165*Pi^2*G[{0, U^(-1)}, 1])/2 - 
     (153*Pi^2*G[{0, (T + U)^(-1)}, 1])/4 + 26*Pi^2*G[{T^(-1), 0}, 1] + 
     (5*Pi^2*G[{U^(-1), 0}, 1])/2 + 20*Pi^2*G[{U^(-1), U^(-1)}, 1] - 
     (5*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/2 - 
     (75*Pi^2*G[{(T + U)^(-1), 0}, 1])/2 - 
     (205*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/2 + 
     (163*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (66*I)*Pi*G[{0, 0, U^(-1)}, 1] - (9*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (63*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     (123*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (63*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     (108*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (312*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] + 
     (156*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (156*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     (60*I)*Pi*G[{U^(-1), 0, U^(-1)}, 1] + 
     (30*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (306*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     (177*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (123*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     (123*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (123*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (138*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (9*G[{0, 0, 0, (T + U)^(-1)}, 1])/2 + 66*G[{0, 0, U^(-1), 0}, 1] - 
     66*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     18*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     (99*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     186*G[{0, U^(-1), 0, 0}, 1] + 63*G[{0, U^(-1), U^(-1), 0}, 1] - 
     63*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     63*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     123*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     18*G[{0, (T + U)^(-1), 0, 0}, 1] - 
     (45*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/2 - 
     63*G[{0, (T + U)^(-1), U^(-1), 0}, 1] + 
     63*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     9*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (261*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     156*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     312*G[{T^(-1), 0, U^(-1), 0}, 1] + 
     312*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     156*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     156*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     156*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     60*G[{U^(-1), 0, 0, 0}, 1] - 30*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     60*G[{U^(-1), 0, U^(-1), 0}, 1] + 
     60*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     30*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] - 
     30*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     60*G[{U^(-1), U^(-1), 0, 0}, 1] + 60*G[{U^(-1), U^(-1), U^(-1), 0}, 1] - 
     60*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     60*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1] - 
     60*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     30*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     30*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     84*G[{(T + U)^(-1), 0, 0, 0}, 1] + 
     (381*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/2 + 
     306*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] - 
     306*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     204*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     (39*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     246*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] - 
     123*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] + 
     123*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     123*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     123*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     42*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/2 - 
     123*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     123*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     21*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (321*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     26*Pi^2*G[{T^(-1)}, 1]*Log[T] + (5*Pi^2*G[{U^(-1)}, 1]*Log[T])/2 - 
     (75*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/2 + 66*G[{0, 0, U^(-1)}, 1]*
      Log[T] + 18*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] + 
     186*G[{0, U^(-1), 0}, 1]*Log[T] + 63*G[{0, U^(-1), U^(-1)}, 1]*Log[T] - 
     63*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     18*G[{0, (T + U)^(-1), 0}, 1]*Log[T] - 
     63*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     9*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     312*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
     156*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     156*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     60*G[{U^(-1), 0, 0}, 1]*Log[T] - 60*G[{U^(-1), 0, U^(-1)}, 1]*Log[T] + 
     30*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 60*G[{U^(-1), U^(-1), 0}, 1]*
      Log[T] + 60*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     60*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     60*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     30*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     30*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     84*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] + 
     306*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] - 
     204*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     246*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] - 
     123*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] + 
     123*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     42*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     123*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     21*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (9*Pi^2*Log[T]^2)/2 + 93*G[{0, U^(-1)}, 1]*Log[T]^2 + 
     9*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 + 30*G[{U^(-1), 0}, 1]*Log[T]^2 + 
     30*G[{U^(-1), U^(-1)}, 1]*Log[T]^2 - 30*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[T]^2 + 42*G[{(T + U)^(-1), 0}, 1]*Log[T]^2 - 
     123*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 + 
     21*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2 + 
     10*G[{U^(-1)}, 1]*Log[T]^3 + 14*G[{(T + U)^(-1)}, 1]*Log[T]^3 - 
     6*Log[T]^4 - ((7271*I)/5)*Pi*Zeta[3] - 468*G[{T^(-1)}, 1]*Zeta[3] + 
     120*G[{U^(-1)}, 1]*Zeta[3] + 603*G[{(T + U)^(-1)}, 1]*Zeta[3] - 
     255*Log[T]*Zeta[3]}, 0, 5, 1], 
 J[54] -> SeriesData[\[Epsilon], 0, 
   {-243/8, ((-219*I)/4)*Pi - 6*G[{(T + U)^(-1)}, 1] + 6*Log[U], 
    (4819*Pi^2)/80 - (15*G[{0, (T + U)^(-1)}, 1])/4 + 
     12*G[{(T + U)^(-1), 0}, 1] + (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     12*G[{(T + U)^(-1)}, 1]*Log[U] - 6*Log[U]^2, 
    ((1939*I)/40)*Pi^3 - Pi^2*G[{(T + U)^(-1)}, 1] + 
     (24*I)*Pi*G[{0, T^(-1)}, 1] + ((9*I)/2)*Pi*G[{0, (T + U)^(-1)}, 1] - 
     (24*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     ((9*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (33*G[{0, 0, (T + U)^(-1)}, 1])/4 + 24*G[{0, T^(-1), 0}, 1] - 
     24*G[{0, T^(-1), (T + U)^(-1)}, 1] + 12*G[{0, (T + U)^(-1), 0}, 1] - 
     (3*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     24*G[{(T + U)^(-1), 0, 0}, 1] + 
     (33*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 - 
     24*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     24*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     12*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (3*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + Pi^2*Log[U] + 
     24*G[{0, T^(-1)}, 1]*Log[U] + 12*G[{0, (T + U)^(-1)}, 1]*Log[U] - 
     24*G[{(T + U)^(-1), 0}, 1]*Log[U] - 24*G[{(T + U)^(-1), T^(-1)}, 1]*
      Log[U] - 12*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     12*G[{(T + U)^(-1)}, 1]*Log[U]^2 + 4*Log[U]^3 + (7071*Zeta[3])/20, 
    (-124843*Pi^4)/4800 - (13*I)*Pi^3*G[{U^(-1)}, 1] + 
     (13*I)*Pi^3*G[{(T + U)^(-1)}, 1] - 15*Pi^2*G[{0, T^(-1)}, 1] - 
     (47*Pi^2*G[{0, (T + U)^(-1)}, 1])/8 - 13*Pi^2*G[{U^(-1), 0}, 1] + 
     15*Pi^2*G[{(T + U)^(-1), 0}, 1] + 15*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1] + 
     (47*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/8 + 
     (12*I)*Pi*G[{0, 0, T^(-1)}, 1] - ((81*I)/2)*Pi*G[{0, 0, (T + U)^(-1)}, 
       1] - (54*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] + 
     (6*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     (54*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     ((27*I)/2)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (156*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] - 
     (78*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     (78*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (168*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     ((237*I)/2)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (54*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     (6*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (24*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((27*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (129*G[{0, 0, 0, (T + U)^(-1)}, 1])/4 + 12*G[{0, 0, T^(-1), 0}, 1] - 
     12*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 
     24*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     (51*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     48*G[{0, T^(-1), 0, 0}, 1] - 54*G[{0, T^(-1), T^(-1), 0}, 1] + 
     54*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     54*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     6*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     24*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     (15*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     54*G[{0, (T + U)^(-1), T^(-1), 0}, 1] - 
     54*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     12*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (39*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     78*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     156*G[{U^(-1), 0, T^(-1), 0}, 1] - 
     156*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     78*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] - 
     78*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     78*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     48*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     (441*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/4 - 
     168*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] + 
     168*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     102*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     (51*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     48*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] + 
     54*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] - 
     54*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     54*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     6*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     24*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/4 + 
     24*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     24*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     12*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (39*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     13*Pi^2*G[{U^(-1)}, 1]*Log[U] + 15*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U] + 
     12*G[{0, 0, T^(-1)}, 1]*Log[U] - 24*G[{0, 0, (T + U)^(-1)}, 1]*Log[U] - 
     48*G[{0, T^(-1), 0}, 1]*Log[U] - 54*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + 
     54*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     24*G[{0, (T + U)^(-1), 0}, 1]*Log[U] + 
     54*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     12*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     156*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] - 
     78*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     78*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     48*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] - 
     168*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] + 
     102*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     48*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     54*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     54*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     24*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     24*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     12*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     Pi^2*Log[U]^2 - 24*G[{0, T^(-1)}, 1]*Log[U]^2 - 
     12*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 + 24*G[{(T + U)^(-1), 0}, 1]*
      Log[U]^2 + 24*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 + 
     12*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2 + 
     8*G[{(T + U)^(-1)}, 1]*Log[U]^3 - 2*Log[U]^4 + 
     ((7271*I)/10)*Pi*Zeta[3] + 234*G[{U^(-1)}, 1]*Zeta[3] - 
     254*G[{(T + U)^(-1)}, 1]*Zeta[3] + 20*Log[U]*Zeta[3]}, 0, 5, 1], 
 J[55] -> SeriesData[\[Epsilon], 0, 
   {183/4, ((219*I)/2)*Pi - 18*G[{(T + U)^(-1)}, 1] + 18*Log[U], 
    (-4769*Pi^2)/40 + (15*I)*Pi*G[{T^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1)}, 1] + (45*G[{0, (T + U)^(-1)}, 1])/2 + 
     15*G[{T^(-1), 0}, 1] - 15*G[{T^(-1), (T + U)^(-1)}, 1] + 
     21*G[{(T + U)^(-1), 0}, 1] - (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     15*G[{T^(-1)}, 1]*Log[U] + 21*G[{(T + U)^(-1)}, 1]*Log[U] - 18*Log[U]^2, 
    ((-1939*I)/20)*Pi^3 - 10*Pi^2*G[{T^(-1)}, 1] + 
     (29*Pi^2*G[{(T + U)^(-1)}, 1])/2 - (93*I)*Pi*G[{0, T^(-1)}, 1] + 
     (36*I)*Pi*G[{0, (T + U)^(-1)}, 1] - (30*I)*Pi*G[{T^(-1), T^(-1)}, 1] + 
     (123*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     (36*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (27*G[{0, 0, (T + U)^(-1)}, 1])/2 - 93*G[{0, T^(-1), 0}, 1] + 
     93*G[{0, T^(-1), (T + U)^(-1)}, 1] - 9*G[{0, (T + U)^(-1), 0}, 1] - 
     (117*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     30*G[{T^(-1), 0, 0}, 1] - 30*G[{T^(-1), T^(-1), 0}, 1] + 
     30*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), 0}, 1] - 42*G[{(T + U)^(-1), 0, 0}, 1] + 
     (27*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/2 + 
     123*G[{(T + U)^(-1), T^(-1), 0}, 1] - 
     123*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     21*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (117*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (9*Pi^2*Log[U])/2 - 93*G[{0, T^(-1)}, 1]*Log[U] - 
     9*G[{0, (T + U)^(-1)}, 1]*Log[U] - 30*G[{T^(-1), 0}, 1]*Log[U] - 
     30*G[{T^(-1), T^(-1)}, 1]*Log[U] + 30*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[U] - 42*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
     123*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     21*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     15*G[{T^(-1)}, 1]*Log[U]^2 - 21*G[{(T + U)^(-1)}, 1]*Log[U]^2 + 
     12*Log[U]^3 - (2998*Zeta[3])/5, (41681*Pi^4)/800 + 
     ((5*I)/2)*Pi^3*G[{T^(-1)}, 1] + (26*I)*Pi^3*G[{U^(-1)}, 1] - 
     ((57*I)/2)*Pi^3*G[{(T + U)^(-1)}, 1] + (165*Pi^2*G[{0, T^(-1)}, 1])/2 - 
     (153*Pi^2*G[{0, (T + U)^(-1)}, 1])/4 + (5*Pi^2*G[{T^(-1), 0}, 1])/2 + 
     20*Pi^2*G[{T^(-1), T^(-1)}, 1] - (5*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/
      2 + 26*Pi^2*G[{U^(-1), 0}, 1] - (75*Pi^2*G[{(T + U)^(-1), 0}, 1])/2 - 
     (205*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/2 + 
     (163*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (66*I)*Pi*G[{0, 0, T^(-1)}, 1] - (9*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (63*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] + 
     (123*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (63*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     (108*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1] + 
     (30*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (312*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] + 
     (156*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (156*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (306*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     (177*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (123*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     (123*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (123*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (138*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (9*G[{0, 0, 0, (T + U)^(-1)}, 1])/2 + 66*G[{0, 0, T^(-1), 0}, 1] - 
     66*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 
     18*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     (99*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     186*G[{0, T^(-1), 0, 0}, 1] + 63*G[{0, T^(-1), T^(-1), 0}, 1] - 
     63*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     63*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     123*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     18*G[{0, (T + U)^(-1), 0, 0}, 1] - 
     (45*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/2 - 
     63*G[{0, (T + U)^(-1), T^(-1), 0}, 1] + 
     63*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     9*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (261*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     60*G[{T^(-1), 0, 0, 0}, 1] - 30*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     60*G[{T^(-1), 0, T^(-1), 0}, 1] + 
     60*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     30*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] - 
     30*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     60*G[{T^(-1), T^(-1), 0, 0}, 1] + 60*G[{T^(-1), T^(-1), T^(-1), 0}, 1] - 
     60*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     60*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     60*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     156*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     312*G[{U^(-1), 0, T^(-1), 0}, 1] + 
     312*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     156*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     156*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     156*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     84*G[{(T + U)^(-1), 0, 0, 0}, 1] + 
     (381*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/2 + 
     306*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] - 
     306*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     204*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     (39*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     246*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] - 
     123*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] + 
     123*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     123*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     123*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     42*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     (15*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/2 - 
     123*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     123*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     21*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (321*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (5*Pi^2*G[{T^(-1)}, 1]*Log[U])/2 + 26*Pi^2*G[{U^(-1)}, 1]*Log[U] - 
     (75*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/2 + 66*G[{0, 0, T^(-1)}, 1]*
      Log[U] + 18*G[{0, 0, (T + U)^(-1)}, 1]*Log[U] + 
     186*G[{0, T^(-1), 0}, 1]*Log[U] + 63*G[{0, T^(-1), T^(-1)}, 1]*Log[U] - 
     63*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     18*G[{0, (T + U)^(-1), 0}, 1]*Log[U] - 
     63*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     9*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     60*G[{T^(-1), 0, 0}, 1]*Log[U] - 60*G[{T^(-1), 0, T^(-1)}, 1]*Log[U] + 
     30*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 60*G[{T^(-1), T^(-1), 0}, 1]*
      Log[U] + 60*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     60*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     60*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     30*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     30*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     312*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
     156*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     156*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     84*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] + 
     306*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] - 
     204*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     246*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] - 
     123*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] + 
     123*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     42*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     123*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     21*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (9*Pi^2*Log[U]^2)/2 + 93*G[{0, T^(-1)}, 1]*Log[U]^2 + 
     9*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 + 30*G[{T^(-1), 0}, 1]*Log[U]^2 + 
     30*G[{T^(-1), T^(-1)}, 1]*Log[U]^2 - 30*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[U]^2 + 42*G[{(T + U)^(-1), 0}, 1]*Log[U]^2 - 
     123*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 + 
     21*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2 + 
     10*G[{T^(-1)}, 1]*Log[U]^3 + 14*G[{(T + U)^(-1)}, 1]*Log[U]^3 - 
     6*Log[U]^4 - ((7271*I)/5)*Pi*Zeta[3] + 120*G[{T^(-1)}, 1]*Zeta[3] - 
     468*G[{U^(-1)}, 1]*Zeta[3] + 603*G[{(T + U)^(-1)}, 1]*Zeta[3] - 
     255*Log[U]*Zeta[3]}, 0, 5, 1], 
 J[56] -> SeriesData[\[Epsilon], 0, {2, -4*Log[T], 
    Pi^2 + (4*I)*Pi*G[{U^(-1)}, 1] + 4*G[{0, (T + U)^(-1)}, 1] + 
     4*G[{U^(-1), 0}, 1] - 4*G[{U^(-1), (T + U)^(-1)}, 1] - (4*I)*Pi*Log[T] + 
     4*G[{U^(-1)}, 1]*Log[T] + 2*Log[T]^2, ((4*I)/3)*Pi^3 - 
     (16*Pi^2*G[{U^(-1)}, 1])/3 - (4*I)*Pi*G[{0, U^(-1)}, 1] + 
     (8*I)*Pi*G[{0, (T + U)^(-1)}, 1] + (4*I)*Pi*G[{U^(-1), 0}, 1] - 
     (4*I)*Pi*G[{U^(-1), U^(-1)}, 1] - (8*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 
       1] - 4*G[{0, 0, (T + U)^(-1)}, 1] - 4*G[{0, U^(-1), 0}, 1] + 
     4*G[{0, U^(-1), (T + U)^(-1)}, 1] - 8*G[{0, (T + U)^(-1), (T + U)^(-1)}, 
       1] - 4*G[{U^(-1), 0, 0}, 1] - 4*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     4*G[{U^(-1), U^(-1), 0}, 1] + 4*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     8*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + (10*Pi^2*Log[T])/3 + 
     (4*I)*Pi*G[{U^(-1)}, 1]*Log[T] - 4*G[{0, U^(-1)}, 1]*Log[T] - 
     4*G[{U^(-1), 0}, 1]*Log[T] - 4*G[{U^(-1), U^(-1)}, 1]*Log[T] + 
     (2*I)*Pi*Log[T]^2 - 2*G[{U^(-1)}, 1]*Log[T]^2 - (2*Log[T]^3)/3 - 
     (40*Zeta[3])/3, (-53*Pi^4)/36 - ((14*I)/3)*Pi^3*G[{U^(-1)}, 1] + 
     (16*Pi^2*G[{0, U^(-1)}, 1])/3 - (26*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - 
     (10*Pi^2*G[{U^(-1), 0}, 1])/3 + (16*Pi^2*G[{U^(-1), U^(-1)}, 1])/3 + 
     (26*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/3 + 
     (4*I)*Pi*G[{0, 0, U^(-1)}, 1] - (8*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{0, U^(-1), 0}, 1] + (4*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     (8*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (16*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{U^(-1), 0, 0}, 1] + (4*I)*Pi*G[{U^(-1), 0, U^(-1)}, 1] - 
     (8*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{U^(-1), U^(-1), 0}, 1] + 
     (4*I)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     (8*I)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (16*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     4*G[{0, 0, 0, (T + U)^(-1)}, 1] + 4*G[{0, 0, U^(-1), 0}, 1] - 
     4*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     8*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 4*G[{0, U^(-1), 0, 0}, 1] + 
     4*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] + 4*G[{0, U^(-1), U^(-1), 0}, 1] - 
     4*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     8*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     16*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     4*G[{U^(-1), 0, 0, 0}, 1] + 4*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     4*G[{U^(-1), 0, U^(-1), 0}, 1] - 4*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 
       1] + 8*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     4*G[{U^(-1), U^(-1), 0, 0}, 1] + 4*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 
       1] + 4*G[{U^(-1), U^(-1), U^(-1), 0}, 1] - 
     4*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     8*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     16*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (2*I)*Pi^3*Log[T] - (10*Pi^2*G[{U^(-1)}, 1]*Log[T])/3 - 
     (4*I)*Pi*G[{0, U^(-1)}, 1]*Log[T] - (4*I)*Pi*G[{U^(-1), 0}, 1]*Log[T] - 
     (4*I)*Pi*G[{U^(-1), U^(-1)}, 1]*Log[T] + 4*G[{0, 0, U^(-1)}, 1]*Log[T] + 
     4*G[{0, U^(-1), 0}, 1]*Log[T] + 4*G[{0, U^(-1), U^(-1)}, 1]*Log[T] + 
     4*G[{U^(-1), 0, 0}, 1]*Log[T] + 4*G[{U^(-1), 0, U^(-1)}, 1]*Log[T] + 
     4*G[{U^(-1), U^(-1), 0}, 1]*Log[T] + 4*G[{U^(-1), U^(-1), U^(-1)}, 1]*
      Log[T] - (5*Pi^2*Log[T]^2)/3 - (2*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2 + 
     2*G[{0, U^(-1)}, 1]*Log[T]^2 + 2*G[{U^(-1), 0}, 1]*Log[T]^2 + 
     2*G[{U^(-1), U^(-1)}, 1]*Log[T]^2 - ((2*I)/3)*Pi*Log[T]^3 + 
     (2*G[{U^(-1)}, 1]*Log[T]^3)/3 + Log[T]^4/6 + (8*I)*Pi*Zeta[3] - 
     8*G[{U^(-1)}, 1]*Zeta[3] + (104*Log[T]*Zeta[3])/3}, 0, 5, 1], 
 J[57] -> SeriesData[\[Epsilon], 0, 
   {20/3, ((20*I)/3)*Pi - (20*G[{(T + U)^(-1)}, 1])/3 - (20*Log[T])/3, 
    (-40*Pi^2)/9 - ((20*I)/3)*Pi*G[{(T + U)^(-1)}, 1] + 
     (20*G[{0, (T + U)^(-1)}, 1])/3 + (20*G[{(T + U)^(-1), 0}, 1])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 - ((20*I)/3)*Pi*Log[T] + 
     (20*G[{(T + U)^(-1)}, 1]*Log[T])/3 + (10*Log[T]^2)/3, 
    ((-20*I)/9)*Pi^3 + (40*Pi^2*G[{(T + U)^(-1)}, 1])/9 + 
     ((20*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1] + ((20*I)/3)*Pi*
      G[{(T + U)^(-1), 0}, 1] + ((20*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 
       1] - (20*G[{0, 0, (T + U)^(-1)}, 1])/3 - 
     (20*G[{0, (T + U)^(-1), 0}, 1])/3 - 
     (20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (20*G[{(T + U)^(-1), 0, 0}, 1])/3 - 
     (20*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 - 
     (20*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/3 - 
     (20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (40*Pi^2*Log[T])/9 + ((20*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] - 
     (20*G[{0, (T + U)^(-1)}, 1]*Log[T])/3 - 
     (20*G[{(T + U)^(-1), 0}, 1]*Log[T])/3 - 
     (20*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 + 
     ((10*I)/3)*Pi*Log[T]^2 - (10*G[{(T + U)^(-1)}, 1]*Log[T]^2)/3 - 
     (10*Log[T]^3)/9 - (280*Zeta[3])/9, (4*Pi^4)/9 + 
     ((20*I)/9)*Pi^3*G[{(T + U)^(-1)}, 1] - (40*Pi^2*G[{0, (T + U)^(-1)}, 1])/
      9 - (40*Pi^2*G[{(T + U)^(-1), 0}, 1])/9 - 
     (40*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/9 - 
     ((20*I)/3)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     ((20*I)/3)*Pi*G[{0, (T + U)^(-1), 0}, 1] - 
     ((20*I)/3)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((20*I)/3)*Pi*G[{(T + U)^(-1), 0, 0}, 1] - 
     ((20*I)/3)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     ((20*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     ((20*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (20*G[{0, 0, 0, (T + U)^(-1)}, 1])/3 + 
     (20*G[{0, 0, (T + U)^(-1), 0}, 1])/3 + 
     (20*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (20*G[{0, (T + U)^(-1), 0, 0}, 1])/3 + 
     (20*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 + 
     (20*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 + 
     (20*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (20*G[{(T + U)^(-1), 0, 0, 0}, 1])/3 + 
     (20*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/3 + 
     (20*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     (20*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     ((20*I)/9)*Pi^3*Log[T] - (40*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/9 - 
     ((20*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] - 
     ((20*I)/3)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     ((20*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (20*G[{0, 0, (T + U)^(-1)}, 1]*Log[T])/3 + 
     (20*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/3 + 
     (20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 + 
     (20*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/3 + 
     (20*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/3 - 
     (20*Pi^2*Log[T]^2)/9 - ((10*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 
     (10*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/3 + 
     (10*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/3 + 
     (10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/3 - 
     ((10*I)/9)*Pi*Log[T]^3 + (10*G[{(T + U)^(-1)}, 1]*Log[T]^3)/9 + 
     (5*Log[T]^4)/18 - ((280*I)/9)*Pi*Zeta[3] + 
     (280*G[{(T + U)^(-1)}, 1]*Zeta[3])/9 + (280*Log[T]*Zeta[3])/9}, 0, 5, 
   1], J[58] -> SeriesData[\[Epsilon], 0, {20/3, (-40*Log[T])/3, 
    (-10*Pi^2)/9 + (40*Log[T]^2)/3, (20*Pi^2*Log[T])/9 - (80*Log[T]^3)/9 - 
     (280*Zeta[3])/9, (-7*Pi^4)/18 - (20*Pi^2*Log[T]^2)/9 + (40*Log[T]^4)/9 + 
     (560*Log[T]*Zeta[3])/9}, 0, 5, 1], 
 J[59] -> SeriesData[\[Epsilon], 0, 
   {-1/4*Pi^4 - ((5*I)/2)*Pi^3*G[{(T + U)^(-1)}, 1] - 
     (15*Pi^2*G[{0, U^(-1)}, 1])/2 + 5*Pi^2*G[{0, (T + U)^(-1)}, 1] - 
     (5*Pi^2*G[{(T + U)^(-1), 0}, 1])/2 + 
     (15*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/2 - 
     5*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{0, 0, U^(-1)}, 1] + (15*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{0, U^(-1), 0}, 1] - (15*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 
       1] - (15*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (15*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     15*G[{0, 0, U^(-1), 0}, 1] + 15*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     15*G[{0, 0, (T + U)^(-1), 0}, 1] - 
     15*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     15*G[{0, U^(-1), 0, 0}, 1] - 15*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] - 
     15*G[{0, U^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     15*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     15*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{0, (T + U)^(-1), U^(-1), 0}, 1] - 
     15*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     ((5*I)/2)*Pi^3*Log[T] - (5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/2 + 
     (15*I)*Pi*G[{0, U^(-1)}, 1]*Log[T] - (15*I)*Pi*G[{0, (T + U)^(-1)}, 1]*
      Log[T] - (15*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     15*G[{0, 0, U^(-1)}, 1]*Log[T] + 15*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] + 
     15*G[{0, U^(-1), 0}, 1]*Log[T] - 15*G[{0, U^(-1), (T + U)^(-1)}, 1]*
      Log[T] - 15*G[{0, (T + U)^(-1), 0}, 1]*Log[T] + 
     15*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     15*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (5*Pi^2*Log[T]^2)/4 + (15*G[{0, U^(-1)}, 1]*Log[T]^2)/2 - 
     (15*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/2 - 
     (15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/2 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/2 - (45*I)*Pi*Zeta[3] + 
     45*G[{(T + U)^(-1)}, 1]*Zeta[3] - 45*Log[T]*Zeta[3]}, 4, 5, 1], 
 J[60] -> SeriesData[\[Epsilon], 0, {-10, 10*Log[T] + 10*Log[U], 
    (20*Pi^2)/3 + (10*I)*Pi*G[{T^(-1)}, 1] + 10*G[{0, (T + U)^(-1)}, 1] + 
     10*G[{T^(-1), 0}, 1] - 10*G[{T^(-1), (T + U)^(-1)}, 1] - 5*Log[T]^2 - 
     (10*I)*Pi*Log[U] + 10*G[{T^(-1)}, 1]*Log[U] - 10*Log[T]*Log[U] - 
     10*Log[U]^2, ((5*I)/3)*Pi^3 - 10*Pi^2*G[{T^(-1)}, 1] - 
     (30*I)*Pi*G[{0, T^(-1)}, 1] - (10*I)*Pi*G[{0, U^(-1)}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1] - (20*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 
       1] - 40*G[{0, 0, (T + U)^(-1)}, 1] - 30*G[{0, T^(-1), 0}, 1] + 
     30*G[{0, T^(-1), (T + U)^(-1)}, 1] - 10*G[{0, U^(-1), 0}, 1] + 
     10*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 20*G[{T^(-1), 0, 0}, 1] + 
     20*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - (20*Pi^2*Log[T])/3 - 
     10*G[{0, U^(-1)}, 1]*Log[T] + (5*Log[T]^3)/3 - 5*Pi^2*Log[U] - 
     30*G[{0, T^(-1)}, 1]*Log[U] - 20*G[{T^(-1), 0}, 1]*Log[U] + 
     (10*I)*Pi*Log[T]*Log[U] + 5*Log[T]^2*Log[U] + (10*I)*Pi*Log[U]^2 - 
     10*G[{T^(-1)}, 1]*Log[U]^2 + 10*Log[T]*Log[U]^2 + (20*Log[U]^3)/3 + 
     (290*Zeta[3])/3, (13*Pi^4)/36 - ((25*I)/3)*Pi^3*G[{T^(-1)}, 1] + 
     30*Pi^2*G[{0, T^(-1)}, 1] + (40*Pi^2*G[{0, U^(-1)}, 1])/3 - 
     (65*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - (5*Pi^2*G[{T^(-1), 0}, 1])/3 + 
     (65*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/3 + 
     (90*I)*Pi*G[{0, 0, T^(-1)}, 1] + (40*I)*Pi*G[{0, 0, U^(-1)}, 1] - 
     (80*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (10*I)*Pi*G[{0, U^(-1), 0}, 1] + (10*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     (20*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (40*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (40*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     130*G[{0, 0, 0, (T + U)^(-1)}, 1] + 90*G[{0, 0, T^(-1), 0}, 1] - 
     90*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 40*G[{0, 0, U^(-1), 0}, 1] - 
     40*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     80*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     60*G[{0, T^(-1), 0, 0}, 1] - 
     60*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     10*G[{0, U^(-1), 0, 0}, 1] + 10*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] + 
     10*G[{0, U^(-1), U^(-1), 0}, 1] - 
     10*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     40*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     40*G[{T^(-1), 0, 0, 0}, 1] - 40*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1] - ((5*I)/3)*Pi^3*Log[T] - 
     (10*I)*Pi*G[{0, U^(-1)}, 1]*Log[T] + 40*G[{0, 0, U^(-1)}, 1]*Log[T] + 
     10*G[{0, U^(-1), 0}, 1]*Log[T] + 10*G[{0, U^(-1), U^(-1)}, 1]*Log[T] + 
     (10*Pi^2*Log[T]^2)/3 + 5*G[{0, U^(-1)}, 1]*Log[T]^2 - (5*Log[T]^4)/12 + 
     ((5*I)/3)*Pi^3*Log[U] - (5*Pi^2*G[{T^(-1)}, 1]*Log[U])/3 + 
     90*G[{0, 0, T^(-1)}, 1]*Log[U] + 60*G[{0, T^(-1), 0}, 1]*Log[U] + 
     40*G[{T^(-1), 0, 0}, 1]*Log[U] + 5*Pi^2*Log[T]*Log[U] - 
     (5*I)*Pi*Log[T]^2*Log[U] - (5*Log[T]^3*Log[U])/3 + 5*Pi^2*Log[U]^2 + 
     30*G[{0, T^(-1)}, 1]*Log[U]^2 + 20*G[{T^(-1), 0}, 1]*Log[U]^2 - 
     (10*I)*Pi*Log[T]*Log[U]^2 - 5*Log[T]^2*Log[U]^2 - 
     ((20*I)/3)*Pi*Log[U]^3 + (20*G[{T^(-1)}, 1]*Log[U]^3)/3 - 
     (20*Log[T]*Log[U]^3)/3 - (10*Log[U]^4)/3 - (10*I)*Pi*Zeta[3] - 
     (290*Log[T]*Zeta[3])/3 - (320*Log[U]*Zeta[3])/3}, 0, 5, 1], 
 J[61] -> SeriesData[\[Epsilon], 0, 
   {((15*I)/2)*Pi - (15*G[{(T + U)^(-1)}, 1])/2 + (15*Log[U])/2, 
    -5*Pi^2 - (15*I)*Pi*G[{T^(-1)}, 1] - 15*G[{T^(-1), 0}, 1] + 
     15*G[{T^(-1), (T + U)^(-1)}, 1] + 15*G[{(T + U)^(-1), 0}, 1] - 
     15*G[{T^(-1)}, 1]*Log[U] + 15*G[{(T + U)^(-1)}, 1]*Log[U] - 
     (15*Log[U]^2)/2, ((15*I)/4)*Pi^3 + 10*Pi^2*G[{T^(-1)}, 1] - 
     (25*Pi^2*G[{(T + U)^(-1)}, 1])/4 + (30*I)*Pi*G[{0, U^(-1)}, 1] + 
     (15*I)*Pi*G[{0, (T + U)^(-1)}, 1] + (30*I)*Pi*G[{T^(-1), T^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), 0}, 1] + (15*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 
       1] - (15*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     45*G[{0, 0, (T + U)^(-1)}, 1] + 30*G[{0, U^(-1), 0}, 1] - 
     30*G[{0, U^(-1), (T + U)^(-1)}, 1] + 15*G[{0, (T + U)^(-1), 0}, 1] - 
     15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 30*G[{T^(-1), 0, 0}, 1] + 
     30*G[{T^(-1), T^(-1), 0}, 1] - 30*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), 0}, 1] - 15*G[{(T + U)^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (25*Pi^2*Log[T])/2 + (15*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] + 
     30*G[{0, U^(-1)}, 1]*Log[T] + 15*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - ((15*I)/2)*Pi*Log[T]^2 + 
     (15*G[{(T + U)^(-1)}, 1]*Log[T]^2)/2 + (25*Pi^2*Log[U])/4 + 
     15*G[{0, (T + U)^(-1)}, 1]*Log[U] + 30*G[{T^(-1), 0}, 1]*Log[U] + 
     30*G[{T^(-1), T^(-1)}, 1]*Log[U] - 30*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[U] - 30*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - (15*I)*Pi*Log[T]*Log[U] - 
     (15*Log[T]^2*Log[U])/2 + 15*G[{T^(-1)}, 1]*Log[U]^2 - 
     15*G[{(T + U)^(-1)}, 1]*Log[U]^2 + 5*Log[U]^3 + 45*Zeta[3], 
    (-5*Pi^4)/8 - ((15*I)/2)*Pi^3*G[{T^(-1)}, 1] + 
     (5*I)*Pi^3*G[{(T + U)^(-1)}, 1] + (15*Pi^2*G[{0, T^(-1)}, 1])/2 - 
     10*Pi^2*G[{0, U^(-1)}, 1] + (15*Pi^2*G[{0, (T + U)^(-1)}, 1])/2 - 
     (75*Pi^2*G[{T^(-1), 0}, 1])/2 - 20*Pi^2*G[{T^(-1), T^(-1)}, 1] + 
     (25*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/2 + 
     (65*Pi^2*G[{(T + U)^(-1), 0}, 1])/2 - 
     (35*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/2 + 
     5*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1] + 
     (35*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (45*I)*Pi*G[{0, 0, T^(-1)}, 1] - (105*I)*Pi*G[{0, 0, U^(-1)}, 1] - 
     (30*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (45*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] + 
     (45*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (30*I)*Pi*G[{0, U^(-1), 0}, 1] - (30*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     (60*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (45*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     (30*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     (45*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (90*I)*Pi*G[{T^(-1), 0, 0}, 1] - (60*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] - 
     (30*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1), 0}, 1] - 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (105*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     (45*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] + 
     (30*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     (45*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (45*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     270*G[{0, 0, 0, (T + U)^(-1)}, 1] - 45*G[{0, 0, T^(-1), 0}, 1] + 
     45*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 105*G[{0, 0, U^(-1), 0}, 1] + 
     105*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     120*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     30*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     45*G[{0, T^(-1), T^(-1), 0}, 1] + 
     45*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     45*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     45*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     90*G[{0, U^(-1), 0, 0}, 1] + 30*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] - 
     30*G[{0, U^(-1), U^(-1), 0}, 1] + 
     30*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     60*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     90*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     60*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     45*G[{0, (T + U)^(-1), T^(-1), 0}, 1] - 
     45*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     30*G[{0, (T + U)^(-1), U^(-1), 0}, 1] - 
     30*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     45*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     30*G[{T^(-1), 0, 0, 0}, 1] - 90*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     60*G[{T^(-1), 0, U^(-1), 0}, 1] + 
     60*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     30*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     30*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     60*G[{T^(-1), T^(-1), 0, 0}, 1] - 60*G[{T^(-1), T^(-1), T^(-1), 0}, 1] + 
     60*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     60*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     30*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     75*G[{(T + U)^(-1), 0, 0, 0}, 1] + 
     105*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     45*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] - 
     45*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     60*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     30*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     45*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     45*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     30*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     30*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     45*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((15*I)/2)*Pi^3*Log[T] - 25*Pi^2*G[{T^(-1)}, 1]*Log[T] + 
     20*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T] - (30*I)*Pi*G[{0, U^(-1)}, 1]*
      Log[T] - (30*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] + 
     (60*I)*Pi*G[{T^(-1), 0}, 1]*Log[T] - 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (75*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     105*G[{0, 0, U^(-1)}, 1]*Log[T] - 60*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] - 
     90*G[{0, U^(-1), 0}, 1]*Log[T] - 30*G[{0, U^(-1), U^(-1)}, 1]*Log[T] + 
     60*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     30*G[{0, (T + U)^(-1), 0}, 1]*Log[T] + 
     30*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] + 60*G[{T^(-1), 0, 0}, 1]*
      Log[T] - 60*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] - 
     30*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     30*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     105*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] + 
     45*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] + 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     45*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     15*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     30*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (55*Pi^2*Log[T]^2)/4 + (15*I)*Pi*G[{T^(-1)}, 1]*Log[T]^2 - 
     ((45*I)/2)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 45*G[{0, U^(-1)}, 1]*
      Log[T]^2 + 15*G[{T^(-1), 0}, 1]*Log[T]^2 - 
     15*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]^2 - 
     (75*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/2 + 
     (45*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/2 + ((15*I)/2)*Pi*Log[T]^3 - 
     (15*G[{(T + U)^(-1)}, 1]*Log[T]^3)/2 - (5*I)*Pi^3*Log[U] - 
     (25*Pi^2*G[{T^(-1)}, 1]*Log[U])/2 + (25*Pi^2*G[{(T + U)^(-1)}, 1]*
       Log[U])/2 - (30*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] + 
     (30*I)*Pi*G[{T^(-1), 0}, 1]*Log[U] - (30*I)*Pi*G[{(T + U)^(-1), 0}, 1]*
      Log[U] - 45*G[{0, 0, T^(-1)}, 1]*Log[U] - 60*G[{0, 0, (T + U)^(-1)}, 1]*
      Log[U] - 45*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + 
     45*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     60*G[{0, (T + U)^(-1), 0}, 1]*Log[U] + 
     45*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     30*G[{T^(-1), 0, 0}, 1]*Log[U] - 30*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
      Log[U] - 60*G[{T^(-1), T^(-1), 0}, 1]*Log[U] - 
     60*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U] + 
     60*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     60*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     30*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     30*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     30*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] + 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     30*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     30*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     20*Pi^2*Log[T]*Log[U] + (30*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U] - 
     (30*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     30*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U] + 30*G[{T^(-1), 0}, 1]*Log[T]*
      Log[U] - 30*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U] + 
     ((45*I)/2)*Pi*Log[T]^2*Log[U] + 15*G[{T^(-1)}, 1]*Log[T]^2*Log[U] - 
     15*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U] + (15*Log[T]^3*Log[U])/2 - 
     (25*Pi^2*Log[U]^2)/4 - 15*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 - 
     30*G[{T^(-1), 0}, 1]*Log[U]^2 - 30*G[{T^(-1), T^(-1)}, 1]*Log[U]^2 + 
     30*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2 + 30*G[{(T + U)^(-1), 0}, 1]*
      Log[U]^2 - 15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 + 
     15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2 + 
     (15*I)*Pi*Log[T]*Log[U]^2 + (15*Log[T]^2*Log[U]^2)/2 - 
     10*G[{T^(-1)}, 1]*Log[U]^3 + 10*G[{(T + U)^(-1)}, 1]*Log[U]^3 - 
     (5*Log[U]^4)/2 + (130*I)*Pi*Zeta[3] - 90*G[{T^(-1)}, 1]*Zeta[3] + 
     5*G[{(T + U)^(-1)}, 1]*Zeta[3] + 45*Log[T]*Zeta[3] - 5*Log[U]*Zeta[3]}, 
   1, 5, 1], J[62] -> SeriesData[\[Epsilon], 0, 
   {609/8, ((93*I)/4)*Pi - (93*G[{(T + U)^(-1)}, 1])/4 - (609*Log[T])/4 + 
     (93*Log[U])/4, (-827*Pi^2)/80 - ((15*I)/2)*Pi*G[{T^(-1)}, 1] - 
     ((9*I)/4)*Pi*G[{U^(-1)}, 1] + ((45*I)/4)*Pi*G[{(T + U)^(-1)}, 1] + 
     48*G[{0, (T + U)^(-1)}, 1] - (15*G[{T^(-1), 0}, 1])/2 + 
     (15*G[{T^(-1), (T + U)^(-1)}, 1])/2 - (9*G[{U^(-1), 0}, 1])/4 + 
     (9*G[{U^(-1), (T + U)^(-1)}, 1])/4 + (231*G[{(T + U)^(-1), 0}, 1])/4 - 
     (45*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/4 - (24*I)*Pi*Log[T] - 
     (9*G[{U^(-1)}, 1]*Log[T])/4 + (105*G[{(T + U)^(-1)}, 1]*Log[T])/4 + 
     (609*Log[T]^2)/4 - (24*I)*Pi*Log[U] - (15*G[{T^(-1)}, 1]*Log[U])/2 + 
     (63*G[{(T + U)^(-1)}, 1]*Log[U])/2 - 24*Log[T]*Log[U] - (93*Log[U]^2)/4, 
    ((-183*I)/8)*Pi^3 + 5*Pi^2*G[{T^(-1)}, 1] - (479*Pi^2*G[{U^(-1)}, 1])/8 + 
     80*Pi^2*G[{(T + U)^(-1)}, 1] - (177*I)*Pi*G[{0, T^(-1)}, 1] + 
     ((279*I)/2)*Pi*G[{0, U^(-1)}, 1] + (9*I)*Pi*G[{0, (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{T^(-1), T^(-1)}, 1] + ((417*I)/2)*Pi*G[{U^(-1), 0}, 1] - 
     ((1011*I)/4)*Pi*G[{U^(-1), U^(-1)}, 1] + ((195*I)/4)*Pi*
      G[{U^(-1), (T + U)^(-1)}, 1] - (222*I)*Pi*G[{(T + U)^(-1), 0}, 1] + 
     ((339*I)/2)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] + 
     ((441*I)/4)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     ((321*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (249*G[{0, 0, (T + U)^(-1)}, 1])/2 - 177*G[{0, T^(-1), 0}, 1] + 
     177*G[{0, T^(-1), (T + U)^(-1)}, 1] + (279*G[{0, U^(-1), 0}, 1])/2 - 
     (279*G[{0, U^(-1), (T + U)^(-1)}, 1])/2 - 
     87*G[{0, (T + U)^(-1), 0}, 1] - 9*G[{0, (T + U)^(-1), (T + U)^(-1)}, 
       1] + 15*G[{T^(-1), 0, 0}, 1] + 15*G[{T^(-1), T^(-1), 0}, 1] - 
     15*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{T^(-1), (T + U)^(-1), 0}, 1] + 213*G[{U^(-1), 0, 0}, 1] - 
     (417*G[{U^(-1), 0, (T + U)^(-1)}, 1])/2 - 
     (1011*G[{U^(-1), U^(-1), 0}, 1])/4 + 
     (1011*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (177*G[{U^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (195*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (675*G[{(T + U)^(-1), 0, 0}, 1])/2 + 
     222*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (339*G[{(T + U)^(-1), T^(-1), 0}, 1])/2 - 
     (339*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     (441*G[{(T + U)^(-1), U^(-1), 0}, 1])/4 - 
     (441*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (231*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (321*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (977*Pi^2*Log[T])/40 + ((177*I)/2)*Pi*G[{U^(-1)}, 1]*Log[T] - 
     (84*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] + (279*G[{0, U^(-1)}, 1]*Log[T])/
      2 - (381*G[{0, (T + U)^(-1)}, 1]*Log[T])/2 + 93*G[{U^(-1), 0}, 1]*
      Log[T] - (1011*G[{U^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (657*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (273*G[{(T + U)^(-1), 0}, 1]*Log[T])/2 + 
     (441*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (105*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     ((51*I)/4)*Pi*Log[T]^2 - (27*G[{U^(-1)}, 1]*Log[T]^2)/2 + 
     (3*G[{(T + U)^(-1)}, 1]*Log[T]^2)/4 - (203*Log[T]^3)/2 - 
     (281*Pi^2*Log[U])/8 + (120*I)*Pi*G[{U^(-1)}, 1]*Log[U] - 
     (138*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] - 177*G[{0, T^(-1)}, 1]*Log[U] + 
     (207*G[{0, (T + U)^(-1)}, 1]*Log[U])/2 + 15*G[{T^(-1), 0}, 1]*Log[U] + 
     15*G[{T^(-1), T^(-1)}, 1]*Log[U] - 15*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[U] + 120*G[{U^(-1), 0}, 1]*Log[U] - 
     120*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] - 201*G[{(T + U)^(-1), 0}, 1]*
      Log[U] + (339*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (63*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/2 + 
     ((51*I)/2)*Pi*Log[T]*Log[U] + 120*G[{U^(-1)}, 1]*Log[T]*Log[U] - 
     138*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + (51*Log[T]^2*Log[U])/4 + 
     (24*I)*Pi*Log[U]^2 + (15*G[{T^(-1)}, 1]*Log[U]^2)/2 - 
     (63*G[{(T + U)^(-1)}, 1]*Log[U]^2)/2 + 24*Log[T]*Log[U]^2 + 
     (31*Log[U]^3)/2 - (6989*Zeta[3])/10, (-95831*Pi^4)/4800 - 
     ((15*I)/4)*Pi^3*G[{T^(-1)}, 1] + ((137*I)/8)*Pi^3*G[{U^(-1)}, 1] - 
     ((273*I)/8)*Pi^3*G[{(T + U)^(-1)}, 1] + (595*Pi^2*G[{0, T^(-1)}, 1])/4 + 
     (739*Pi^2*G[{0, U^(-1)}, 1])/4 - 209*Pi^2*G[{0, (T + U)^(-1)}, 1] - 
     (75*Pi^2*G[{T^(-1), 0}, 1])/4 - 10*Pi^2*G[{T^(-1), T^(-1)}, 1] + 
     (25*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/4 + (1611*Pi^2*G[{U^(-1), 0}, 1])/
      8 + (999*Pi^2*G[{U^(-1), U^(-1)}, 1])/8 - 
     (163*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/2 - 
     (1985*Pi^2*G[{(T + U)^(-1), 0}, 1])/8 - 
     (575*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/4 - 
     (699*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/8 - 
     (53*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     ((1281*I)/2)*Pi*G[{0, 0, T^(-1)}, 1] - ((945*I)/2)*Pi*
      G[{0, 0, U^(-1)}, 1] - (54*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     ((339*I)/2)*Pi*G[{0, T^(-1), T^(-1)}, 1] + 
     ((369*I)/2)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (942*I)*Pi*G[{0, U^(-1), 0}, 1] + ((1761*I)/2)*Pi*
      G[{0, U^(-1), U^(-1)}, 1] - ((435*I)/2)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 
       1] + (483*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] - 
     ((339*I)/2)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     ((801*I)/2)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     (69*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (45*I)*Pi*G[{T^(-1), 0, 0}, 1] - (30*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] - 
     (15*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     (30*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
     (15*I)*Pi*G[{T^(-1), (T + U)^(-1), 0}, 1] - 
     (15*I)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (15*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (15*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((2037*I)/2)*Pi*G[{U^(-1), 0, 0}, 1] + 
     (300*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] + ((957*I)/2)*Pi*
      G[{U^(-1), 0, U^(-1)}, 1] - (177*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 
       1] + ((483*I)/2)*Pi*G[{U^(-1), U^(-1), 0}, 1] + 
     ((171*I)/4)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     ((885*I)/4)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{U^(-1), (T + U)^(-1), 0}, 1] - 
     (150*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((537*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((567*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (1005*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] - 
     (414*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     (375*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] + 
     (228*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     ((309*I)/2)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     ((369*I)/2)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (9*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] - 
     ((441*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     ((405*I)/4)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (246*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     ((339*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((537*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((873*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     363*G[{0, 0, 0, (T + U)^(-1)}, 1] + (1281*G[{0, 0, T^(-1), 0}, 1])/2 - 
     (1281*G[{0, 0, T^(-1), (T + U)^(-1)}, 1])/2 - 
     (945*G[{0, 0, U^(-1), 0}, 1])/2 + 
     (945*G[{0, 0, U^(-1), (T + U)^(-1)}, 1])/2 + 
     195*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     54*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     354*G[{0, T^(-1), 0, 0}, 1] + (339*G[{0, T^(-1), T^(-1), 0}, 1])/2 - 
     (339*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/2 - 
     (339*G[{0, T^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (369*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     1221*G[{0, U^(-1), 0, 0}, 1] + 942*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] + 
     (1761*G[{0, U^(-1), U^(-1), 0}, 1])/2 - 
     (1761*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     (123*G[{0, U^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (435*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     657*G[{0, (T + U)^(-1), 0, 0}, 1] - 
     483*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (339*G[{0, (T + U)^(-1), T^(-1), 0}, 1])/2 + 
     (339*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 - 
     (801*G[{0, (T + U)^(-1), U^(-1), 0}, 1])/2 + 
     (801*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     87*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     69*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     15*G[{T^(-1), 0, 0, 0}, 1] - 45*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     30*G[{T^(-1), 0, U^(-1), 0}, 1] + 
     30*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     15*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     30*G[{T^(-1), T^(-1), 0, 0}, 1] - 30*G[{T^(-1), T^(-1), T^(-1), 0}, 1] + 
     30*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     30*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] + 
     15*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     15*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     15*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     15*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     15*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     15*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (2889*G[{U^(-1), 0, 0, 0}, 1])/2 + 
     (2037*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/2 + 
     300*G[{U^(-1), 0, T^(-1), 0}, 1] - 
     300*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     (957*G[{U^(-1), 0, U^(-1), 0}, 1])/2 - 
     (957*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/2 + 
     240*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     177*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     747*G[{U^(-1), U^(-1), 0, 0}, 1] - 
     (483*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/2 + 
     (171*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/4 - 
     (171*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (1137*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (885*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (57*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     60*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     150*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     150*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (537*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 - 
     (537*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 - 
     (177*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (567*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     1680*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     1005*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     414*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] + 
     414*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     375*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] + 
     375*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     216*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     228*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     339*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] - 
     (309*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/2 + 
     (309*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     (309*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (369*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (459*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/2 + 
     9*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] - 
     (441*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/4 + 
     (441*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (477*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (405*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     (723*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     246*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (339*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/2 + 
     (339*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 - 
     (537*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/4 + 
     (537*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/4 + 
     (231*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (873*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     ((183*I)/4)*Pi^3*Log[T] - (25*Pi^2*G[{T^(-1)}, 1]*Log[T])/2 + 
     (851*Pi^2*G[{U^(-1)}, 1]*Log[T])/8 - 
     (1083*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/8 - (462*I)*Pi*G[{0, U^(-1)}, 1]*
      Log[T] + (210*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] + 
     (30*I)*Pi*G[{T^(-1), 0}, 1]*Log[T] - 
     (15*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     ((1017*I)/2)*Pi*G[{U^(-1), 0}, 1]*Log[T] + 
     ((303*I)/2)*Pi*G[{U^(-1), U^(-1)}, 1]*Log[T] + 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (468*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     (9*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (108*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (945*G[{0, 0, U^(-1)}, 1]*Log[T])/2 + 609*G[{0, 0, (T + U)^(-1)}, 1]*
      Log[T] - 741*G[{0, U^(-1), 0}, 1]*Log[T] + 
     (1761*G[{0, U^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (837*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + 
     591*G[{0, (T + U)^(-1), 0}, 1]*Log[T] - 
     (801*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/2 + 
     (381*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + 
     30*G[{T^(-1), 0, 0}, 1]*Log[T] - 30*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] - 
     15*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     15*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     (1389*G[{U^(-1), 0, 0}, 1]*Log[T])/2 + 
     (957*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/2 + 
     30*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     657*G[{U^(-1), U^(-1), 0}, 1]*Log[T] + 
     (171*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (777*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (597*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 + 
     (537*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (657*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     741*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] - 
     375*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] - 
     93*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     (459*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/2 - 
     (441*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (477*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (321*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/2 - 
     (537*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (105*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (263*Pi^2*Log[T]^2)/10 + ((15*I)/2)*Pi*G[{T^(-1)}, 1]*Log[T]^2 - 
     ((477*I)/4)*Pi*G[{U^(-1)}, 1]*Log[T]^2 + ((207*I)/2)*Pi*
      G[{(T + U)^(-1)}, 1]*Log[T]^2 - (261*G[{0, U^(-1)}, 1]*Log[T]^2)/2 + 
     159*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 + (15*G[{T^(-1), 0}, 1]*Log[T]^2)/
      2 - (15*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/2 - 
     (369*G[{U^(-1), 0}, 1]*Log[T]^2)/4 + 
     (567*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/2 - 
     (657*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 + 
     102*G[{(T + U)^(-1), 0}, 1]*Log[T]^2 - 
     (459*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/4 + 
     (45*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 - 
     ((19*I)/4)*Pi*Log[T]^3 + (57*G[{U^(-1)}, 1]*Log[T]^3)/4 - 
     (19*G[{(T + U)^(-1)}, 1]*Log[T]^3)/2 + (203*Log[T]^4)/4 + 
     ((99*I)/2)*Pi^3*Log[U] - (25*Pi^2*G[{T^(-1)}, 1]*Log[U])/4 + 
     95*Pi^2*G[{U^(-1)}, 1]*Log[U] - (451*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/
      4 - (480*I)*Pi*G[{0, U^(-1)}, 1]*Log[U] + 
     (273*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] + (15*I)*Pi*G[{T^(-1), 0}, 1]*
      Log[U] - (510*I)*Pi*G[{U^(-1), 0}, 1]*Log[U] + 
     (90*I)*Pi*G[{U^(-1), U^(-1)}, 1]*Log[U] + 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (537*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
     (138*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (1281*G[{0, 0, T^(-1)}, 1]*Log[U])/2 - 414*G[{0, 0, (T + U)^(-1)}, 1]*
      Log[U] + 354*G[{0, T^(-1), 0}, 1]*Log[U] + 
     (339*G[{0, T^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (339*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     480*G[{0, U^(-1), 0}, 1]*Log[U] + 480*G[{0, U^(-1), (T + U)^(-1)}, 1]*
      Log[U] + 66*G[{0, (T + U)^(-1), 0}, 1]*Log[U] - 
     (339*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (207*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     15*G[{T^(-1), 0, 0}, 1]*Log[U] - 15*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
      Log[U] - 30*G[{T^(-1), T^(-1), 0}, 1]*Log[U] - 
     30*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U] + 
     30*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     30*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     15*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     15*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     750*G[{U^(-1), 0, 0}, 1]*Log[U] + 300*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
     210*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     90*G[{U^(-1), U^(-1), 0}, 1]*Log[U] - 
     90*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     270*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     150*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     120*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     939*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] - 
     414*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] - 
     123*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     339*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] - 
     (309*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/2 + 
     (309*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 + 
     201*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     (339*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/2 + 
     (63*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/2 + 
     59*Pi^2*Log[T]*Log[U] + (15*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U] - 
     (270*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
     (261*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     480*G[{0, U^(-1)}, 1]*Log[T]*Log[U] + 273*G[{0, (T + U)^(-1)}, 1]*Log[T]*
      Log[U] + 15*G[{T^(-1), 0}, 1]*Log[T]*Log[U] - 
     510*G[{U^(-1), 0}, 1]*Log[T]*Log[U] + 90*G[{U^(-1), U^(-1)}, 1]*Log[T]*
      Log[U] + 30*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     537*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U] + 
     138*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     ((57*I)/4)*Pi*Log[T]^2*Log[U] + (15*G[{T^(-1)}, 1]*Log[T]^2*Log[U])/2 - 
     135*G[{U^(-1)}, 1]*Log[T]^2*Log[U] + 
     (261*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U])/2 - (19*Log[T]^3*Log[U])/4 + 
     (281*Pi^2*Log[U]^2)/8 - (120*I)*Pi*G[{U^(-1)}, 1]*Log[U]^2 + 
     (138*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 + 177*G[{0, T^(-1)}, 1]*
      Log[U]^2 - (207*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/2 - 
     15*G[{T^(-1), 0}, 1]*Log[U]^2 - 15*G[{T^(-1), T^(-1)}, 1]*Log[U]^2 + 
     15*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2 - 120*G[{U^(-1), 0}, 1]*
      Log[U]^2 + 120*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U]^2 + 
     201*G[{(T + U)^(-1), 0}, 1]*Log[U]^2 - 
     (339*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/2 + 
     (63*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/2 - 
     ((51*I)/2)*Pi*Log[T]*Log[U]^2 - 120*G[{U^(-1)}, 1]*Log[T]*Log[U]^2 + 
     138*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2 - (51*Log[T]^2*Log[U]^2)/4 - 
     (16*I)*Pi*Log[U]^3 - 5*G[{T^(-1)}, 1]*Log[U]^3 + 
     21*G[{(T + U)^(-1)}, 1]*Log[U]^3 - 16*Log[T]*Log[U]^3 - 
     (31*Log[U]^4)/4 - (728*I)*Pi*Zeta[3] - 45*G[{T^(-1)}, 1]*Zeta[3] + 
     (789*G[{U^(-1)}, 1]*Zeta[3])/4 + (1013*G[{(T + U)^(-1)}, 1]*Zeta[3])/4 + 
     (16003*Log[T]*Zeta[3])/10 - (1861*Log[U]*Zeta[3])/2}, 0, 5, 1], 
 J[63] -> SeriesData[\[Epsilon], 0, 
   {-183/4, ((-51*I)/2)*Pi + (51*G[{(T + U)^(-1)}, 1])/2 + (183*Log[T])/2 - 
     (51*Log[U])/2, (-41*Pi^2)/40 - ((27*I)/2)*Pi*G[{U^(-1)}, 1] - 
     ((15*I)/2)*Pi*G[{(T + U)^(-1)}, 1] - 72*G[{0, (T + U)^(-1)}, 1] - 
     (27*G[{U^(-1), 0}, 1])/2 + (27*G[{U^(-1), (T + U)^(-1)}, 1])/2 - 
     (117*G[{(T + U)^(-1), 0}, 1])/2 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/2 + (36*I)*Pi*Log[T] - 
     (27*G[{U^(-1)}, 1]*Log[T])/2 - (45*G[{(T + U)^(-1)}, 1]*Log[T])/2 - 
     (183*Log[T]^2)/2 + (36*I)*Pi*Log[U] - 36*G[{(T + U)^(-1)}, 1]*Log[U] + 
     36*Log[T]*Log[U] + (51*Log[U]^2)/2, ((71*I)/4)*Pi^3 + 
     (123*Pi^2*G[{U^(-1)}, 1])/4 - 55*Pi^2*G[{(T + U)^(-1)}, 1] + 
     (153*I)*Pi*G[{0, T^(-1)}, 1] - (33*I)*Pi*G[{0, U^(-1)}, 1] - 
     (21*I)*Pi*G[{0, (T + U)^(-1)}, 1] - (84*I)*Pi*G[{U^(-1), 0}, 1] + 
     ((297*I)/2)*Pi*G[{U^(-1), U^(-1)}, 1] - ((75*I)/2)*Pi*
      G[{U^(-1), (T + U)^(-1)}, 1] + (153*I)*Pi*G[{(T + U)^(-1), 0}, 1] - 
     (138*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - ((147*I)/2)*Pi*
      G[{(T + U)^(-1), U^(-1)}, 1] + ((147*I)/2)*Pi*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 243*G[{0, 0, (T + U)^(-1)}, 1] + 
     153*G[{0, T^(-1), 0}, 1] - 153*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     33*G[{0, U^(-1), 0}, 1] + 33*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     123*G[{0, (T + U)^(-1), 0}, 1] + 21*G[{0, (T + U)^(-1), (T + U)^(-1)}, 
       1] - 57*G[{U^(-1), 0, 0}, 1] + 84*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (297*G[{U^(-1), U^(-1), 0}, 1])/2 - 
     (297*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/2 - 
     (129*G[{U^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (75*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     270*G[{(T + U)^(-1), 0, 0}, 1] - 153*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
       1] - 138*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     138*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (147*G[{(T + U)^(-1), U^(-1), 0}, 1])/2 + 
     (147*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     (117*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (147*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (9*Pi^2*Log[T])/20 - (24*I)*Pi*G[{U^(-1)}, 1]*Log[T] + 
     (51*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] - 33*G[{0, U^(-1)}, 1]*Log[T] + 
     147*G[{0, (T + U)^(-1)}, 1]*Log[T] + 3*G[{U^(-1), 0}, 1]*Log[T] + 
     (297*G[{U^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (249*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + 96*G[{(T + U)^(-1), 0}, 1]*
      Log[T] - (147*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/2 + 
     (45*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/2 - 
     ((57*I)/2)*Pi*Log[T]^2 + (63*G[{U^(-1)}, 1]*Log[T]^2)/2 - 
     3*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 61*Log[T]^3 + (157*Pi^2*Log[U])/4 - 
     (60*I)*Pi*G[{U^(-1)}, 1]*Log[U] + (102*I)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[U] + 153*G[{0, T^(-1)}, 1]*Log[U] - 24*G[{0, (T + U)^(-1)}, 1]*
      Log[U] - 60*G[{U^(-1), 0}, 1]*Log[U] + 60*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[U] + 174*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     138*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     36*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - (57*I)*Pi*Log[T]*Log[U] - 
     60*G[{U^(-1)}, 1]*Log[T]*Log[U] + 102*G[{(T + U)^(-1)}, 1]*Log[T]*
      Log[U] - (57*Log[T]^2*Log[U])/2 - (36*I)*Pi*Log[U]^2 + 
     36*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 36*Log[T]*Log[U]^2 - 17*Log[U]^3 + 
     (4451*Zeta[3])/10, (10359*Pi^4)/800 - ((29*I)/4)*Pi^3*G[{U^(-1)}, 1] + 
     ((91*I)/4)*Pi^3*G[{(T + U)^(-1)}, 1] - 130*Pi^2*G[{0, T^(-1)}, 1] - 
     (223*Pi^2*G[{0, U^(-1)}, 1])/2 + (327*Pi^2*G[{0, (T + U)^(-1)}, 1])/2 - 
     (347*Pi^2*G[{U^(-1), 0}, 1])/4 - (323*Pi^2*G[{U^(-1), U^(-1)}, 1])/4 + 
     56*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1] + 
     (655*Pi^2*G[{(T + U)^(-1), 0}, 1])/4 + 
     120*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1] + 
     (263*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/4 - 
     (19*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (627*I)*Pi*G[{0, 0, T^(-1)}, 1] + (75*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     (156*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (138*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     (168*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     (468*I)*Pi*G[{0, U^(-1), 0}, 1] - (537*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     (135*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (342*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (198*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     (267*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     (81*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (444*I)*Pi*G[{U^(-1), 0, 0}, 1] - (120*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] - 
     (234*I)*Pi*G[{U^(-1), 0, U^(-1)}, 1] + 
     (78*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     (126*I)*Pi*G[{U^(-1), U^(-1), 0}, 1] - ((57*I)/2)*Pi*
      G[{U^(-1), U^(-1), U^(-1)}, 1] - ((285*I)/2)*Pi*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     (60*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((189*I)/2)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((279*I)/2)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (675*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     (306*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     (255*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     (192*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (108*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     (168*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (9*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     ((147*I)/2)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] + 
     ((165*I)/2)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (174*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (138*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((189*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((411*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     882*G[{0, 0, 0, (T + U)^(-1)}, 1] - 627*G[{0, 0, T^(-1), 0}, 1] + 
     627*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 75*G[{0, 0, U^(-1), 0}, 1] - 
     75*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     330*G[{0, 0, (T + U)^(-1), 0}, 1] - 
     156*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     306*G[{0, T^(-1), 0, 0}, 1] - 138*G[{0, T^(-1), T^(-1), 0}, 1] + 
     138*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     138*G[{0, T^(-1), (T + U)^(-1), 0}, 1] + 
     168*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     534*G[{0, U^(-1), 0, 0}, 1] - 468*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] - 
     537*G[{0, U^(-1), U^(-1), 0}, 1] + 
     537*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     69*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     135*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     588*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     342*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     198*G[{0, (T + U)^(-1), T^(-1), 0}, 1] - 
     198*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     267*G[{0, (T + U)^(-1), U^(-1), 0}, 1] - 
     267*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     123*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     81*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     558*G[{U^(-1), 0, 0, 0}, 1] - 444*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     120*G[{U^(-1), 0, T^(-1), 0}, 1] + 
     120*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     234*G[{U^(-1), 0, U^(-1), 0}, 1] + 
     234*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     90*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] - 
     78*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     423*G[{U^(-1), U^(-1), 0, 0}, 1] + 
     126*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1] - 
     (57*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/2 + 
     (57*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     (309*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (285*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     99*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     60*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     60*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (189*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/2 + 
     (189*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     (129*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (279*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     1215*G[{(T + U)^(-1), 0, 0, 0}, 1] + 
     675*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     306*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] - 
     306*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     255*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] - 
     255*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     114*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] + 
     192*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     276*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] + 
     108*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] - 
     108*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     108*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     168*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     138*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] + 
     9*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] + 
     (147*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/2 - 
     (147*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/2 - 
     (129*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (165*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     291*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] + 
     174*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     138*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     138*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (189*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/2 - 
     (189*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 - 
     (117*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (411*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     ((71*I)/2)*Pi^3*Log[T] - (187*Pi^2*G[{U^(-1)}, 1]*Log[T])/4 + 
     (351*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/4 + (198*I)*Pi*G[{0, U^(-1)}, 1]*
      Log[T] - (120*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] + 
     (204*I)*Pi*G[{U^(-1), 0}, 1]*Log[T] - (66*I)*Pi*G[{U^(-1), U^(-1)}, 1]*
      Log[T] - (30*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (297*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     (9*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     (72*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     75*G[{0, 0, U^(-1)}, 1]*Log[T] - 486*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] + 
     264*G[{0, U^(-1), 0}, 1]*Log[T] - 537*G[{0, U^(-1), U^(-1)}, 1]*Log[T] + 
     339*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     414*G[{0, (T + U)^(-1), 0}, 1]*Log[T] + 
     267*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     147*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     198*G[{U^(-1), 0, 0}, 1]*Log[T] - 234*G[{U^(-1), 0, U^(-1)}, 1]*Log[T] + 
     30*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     363*G[{U^(-1), U^(-1), 0}, 1]*Log[T] - 
     (57*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/2 + 
     (189*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + 
     219*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     (189*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/2 + 
     (249*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/2 - 
     489*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] + 
     255*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] + 
     42*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     138*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     (147*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (129*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 - 
     117*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     (189*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (45*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + 
     (17*Pi^2*Log[T]^2)/10 + (42*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2 - 
     ((123*I)/2)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 
     3*G[{0, U^(-1)}, 1]*Log[T]^2 - 96*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 - 
     21*G[{U^(-1), 0}, 1]*Log[T]^2 - (303*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/
      2 + (219*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/2 - 
     (111*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/2 + 
     69*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/2 + 
     ((33*I)/2)*Pi*Log[T]^3 - 27*G[{U^(-1)}, 1]*Log[T]^3 + 
     (21*G[{(T + U)^(-1)}, 1]*Log[T]^3)/2 - (61*Log[T]^4)/2 - 
     (38*I)*Pi^3*Log[U] - 40*Pi^2*G[{U^(-1)}, 1]*Log[U] + 
     76*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U] + (270*I)*Pi*G[{0, U^(-1)}, 1]*
      Log[U] - (222*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] + 
     (240*I)*Pi*G[{U^(-1), 0}, 1]*Log[U] - (60*I)*Pi*G[{U^(-1), U^(-1)}, 1]*
      Log[U] - (378*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     (102*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     627*G[{0, 0, T^(-1)}, 1]*Log[U] + 156*G[{0, 0, (T + U)^(-1)}, 1]*
      Log[U] - 306*G[{0, T^(-1), 0}, 1]*Log[U] - 
     138*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + 
     138*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] + 270*G[{0, U^(-1), 0}, 1]*
      Log[U] - 270*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     174*G[{0, (T + U)^(-1), 0}, 1]*Log[U] + 
     198*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     24*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     360*G[{U^(-1), 0, 0}, 1]*Log[U] - 120*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] - 
     120*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     60*G[{U^(-1), U^(-1), 0}, 1]*Log[U] + 
     60*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     120*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     60*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     60*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     726*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] + 
     306*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] + 
     72*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     276*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     108*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     108*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     174*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     138*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     36*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     71*Pi^2*Log[T]*Log[U] + (120*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U] - 
     (174*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     270*G[{0, U^(-1)}, 1]*Log[T]*Log[U] - 222*G[{0, (T + U)^(-1)}, 1]*Log[T]*
      Log[U] + 240*G[{U^(-1), 0}, 1]*Log[T]*Log[U] - 
     60*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U] - 378*G[{(T + U)^(-1), 0}, 1]*
      Log[T]*Log[U] - 102*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     ((99*I)/2)*Pi*Log[T]^2*Log[U] + 60*G[{U^(-1)}, 1]*Log[T]^2*Log[U] - 
     87*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U] + (33*Log[T]^3*Log[U])/2 - 
     (157*Pi^2*Log[U]^2)/4 + (60*I)*Pi*G[{U^(-1)}, 1]*Log[U]^2 - 
     (102*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 153*G[{0, T^(-1)}, 1]*
      Log[U]^2 + 24*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 + 
     60*G[{U^(-1), 0}, 1]*Log[U]^2 - 60*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[U]^2 - 174*G[{(T + U)^(-1), 0}, 1]*Log[U]^2 + 
     138*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 - 
     36*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2 + 
     (57*I)*Pi*Log[T]*Log[U]^2 + 60*G[{U^(-1)}, 1]*Log[T]*Log[U]^2 - 
     102*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2 + (57*Log[T]^2*Log[U]^2)/2 + 
     (24*I)*Pi*Log[U]^3 - 24*G[{(T + U)^(-1)}, 1]*Log[U]^3 + 
     24*Log[T]*Log[U]^3 + (17*Log[U]^4)/2 + (527*I)*Pi*Zeta[3] - 
     (213*G[{U^(-1)}, 1]*Zeta[3])/2 - (391*G[{(T + U)^(-1)}, 1]*Zeta[3])/2 - 
     (5126*Log[T]*Zeta[3])/5 + 662*Log[U]*Zeta[3]}, 0, 5, 1], 
 J[64] -> SeriesData[\[Epsilon], 0, {2, -4*Log[U], 
    Pi^2 + (4*I)*Pi*G[{T^(-1)}, 1] + 4*G[{0, (T + U)^(-1)}, 1] + 
     4*G[{T^(-1), 0}, 1] - 4*G[{T^(-1), (T + U)^(-1)}, 1] - (4*I)*Pi*Log[U] + 
     4*G[{T^(-1)}, 1]*Log[U] + 2*Log[U]^2, ((4*I)/3)*Pi^3 - 
     (16*Pi^2*G[{T^(-1)}, 1])/3 - (4*I)*Pi*G[{0, T^(-1)}, 1] + 
     (8*I)*Pi*G[{0, (T + U)^(-1)}, 1] + (4*I)*Pi*G[{T^(-1), 0}, 1] - 
     (4*I)*Pi*G[{T^(-1), T^(-1)}, 1] - (8*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 
       1] - 4*G[{0, 0, (T + U)^(-1)}, 1] - 4*G[{0, T^(-1), 0}, 1] + 
     4*G[{0, T^(-1), (T + U)^(-1)}, 1] - 8*G[{0, (T + U)^(-1), (T + U)^(-1)}, 
       1] - 4*G[{T^(-1), 0, 0}, 1] - 4*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     4*G[{T^(-1), T^(-1), 0}, 1] + 4*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     8*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + (10*Pi^2*Log[U])/3 + 
     (4*I)*Pi*G[{T^(-1)}, 1]*Log[U] - 4*G[{0, T^(-1)}, 1]*Log[U] - 
     4*G[{T^(-1), 0}, 1]*Log[U] - 4*G[{T^(-1), T^(-1)}, 1]*Log[U] + 
     (2*I)*Pi*Log[U]^2 - 2*G[{T^(-1)}, 1]*Log[U]^2 - (2*Log[U]^3)/3 - 
     (40*Zeta[3])/3, (-53*Pi^4)/36 - ((14*I)/3)*Pi^3*G[{T^(-1)}, 1] + 
     (16*Pi^2*G[{0, T^(-1)}, 1])/3 - (26*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - 
     (10*Pi^2*G[{T^(-1), 0}, 1])/3 + (16*Pi^2*G[{T^(-1), T^(-1)}, 1])/3 + 
     (26*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/3 + 
     (4*I)*Pi*G[{0, 0, T^(-1)}, 1] - (8*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{0, T^(-1), 0}, 1] + (4*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] + 
     (8*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (16*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{T^(-1), 0, 0}, 1] + (4*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1] - 
     (8*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     (4*I)*Pi*G[{T^(-1), T^(-1), 0}, 1] + 
     (4*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     (8*I)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (16*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     4*G[{0, 0, 0, (T + U)^(-1)}, 1] + 4*G[{0, 0, T^(-1), 0}, 1] - 
     4*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 
     8*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 4*G[{0, T^(-1), 0, 0}, 1] + 
     4*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] + 4*G[{0, T^(-1), T^(-1), 0}, 1] - 
     4*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     8*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     16*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     4*G[{T^(-1), 0, 0, 0}, 1] + 4*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     4*G[{T^(-1), 0, T^(-1), 0}, 1] - 4*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 
       1] + 8*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     4*G[{T^(-1), T^(-1), 0, 0}, 1] + 4*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 
       1] + 4*G[{T^(-1), T^(-1), T^(-1), 0}, 1] - 
     4*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     8*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     16*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (2*I)*Pi^3*Log[U] - (10*Pi^2*G[{T^(-1)}, 1]*Log[U])/3 - 
     (4*I)*Pi*G[{0, T^(-1)}, 1]*Log[U] - (4*I)*Pi*G[{T^(-1), 0}, 1]*Log[U] - 
     (4*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[U] + 4*G[{0, 0, T^(-1)}, 1]*Log[U] + 
     4*G[{0, T^(-1), 0}, 1]*Log[U] + 4*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + 
     4*G[{T^(-1), 0, 0}, 1]*Log[U] + 4*G[{T^(-1), 0, T^(-1)}, 1]*Log[U] + 
     4*G[{T^(-1), T^(-1), 0}, 1]*Log[U] + 4*G[{T^(-1), T^(-1), T^(-1)}, 1]*
      Log[U] - (5*Pi^2*Log[U]^2)/3 - (2*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2 + 
     2*G[{0, T^(-1)}, 1]*Log[U]^2 + 2*G[{T^(-1), 0}, 1]*Log[U]^2 + 
     2*G[{T^(-1), T^(-1)}, 1]*Log[U]^2 - ((2*I)/3)*Pi*Log[U]^3 + 
     (2*G[{T^(-1)}, 1]*Log[U]^3)/3 + Log[U]^4/6 + (8*I)*Pi*Zeta[3] - 
     8*G[{T^(-1)}, 1]*Zeta[3] + (104*Log[U]*Zeta[3])/3}, 0, 5, 1], 
 J[65] -> SeriesData[\[Epsilon], 0, 
   {20/3, ((20*I)/3)*Pi - (20*G[{(T + U)^(-1)}, 1])/3 - (20*Log[U])/3, 
    (-40*Pi^2)/9 - ((20*I)/3)*Pi*G[{(T + U)^(-1)}, 1] + 
     (20*G[{0, (T + U)^(-1)}, 1])/3 + (20*G[{(T + U)^(-1), 0}, 1])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 - ((20*I)/3)*Pi*Log[U] + 
     (20*G[{(T + U)^(-1)}, 1]*Log[U])/3 + (10*Log[U]^2)/3, 
    ((-20*I)/9)*Pi^3 + (40*Pi^2*G[{(T + U)^(-1)}, 1])/9 + 
     ((20*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1] + ((20*I)/3)*Pi*
      G[{(T + U)^(-1), 0}, 1] + ((20*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 
       1] - (20*G[{0, 0, (T + U)^(-1)}, 1])/3 - 
     (20*G[{0, (T + U)^(-1), 0}, 1])/3 - 
     (20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (20*G[{(T + U)^(-1), 0, 0}, 1])/3 - 
     (20*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 - 
     (20*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/3 - 
     (20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (40*Pi^2*Log[U])/9 + ((20*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] - 
     (20*G[{0, (T + U)^(-1)}, 1]*Log[U])/3 - 
     (20*G[{(T + U)^(-1), 0}, 1]*Log[U])/3 - 
     (20*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     ((10*I)/3)*Pi*Log[U]^2 - (10*G[{(T + U)^(-1)}, 1]*Log[U]^2)/3 - 
     (10*Log[U]^3)/9 - (280*Zeta[3])/9, (4*Pi^4)/9 + 
     ((20*I)/9)*Pi^3*G[{(T + U)^(-1)}, 1] - (40*Pi^2*G[{0, (T + U)^(-1)}, 1])/
      9 - (40*Pi^2*G[{(T + U)^(-1), 0}, 1])/9 - 
     (40*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/9 - 
     ((20*I)/3)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     ((20*I)/3)*Pi*G[{0, (T + U)^(-1), 0}, 1] - 
     ((20*I)/3)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((20*I)/3)*Pi*G[{(T + U)^(-1), 0, 0}, 1] - 
     ((20*I)/3)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     ((20*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     ((20*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (20*G[{0, 0, 0, (T + U)^(-1)}, 1])/3 + 
     (20*G[{0, 0, (T + U)^(-1), 0}, 1])/3 + 
     (20*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (20*G[{0, (T + U)^(-1), 0, 0}, 1])/3 + 
     (20*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 + 
     (20*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 + 
     (20*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (20*G[{(T + U)^(-1), 0, 0, 0}, 1])/3 + 
     (20*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/3 + 
     (20*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/3 + 
     (20*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     ((20*I)/9)*Pi^3*Log[U] - (40*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/9 - 
     ((20*I)/3)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] - 
     ((20*I)/3)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     ((20*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (20*G[{0, 0, (T + U)^(-1)}, 1]*Log[U])/3 + 
     (20*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/3 + 
     (20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 + 
     (20*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/3 + 
     (20*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/3 + 
     (20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/3 - 
     (20*Pi^2*Log[U]^2)/9 - ((10*I)/3)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 + 
     (10*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/3 + 
     (10*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/3 + 
     (10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/3 - 
     ((10*I)/9)*Pi*Log[U]^3 + (10*G[{(T + U)^(-1)}, 1]*Log[U]^3)/9 + 
     (5*Log[U]^4)/18 - ((280*I)/9)*Pi*Zeta[3] + 
     (280*G[{(T + U)^(-1)}, 1]*Zeta[3])/9 + (280*Log[U]*Zeta[3])/9}, 0, 5, 
   1], J[66] -> SeriesData[\[Epsilon], 0, {20/3, (-40*Log[U])/3, 
    (-10*Pi^2)/9 + (40*Log[U]^2)/3, (20*Pi^2*Log[U])/9 - (80*Log[U]^3)/9 - 
     (280*Zeta[3])/9, (-7*Pi^4)/18 - (20*Pi^2*Log[U]^2)/9 + (40*Log[U]^4)/9 + 
     (560*Log[U]*Zeta[3])/9}, 0, 5, 1], 
 J[67] -> SeriesData[\[Epsilon], 0, 
   {-1/4*Pi^4 - ((5*I)/2)*Pi^3*G[{(T + U)^(-1)}, 1] - 
     (15*Pi^2*G[{0, T^(-1)}, 1])/2 + 5*Pi^2*G[{0, (T + U)^(-1)}, 1] - 
     (5*Pi^2*G[{(T + U)^(-1), 0}, 1])/2 + 
     (15*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/2 - 
     5*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{0, 0, T^(-1)}, 1] + (15*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{0, T^(-1), 0}, 1] - (15*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 
       1] - (15*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (15*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     15*G[{0, 0, T^(-1), 0}, 1] + 15*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{0, 0, (T + U)^(-1), 0}, 1] - 
     15*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     15*G[{0, T^(-1), 0, 0}, 1] - 15*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] - 
     15*G[{0, T^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     15*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     15*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{0, (T + U)^(-1), T^(-1), 0}, 1] - 
     15*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((5*I)/2)*Pi^3*Log[U] - (5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/2 + 
     (15*I)*Pi*G[{0, T^(-1)}, 1]*Log[U] - (15*I)*Pi*G[{0, (T + U)^(-1)}, 1]*
      Log[U] - (15*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     15*G[{0, 0, T^(-1)}, 1]*Log[U] + 15*G[{0, 0, (T + U)^(-1)}, 1]*Log[U] + 
     15*G[{0, T^(-1), 0}, 1]*Log[U] - 15*G[{0, T^(-1), (T + U)^(-1)}, 1]*
      Log[U] - 15*G[{0, (T + U)^(-1), 0}, 1]*Log[U] + 
     15*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] - 
     15*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     15*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (5*Pi^2*Log[U]^2)/4 + (15*G[{0, T^(-1)}, 1]*Log[U]^2)/2 - 
     (15*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/2 - 
     (15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/2 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/2 - (45*I)*Pi*Zeta[3] + 
     45*G[{(T + U)^(-1)}, 1]*Zeta[3] - 45*Log[U]*Zeta[3]}, 4, 5, 1], 
 J[68] -> SeriesData[\[Epsilon], 0, {-10, 10*Log[T] + 10*Log[U], 
    (20*Pi^2)/3 + (10*I)*Pi*G[{U^(-1)}, 1] + 10*G[{0, (T + U)^(-1)}, 1] + 
     10*G[{U^(-1), 0}, 1] - 10*G[{U^(-1), (T + U)^(-1)}, 1] - 
     (10*I)*Pi*Log[T] + 10*G[{U^(-1)}, 1]*Log[T] - 10*Log[T]^2 - 
     10*Log[T]*Log[U] - 5*Log[U]^2, ((5*I)/3)*Pi^3 - 10*Pi^2*G[{U^(-1)}, 1] - 
     (10*I)*Pi*G[{0, T^(-1)}, 1] - (30*I)*Pi*G[{0, U^(-1)}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1] - (20*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 
       1] - 40*G[{0, 0, (T + U)^(-1)}, 1] - 10*G[{0, T^(-1), 0}, 1] + 
     10*G[{0, T^(-1), (T + U)^(-1)}, 1] - 30*G[{0, U^(-1), 0}, 1] + 
     30*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 20*G[{U^(-1), 0, 0}, 1] + 
     20*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 5*Pi^2*Log[T] - 
     30*G[{0, U^(-1)}, 1]*Log[T] - 20*G[{U^(-1), 0}, 1]*Log[T] + 
     (10*I)*Pi*Log[T]^2 - 10*G[{U^(-1)}, 1]*Log[T]^2 + (20*Log[T]^3)/3 - 
     (20*Pi^2*Log[U])/3 - 10*G[{0, T^(-1)}, 1]*Log[U] + 
     (10*I)*Pi*Log[T]*Log[U] + 10*Log[T]^2*Log[U] + 5*Log[T]*Log[U]^2 + 
     (5*Log[U]^3)/3 + (290*Zeta[3])/3, (13*Pi^4)/36 - 
     ((25*I)/3)*Pi^3*G[{U^(-1)}, 1] + (40*Pi^2*G[{0, T^(-1)}, 1])/3 + 
     30*Pi^2*G[{0, U^(-1)}, 1] - (65*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - 
     (5*Pi^2*G[{U^(-1), 0}, 1])/3 + (65*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/
      3 + (40*I)*Pi*G[{0, 0, T^(-1)}, 1] + (90*I)*Pi*G[{0, 0, U^(-1)}, 1] - 
     (80*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - (10*I)*Pi*G[{0, T^(-1), 0}, 1] + 
     (10*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] + 
     (20*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (40*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (40*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     130*G[{0, 0, 0, (T + U)^(-1)}, 1] + 40*G[{0, 0, T^(-1), 0}, 1] - 
     40*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 90*G[{0, 0, U^(-1), 0}, 1] - 
     90*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] + 
     80*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     10*G[{0, T^(-1), 0, 0}, 1] + 10*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] + 
     10*G[{0, T^(-1), T^(-1), 0}, 1] - 
     10*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     60*G[{0, U^(-1), 0, 0}, 1] - 
     60*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     40*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     40*G[{U^(-1), 0, 0, 0}, 1] - 40*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1] + ((5*I)/3)*Pi^3*Log[T] - 
     (5*Pi^2*G[{U^(-1)}, 1]*Log[T])/3 + 90*G[{0, 0, U^(-1)}, 1]*Log[T] + 
     60*G[{0, U^(-1), 0}, 1]*Log[T] + 40*G[{U^(-1), 0, 0}, 1]*Log[T] + 
     5*Pi^2*Log[T]^2 + 30*G[{0, U^(-1)}, 1]*Log[T]^2 + 
     20*G[{U^(-1), 0}, 1]*Log[T]^2 - ((20*I)/3)*Pi*Log[T]^3 + 
     (20*G[{U^(-1)}, 1]*Log[T]^3)/3 - (10*Log[T]^4)/3 - 
     ((5*I)/3)*Pi^3*Log[U] - (10*I)*Pi*G[{0, T^(-1)}, 1]*Log[U] + 
     40*G[{0, 0, T^(-1)}, 1]*Log[U] + 10*G[{0, T^(-1), 0}, 1]*Log[U] + 
     10*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + 5*Pi^2*Log[T]*Log[U] - 
     (10*I)*Pi*Log[T]^2*Log[U] - (20*Log[T]^3*Log[U])/3 + 
     (10*Pi^2*Log[U]^2)/3 + 5*G[{0, T^(-1)}, 1]*Log[U]^2 - 
     (5*I)*Pi*Log[T]*Log[U]^2 - 5*Log[T]^2*Log[U]^2 - (5*Log[T]*Log[U]^3)/3 - 
     (5*Log[U]^4)/12 - (10*I)*Pi*Zeta[3] - (320*Log[T]*Zeta[3])/3 - 
     (290*Log[U]*Zeta[3])/3}, 0, 5, 1], 
 J[69] -> SeriesData[\[Epsilon], 0, 
   {((15*I)/2)*Pi - (15*G[{(T + U)^(-1)}, 1])/2 + (15*Log[T])/2, 
    -5*Pi^2 - (15*I)*Pi*G[{U^(-1)}, 1] - 15*G[{U^(-1), 0}, 1] + 
     15*G[{U^(-1), (T + U)^(-1)}, 1] + 15*G[{(T + U)^(-1), 0}, 1] - 
     15*G[{U^(-1)}, 1]*Log[T] + 15*G[{(T + U)^(-1)}, 1]*Log[T] - 
     (15*Log[T]^2)/2, ((15*I)/4)*Pi^3 + 10*Pi^2*G[{U^(-1)}, 1] - 
     (25*Pi^2*G[{(T + U)^(-1)}, 1])/4 + (30*I)*Pi*G[{0, T^(-1)}, 1] + 
     (15*I)*Pi*G[{0, (T + U)^(-1)}, 1] + (30*I)*Pi*G[{U^(-1), U^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), 0}, 1] - (15*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 
       1] + (15*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     45*G[{0, 0, (T + U)^(-1)}, 1] + 30*G[{0, T^(-1), 0}, 1] - 
     30*G[{0, T^(-1), (T + U)^(-1)}, 1] + 15*G[{0, (T + U)^(-1), 0}, 1] - 
     15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 30*G[{U^(-1), 0, 0}, 1] + 
     30*G[{U^(-1), U^(-1), 0}, 1] - 30*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     30*G[{U^(-1), (T + U)^(-1), 0}, 1] - 15*G[{(T + U)^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (25*Pi^2*Log[T])/4 + 15*G[{0, (T + U)^(-1)}, 1]*Log[T] + 
     30*G[{U^(-1), 0}, 1]*Log[T] + 30*G[{U^(-1), U^(-1)}, 1]*Log[T] - 
     30*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] - 30*G[{(T + U)^(-1), 0}, 1]*
      Log[T] + 15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     15*G[{U^(-1)}, 1]*Log[T]^2 - 15*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 
     5*Log[T]^3 + (25*Pi^2*Log[U])/2 + (15*I)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[U] + 30*G[{0, T^(-1)}, 1]*Log[U] + 15*G[{(T + U)^(-1), 0}, 1]*
      Log[U] - 15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     (15*I)*Pi*Log[T]*Log[U] - ((15*I)/2)*Pi*Log[U]^2 + 
     (15*G[{(T + U)^(-1)}, 1]*Log[U]^2)/2 - (15*Log[T]*Log[U]^2)/2 + 
     45*Zeta[3], (-5*Pi^4)/8 - ((15*I)/2)*Pi^3*G[{U^(-1)}, 1] + 
     (5*I)*Pi^3*G[{(T + U)^(-1)}, 1] - 10*Pi^2*G[{0, T^(-1)}, 1] + 
     (15*Pi^2*G[{0, U^(-1)}, 1])/2 + (15*Pi^2*G[{0, (T + U)^(-1)}, 1])/2 - 
     (75*Pi^2*G[{U^(-1), 0}, 1])/2 - 20*Pi^2*G[{U^(-1), U^(-1)}, 1] + 
     (25*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/2 + 
     (65*Pi^2*G[{(T + U)^(-1), 0}, 1])/2 + 
     5*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1] - 
     (35*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/2 + 
     (35*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (105*I)*Pi*G[{0, 0, T^(-1)}, 1] - (45*I)*Pi*G[{0, 0, U^(-1)}, 1] - 
     (30*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - (30*I)*Pi*G[{0, T^(-1), 0}, 1] - 
     (30*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     (45*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     (45*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (30*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     (45*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     (45*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (90*I)*Pi*G[{U^(-1), 0, 0}, 1] - (60*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] - 
     (30*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     (60*I)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] - 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (105*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     (45*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     (30*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     (45*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (45*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     270*G[{0, 0, 0, (T + U)^(-1)}, 1] - 105*G[{0, 0, T^(-1), 0}, 1] + 
     105*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 45*G[{0, 0, U^(-1), 0}, 1] + 
     45*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     120*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     30*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     90*G[{0, T^(-1), 0, 0}, 1] + 30*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] - 
     30*G[{0, T^(-1), T^(-1), 0}, 1] + 
     30*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     60*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     45*G[{0, U^(-1), U^(-1), 0}, 1] + 
     45*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     45*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     45*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     90*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     60*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     30*G[{0, (T + U)^(-1), T^(-1), 0}, 1] - 
     30*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     45*G[{0, (T + U)^(-1), U^(-1), 0}, 1] - 
     45*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     45*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     30*G[{U^(-1), 0, 0, 0}, 1] - 90*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     60*G[{U^(-1), 0, T^(-1), 0}, 1] + 
     60*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     30*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     30*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     60*G[{U^(-1), U^(-1), 0, 0}, 1] - 60*G[{U^(-1), U^(-1), U^(-1), 0}, 1] + 
     60*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     60*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     30*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     30*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     30*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     30*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     75*G[{(T + U)^(-1), 0, 0, 0}, 1] + 
     105*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     45*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] - 
     45*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     60*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     45*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     30*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     30*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     45*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     30*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     45*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (5*I)*Pi^3*Log[T] - (25*Pi^2*G[{U^(-1)}, 1]*Log[T])/2 + 
     (25*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/2 - 
     (30*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] + (30*I)*Pi*G[{U^(-1), 0}, 1]*
      Log[T] - (30*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     45*G[{0, 0, U^(-1)}, 1]*Log[T] - 60*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] - 
     45*G[{0, U^(-1), U^(-1)}, 1]*Log[T] + 45*G[{0, U^(-1), (T + U)^(-1)}, 1]*
      Log[T] - 60*G[{0, (T + U)^(-1), 0}, 1]*Log[T] + 
     45*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     15*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     30*G[{U^(-1), 0, 0}, 1]*Log[T] - 30*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
      Log[T] - 60*G[{U^(-1), U^(-1), 0}, 1]*Log[T] - 
     60*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T] + 
     60*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     60*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     30*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     30*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     30*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] + 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     30*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     15*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     30*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (25*Pi^2*Log[T]^2)/4 - 15*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 - 
     30*G[{U^(-1), 0}, 1]*Log[T]^2 - 30*G[{U^(-1), U^(-1)}, 1]*Log[T]^2 + 
     30*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2 + 30*G[{(T + U)^(-1), 0}, 1]*
      Log[T]^2 - 15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 + 
     15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2 - 
     10*G[{U^(-1)}, 1]*Log[T]^3 + 10*G[{(T + U)^(-1)}, 1]*Log[T]^3 - 
     (5*Log[T]^4)/2 - ((15*I)/2)*Pi^3*Log[U] - 25*Pi^2*G[{U^(-1)}, 1]*
      Log[U] + 20*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U] - 
     (30*I)*Pi*G[{0, T^(-1)}, 1]*Log[U] - (30*I)*Pi*G[{0, (T + U)^(-1)}, 1]*
      Log[U] + (60*I)*Pi*G[{U^(-1), 0}, 1]*Log[U] - 
     (30*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (75*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
     (15*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     105*G[{0, 0, T^(-1)}, 1]*Log[U] - 60*G[{0, 0, (T + U)^(-1)}, 1]*Log[U] - 
     90*G[{0, T^(-1), 0}, 1]*Log[U] - 30*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + 
     60*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     30*G[{0, (T + U)^(-1), 0}, 1]*Log[U] + 
     30*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] + 60*G[{U^(-1), 0, 0}, 1]*
      Log[U] - 60*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] - 
     30*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     30*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     105*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] + 
     45*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] + 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     45*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     30*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     20*Pi^2*Log[T]*Log[U] + (30*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U] - 
     (30*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     30*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U] + 30*G[{U^(-1), 0}, 1]*Log[T]*
      Log[U] - 30*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U] + 
     (15*I)*Pi*Log[T]^2*Log[U] - (55*Pi^2*Log[U]^2)/4 + 
     (15*I)*Pi*G[{U^(-1)}, 1]*Log[U]^2 - ((45*I)/2)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[U]^2 - 45*G[{0, T^(-1)}, 1]*Log[U]^2 + 15*G[{U^(-1), 0}, 1]*
      Log[U]^2 - 15*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U]^2 - 
     (75*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/2 + 
     (45*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/2 + 
     ((45*I)/2)*Pi*Log[T]*Log[U]^2 + 15*G[{U^(-1)}, 1]*Log[T]*Log[U]^2 - 
     15*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2 + (15*Log[T]^2*Log[U]^2)/2 + 
     ((15*I)/2)*Pi*Log[U]^3 - (15*G[{(T + U)^(-1)}, 1]*Log[U]^3)/2 + 
     (15*Log[T]*Log[U]^3)/2 + (130*I)*Pi*Zeta[3] - 
     90*G[{U^(-1)}, 1]*Zeta[3] + 5*G[{(T + U)^(-1)}, 1]*Zeta[3] - 
     5*Log[T]*Zeta[3] + 45*Log[U]*Zeta[3]}, 1, 5, 1], 
 J[70] -> SeriesData[\[Epsilon], 0, 
   {609/8, ((93*I)/4)*Pi - (93*G[{(T + U)^(-1)}, 1])/4 + (93*Log[T])/4 - 
     (609*Log[U])/4, (-827*Pi^2)/80 - ((9*I)/4)*Pi*G[{T^(-1)}, 1] - 
     ((15*I)/2)*Pi*G[{U^(-1)}, 1] + ((45*I)/4)*Pi*G[{(T + U)^(-1)}, 1] + 
     48*G[{0, (T + U)^(-1)}, 1] - (9*G[{T^(-1), 0}, 1])/4 + 
     (9*G[{T^(-1), (T + U)^(-1)}, 1])/4 - (15*G[{U^(-1), 0}, 1])/2 + 
     (15*G[{U^(-1), (T + U)^(-1)}, 1])/2 + (231*G[{(T + U)^(-1), 0}, 1])/4 - 
     (45*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/4 - (24*I)*Pi*Log[T] - 
     (15*G[{U^(-1)}, 1]*Log[T])/2 + (63*G[{(T + U)^(-1)}, 1]*Log[T])/2 - 
     (93*Log[T]^2)/4 - (24*I)*Pi*Log[U] - (9*G[{T^(-1)}, 1]*Log[U])/4 + 
     (105*G[{(T + U)^(-1)}, 1]*Log[U])/4 - 24*Log[T]*Log[U] + 
     (609*Log[U]^2)/4, ((-183*I)/8)*Pi^3 - (479*Pi^2*G[{T^(-1)}, 1])/8 + 
     5*Pi^2*G[{U^(-1)}, 1] + 80*Pi^2*G[{(T + U)^(-1)}, 1] + 
     ((279*I)/2)*Pi*G[{0, T^(-1)}, 1] - (177*I)*Pi*G[{0, U^(-1)}, 1] + 
     (9*I)*Pi*G[{0, (T + U)^(-1)}, 1] + ((417*I)/2)*Pi*G[{T^(-1), 0}, 1] - 
     ((1011*I)/4)*Pi*G[{T^(-1), T^(-1)}, 1] + ((195*I)/4)*Pi*
      G[{T^(-1), (T + U)^(-1)}, 1] + (15*I)*Pi*G[{U^(-1), U^(-1)}, 1] - 
     (222*I)*Pi*G[{(T + U)^(-1), 0}, 1] + ((441*I)/4)*Pi*
      G[{(T + U)^(-1), T^(-1)}, 1] + ((339*I)/2)*Pi*G[{(T + U)^(-1), U^(-1)}, 
       1] - ((321*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (249*G[{0, 0, (T + U)^(-1)}, 1])/2 + (279*G[{0, T^(-1), 0}, 1])/2 - 
     (279*G[{0, T^(-1), (T + U)^(-1)}, 1])/2 - 177*G[{0, U^(-1), 0}, 1] + 
     177*G[{0, U^(-1), (T + U)^(-1)}, 1] - 87*G[{0, (T + U)^(-1), 0}, 1] - 
     9*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 213*G[{T^(-1), 0, 0}, 1] - 
     (417*G[{T^(-1), 0, (T + U)^(-1)}, 1])/2 - 
     (1011*G[{T^(-1), T^(-1), 0}, 1])/4 + 
     (1011*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (177*G[{T^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (195*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     15*G[{U^(-1), 0, 0}, 1] + 15*G[{U^(-1), U^(-1), 0}, 1] - 
     15*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     15*G[{U^(-1), (T + U)^(-1), 0}, 1] - (675*G[{(T + U)^(-1), 0, 0}, 1])/
      2 + 222*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (441*G[{(T + U)^(-1), T^(-1), 0}, 1])/4 - 
     (441*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (339*G[{(T + U)^(-1), U^(-1), 0}, 1])/2 - 
     (339*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 - 
     (231*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (321*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (281*Pi^2*Log[T])/8 + (120*I)*Pi*G[{T^(-1)}, 1]*Log[T] - 
     (138*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] - 177*G[{0, U^(-1)}, 1]*Log[T] + 
     (207*G[{0, (T + U)^(-1)}, 1]*Log[T])/2 + 120*G[{T^(-1), 0}, 1]*Log[T] - 
     120*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 15*G[{U^(-1), 0}, 1]*Log[T] + 
     15*G[{U^(-1), U^(-1)}, 1]*Log[T] - 15*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[T] - 201*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
     (339*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (63*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + (24*I)*Pi*Log[T]^2 + 
     (15*G[{U^(-1)}, 1]*Log[T]^2)/2 - (63*G[{(T + U)^(-1)}, 1]*Log[T]^2)/2 + 
     (31*Log[T]^3)/2 + (977*Pi^2*Log[U])/40 + ((177*I)/2)*Pi*G[{T^(-1)}, 1]*
      Log[U] - (84*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] + 
     (279*G[{0, T^(-1)}, 1]*Log[U])/2 - (381*G[{0, (T + U)^(-1)}, 1]*Log[U])/
      2 + 93*G[{T^(-1), 0}, 1]*Log[U] - (1011*G[{T^(-1), T^(-1)}, 1]*Log[U])/
      4 + (657*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (273*G[{(T + U)^(-1), 0}, 1]*Log[U])/2 + 
     (441*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (105*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     ((51*I)/2)*Pi*Log[T]*Log[U] + 120*G[{T^(-1)}, 1]*Log[T]*Log[U] - 
     138*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 24*Log[T]^2*Log[U] + 
     ((51*I)/4)*Pi*Log[U]^2 - (27*G[{T^(-1)}, 1]*Log[U]^2)/2 + 
     (3*G[{(T + U)^(-1)}, 1]*Log[U]^2)/4 + (51*Log[T]*Log[U]^2)/4 - 
     (203*Log[U]^3)/2 - (6989*Zeta[3])/10, (-95831*Pi^4)/4800 + 
     ((137*I)/8)*Pi^3*G[{T^(-1)}, 1] - ((15*I)/4)*Pi^3*G[{U^(-1)}, 1] - 
     ((273*I)/8)*Pi^3*G[{(T + U)^(-1)}, 1] + (739*Pi^2*G[{0, T^(-1)}, 1])/4 + 
     (595*Pi^2*G[{0, U^(-1)}, 1])/4 - 209*Pi^2*G[{0, (T + U)^(-1)}, 1] + 
     (1611*Pi^2*G[{T^(-1), 0}, 1])/8 + (999*Pi^2*G[{T^(-1), T^(-1)}, 1])/8 - 
     (163*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/2 - (75*Pi^2*G[{U^(-1), 0}, 1])/
      4 - 10*Pi^2*G[{U^(-1), U^(-1)}, 1] + 
     (25*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/4 - 
     (1985*Pi^2*G[{(T + U)^(-1), 0}, 1])/8 - 
     (699*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/8 - 
     (575*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/4 - 
     (53*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     ((945*I)/2)*Pi*G[{0, 0, T^(-1)}, 1] + ((1281*I)/2)*Pi*
      G[{0, 0, U^(-1)}, 1] - (54*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (942*I)*Pi*G[{0, T^(-1), 0}, 1] + ((1761*I)/2)*Pi*
      G[{0, T^(-1), T^(-1)}, 1] - ((435*I)/2)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 
       1] + ((339*I)/2)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     ((369*I)/2)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (483*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] - ((801*I)/2)*Pi*
      G[{0, (T + U)^(-1), T^(-1)}, 1] - ((339*I)/2)*Pi*
      G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     (69*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((2037*I)/2)*Pi*G[{T^(-1), 0, 0}, 1] + ((957*I)/2)*Pi*
      G[{T^(-1), 0, T^(-1)}, 1] + (300*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] - 
     (177*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     ((483*I)/2)*Pi*G[{T^(-1), T^(-1), 0}, 1] + 
     ((171*I)/4)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     ((885*I)/4)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (60*I)*Pi*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
     ((537*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (150*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((567*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (45*I)*Pi*G[{U^(-1), 0, 0}, 1] - (30*I)*Pi*G[{U^(-1), 0, T^(-1)}, 1] - 
     (15*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     (30*I)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] - 
     (15*I)*Pi*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     (15*I)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (15*I)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     (15*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (1005*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] - 
     (375*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     (414*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] + 
     (228*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (9*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] - 
     ((441*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     ((405*I)/4)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     ((309*I)/2)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     ((369*I)/2)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (246*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     ((537*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((339*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((873*I)/4)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     363*G[{0, 0, 0, (T + U)^(-1)}, 1] - (945*G[{0, 0, T^(-1), 0}, 1])/2 + 
     (945*G[{0, 0, T^(-1), (T + U)^(-1)}, 1])/2 + 
     (1281*G[{0, 0, U^(-1), 0}, 1])/2 - 
     (1281*G[{0, 0, U^(-1), (T + U)^(-1)}, 1])/2 + 
     195*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     54*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     1221*G[{0, T^(-1), 0, 0}, 1] + 942*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] + 
     (1761*G[{0, T^(-1), T^(-1), 0}, 1])/2 - 
     (1761*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     (123*G[{0, T^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (435*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     354*G[{0, U^(-1), 0, 0}, 1] + (339*G[{0, U^(-1), U^(-1), 0}, 1])/2 - 
     (339*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/2 - 
     (339*G[{0, U^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (369*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     657*G[{0, (T + U)^(-1), 0, 0}, 1] - 
     483*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (801*G[{0, (T + U)^(-1), T^(-1), 0}, 1])/2 + 
     (801*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 - 
     (339*G[{0, (T + U)^(-1), U^(-1), 0}, 1])/2 + 
     (339*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     87*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     69*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (2889*G[{T^(-1), 0, 0, 0}, 1])/2 + 
     (2037*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/2 + 
     (957*G[{T^(-1), 0, T^(-1), 0}, 1])/2 - 
     (957*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/2 + 
     300*G[{T^(-1), 0, U^(-1), 0}, 1] - 
     300*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     240*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     177*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     747*G[{T^(-1), T^(-1), 0, 0}, 1] - 
     (483*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/2 + 
     (171*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/4 - 
     (171*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (1137*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (885*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (57*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     60*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (537*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 - 
     (537*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     150*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     150*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (177*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (567*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     15*G[{U^(-1), 0, 0, 0}, 1] - 45*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     30*G[{U^(-1), 0, T^(-1), 0}, 1] + 
     30*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     15*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     30*G[{U^(-1), U^(-1), 0, 0}, 1] - 30*G[{U^(-1), U^(-1), U^(-1), 0}, 1] + 
     30*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     30*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] + 
     15*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     15*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     15*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
     15*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     15*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     15*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     1680*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     1005*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     375*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] + 
     375*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     414*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] + 
     414*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     216*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     228*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (459*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/2 + 
     9*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] - 
     (441*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/4 + 
     (441*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/4 + 
     (477*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/4 + 
     (405*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     339*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] - 
     (309*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/2 + 
     (309*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     (309*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (369*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (723*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/2 - 
     246*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (537*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/4 + 
     (537*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/4 - 
     (339*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/2 + 
     (339*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2 + 
     (231*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/4 - 
     (873*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     ((99*I)/2)*Pi^3*Log[T] + 95*Pi^2*G[{T^(-1)}, 1]*Log[T] - 
     (25*Pi^2*G[{U^(-1)}, 1]*Log[T])/4 - (451*Pi^2*G[{(T + U)^(-1)}, 1]*
       Log[T])/4 - (480*I)*Pi*G[{0, T^(-1)}, 1]*Log[T] + 
     (273*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] - (510*I)*Pi*G[{T^(-1), 0}, 1]*
      Log[T] + (90*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[T] + 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (15*I)*Pi*G[{U^(-1), 0}, 1]*Log[T] + (537*I)*Pi*G[{(T + U)^(-1), 0}, 1]*
      Log[T] + (138*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (1281*G[{0, 0, U^(-1)}, 1]*Log[T])/2 - 414*G[{0, 0, (T + U)^(-1)}, 1]*
      Log[T] - 480*G[{0, T^(-1), 0}, 1]*Log[T] + 
     480*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[T] + 354*G[{0, U^(-1), 0}, 1]*
      Log[T] + (339*G[{0, U^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (339*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + 
     66*G[{0, (T + U)^(-1), 0}, 1]*Log[T] - 
     (339*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (207*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/2 - 
     750*G[{T^(-1), 0, 0}, 1]*Log[T] + 300*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
     210*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     90*G[{T^(-1), T^(-1), 0}, 1]*Log[T] - 
     90*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     270*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     150*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     120*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     15*G[{U^(-1), 0, 0}, 1]*Log[T] - 15*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
      Log[T] - 30*G[{U^(-1), U^(-1), 0}, 1]*Log[T] - 
     30*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T] + 
     30*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     30*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     15*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     15*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     939*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] - 
     414*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] - 
     123*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     339*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] - 
     (309*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/2 + 
     (309*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + 
     201*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] - 
     (339*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/2 + 
     (63*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/2 + 
     (281*Pi^2*Log[T]^2)/8 - (120*I)*Pi*G[{T^(-1)}, 1]*Log[T]^2 + 
     (138*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 177*G[{0, U^(-1)}, 1]*
      Log[T]^2 - (207*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/2 - 
     120*G[{T^(-1), 0}, 1]*Log[T]^2 + 120*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[T]^2 - 15*G[{U^(-1), 0}, 1]*Log[T]^2 - 15*G[{U^(-1), U^(-1)}, 1]*
      Log[T]^2 + 15*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2 + 
     201*G[{(T + U)^(-1), 0}, 1]*Log[T]^2 - 
     (339*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/2 + 
     (63*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/2 - 
     (16*I)*Pi*Log[T]^3 - 5*G[{U^(-1)}, 1]*Log[T]^3 + 
     21*G[{(T + U)^(-1)}, 1]*Log[T]^3 - (31*Log[T]^4)/4 + 
     ((183*I)/4)*Pi^3*Log[U] + (851*Pi^2*G[{T^(-1)}, 1]*Log[U])/8 - 
     (25*Pi^2*G[{U^(-1)}, 1]*Log[U])/2 - (1083*Pi^2*G[{(T + U)^(-1)}, 1]*
       Log[U])/8 - (462*I)*Pi*G[{0, T^(-1)}, 1]*Log[U] + 
     (210*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] - 
     ((1017*I)/2)*Pi*G[{T^(-1), 0}, 1]*Log[U] + 
     ((303*I)/2)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[U] + 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (30*I)*Pi*G[{U^(-1), 0}, 1]*Log[U] - 
     (15*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (468*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     (9*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (108*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (945*G[{0, 0, T^(-1)}, 1]*Log[U])/2 + 609*G[{0, 0, (T + U)^(-1)}, 1]*
      Log[U] - 741*G[{0, T^(-1), 0}, 1]*Log[U] + 
     (1761*G[{0, T^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (837*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 + 
     591*G[{0, (T + U)^(-1), 0}, 1]*Log[U] - 
     (801*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/2 + 
     (381*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     (1389*G[{T^(-1), 0, 0}, 1]*Log[U])/2 + 
     (957*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/2 + 
     30*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     657*G[{T^(-1), T^(-1), 0}, 1]*Log[U] + 
     (171*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (777*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (597*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 + 
     (537*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (657*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     30*G[{U^(-1), 0, 0}, 1]*Log[U] - 30*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] - 
     15*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     15*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     741*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] - 
     375*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] - 
     93*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     (459*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/2 - 
     (441*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (477*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (321*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/2 - 
     (537*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (105*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     59*Pi^2*Log[T]*Log[U] - (270*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
     (15*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U] + (261*I)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[T]*Log[U] - 480*G[{0, T^(-1)}, 1]*Log[T]*Log[U] + 
     273*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U] - 510*G[{T^(-1), 0}, 1]*Log[T]*
      Log[U] + 90*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U] + 
     30*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     15*G[{U^(-1), 0}, 1]*Log[T]*Log[U] + 537*G[{(T + U)^(-1), 0}, 1]*Log[T]*
      Log[U] + 138*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     ((51*I)/2)*Pi*Log[T]^2*Log[U] - 120*G[{T^(-1)}, 1]*Log[T]^2*Log[U] + 
     138*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U] - 16*Log[T]^3*Log[U] - 
     (263*Pi^2*Log[U]^2)/10 - ((477*I)/4)*Pi*G[{T^(-1)}, 1]*Log[U]^2 + 
     ((15*I)/2)*Pi*G[{U^(-1)}, 1]*Log[U]^2 + ((207*I)/2)*Pi*
      G[{(T + U)^(-1)}, 1]*Log[U]^2 - (261*G[{0, T^(-1)}, 1]*Log[U]^2)/2 + 
     159*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 - (369*G[{T^(-1), 0}, 1]*Log[U]^2)/
      4 + (567*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/2 - 
     (657*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 + 
     (15*G[{U^(-1), 0}, 1]*Log[U]^2)/2 - (15*G[{U^(-1), (T + U)^(-1)}, 1]*
       Log[U]^2)/2 + 102*G[{(T + U)^(-1), 0}, 1]*Log[U]^2 - 
     (459*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/4 + 
     (45*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/4 - 
     ((57*I)/4)*Pi*Log[T]*Log[U]^2 - 135*G[{T^(-1)}, 1]*Log[T]*Log[U]^2 + 
     (15*G[{U^(-1)}, 1]*Log[T]*Log[U]^2)/2 + 
     (261*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2)/2 - 
     (51*Log[T]^2*Log[U]^2)/4 - ((19*I)/4)*Pi*Log[U]^3 + 
     (57*G[{T^(-1)}, 1]*Log[U]^3)/4 - (19*G[{(T + U)^(-1)}, 1]*Log[U]^3)/2 - 
     (19*Log[T]*Log[U]^3)/4 + (203*Log[U]^4)/4 - (728*I)*Pi*Zeta[3] + 
     (789*G[{T^(-1)}, 1]*Zeta[3])/4 - 45*G[{U^(-1)}, 1]*Zeta[3] + 
     (1013*G[{(T + U)^(-1)}, 1]*Zeta[3])/4 - (1861*Log[T]*Zeta[3])/2 + 
     (16003*Log[U]*Zeta[3])/10}, 0, 5, 1], 
 J[71] -> SeriesData[\[Epsilon], 0, 
   {-183/4, ((-51*I)/2)*Pi + (51*G[{(T + U)^(-1)}, 1])/2 - (51*Log[T])/2 + 
     (183*Log[U])/2, (-41*Pi^2)/40 - ((27*I)/2)*Pi*G[{T^(-1)}, 1] - 
     ((15*I)/2)*Pi*G[{(T + U)^(-1)}, 1] - 72*G[{0, (T + U)^(-1)}, 1] - 
     (27*G[{T^(-1), 0}, 1])/2 + (27*G[{T^(-1), (T + U)^(-1)}, 1])/2 - 
     (117*G[{(T + U)^(-1), 0}, 1])/2 + 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/2 + (36*I)*Pi*Log[T] - 
     36*G[{(T + U)^(-1)}, 1]*Log[T] + (51*Log[T]^2)/2 + (36*I)*Pi*Log[U] - 
     (27*G[{T^(-1)}, 1]*Log[U])/2 - (45*G[{(T + U)^(-1)}, 1]*Log[U])/2 + 
     36*Log[T]*Log[U] - (183*Log[U]^2)/2, ((71*I)/4)*Pi^3 + 
     (123*Pi^2*G[{T^(-1)}, 1])/4 - 55*Pi^2*G[{(T + U)^(-1)}, 1] - 
     (33*I)*Pi*G[{0, T^(-1)}, 1] + (153*I)*Pi*G[{0, U^(-1)}, 1] - 
     (21*I)*Pi*G[{0, (T + U)^(-1)}, 1] - (84*I)*Pi*G[{T^(-1), 0}, 1] + 
     ((297*I)/2)*Pi*G[{T^(-1), T^(-1)}, 1] - ((75*I)/2)*Pi*
      G[{T^(-1), (T + U)^(-1)}, 1] + (153*I)*Pi*G[{(T + U)^(-1), 0}, 1] - 
     ((147*I)/2)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     (138*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] + ((147*I)/2)*Pi*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 243*G[{0, 0, (T + U)^(-1)}, 1] - 
     33*G[{0, T^(-1), 0}, 1] + 33*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     153*G[{0, U^(-1), 0}, 1] - 153*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     123*G[{0, (T + U)^(-1), 0}, 1] + 21*G[{0, (T + U)^(-1), (T + U)^(-1)}, 
       1] - 57*G[{T^(-1), 0, 0}, 1] + 84*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (297*G[{T^(-1), T^(-1), 0}, 1])/2 - 
     (297*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/2 - 
     (129*G[{T^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (75*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     270*G[{(T + U)^(-1), 0, 0}, 1] - 153*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
       1] - (147*G[{(T + U)^(-1), T^(-1), 0}, 1])/2 + 
     (147*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 - 
     138*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     138*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (117*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (147*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (157*Pi^2*Log[T])/4 - (60*I)*Pi*G[{T^(-1)}, 1]*Log[T] + 
     (102*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] + 153*G[{0, U^(-1)}, 1]*Log[T] - 
     24*G[{0, (T + U)^(-1)}, 1]*Log[T] - 60*G[{T^(-1), 0}, 1]*Log[T] + 
     60*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 174*G[{(T + U)^(-1), 0}, 1]*
      Log[T] - 138*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     36*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - (36*I)*Pi*Log[T]^2 + 
     36*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 17*Log[T]^3 - (9*Pi^2*Log[U])/20 - 
     (24*I)*Pi*G[{T^(-1)}, 1]*Log[U] + (51*I)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[U] - 33*G[{0, T^(-1)}, 1]*Log[U] + 147*G[{0, (T + U)^(-1)}, 1]*
      Log[U] + 3*G[{T^(-1), 0}, 1]*Log[U] + 
     (297*G[{T^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (249*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 + 96*G[{(T + U)^(-1), 0}, 1]*
      Log[U] - (147*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/2 + 
     (45*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     (57*I)*Pi*Log[T]*Log[U] - 60*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
     102*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 36*Log[T]^2*Log[U] - 
     ((57*I)/2)*Pi*Log[U]^2 + (63*G[{T^(-1)}, 1]*Log[U]^2)/2 - 
     3*G[{(T + U)^(-1)}, 1]*Log[U]^2 - (57*Log[T]*Log[U]^2)/2 + 61*Log[U]^3 + 
     (4451*Zeta[3])/10, (10359*Pi^4)/800 - ((29*I)/4)*Pi^3*G[{T^(-1)}, 1] + 
     ((91*I)/4)*Pi^3*G[{(T + U)^(-1)}, 1] - (223*Pi^2*G[{0, T^(-1)}, 1])/2 - 
     130*Pi^2*G[{0, U^(-1)}, 1] + (327*Pi^2*G[{0, (T + U)^(-1)}, 1])/2 - 
     (347*Pi^2*G[{T^(-1), 0}, 1])/4 - (323*Pi^2*G[{T^(-1), T^(-1)}, 1])/4 + 
     56*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1] + 
     (655*Pi^2*G[{(T + U)^(-1), 0}, 1])/4 + 
     (263*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/4 + 
     120*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1] - 
     (19*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     (75*I)*Pi*G[{0, 0, T^(-1)}, 1] - (627*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     (156*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (468*I)*Pi*G[{0, T^(-1), 0}, 1] - (537*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] + 
     (135*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (138*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     (168*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (342*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (267*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     (198*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     (81*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (444*I)*Pi*G[{T^(-1), 0, 0}, 1] - (234*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1] - 
     (120*I)*Pi*G[{T^(-1), 0, U^(-1)}, 1] + 
     (78*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     (126*I)*Pi*G[{T^(-1), T^(-1), 0}, 1] - ((57*I)/2)*Pi*
      G[{T^(-1), T^(-1), T^(-1)}, 1] - ((285*I)/2)*Pi*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (30*I)*Pi*G[{T^(-1), (T + U)^(-1), 0}, 1] - 
     ((189*I)/2)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (60*I)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((279*I)/2)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (675*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     (255*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     (306*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     (192*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (9*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     ((147*I)/2)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     ((165*I)/2)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (108*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] + 
     (168*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (174*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     ((189*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (138*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((411*I)/2)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     882*G[{0, 0, 0, (T + U)^(-1)}, 1] + 75*G[{0, 0, T^(-1), 0}, 1] - 
     75*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 627*G[{0, 0, U^(-1), 0}, 1] + 
     627*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     330*G[{0, 0, (T + U)^(-1), 0}, 1] - 
     156*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     534*G[{0, T^(-1), 0, 0}, 1] - 468*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] - 
     537*G[{0, T^(-1), T^(-1), 0}, 1] + 
     537*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     69*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     135*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     306*G[{0, U^(-1), 0, 0}, 1] - 138*G[{0, U^(-1), U^(-1), 0}, 1] + 
     138*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     138*G[{0, U^(-1), (T + U)^(-1), 0}, 1] + 
     168*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     588*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     342*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     267*G[{0, (T + U)^(-1), T^(-1), 0}, 1] - 
     267*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     198*G[{0, (T + U)^(-1), U^(-1), 0}, 1] - 
     198*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     123*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     81*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     558*G[{T^(-1), 0, 0, 0}, 1] - 444*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     234*G[{T^(-1), 0, T^(-1), 0}, 1] + 
     234*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
     120*G[{T^(-1), 0, U^(-1), 0}, 1] + 
     120*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     90*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] - 
     78*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     423*G[{T^(-1), T^(-1), 0, 0}, 1] + 
     126*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1] - 
     (57*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/2 + 
     (57*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     (309*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (285*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     99*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] + 
     30*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (189*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/2 + 
     (189*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     60*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     60*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (129*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (279*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     1215*G[{(T + U)^(-1), 0, 0, 0}, 1] + 
     675*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     255*G[{(T + U)^(-1), 0, T^(-1), 0}, 1] - 
     255*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     306*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] - 
     306*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     114*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] + 
     192*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     138*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] + 
     9*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] + 
     (147*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/2 - 
     (147*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/2 - 
     (129*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/2 - 
     (165*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 + 
     276*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] + 
     108*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] - 
     108*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     108*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] - 
     168*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     291*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] + 
     174*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (189*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/2 - 
     (189*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2 + 
     138*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     138*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (117*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2 + 
     (411*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2 - 
     (38*I)*Pi^3*Log[T] - 40*Pi^2*G[{T^(-1)}, 1]*Log[T] + 
     76*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T] + (270*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[T] - (222*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] + 
     (240*I)*Pi*G[{T^(-1), 0}, 1]*Log[T] - (60*I)*Pi*G[{T^(-1), T^(-1)}, 1]*
      Log[T] - (378*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     (102*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     627*G[{0, 0, U^(-1)}, 1]*Log[T] + 156*G[{0, 0, (T + U)^(-1)}, 1]*
      Log[T] + 270*G[{0, T^(-1), 0}, 1]*Log[T] - 
     270*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[T] - 306*G[{0, U^(-1), 0}, 1]*
      Log[T] - 138*G[{0, U^(-1), U^(-1)}, 1]*Log[T] + 
     138*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     174*G[{0, (T + U)^(-1), 0}, 1]*Log[T] + 
     198*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     24*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     360*G[{T^(-1), 0, 0}, 1]*Log[T] - 120*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] - 
     120*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
     60*G[{T^(-1), T^(-1), 0}, 1]*Log[T] + 
     60*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     120*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     60*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     60*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     726*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] + 
     306*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] + 
     72*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     276*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     108*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     108*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     174*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     138*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     36*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (157*Pi^2*Log[T]^2)/4 + (60*I)*Pi*G[{T^(-1)}, 1]*Log[T]^2 - 
     (102*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 153*G[{0, U^(-1)}, 1]*
      Log[T]^2 + 24*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 + 
     60*G[{T^(-1), 0}, 1]*Log[T]^2 - 60*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[T]^2 - 174*G[{(T + U)^(-1), 0}, 1]*Log[T]^2 + 
     138*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 - 
     36*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2 + (24*I)*Pi*Log[T]^3 - 
     24*G[{(T + U)^(-1)}, 1]*Log[T]^3 + (17*Log[T]^4)/2 - 
     ((71*I)/2)*Pi^3*Log[U] - (187*Pi^2*G[{T^(-1)}, 1]*Log[U])/4 + 
     (351*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/4 + (198*I)*Pi*G[{0, T^(-1)}, 1]*
      Log[U] - (120*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] + 
     (204*I)*Pi*G[{T^(-1), 0}, 1]*Log[U] - (66*I)*Pi*G[{T^(-1), T^(-1)}, 1]*
      Log[U] - (30*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (297*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     (9*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     (72*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     75*G[{0, 0, T^(-1)}, 1]*Log[U] - 486*G[{0, 0, (T + U)^(-1)}, 1]*Log[U] + 
     264*G[{0, T^(-1), 0}, 1]*Log[U] - 537*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + 
     339*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     414*G[{0, (T + U)^(-1), 0}, 1]*Log[U] + 
     267*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     147*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     198*G[{T^(-1), 0, 0}, 1]*Log[U] - 234*G[{T^(-1), 0, T^(-1)}, 1]*Log[U] + 
     30*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
     363*G[{T^(-1), T^(-1), 0}, 1]*Log[U] - 
     (57*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/2 + 
     (189*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 + 
     219*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] - 
     (189*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/2 + 
     (249*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     489*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] + 
     255*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] + 
     42*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     138*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     (147*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (129*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     117*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     (189*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (45*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     71*Pi^2*Log[T]*Log[U] + (120*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U] - 
     (174*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     270*G[{0, T^(-1)}, 1]*Log[T]*Log[U] - 222*G[{0, (T + U)^(-1)}, 1]*Log[T]*
      Log[U] + 240*G[{T^(-1), 0}, 1]*Log[T]*Log[U] - 
     60*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U] - 378*G[{(T + U)^(-1), 0}, 1]*
      Log[T]*Log[U] - 102*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     (57*I)*Pi*Log[T]^2*Log[U] + 60*G[{T^(-1)}, 1]*Log[T]^2*Log[U] - 
     102*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U] + 24*Log[T]^3*Log[U] + 
     (17*Pi^2*Log[U]^2)/10 + (42*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2 - 
     ((123*I)/2)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 
     3*G[{0, T^(-1)}, 1]*Log[U]^2 - 96*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 - 
     21*G[{T^(-1), 0}, 1]*Log[U]^2 - (303*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/
      2 + (219*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/2 - 
     (111*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/2 + 
     69*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 - 
     (15*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/2 + 
     ((99*I)/2)*Pi*Log[T]*Log[U]^2 + 60*G[{T^(-1)}, 1]*Log[T]*Log[U]^2 - 
     87*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2 + (57*Log[T]^2*Log[U]^2)/2 + 
     ((33*I)/2)*Pi*Log[U]^3 - 27*G[{T^(-1)}, 1]*Log[U]^3 + 
     (21*G[{(T + U)^(-1)}, 1]*Log[U]^3)/2 + (33*Log[T]*Log[U]^3)/2 - 
     (61*Log[U]^4)/2 + (527*I)*Pi*Zeta[3] - (213*G[{T^(-1)}, 1]*Zeta[3])/2 - 
     (391*G[{(T + U)^(-1)}, 1]*Zeta[3])/2 + 662*Log[T]*Zeta[3] - 
     (5126*Log[U]*Zeta[3])/5}, 0, 5, 1], 
 J[72] -> SeriesData[\[Epsilon], 0, {-10, (-10*I)*Pi + 10*Log[T], 
    (25*Pi^2)/3 - 10*G[{0, (T + U)^(-1)}, 1] + (10*I)*Pi*Log[T] - 5*Log[T]^2, 
    (5*I)*Pi^3 + (10*I)*Pi*G[{0, U^(-1)}, 1] - 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1] + 10*G[{0, 0, (T + U)^(-1)}, 1] + 
     10*G[{0, U^(-1), 0}, 1] - 10*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - (25*Pi^2*Log[T])/3 + 
     10*G[{0, U^(-1)}, 1]*Log[T] - (5*I)*Pi*Log[T]^2 + (5*Log[T]^3)/3 + 
     (260*Zeta[3])/3, (-19*Pi^4)/36 - (40*Pi^2*G[{0, U^(-1)}, 1])/3 + 
     (65*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - (10*I)*Pi*G[{0, 0, U^(-1)}, 1] + 
     (20*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + (10*I)*Pi*G[{0, U^(-1), 0}, 1] - 
     (10*I)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     (20*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     (40*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     10*G[{0, 0, 0, (T + U)^(-1)}, 1] - 10*G[{0, 0, U^(-1), 0}, 1] + 
     10*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     10*G[{0, U^(-1), 0, 0}, 1] - 10*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] - 
     10*G[{0, U^(-1), U^(-1), 0}, 1] + 
     10*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     20*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (5*I)*Pi^3*Log[T] + (10*I)*Pi*G[{0, U^(-1)}, 1]*Log[T] - 
     10*G[{0, 0, U^(-1)}, 1]*Log[T] - 10*G[{0, U^(-1), 0}, 1]*Log[T] - 
     10*G[{0, U^(-1), U^(-1)}, 1]*Log[T] + (25*Pi^2*Log[T]^2)/6 - 
     5*G[{0, U^(-1)}, 1]*Log[T]^2 + ((5*I)/3)*Pi*Log[T]^3 - (5*Log[T]^4)/12 + 
     ((260*I)/3)*Pi*Zeta[3] - (260*Log[T]*Zeta[3])/3}, 0, 5, 1], 
 J[73] -> SeriesData[\[Epsilon], 0, {-10, (-10*I)*Pi + 10*Log[U], 
    (25*Pi^2)/3 - 10*G[{0, (T + U)^(-1)}, 1] + (10*I)*Pi*Log[U] - 5*Log[U]^2, 
    (5*I)*Pi^3 + (10*I)*Pi*G[{0, T^(-1)}, 1] - 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1] + 10*G[{0, 0, (T + U)^(-1)}, 1] + 
     10*G[{0, T^(-1), 0}, 1] - 10*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - (25*Pi^2*Log[U])/3 + 
     10*G[{0, T^(-1)}, 1]*Log[U] - (5*I)*Pi*Log[U]^2 + (5*Log[U]^3)/3 + 
     (260*Zeta[3])/3, (-19*Pi^4)/36 - (40*Pi^2*G[{0, T^(-1)}, 1])/3 + 
     (65*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - (10*I)*Pi*G[{0, 0, T^(-1)}, 1] + 
     (20*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + (10*I)*Pi*G[{0, T^(-1), 0}, 1] - 
     (10*I)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     (20*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] + 
     (40*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     10*G[{0, 0, 0, (T + U)^(-1)}, 1] - 10*G[{0, 0, T^(-1), 0}, 1] + 
     10*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     10*G[{0, T^(-1), 0, 0}, 1] - 10*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] - 
     10*G[{0, T^(-1), T^(-1), 0}, 1] + 
     10*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     20*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (5*I)*Pi^3*Log[U] + (10*I)*Pi*G[{0, T^(-1)}, 1]*Log[U] - 
     10*G[{0, 0, T^(-1)}, 1]*Log[U] - 10*G[{0, T^(-1), 0}, 1]*Log[U] - 
     10*G[{0, T^(-1), T^(-1)}, 1]*Log[U] + (25*Pi^2*Log[U]^2)/6 - 
     5*G[{0, T^(-1)}, 1]*Log[U]^2 + ((5*I)/3)*Pi*Log[U]^3 - (5*Log[U]^4)/12 + 
     ((260*I)/3)*Pi*Zeta[3] - (260*Log[U]*Zeta[3])/3}, 0, 5, 1], 
 J[74] -> SeriesData[\[Epsilon], 0, 
   {20/3, ((40*I)/3)*Pi - (40*G[{(T + U)^(-1)}, 1])/3, 
    (-130*Pi^2)/9 - ((80*I)/3)*Pi*G[{(T + U)^(-1)}, 1] + 
     (80*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3, ((-100*I)/9)*Pi^3 + 
     (260*Pi^2*G[{(T + U)^(-1)}, 1])/9 + ((160*I)/3)*Pi*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (160*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     (280*Zeta[3])/9, (113*Pi^4)/18 + ((200*I)/9)*Pi^3*G[{(T + U)^(-1)}, 1] - 
     (520*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/9 - 
     ((320*I)/3)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (320*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/3 - 
     ((560*I)/9)*Pi*Zeta[3] + (560*G[{(T + U)^(-1)}, 1]*Zeta[3])/9}, 0, 5, 
   1], J[75] -> SeriesData[\[Epsilon], 0, {(-15*G[{(T + U)^(-1)}, 1])/2, 
    (-15*I)*Pi*G[{(T + U)^(-1)}, 1] + 15*G[{0, (T + U)^(-1)}, 1], 
    (45*Pi^2*G[{(T + U)^(-1)}, 1])/4 + (30*I)*Pi*G[{0, (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), 0}, 1] - (15*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 
       1] - 30*G[{0, 0, (T + U)^(-1)}, 1] + 15*G[{(T + U)^(-1), 0, 0}, 1] - 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] + 15*G[{(T + U)^(-1), 0}, 1]*
      Log[T] - 15*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (15*G[{(T + U)^(-1)}, 1]*Log[T]^2)/2, 
    ((25*I)/2)*Pi^3*G[{(T + U)^(-1)}, 1] - (45*Pi^2*G[{0, (T + U)^(-1)}, 1])/
      2 - 5*Pi^2*G[{(T + U)^(-1), 0}, 1] + 
     5*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1] - 
     (60*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (30*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (30*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     (30*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] + 
     (30*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     60*G[{0, 0, 0, (T + U)^(-1)}, 1] - 30*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     60*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     30*G[{0, (T + U)^(-1), U^(-1), 0}, 1] - 
     30*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     30*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     45*G[{(T + U)^(-1), 0, 0, 0}, 1] - 15*G[{(T + U)^(-1), 0, U^(-1), 0}, 
       1] + 15*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] + 
     45*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     45*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     30*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     45*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T] - (30*I)*Pi*G[{0, (T + U)^(-1)}, 1]*
      Log[T] - (15*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
     (15*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     30*G[{0, (T + U)^(-1), 0}, 1]*Log[T] + 
     30*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     45*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] - 
     15*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] + 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     45*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     15*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T] - 
     30*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     ((15*I)/2)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 15*G[{0, (T + U)^(-1)}, 1]*
      Log[T]^2 - (45*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/2 + 
     (45*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/2 - 
     (15*G[{(T + U)^(-1)}, 1]*Log[T]^3)/2 - 40*G[{(T + U)^(-1)}, 1]*Zeta[3]}, 
   1, 5, 1], J[76] -> SeriesData[\[Epsilon], 0, {-20, (-20*I)*Pi + 20*Log[T], 
    (40*Pi^2)/3 + (20*I)*Pi*G[{U^(-1)}, 1] - (20*I)*Pi*G[{(T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1)}, 1] + 20*G[{U^(-1), 0}, 1] - 
     20*G[{U^(-1), (T + U)^(-1)}, 1] - 20*G[{(T + U)^(-1), 0}, 1] + 
     40*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + (20*I)*Pi*Log[T] + 
     20*G[{U^(-1)}, 1]*Log[T] - 20*G[{(T + U)^(-1)}, 1]*Log[T] - 10*Log[T]^2, 
    ((20*I)/3)*Pi^3 - 30*Pi^2*G[{U^(-1)}, 1] + 30*Pi^2*G[{(T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1] + (20*I)*Pi*G[{U^(-1), 0}, 1] - 
     (60*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{(T + U)^(-1), 0}, 1] - (20*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 
       1] + (100*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{0, 0, (T + U)^(-1)}, 1] + 20*G[{0, (T + U)^(-1), 0}, 1] + 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 20*G[{U^(-1), 0, 0}, 1] - 
     20*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     20*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     60*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), 0, 0}, 1] + 20*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
       1] - 20*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     20*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     120*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (40*Pi^2*Log[T])/3 + (20*I)*Pi*G[{U^(-1)}, 1]*Log[T] - 
     (20*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] + 20*G[{0, (T + U)^(-1)}, 1]*
      Log[T] - 20*G[{U^(-1), 0}, 1]*Log[T] - 20*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[T] + 20*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     20*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     20*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - (10*I)*Pi*Log[T]^2 - 
     10*G[{U^(-1)}, 1]*Log[T]^2 + 10*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 
     (10*Log[T]^3)/3 + (280*Zeta[3])/3, (-4*Pi^4)/3 - 
     ((80*I)/3)*Pi^3*G[{U^(-1)}, 1] + ((80*I)/3)*Pi^3*G[{(T + U)^(-1)}, 1] + 
     (40*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - (40*Pi^2*G[{U^(-1), 0}, 1])/3 + 
     (220*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/3 + 
     (40*Pi^2*G[{(T + U)^(-1), 0}, 1])/3 + 
     30*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1] - 
     (350*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (20*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{U^(-1), 0, 0}, 1] - (20*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 
       1] - (20*I)*Pi*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     (140*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     (60*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     (260*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, 0, 0, (T + U)^(-1)}, 1] - 20*G[{0, 0, (T + U)^(-1), 0}, 1] - 
     20*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1), 0, 0}, 1] - 
     20*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{U^(-1), 0, 0, 0}, 1] + 20*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     20*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     20*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] + 
     20*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     20*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     140*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     20*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     20*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     20*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] + 
     20*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] - 
     60*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     280*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((20*I)/3)*Pi^3*Log[T] - (40*Pi^2*G[{U^(-1)}, 1]*Log[T])/3 + 
     (40*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/3 + 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] - (20*I)*Pi*G[{U^(-1), 0}, 1]*
      Log[T] - (20*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (20*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     (20*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     20*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] - 20*G[{0, (T + U)^(-1), 0}, 1]*
      Log[T] - 20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     20*G[{U^(-1), 0, 0}, 1]*Log[T] + 20*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
      Log[T] + 20*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     20*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     20*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] - 
     20*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     20*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     20*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     20*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (20*Pi^2*Log[T]^2)/3 - (10*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2 + 
     (10*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 - 10*G[{0, (T + U)^(-1)}, 1]*
      Log[T]^2 + 10*G[{U^(-1), 0}, 1]*Log[T]^2 + 
     10*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2 - 10*G[{(T + U)^(-1), 0}, 1]*
      Log[T]^2 + 10*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 - 
     10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2 + 
     ((10*I)/3)*Pi*Log[T]^3 + (10*G[{U^(-1)}, 1]*Log[T]^3)/3 - 
     (10*G[{(T + U)^(-1)}, 1]*Log[T]^3)/3 - (5*Log[T]^4)/6 + 
     ((280*I)/3)*Pi*Zeta[3] - (280*Log[T]*Zeta[3])/3}, 0, 5, 1], 
 J[77] -> SeriesData[\[Epsilon], 0, {(-15*G[{(T + U)^(-1)}, 1])/2, 
    (-15*I)*Pi*G[{(T + U)^(-1)}, 1] + 15*G[{0, (T + U)^(-1)}, 1], 
    (45*Pi^2*G[{(T + U)^(-1)}, 1])/4 + (30*I)*Pi*G[{0, (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), 0}, 1] - (15*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 
       1] - 30*G[{0, 0, (T + U)^(-1)}, 1] + 15*G[{(T + U)^(-1), 0, 0}, 1] - 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] + 15*G[{(T + U)^(-1), 0}, 1]*
      Log[U] - 15*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (15*G[{(T + U)^(-1)}, 1]*Log[U]^2)/2, 
    ((25*I)/2)*Pi^3*G[{(T + U)^(-1)}, 1] - (45*Pi^2*G[{0, (T + U)^(-1)}, 1])/
      2 - 5*Pi^2*G[{(T + U)^(-1), 0}, 1] + 
     5*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1] - 
     (60*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (30*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (30*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] - 
     (15*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     (30*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     (15*I)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     (30*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     60*G[{0, 0, 0, (T + U)^(-1)}, 1] - 30*G[{0, (T + U)^(-1), 0, 0}, 1] + 
     60*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     30*G[{0, (T + U)^(-1), T^(-1), 0}, 1] - 
     30*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     30*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     45*G[{(T + U)^(-1), 0, 0, 0}, 1] - 15*G[{(T + U)^(-1), 0, T^(-1), 0}, 
       1] + 15*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] + 
     45*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     45*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] + 
     15*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1] - 
     15*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     30*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] + 
     15*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     45*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     5*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U] - (30*I)*Pi*G[{0, (T + U)^(-1)}, 1]*
      Log[U] - (15*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
     (15*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     30*G[{0, (T + U)^(-1), 0}, 1]*Log[U] + 
     30*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     45*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] - 
     15*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] + 
     30*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     45*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     15*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U] - 
     30*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     ((15*I)/2)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 15*G[{0, (T + U)^(-1)}, 1]*
      Log[U]^2 - (45*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/2 + 
     (45*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/2 - 
     (15*G[{(T + U)^(-1)}, 1]*Log[U]^3)/2 - 40*G[{(T + U)^(-1)}, 1]*Zeta[3]}, 
   1, 5, 1], J[78] -> SeriesData[\[Epsilon], 0, {-20, (-20*I)*Pi + 20*Log[U], 
    (40*Pi^2)/3 + (20*I)*Pi*G[{T^(-1)}, 1] - (20*I)*Pi*G[{(T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1)}, 1] + 20*G[{T^(-1), 0}, 1] - 
     20*G[{T^(-1), (T + U)^(-1)}, 1] - 20*G[{(T + U)^(-1), 0}, 1] + 
     40*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + (20*I)*Pi*Log[U] + 
     20*G[{T^(-1)}, 1]*Log[U] - 20*G[{(T + U)^(-1)}, 1]*Log[U] - 10*Log[U]^2, 
    ((20*I)/3)*Pi^3 - 30*Pi^2*G[{T^(-1)}, 1] + 30*Pi^2*G[{(T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1] + (20*I)*Pi*G[{T^(-1), 0}, 1] - 
     (60*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{(T + U)^(-1), 0}, 1] - (20*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 
       1] + (100*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{0, 0, (T + U)^(-1)}, 1] + 20*G[{0, (T + U)^(-1), 0}, 1] + 
     20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 20*G[{T^(-1), 0, 0}, 1] - 
     20*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     20*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
     60*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), 0, 0}, 1] + 20*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
       1] - 20*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     20*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     120*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (40*Pi^2*Log[U])/3 + (20*I)*Pi*G[{T^(-1)}, 1]*Log[U] - 
     (20*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] + 20*G[{0, (T + U)^(-1)}, 1]*
      Log[U] - 20*G[{T^(-1), 0}, 1]*Log[U] - 20*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[U] + 20*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     20*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     20*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - (10*I)*Pi*Log[U]^2 - 
     10*G[{T^(-1)}, 1]*Log[U]^2 + 10*G[{(T + U)^(-1)}, 1]*Log[U]^2 + 
     (10*Log[U]^3)/3 + (280*Zeta[3])/3, (-4*Pi^4)/3 - 
     ((80*I)/3)*Pi^3*G[{T^(-1)}, 1] + ((80*I)/3)*Pi^3*G[{(T + U)^(-1)}, 1] + 
     (40*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - (40*Pi^2*G[{T^(-1), 0}, 1])/3 + 
     (220*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/3 + 
     (40*Pi^2*G[{(T + U)^(-1), 0}, 1])/3 + 
     30*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1] - 
     (350*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/3 + 
     (20*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (20*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{T^(-1), 0, 0}, 1] - (20*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 
       1] - (20*I)*Pi*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
     (140*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     (60*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     (260*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, 0, 0, (T + U)^(-1)}, 1] - 20*G[{0, 0, (T + U)^(-1), 0}, 1] - 
     20*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1), 0, 0}, 1] - 
     20*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     20*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{T^(-1), 0, 0, 0}, 1] + 20*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     20*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     20*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] + 
     20*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     20*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     140*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{(T + U)^(-1), 0, 0, 0}, 1] - 
     20*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1] - 
     20*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] - 
     20*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] + 
     20*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     60*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     280*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((20*I)/3)*Pi^3*Log[U] - (40*Pi^2*G[{T^(-1)}, 1]*Log[U])/3 + 
     (40*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/3 + 
     (20*I)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] - (20*I)*Pi*G[{T^(-1), 0}, 1]*
      Log[U] - (20*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (20*I)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     (20*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     20*G[{0, 0, (T + U)^(-1)}, 1]*Log[U] - 20*G[{0, (T + U)^(-1), 0}, 1]*
      Log[U] - 20*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     20*G[{T^(-1), 0, 0}, 1]*Log[U] + 20*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
      Log[U] + 20*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     20*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     20*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] - 
     20*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     20*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     20*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     20*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (20*Pi^2*Log[U]^2)/3 - (10*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2 + 
     (10*I)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 - 10*G[{0, (T + U)^(-1)}, 1]*
      Log[U]^2 + 10*G[{T^(-1), 0}, 1]*Log[U]^2 + 
     10*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2 - 10*G[{(T + U)^(-1), 0}, 1]*
      Log[U]^2 + 10*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 - 
     10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2 + 
     ((10*I)/3)*Pi*Log[U]^3 + (10*G[{T^(-1)}, 1]*Log[U]^3)/3 - 
     (10*G[{(T + U)^(-1)}, 1]*Log[U]^3)/3 - (5*Log[U]^4)/6 + 
     ((280*I)/3)*Pi*Zeta[3] - (280*Log[U]*Zeta[3])/3}, 0, 5, 1], 
 J[79] -> SeriesData[\[Epsilon], 0, {-20, 20*Log[T] + 20*Log[U], 
    (20*I)*Pi*G[{T^(-1)}, 1] + (20*I)*Pi*G[{U^(-1)}, 1] - 
     (40*I)*Pi*G[{(T + U)^(-1)}, 1] + 20*G[{T^(-1), 0}, 1] - 
     20*G[{T^(-1), (T + U)^(-1)}, 1] + 20*G[{U^(-1), 0}, 1] - 
     20*G[{U^(-1), (T + U)^(-1)}, 1] - 40*G[{(T + U)^(-1), 0}, 1] + 
     40*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 20*G[{U^(-1)}, 1]*Log[T] - 
     20*G[{(T + U)^(-1)}, 1]*Log[T] - 10*Log[T]^2 + 
     20*G[{T^(-1)}, 1]*Log[U] - 20*G[{(T + U)^(-1)}, 1]*Log[U] - 
     20*Log[T]*Log[U] - 10*Log[U]^2, -30*Pi^2*G[{T^(-1)}, 1] - 
     30*Pi^2*G[{U^(-1)}, 1] + (130*Pi^2*G[{(T + U)^(-1)}, 1])/3 - 
     (40*I)*Pi*G[{0, T^(-1)}, 1] - (40*I)*Pi*G[{0, U^(-1)}, 1] + 
     (80*I)*Pi*G[{0, (T + U)^(-1)}, 1] + (20*I)*Pi*G[{T^(-1), 0}, 1] - 
     (60*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] + (20*I)*Pi*G[{U^(-1), 0}, 1] - 
     (60*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     (20*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] + 
     (120*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     40*G[{0, T^(-1), 0}, 1] + 40*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     40*G[{0, U^(-1), 0}, 1] + 40*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     80*G[{0, (T + U)^(-1), 0}, 1] - 80*G[{0, (T + U)^(-1), (T + U)^(-1)}, 
       1] - 20*G[{T^(-1), 0, 0}, 1] - 20*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     20*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
     60*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     20*G[{U^(-1), 0, 0}, 1] - 20*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     20*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     60*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     80*G[{(T + U)^(-1), 0, 0}, 1] - 20*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     20*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     20*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     20*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     40*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     120*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{U^(-1)}, 1]*Log[T] - 40*G[{0, U^(-1)}, 1]*Log[T] + 
     40*G[{0, (T + U)^(-1)}, 1]*Log[T] - 20*G[{U^(-1), 0}, 1]*Log[T] - 
     20*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 40*G[{(T + U)^(-1), 0}, 1]*
      Log[T] - 20*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     20*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     10*G[{U^(-1)}, 1]*Log[T]^2 + 10*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 
     (10*Log[T]^3)/3 + (20*I)*Pi*G[{T^(-1)}, 1]*Log[U] - 
     40*G[{0, T^(-1)}, 1]*Log[U] + 40*G[{0, (T + U)^(-1)}, 1]*Log[U] - 
     20*G[{T^(-1), 0}, 1]*Log[U] - 20*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     40*G[{(T + U)^(-1), 0}, 1]*Log[U] - 20*G[{(T + U)^(-1), T^(-1)}, 1]*
      Log[U] + 20*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     20*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 10*Log[T]^2*Log[U] - 
     10*G[{T^(-1)}, 1]*Log[U]^2 + 10*G[{(T + U)^(-1)}, 1]*Log[U]^2 + 
     10*Log[T]*Log[U]^2 + (10*Log[U]^3)/3 + (280*Zeta[3])/3, 
    (4*Pi^4)/3 - ((80*I)/3)*Pi^3*G[{T^(-1)}, 1] - 
     ((80*I)/3)*Pi^3*G[{U^(-1)}, 1] + ((100*I)/3)*Pi^3*G[{(T + U)^(-1)}, 1] + 
     60*Pi^2*G[{0, T^(-1)}, 1] + 60*Pi^2*G[{0, U^(-1)}, 1] - 
     (260*Pi^2*G[{0, (T + U)^(-1)}, 1])/3 - (40*Pi^2*G[{T^(-1), 0}, 1])/3 + 
     (220*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/3 - (40*Pi^2*G[{U^(-1), 0}, 1])/
      3 + (220*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/3 + 
     30*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1] + 
     30*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1] - 
     130*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     (80*I)*Pi*G[{0, 0, T^(-1)}, 1] + (80*I)*Pi*G[{0, 0, U^(-1)}, 1] - 
     (160*I)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - (40*I)*Pi*G[{0, T^(-1), 0}, 1] + 
     (120*I)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (40*I)*Pi*G[{0, U^(-1), 0}, 1] + (120*I)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 
       1] + (40*I)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     (40*I)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     (240*I)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{T^(-1), 0, 0}, 1] - (20*I)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 
       1] - (20*I)*Pi*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
     (140*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{U^(-1), 0, 0}, 1] - (20*I)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 
       1] - (20*I)*Pi*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     (140*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (40*I)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     (40*I)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     (80*I)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     (60*I)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (20*I)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     (60*I)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (20*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     (280*I)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     80*G[{0, 0, T^(-1), 0}, 1] - 80*G[{0, 0, T^(-1), (T + U)^(-1)}, 1] + 
     80*G[{0, 0, U^(-1), 0}, 1] - 80*G[{0, 0, U^(-1), (T + U)^(-1)}, 1] - 
     160*G[{0, 0, (T + U)^(-1), 0}, 1] + 
     160*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     40*G[{0, T^(-1), 0, 0}, 1] + 40*G[{0, T^(-1), 0, (T + U)^(-1)}, 1] + 
     40*G[{0, T^(-1), (T + U)^(-1), 0}, 1] - 
     120*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     40*G[{0, U^(-1), 0, 0}, 1] + 40*G[{0, U^(-1), 0, (T + U)^(-1)}, 1] + 
     40*G[{0, U^(-1), (T + U)^(-1), 0}, 1] - 
     120*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     160*G[{0, (T + U)^(-1), 0, 0}, 1] + 40*G[{0, (T + U)^(-1), T^(-1), 0}, 
       1] - 40*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     40*G[{0, (T + U)^(-1), U^(-1), 0}, 1] - 
     40*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     80*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     240*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{T^(-1), 0, 0, 0}, 1] + 20*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     20*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
     20*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{T^(-1), (T + U)^(-1), 0, 0}, 1] + 
     20*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     20*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     140*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{U^(-1), 0, 0, 0}, 1] + 20*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
     20*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
     20*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{U^(-1), (T + U)^(-1), 0, 0}, 1] + 
     20*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     20*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     140*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     160*G[{(T + U)^(-1), 0, 0, 0}, 1] + 40*G[{(T + U)^(-1), 0, T^(-1), 0}, 
       1] - 40*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
     40*G[{(T + U)^(-1), 0, U^(-1), 0}, 1] - 
     40*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
     80*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1] + 
     80*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), T^(-1), 0, 0}, 1] + 
     20*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1] - 
     60*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), U^(-1), 0, 0}, 1] + 
     20*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1] - 
     60*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     80*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1] + 
     20*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     20*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     40*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1] + 
     280*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (40*Pi^2*G[{U^(-1)}, 1]*Log[T])/3 - (40*I)*Pi*G[{0, U^(-1)}, 1]*Log[T] - 
     (20*I)*Pi*G[{U^(-1), 0}, 1]*Log[T] - 
     (20*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (20*I)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     80*G[{0, 0, U^(-1)}, 1]*Log[T] - 80*G[{0, 0, (T + U)^(-1)}, 1]*Log[T] + 
     40*G[{0, U^(-1), 0}, 1]*Log[T] + 40*G[{0, U^(-1), (T + U)^(-1)}, 1]*
      Log[T] - 80*G[{0, (T + U)^(-1), 0}, 1]*Log[T] + 
     40*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     40*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     20*G[{U^(-1), 0, 0}, 1]*Log[T] + 20*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
      Log[T] + 20*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     20*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     80*G[{(T + U)^(-1), 0, 0}, 1]*Log[T] + 
     40*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T] - 
     40*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
     20*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T] + 
     20*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     40*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T] + 
     20*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (10*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2 + 20*G[{0, U^(-1)}, 1]*Log[T]^2 - 
     20*G[{0, (T + U)^(-1)}, 1]*Log[T]^2 + 10*G[{U^(-1), 0}, 1]*Log[T]^2 + 
     10*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2 - 20*G[{(T + U)^(-1), 0}, 1]*
      Log[T]^2 + 10*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2 - 
     10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2 + 
     (10*G[{U^(-1)}, 1]*Log[T]^3)/3 - (10*G[{(T + U)^(-1)}, 1]*Log[T]^3)/3 - 
     (5*Log[T]^4)/6 - (40*Pi^2*G[{T^(-1)}, 1]*Log[U])/3 - 
     (40*I)*Pi*G[{0, T^(-1)}, 1]*Log[U] - (20*I)*Pi*G[{T^(-1), 0}, 1]*
      Log[U] - (20*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (20*I)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     80*G[{0, 0, T^(-1)}, 1]*Log[U] - 80*G[{0, 0, (T + U)^(-1)}, 1]*Log[U] + 
     40*G[{0, T^(-1), 0}, 1]*Log[U] + 40*G[{0, T^(-1), (T + U)^(-1)}, 1]*
      Log[U] - 80*G[{0, (T + U)^(-1), 0}, 1]*Log[U] + 
     40*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     40*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     20*G[{T^(-1), 0, 0}, 1]*Log[U] + 20*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
      Log[U] + 20*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     20*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     80*G[{(T + U)^(-1), 0, 0}, 1]*Log[U] + 
     40*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U] - 
     40*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
     20*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U] + 
     20*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     40*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U] + 
     20*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     20*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     40*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U] - 40*G[{(T + U)^(-1), 0}, 1]*
      Log[T]*Log[U] - 20*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     10*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U] - (10*Log[T]^3*Log[U])/3 - 
     (10*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2 + 20*G[{0, T^(-1)}, 1]*Log[U]^2 - 
     20*G[{0, (T + U)^(-1)}, 1]*Log[U]^2 + 10*G[{T^(-1), 0}, 1]*Log[U]^2 + 
     10*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2 - 20*G[{(T + U)^(-1), 0}, 1]*
      Log[U]^2 + 10*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2 - 
     10*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2 - 
     10*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2 - 5*Log[T]^2*Log[U]^2 + 
     (10*G[{T^(-1)}, 1]*Log[U]^3)/3 - (10*G[{(T + U)^(-1)}, 1]*Log[U]^3)/3 - 
     (10*Log[T]*Log[U]^3)/3 - (5*Log[U]^4)/6 - (280*Log[T]*Zeta[3])/3 - 
     (280*Log[U]*Zeta[3])/3}, 0, 5, 1], 
 J[80] -> SeriesData[\[Epsilon], 0, 
   {-1/16*Pi^2 - (I/8)*Pi*G[{(T + U)^(-1)}, 1] - G[{0, (T + U)^(-1)}, 1]/8 - 
     G[{(T + U)^(-1), 0}, 1]/8 + G[{(T + U)^(-1), (T + U)^(-1)}, 1]/8 + 
     (I/8)*Pi*Log[U] - (G[{(T + U)^(-1)}, 1]*Log[U])/8 + Log[U]^2/16, 
    ((-5*I)/48)*Pi^3 + (Pi^2*G[{T^(-1)}, 1])/8 + 
     (5*Pi^2*G[{(T + U)^(-1)}, 1])/48 + (I/4)*Pi*G[{0, T^(-1)}, 1] - 
     ((3*I)/8)*Pi*G[{0, (T + U)^(-1)}, 1] - (I/4)*Pi*G[{T^(-1), 0}, 1] + 
     (I/4)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] + 
     (I/8)*Pi*G[{(T + U)^(-1), 0}, 1] - (I/4)*Pi*G[{(T + U)^(-1), T^(-1)}, 
       1] + ((3*I)/8)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     G[{0, 0, (T + U)^(-1)}, 1]/8 + G[{0, T^(-1), 0}, 1]/4 - 
     G[{0, T^(-1), (T + U)^(-1)}, 1]/4 - G[{0, (T + U)^(-1), 0}, 1]/8 + 
     (3*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/8 - G[{T^(-1), 0, 0}, 1]/4 + 
     G[{T^(-1), 0, (T + U)^(-1)}, 1]/4 + G[{T^(-1), (T + U)^(-1), 0}, 1]/4 - 
     G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]/4 + 
     (3*G[{(T + U)^(-1), 0, 0}, 1])/8 - G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]/
      8 - G[{(T + U)^(-1), T^(-1), 0}, 1]/4 + 
     G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]/4 + 
     G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]/8 - 
     (3*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/8 - 
     (5*Pi^2*Log[U])/48 - (I/4)*Pi*G[{T^(-1)}, 1]*Log[U] + 
     (I/8)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] + (G[{0, T^(-1)}, 1]*Log[U])/4 - 
     (G[{0, (T + U)^(-1)}, 1]*Log[U])/8 - (G[{T^(-1), 0}, 1]*Log[U])/4 + 
     (G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/4 + 
     (3*G[{(T + U)^(-1), 0}, 1]*Log[U])/8 - 
     (G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/8 - (I/16)*Pi*Log[U]^2 - 
     (G[{T^(-1)}, 1]*Log[U]^2)/8 + (3*G[{(T + U)^(-1)}, 1]*Log[U]^2)/16 - 
     Log[U]^3/16 - (3*Zeta[3])/4, (299*Pi^4)/2880 + 
     ((5*I)/24)*Pi^3*G[{T^(-1)}, 1] + ((5*I)/48)*Pi^3*G[{(T + U)^(-1)}, 1] - 
     (13*Pi^2*G[{0, T^(-1)}, 1])/48 + (5*Pi^2*G[{0, (T + U)^(-1)}, 1])/12 + 
     (5*Pi^2*G[{T^(-1), 0}, 1])/24 - (Pi^2*G[{T^(-1), T^(-1)}, 1])/4 - 
     (5*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/24 - 
     (Pi^2*G[{(T + U)^(-1), 0}, 1])/16 + 
     (13*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/48 - 
     (5*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/12 - 
     (I/8)*Pi*G[{0, 0, T^(-1)}, 1] + (I/4)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (I/8)*Pi*G[{0, T^(-1), 0}, 1] - (I/4)*Pi*G[{0, T^(-1), T^(-1)}, 1] - 
     ((3*I)/8)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (I/8)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     ((7*I)/8)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (I/4)*Pi*G[{T^(-1), 0, 0}, 1] - (I/2)*Pi*G[{T^(-1), 0, T^(-1)}, 1] + 
     ((3*I)/4)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     (I/2)*Pi*G[{T^(-1), T^(-1), 0}, 1] - 
     (I/2)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
     (I/4)*Pi*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
     (I/2)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((3*I)/4)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (I/8)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     (I/8)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] - 
     (I/4)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (I/8)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     (I/4)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] + 
     ((3*I)/8)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (I/8)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((7*I)/8)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     G[{0, 0, 0, (T + U)^(-1)}, 1]/8 - G[{0, 0, T^(-1), 0}, 1]/8 + 
     G[{0, 0, T^(-1), (T + U)^(-1)}, 1]/8 - 
     G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1]/4 - (3*G[{0, T^(-1), 0, 0}, 1])/
      8 - G[{0, T^(-1), 0, (T + U)^(-1)}, 1]/8 - G[{0, T^(-1), T^(-1), 0}, 1]/
      4 + G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1]/4 + 
     G[{0, T^(-1), (T + U)^(-1), 0}, 1]/8 + 
     (3*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/8 + 
     G[{0, (T + U)^(-1), 0, 0}, 1]/4 - G[{0, (T + U)^(-1), T^(-1), 0}, 1]/8 + 
     G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]/8 + 
     G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1]/8 - 
     (7*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/8 + 
     (3*G[{T^(-1), 0, 0, 0}, 1])/4 - G[{T^(-1), 0, 0, (T + U)^(-1)}, 1]/4 - 
     G[{T^(-1), 0, T^(-1), 0}, 1]/2 + G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1]/
      2 + G[{T^(-1), 0, (T + U)^(-1), 0}, 1]/4 - 
     (3*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     G[{T^(-1), T^(-1), 0, 0}, 1]/2 - G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1]/
      2 - G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1]/2 + 
     G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]/2 - 
     (3*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/4 + 
     G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1]/4 + 
     G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1]/2 - 
     G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]/2 - 
     G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1]/4 + 
     (3*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (7*G[{(T + U)^(-1), 0, 0, 0}, 1])/8 + 
     G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1]/8 + 
     G[{(T + U)^(-1), 0, T^(-1), 0}, 1]/8 - 
     G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1]/8 + 
     G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1]/4 + 
     (3*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/8 + 
     G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1]/8 + 
     G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1]/4 - 
     G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1]/4 - 
     G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1]/8 - 
     (3*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/8 - 
     G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1]/4 + 
     G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1]/8 - 
     G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]/8 - 
     G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1]/8 + 
     (7*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/8 - 
     ((5*I)/48)*Pi^3*Log[U] + (5*Pi^2*G[{T^(-1)}, 1]*Log[U])/24 - 
     (Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/16 + (I/8)*Pi*G[{0, T^(-1)}, 1]*
      Log[U] + (I/4)*Pi*G[{T^(-1), 0}, 1]*Log[U] + 
     (I/2)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[U] - 
     (I/4)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (I/8)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] - 
     (I/8)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] - 
     (G[{0, 0, T^(-1)}, 1]*Log[U])/8 - (3*G[{0, T^(-1), 0}, 1]*Log[U])/8 - 
     (G[{0, T^(-1), T^(-1)}, 1]*Log[U])/4 + 
     (G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/8 + 
     (G[{0, (T + U)^(-1), 0}, 1]*Log[U])/4 - 
     (G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/8 + 
     (G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/8 + 
     (3*G[{T^(-1), 0, 0}, 1]*Log[U])/4 - (G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/
      2 + (G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/4 + 
     (G[{T^(-1), T^(-1), 0}, 1]*Log[U])/2 - 
     (G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/2 - 
     (3*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/4 + 
     (G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/2 - 
     (G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (7*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/8 + 
     (G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/8 + 
     (3*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/8 + 
     (G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/4 - 
     (G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/8 - 
     (G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/4 + 
     (G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/8 - 
     (G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/8 + 
     (Pi^2*Log[U]^2)/32 + (I/8)*Pi*G[{T^(-1)}, 1]*Log[U]^2 - 
     (I/16)*Pi*G[{(T + U)^(-1)}, 1]*Log[U]^2 - (3*G[{0, T^(-1)}, 1]*Log[U]^2)/
      16 + (G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/8 + 
     (3*G[{T^(-1), 0}, 1]*Log[U]^2)/8 + (G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/4 - 
     (3*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/8 - 
     (7*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/16 + 
     (3*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/16 - 
     (G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/8 + (I/48)*Pi*Log[U]^3 + 
     (G[{T^(-1)}, 1]*Log[U]^3)/8 - (7*G[{(T + U)^(-1)}, 1]*Log[U]^3)/48 + 
     (7*Log[U]^4)/192 - ((11*I)/8)*Pi*Zeta[3] + (3*G[{T^(-1)}, 1]*Zeta[3])/
      2 - (G[{(T + U)^(-1)}, 1]*Zeta[3])/8 + (Log[U]*Zeta[3])/8}, 2, 5, 1], 
 J[81] -> SeriesData[\[Epsilon], 0, {31/1440, ((-79*I)/2400)*Pi + 
     (37*G[{(T + U)^(-1)}, 1])/1200 - (377*Log[T])/7200 - (17*Log[U])/720, 
    (3047*Pi^2)/43200 - ((23*I)/360)*Pi*G[{T^(-1)}, 1] - 
     ((7*I)/72)*Pi*G[{U^(-1)}, 1] + ((149*I)/1200)*Pi*G[{(T + U)^(-1)}, 1] - 
     (43*G[{0, (T + U)^(-1)}, 1])/720 - (23*G[{T^(-1), 0}, 1])/360 + 
     (23*G[{T^(-1), (T + U)^(-1)}, 1])/360 - (7*G[{U^(-1), 0}, 1])/72 + 
     (7*G[{U^(-1), (T + U)^(-1)}, 1])/72 + G[{(T + U)^(-1), 0}, 1]/16 + 
     G[{(T + U)^(-1), (T + U)^(-1)}, 1]/75 - ((7*I)/240)*Pi*Log[T] - 
     (7*G[{U^(-1)}, 1]*Log[T])/72 + (73*G[{(T + U)^(-1)}, 1]*Log[T])/720 + 
     (377*Log[T]^2)/7200 - ((7*I)/144)*Pi*Log[U] - (23*G[{T^(-1)}, 1]*Log[U])/
      360 - (7*G[{(T + U)^(-1)}, 1]*Log[U])/180 - (7*Log[T]*Log[U])/240 + 
     Log[U]^2/72, ((43*I)/2160)*Pi^3 + (157*Pi^2*G[{T^(-1)}, 1])/540 + 
     (2503*Pi^2*G[{U^(-1)}, 1])/8640 - (3379*Pi^2*G[{(T + U)^(-1)}, 1])/
      10800 - ((53*I)/360)*Pi*G[{0, T^(-1)}, 1] - 
     ((17*I)/480)*Pi*G[{0, U^(-1)}, 1] - ((377*I)/1440)*Pi*
      G[{0, (T + U)^(-1)}, 1] - ((4*I)/9)*Pi*G[{T^(-1), 0}, 1] - 
     (I/36)*Pi*G[{T^(-1), T^(-1)}, 1] + ((7*I)/20)*Pi*
      G[{T^(-1), (T + U)^(-1)}, 1] - ((7*I)/20)*Pi*G[{U^(-1), 0}, 1] - 
     ((151*I)/1440)*Pi*G[{U^(-1), U^(-1)}, 1] + ((683*I)/1440)*Pi*
      G[{U^(-1), (T + U)^(-1)}, 1] + ((53*I)/180)*Pi*
      G[{(T + U)^(-1), 0}, 1] - ((11*I)/180)*Pi*G[{(T + U)^(-1), T^(-1)}, 
       1] + ((181*I)/720)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     ((403*I)/1200)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (727*G[{0, 0, (T + U)^(-1)}, 1])/1440 - (53*G[{0, T^(-1), 0}, 1])/360 + 
     (53*G[{0, T^(-1), (T + U)^(-1)}, 1])/360 - (17*G[{0, U^(-1), 0}, 1])/
      480 + (17*G[{0, U^(-1), (T + U)^(-1)}, 1])/480 - 
     (41*G[{0, (T + U)^(-1), 0}, 1])/288 + 
     (5*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/36 - 
     (19*G[{T^(-1), 0, 0}, 1])/60 + (7*G[{T^(-1), 0, (T + U)^(-1)}, 1])/36 - 
     G[{T^(-1), T^(-1), 0}, 1]/36 + G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]/36 + 
     (2*G[{T^(-1), (T + U)^(-1), 0}, 1])/9 - 
     G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]/10 - 
     (7*G[{U^(-1), 0, 0}, 1])/45 + (7*G[{U^(-1), 0, (T + U)^(-1)}, 1])/40 - 
     (151*G[{U^(-1), U^(-1), 0}, 1])/1440 + 
     (151*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/1440 + 
     (403*G[{U^(-1), (T + U)^(-1), 0}, 1])/1440 - 
     (431*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/1440 + 
     (61*G[{(T + U)^(-1), 0, 0}, 1])/360 + 
     (67*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/720 - 
     (11*G[{(T + U)^(-1), T^(-1), 0}, 1])/180 + 
     (11*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/180 + 
     (181*G[{(T + U)^(-1), U^(-1), 0}, 1])/720 - 
     (181*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/720 - 
     (29*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/80 - 
     (31*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/600 - 
     (89*Pi^2*Log[T])/1350 - (I/4)*Pi*G[{T^(-1)}, 1]*Log[T] - 
     ((7*I)/40)*Pi*G[{U^(-1)}, 1]*Log[T] + ((3*I)/20)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[T] - (17*G[{0, U^(-1)}, 1]*Log[T])/480 - 
     (13*G[{0, (T + U)^(-1)}, 1]*Log[T])/160 - (G[{T^(-1), 0}, 1]*Log[T])/4 + 
     (G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + (7*G[{U^(-1), 0}, 1]*Log[T])/
      360 - (151*G[{U^(-1), U^(-1)}, 1]*Log[T])/1440 + 
     (151*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/1440 - 
     (19*G[{(T + U)^(-1), 0}, 1]*Log[T])/360 + 
     (181*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/720 - 
     (253*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/720 + 
     ((7*I)/240)*Pi*Log[T]^2 + (7*G[{U^(-1)}, 1]*Log[T]^2)/72 - 
     (73*G[{(T + U)^(-1)}, 1]*Log[T]^2)/720 - (377*Log[T]^3)/10800 - 
     (101*Pi^2*Log[U])/864 - ((7*I)/36)*Pi*G[{T^(-1)}, 1]*Log[U] - 
     ((7*I)/40)*Pi*G[{U^(-1)}, 1]*Log[U] + ((13*I)/90)*Pi*
      G[{(T + U)^(-1)}, 1]*Log[U] - (53*G[{0, T^(-1)}, 1]*Log[U])/360 - 
     (11*G[{0, (T + U)^(-1)}, 1]*Log[U])/180 - (G[{T^(-1), 0}, 1]*Log[U])/
      15 - (G[{T^(-1), T^(-1)}, 1]*Log[U])/36 - 
     (G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/36 - (7*G[{U^(-1), 0}, 1]*Log[U])/
      40 + (7*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/40 + 
     (2*G[{(T + U)^(-1), 0}, 1]*Log[U])/9 - 
     (11*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/180 - 
     (G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/90 + 
     ((11*I)/60)*Pi*Log[T]*Log[U] - (G[{T^(-1)}, 1]*Log[T]*Log[U])/4 - 
     (7*G[{U^(-1)}, 1]*Log[T]*Log[U])/40 + 
     (3*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/20 + (7*Log[T]^2*Log[U])/240 + 
     ((73*I)/720)*Pi*Log[U]^2 + (11*G[{T^(-1)}, 1]*Log[U]^2)/120 + 
     (13*G[{(T + U)^(-1)}, 1]*Log[U]^2)/360 + (11*Log[T]*Log[U]^2)/120 - 
     (13*Log[U]^3)/2160 - (653*Zeta[3])/4320, (-553*Pi^4)/25920 + 
     ((721*I)/2160)*Pi^3*G[{T^(-1)}, 1] + ((203*I)/720)*Pi^3*G[{U^(-1)}, 1] - 
     ((301*I)/864)*Pi^3*G[{(T + U)^(-1)}, 1] + (211*Pi^2*G[{0, T^(-1)}, 1])/
      2160 + (7*Pi^2*G[{0, U^(-1)}, 1])/192 + 
     (743*Pi^2*G[{0, (T + U)^(-1)}, 1])/8640 + (23*Pi^2*G[{T^(-1), 0}, 1])/
      720 + (41*Pi^2*G[{T^(-1), T^(-1)}, 1])/540 - 
     (1561*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/2160 - 
     (145*Pi^2*G[{U^(-1), 0}, 1])/864 + (151*Pi^2*G[{U^(-1), U^(-1)}, 1])/
      1728 - (343*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/576 - 
     (11*Pi^2*G[{(T + U)^(-1), 0}, 1])/1440 - 
     (527*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/1080 - 
     (2723*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/4320 + 
     (24611*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/21600 + 
     ((29*I)/18)*Pi*G[{0, 0, T^(-1)}, 1] + ((23*I)/30)*Pi*
      G[{0, 0, U^(-1)}, 1] - ((35*I)/72)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     ((83*I)/360)*Pi*G[{0, T^(-1), 0}, 1] - ((71*I)/180)*Pi*
      G[{0, T^(-1), T^(-1)}, 1] + ((11*I)/24)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 
       1] - (I/160)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     ((37*I)/480)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     ((19*I)/45)*Pi*G[{0, (T + U)^(-1), 0}, 1] - 
     ((7*I)/360)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     (I/160)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     ((49*I)/288)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     ((43*I)/36)*Pi*G[{T^(-1), 0, 0}, 1] - ((179*I)/180)*Pi*
      G[{T^(-1), 0, T^(-1)}, 1] - ((11*I)/10)*Pi*G[{T^(-1), 0, U^(-1)}, 1] + 
     ((89*I)/90)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     ((19*I)/180)*Pi*G[{T^(-1), T^(-1), 0}, 1] + 
     (I/36)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     ((2*I)/15)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((11*I)/20)*Pi*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
     (I/45)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((11*I)/20)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((46*I)/45)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     ((7*I)/5)*Pi*G[{U^(-1), 0, 0}, 1] - ((113*I)/120)*Pi*
      G[{U^(-1), 0, T^(-1)}, 1] - ((7*I)/8)*Pi*G[{U^(-1), 0, U^(-1)}, 1] + 
     ((31*I)/48)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     ((151*I)/1440)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     ((151*I)/1440)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     ((113*I)/240)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((403*I)/1440)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((1769*I)/1440)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((59*I)/72)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     ((17*I)/36)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     ((11*I)/20)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     ((13*I)/90)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     ((47*I)/45)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     ((29*I)/180)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     ((7*I)/12)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((7*I)/10)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     ((25*I)/144)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     ((739*I)/720)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     ((59*I)/45)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     ((11*I)/90)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((613*I)/720)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((1751*I)/1200)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (4477*G[{0, 0, 0, (T + U)^(-1)}, 1])/1440 + (29*G[{0, 0, T^(-1), 0}, 1])/
      18 - (29*G[{0, 0, T^(-1), (T + U)^(-1)}, 1])/18 + 
     (23*G[{0, 0, U^(-1), 0}, 1])/30 - 
     (23*G[{0, 0, U^(-1), (T + U)^(-1)}, 1])/30 + 
     (377*G[{0, 0, (T + U)^(-1), 0}, 1])/720 + 
     (167*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/288 + 
     (21*G[{0, T^(-1), 0, 0}, 1])/40 - 
     (83*G[{0, T^(-1), 0, (T + U)^(-1)}, 1])/360 - 
     (71*G[{0, T^(-1), T^(-1), 0}, 1])/180 + 
     (71*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/180 + 
     (59*G[{0, T^(-1), (T + U)^(-1), 0}, 1])/360 - 
     (11*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/24 + 
     (17*G[{0, U^(-1), 0, 0}, 1])/240 - G[{0, U^(-1), U^(-1), 0}, 1]/160 + 
     G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1]/160 + 
     G[{0, U^(-1), (T + U)^(-1), 0}, 1]/160 - 
     (37*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/480 + 
     (509*G[{0, (T + U)^(-1), 0, 0}, 1])/720 - 
     (157*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/288 - 
     (7*G[{0, (T + U)^(-1), T^(-1), 0}, 1])/360 + 
     (7*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/360 + 
     G[{0, (T + U)^(-1), U^(-1), 0}, 1]/160 - 
     G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]/160 - 
     (31*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/288 - 
     (17*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/360 + 
     (329*G[{T^(-1), 0, 0, 0}, 1])/180 - 
     (269*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/180 - 
     (179*G[{T^(-1), 0, T^(-1), 0}, 1])/180 + 
     (179*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/180 - 
     (11*G[{T^(-1), 0, U^(-1), 0}, 1])/10 + 
     (11*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/10 + 
     (3*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/5 - 
     (31*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/45 - 
     G[{T^(-1), T^(-1), 0, 0}, 1]/20 + 
     (19*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/180 + 
     G[{T^(-1), T^(-1), T^(-1), 0}, 1]/36 - 
     G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1]/36 + 
     (7*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/90 - 
     (2*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/15 + 
     (19*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/180 + 
     G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1]/5 + 
     G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1]/45 - 
     G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]/45 + 
     (11*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/20 - 
     (11*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/20 - 
     (37*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/45 + 
     (49*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/180 + 
     (77*G[{U^(-1), 0, 0, 0}, 1])/45 - 
     (73*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/48 - 
     (113*G[{U^(-1), 0, T^(-1), 0}, 1])/120 + 
     (113*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/120 - 
     (7*G[{U^(-1), 0, U^(-1), 0}, 1])/8 + 
     (7*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/8 + 
     (71*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/240 - 
     (21*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/40 + 
     (151*G[{U^(-1), U^(-1), 0, 0}, 1])/720 + 
     (151*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/1440 - 
     (151*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/1440 - 
     (151*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/1440 - 
     (151*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/1440 - 
     (403*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/720 + 
     (7*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/20 + 
     (113*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/240 - 
     (113*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/240 + 
     (403*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/1440 - 
     (403*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/1440 - 
     (907*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/1440 + 
     (253*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/288 - 
     (139*G[{(T + U)^(-1), 0, 0, 0}, 1])/120 + 
     (521*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/720 + 
     (17*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/36 - 
     (17*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/36 + 
     (11*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/20 - 
     (11*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/20 - 
     (119*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/360 + 
     (173*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/720 + 
     (7*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/6 - 
     (49*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/90 + 
     (29*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/180 - 
     (29*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/180 - 
     (127*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/180 + 
     G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]/12 + 
     (71*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/360 - 
     (7*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/20 + 
     (25*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/144 - 
     (25*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/144 - 
     (377*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/720 + 
     (487*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/720 - 
     (211*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/360 - 
     (11*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/144 - 
     (11*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/90 + 
     (11*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/90 - 
     (613*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/720 + 
     (613*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/720 + 
     (25*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/16 - 
     (43*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
      600 + ((23*I)/720)*Pi^3*Log[T] - (Pi^2*G[{T^(-1)}, 1]*Log[T])/30 - 
     (77*Pi^2*G[{U^(-1)}, 1]*Log[T])/1080 - 
     (19*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/4320 + 
     ((13*I)/80)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] + 
     ((3*I)/4)*Pi*G[{T^(-1), 0}, 1]*Log[T] + 
     (I/4)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     ((7*I)/10)*Pi*G[{U^(-1), 0}, 1]*Log[T] - ((19*I)/40)*Pi*
      G[{(T + U)^(-1), 0}, 1]*Log[T] + (I/2)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*
      Log[T] + ((7*I)/20)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     ((13*I)/20)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (23*G[{0, 0, U^(-1)}, 1]*Log[T])/30 + 
     (13*G[{0, 0, (T + U)^(-1)}, 1]*Log[T])/40 + 
     (17*G[{0, U^(-1), 0}, 1]*Log[T])/240 - 
     (G[{0, U^(-1), U^(-1)}, 1]*Log[T])/160 + 
     (G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/160 + 
     (13*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/40 + 
     (G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/160 + 
     (13*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/160 + 
     (5*G[{T^(-1), 0, 0}, 1]*Log[T])/4 - (11*G[{T^(-1), 0, U^(-1)}, 1]*
       Log[T])/10 + (3*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/10 - 
     (G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/4 + 
     (11*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/20 - 
     (3*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (119*G[{U^(-1), 0, 0}, 1]*Log[T])/180 - 
     (7*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/8 + 
     (7*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/40 + 
     (151*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/720 + 
     (151*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/1440 - 
     (151*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/1440 - 
     (151*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/720 + 
     (403*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/1440 - 
     (403*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/1440 - 
     (133*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/360 + 
     (11*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/20 - 
     (11*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/40 + 
     (G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[T])/2 - 
     (G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/2 - 
     (11*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/72 + 
     (25*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/144 - 
     (25*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/144 + 
     (19*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/360 - 
     (613*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/720 + 
     (973*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/720 + 
     (89*Pi^2*Log[T]^2)/1350 + (I/4)*Pi*G[{T^(-1)}, 1]*Log[T]^2 + 
     ((7*I)/40)*Pi*G[{U^(-1)}, 1]*Log[T]^2 - ((3*I)/20)*Pi*
      G[{(T + U)^(-1)}, 1]*Log[T]^2 + (17*G[{0, U^(-1)}, 1]*Log[T]^2)/480 + 
     (13*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/160 + (G[{T^(-1), 0}, 1]*Log[T]^2)/
      4 - (G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/4 - 
     (7*G[{U^(-1), 0}, 1]*Log[T]^2)/360 + 
     (151*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/1440 - 
     (151*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/1440 + 
     (19*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/360 - 
     (181*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/720 + 
     (253*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/720 - 
     ((7*I)/360)*Pi*Log[T]^3 - (7*G[{U^(-1)}, 1]*Log[T]^3)/108 + 
     (73*G[{(T + U)^(-1)}, 1]*Log[T]^3)/1080 + (377*Log[T]^4)/21600 + 
     ((7*I)/1080)*Pi^3*Log[U] + (47*Pi^2*G[{T^(-1)}, 1]*Log[U])/720 - 
     (139*Pi^2*G[{U^(-1)}, 1]*Log[U])/1440 - 
     (7*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/2160 + 
     ((83*I)/360)*Pi*G[{0, T^(-1)}, 1]*Log[U] + ((187*I)/720)*Pi*
      G[{0, (T + U)^(-1)}, 1]*Log[U] + ((4*I)/9)*Pi*G[{T^(-1), 0}, 1]*
      Log[U] - ((19*I)/180)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[U] + 
     ((3*I)/10)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     ((7*I)/10)*Pi*G[{U^(-1), 0}, 1]*Log[U] - ((31*I)/90)*Pi*
      G[{(T + U)^(-1), 0}, 1]*Log[U] + ((49*I)/90)*Pi*
      G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + ((7*I)/20)*Pi*
      G[{(T + U)^(-1), U^(-1)}, 1]*Log[U] - ((119*I)/180)*Pi*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (29*G[{0, 0, T^(-1)}, 1]*Log[U])/18 + 
     (143*G[{0, 0, (T + U)^(-1)}, 1]*Log[U])/720 + 
     (21*G[{0, T^(-1), 0}, 1]*Log[U])/40 - 
     (71*G[{0, T^(-1), T^(-1)}, 1]*Log[U])/180 + 
     (59*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/360 + 
     (55*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/144 - 
     (7*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/360 - 
     (17*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/90 + 
     (26*G[{T^(-1), 0, 0}, 1]*Log[U])/45 - 
     (179*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/180 + 
     (3*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/10 - 
     (G[{T^(-1), T^(-1), 0}, 1]*Log[U])/20 + 
     (G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/36 + 
     (7*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/90 + 
     (16*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/45 + 
     (G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/45 - 
     (13*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/180 + 
     (21*G[{U^(-1), 0, 0}, 1]*Log[U])/20 - 
     (113*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/120 + 
     (29*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/240 - 
     (7*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/20 + 
     (113*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/240 - 
     (7*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/20 - 
     (71*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/90 + 
     (17*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/36 - 
     (G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/18 + 
     (2*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/3 + 
     (29*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/180 - 
     (37*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/180 + 
     (7*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[U])/20 - 
     (7*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/20 - 
     (23*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/36 - 
     (11*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/90 + 
     (19*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/90 + 
     (47*Pi^2*Log[T]*Log[U])/240 + (I/4)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
     ((7*I)/20)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U] - 
     ((7*I)/40)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     (13*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U])/80 + 
     (3*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/4 + 
     (G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/4 + 
     (7*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/10 - 
     (19*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U])/40 + 
     (G[{(T + U)^(-1), T^(-1)}, 1]*Log[T]*Log[U])/2 + 
     (7*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]*Log[U])/20 - 
     (13*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/20 - 
     ((11*I)/60)*Pi*Log[T]^2*Log[U] + (G[{T^(-1)}, 1]*Log[T]^2*Log[U])/4 + 
     (7*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/40 - 
     (3*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U])/20 - (7*Log[T]^3*Log[U])/360 + 
     (29*Pi^2*Log[U]^2)/270 + ((7*I)/72)*Pi*G[{T^(-1)}, 1]*Log[U]^2 + 
     ((7*I)/40)*Pi*G[{U^(-1)}, 1]*Log[U]^2 - ((61*I)/720)*Pi*
      G[{(T + U)^(-1)}, 1]*Log[U]^2 + (21*G[{0, T^(-1)}, 1]*Log[U]^2)/80 + 
     (79*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/720 - 
     (31*G[{T^(-1), 0}, 1]*Log[U]^2)/360 - (G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/
      40 + (19*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/360 + 
     (7*G[{U^(-1), 0}, 1]*Log[U]^2)/40 - (7*G[{U^(-1), (T + U)^(-1)}, 1]*
       Log[U]^2)/40 - (113*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/720 + 
     (G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/12 + 
     (G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/180 - 
     ((59*I)/240)*Pi*Log[T]*Log[U]^2 + (G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/8 + 
     (7*G[{U^(-1)}, 1]*Log[T]*Log[U]^2)/40 - 
     (7*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2)/80 - (11*Log[T]^2*Log[U]^2)/
      120 - ((23*I)/270)*Pi*Log[U]^3 - (19*G[{T^(-1)}, 1]*Log[U]^3)/270 - 
     (5*G[{(T + U)^(-1)}, 1]*Log[U]^3)/216 - (59*Log[T]*Log[U]^3)/720 + 
     (19*Log[U]^4)/8640 + ((1303*I)/7200)*Pi*Zeta[3] + 
     (47*G[{T^(-1)}, 1]*Zeta[3])/180 + (637*G[{U^(-1)}, 1]*Zeta[3])/1440 - 
     (5089*G[{(T + U)^(-1)}, 1]*Zeta[3])/3600 + (3289*Log[T]*Zeta[3])/21600 + 
     (143*Log[U]*Zeta[3])/432}, 0, 5, 1], 
 J[82] -> SeriesData[\[Epsilon], 0, {-247/5760, ((-73*I)/2400)*Pi - 
     (59*G[{(T + U)^(-1)}, 1])/1800 + (263*Log[T])/3600 - (17*Log[U])/960, 
    (3631*Pi^2)/172800 - ((37*I)/720)*Pi*G[{T^(-1)}, 1] + 
     ((23*I)/288)*Pi*G[{U^(-1)}, 1] - ((33*I)/800)*Pi*G[{(T + U)^(-1)}, 1] - 
     (19*G[{0, (T + U)^(-1)}, 1])/480 - (37*G[{T^(-1), 0}, 1])/720 + 
     (37*G[{T^(-1), (T + U)^(-1)}, 1])/720 + (23*G[{U^(-1), 0}, 1])/288 - 
     (23*G[{U^(-1), (T + U)^(-1)}, 1])/288 + (7*G[{(T + U)^(-1), 0}, 1])/
      288 + (77*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/7200 - (I/60)*Pi*Log[T] + 
     (23*G[{U^(-1)}, 1]*Log[T])/288 + (31*G[{(T + U)^(-1)}, 1]*Log[T])/720 - 
     (263*Log[T]^2)/3600 + ((25*I)/288)*Pi*Log[U] - 
     (37*G[{T^(-1)}, 1]*Log[U])/720 - (3*G[{(T + U)^(-1)}, 1]*Log[U])/160 - 
     (Log[T]*Log[U])/60 + (5*Log[U]^2)/72, ((773*I)/17280)*Pi^3 + 
     (379*Pi^2*G[{T^(-1)}, 1])/8640 - (2863*Pi^2*G[{U^(-1)}, 1])/17280 + 
     (211*Pi^2*G[{(T + U)^(-1)}, 1])/14400 + ((331*I)/1440)*Pi*
      G[{0, T^(-1)}, 1] - ((133*I)/960)*Pi*G[{0, U^(-1)}, 1] + 
     ((107*I)/2880)*Pi*G[{0, (T + U)^(-1)}, 1] + 
     ((5*I)/144)*Pi*G[{T^(-1), 0}, 1] - ((17*I)/288)*Pi*
      G[{T^(-1), T^(-1)}, 1] + ((61*I)/480)*Pi*G[{T^(-1), (T + U)^(-1)}, 1] + 
     ((7*I)/40)*Pi*G[{U^(-1), 0}, 1] - ((29*I)/2880)*Pi*
      G[{U^(-1), U^(-1)}, 1] - ((683*I)/2880)*Pi*G[{U^(-1), (T + U)^(-1)}, 
       1] + ((103*I)/1440)*Pi*G[{(T + U)^(-1), 0}, 1] - 
     ((19*I)/360)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] + 
     ((67*I)/720)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     ((97*I)/2400)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     (707*G[{0, 0, (T + U)^(-1)}, 1])/2880 + (331*G[{0, T^(-1), 0}, 1])/
      1440 - (331*G[{0, T^(-1), (T + U)^(-1)}, 1])/1440 - 
     (133*G[{0, U^(-1), 0}, 1])/960 + (133*G[{0, U^(-1), (T + U)^(-1)}, 1])/
      960 + (67*G[{0, (T + U)^(-1), 0}, 1])/576 + 
     G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]/16 + (11*G[{T^(-1), 0, 0}, 1])/
      80 - (5*G[{T^(-1), 0, (T + U)^(-1)}, 1])/144 - 
     (17*G[{T^(-1), T^(-1), 0}, 1])/288 + 
     (17*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/288 + 
     (7*G[{T^(-1), (T + U)^(-1), 0}, 1])/288 - 
     (61*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/480 + 
     (11*G[{U^(-1), 0, 0}, 1])/720 - (7*G[{U^(-1), 0, (T + U)^(-1)}, 1])/80 - 
     (29*G[{U^(-1), U^(-1), 0}, 1])/2880 + 
     (29*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/2880 - 
     (223*G[{U^(-1), (T + U)^(-1), 0}, 1])/2880 + 
     (431*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2880 + 
     (11*G[{(T + U)^(-1), 0, 0}, 1])/480 - 
     (49*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/480 - 
     (19*G[{(T + U)^(-1), T^(-1), 0}, 1])/360 + 
     (19*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/360 + 
     (67*G[{(T + U)^(-1), U^(-1), 0}, 1])/720 - 
     (67*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/720 - 
     (89*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/1440 + 
     (511*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/7200 + 
     (2623*Pi^2*Log[T])/86400 + ((7*I)/80)*Pi*G[{U^(-1)}, 1]*Log[T] - 
     (I/80)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] - (133*G[{0, U^(-1)}, 1]*Log[T])/
      960 + (23*G[{0, (T + U)^(-1)}, 1]*Log[T])/320 - 
     (13*G[{U^(-1), 0}, 1]*Log[T])/180 - (29*G[{U^(-1), U^(-1)}, 1]*Log[T])/
      2880 + (29*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/2880 - 
     (71*G[{(T + U)^(-1), 0}, 1]*Log[T])/720 + 
     (67*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/720 - 
     (31*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/720 + 
     (I/60)*Pi*Log[T]^2 - (23*G[{U^(-1)}, 1]*Log[T]^2)/288 - 
     (31*G[{(T + U)^(-1)}, 1]*Log[T]^2)/720 + (263*Log[T]^3)/5400 + 
     (119*Pi^2*Log[U])/3456 + ((5*I)/144)*Pi*G[{T^(-1)}, 1]*Log[U] + 
     ((7*I)/80)*Pi*G[{U^(-1)}, 1]*Log[U] + ((121*I)/1440)*Pi*
      G[{(T + U)^(-1)}, 1]*Log[U] + (331*G[{0, T^(-1)}, 1]*Log[U])/1440 + 
     (2*G[{0, (T + U)^(-1)}, 1]*Log[U])/45 + (11*G[{T^(-1), 0}, 1]*Log[U])/
      80 - (17*G[{T^(-1), T^(-1)}, 1]*Log[U])/288 + 
     (7*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/288 + 
     (7*G[{U^(-1), 0}, 1]*Log[U])/80 - (7*G[{U^(-1), (T + U)^(-1)}, 1]*
       Log[U])/80 + (35*G[{(T + U)^(-1), 0}, 1]*Log[U])/288 - 
     (19*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/360 - 
     (3*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/160 - 
     ((11*I)/120)*Pi*Log[T]*Log[U] + (7*G[{U^(-1)}, 1]*Log[T]*Log[U])/80 - 
     (G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/80 + (Log[T]^2*Log[U])/60 - 
     ((281*I)/2880)*Pi*Log[U]^2 + (11*G[{T^(-1)}, 1]*Log[U]^2)/160 + 
     (193*G[{(T + U)^(-1)}, 1]*Log[U]^2)/2880 - (11*Log[T]*Log[U]^2)/240 - 
     (61*Log[U]^3)/960 + (2923*Zeta[3])/8640, (-5543*Pi^4)/414720 + 
     ((7*I)/135)*Pi^3*G[{T^(-1)}, 1] - ((361*I)/2880)*Pi^3*G[{U^(-1)}, 1] + 
     ((13*I)/1728)*Pi^3*G[{(T + U)^(-1)}, 1] + (329*Pi^2*G[{0, T^(-1)}, 1])/
      4320 + (163*Pi^2*G[{0, U^(-1)}, 1])/384 - 
     (2473*Pi^2*G[{0, (T + U)^(-1)}, 1])/17280 - (Pi^2*G[{T^(-1), 0}, 1])/
      480 + (737*Pi^2*G[{T^(-1), T^(-1)}, 1])/8640 - 
     (1423*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/8640 + 
     (35*Pi^2*G[{U^(-1), 0}, 1])/216 - (7*Pi^2*G[{U^(-1), U^(-1)}, 1])/3456 + 
     (313*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/1152 - 
     (7*Pi^2*G[{(T + U)^(-1), 0}, 1])/8640 - 
     (37*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/8640 - 
     (731*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/4320 + 
     (33*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/400 - 
     ((229*I)/288)*Pi*G[{0, 0, T^(-1)}, 1] - ((17*I)/240)*Pi*
      G[{0, 0, U^(-1)}, 1] - (I/9)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     ((841*I)/1440)*Pi*G[{0, T^(-1), 0}, 1] - ((121*I)/1440)*Pi*
      G[{0, T^(-1), T^(-1)}, 1] - (I/24)*Pi*G[{0, T^(-1), (T + U)^(-1)}, 1] - 
     (I/2)*Pi*G[{0, U^(-1), 0}, 1] - ((69*I)/320)*Pi*
      G[{0, U^(-1), U^(-1)}, 1] + ((713*I)/960)*Pi*
      G[{0, U^(-1), (T + U)^(-1)}, 1] + ((73*I)/720)*Pi*
      G[{0, (T + U)^(-1), 0}, 1] + ((71*I)/360)*Pi*
      G[{0, (T + U)^(-1), T^(-1)}, 1] + ((69*I)/320)*Pi*
      G[{0, (T + U)^(-1), U^(-1)}, 1] - ((139*I)/576)*Pi*
      G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - ((5*I)/144)*Pi*
      G[{T^(-1), 0, 0}, 1] - (I/360)*Pi*G[{T^(-1), 0, T^(-1)}, 1] - 
     ((3*I)/40)*Pi*G[{T^(-1), 0, U^(-1)}, 1] + 
     (I/180)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
     ((13*I)/180)*Pi*G[{T^(-1), T^(-1), 0}, 1] + 
     ((17*I)/288)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     ((21*I)/160)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((3*I)/80)*Pi*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
     ((89*I)/1440)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((3*I)/80)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((509*I)/1440)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((71*I)/80)*Pi*G[{U^(-1), 0, 0}, 1] + ((143*I)/240)*Pi*
      G[{U^(-1), 0, T^(-1)}, 1] + ((7*I)/16)*Pi*G[{U^(-1), 0, U^(-1)}, 1] - 
     ((25*I)/96)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     ((209*I)/2880)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] - 
     ((151*I)/2880)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (I/16)*Pi*G[{U^(-1), (T + U)^(-1), 0}, 1] - ((143*I)/480)*Pi*
      G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - ((223*I)/2880)*Pi*
      G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] + ((1589*I)/2880)*Pi*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((53*I)/288)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     ((37*I)/288)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     ((3*I)/80)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     ((49*I)/360)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     ((103*I)/1440)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     ((23*I)/180)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     ((3*I)/32)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((3*I)/20)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     (I/144)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     ((193*I)/720)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     ((23*I)/720)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     ((197*I)/1440)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((121*I)/720)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((283*I)/800)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (1519*G[{0, 0, 0, (T + U)^(-1)}, 1])/960 - (229*G[{0, 0, T^(-1), 0}, 1])/
      288 + (229*G[{0, 0, T^(-1), (T + U)^(-1)}, 1])/288 - 
     (17*G[{0, 0, U^(-1), 0}, 1])/240 + 
     (17*G[{0, 0, U^(-1), (T + U)^(-1)}, 1])/240 - 
     (289*G[{0, 0, (T + U)^(-1), 0}, 1])/480 - 
     (73*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/576 - 
     (167*G[{0, T^(-1), 0, 0}, 1])/160 + 
     (481*G[{0, T^(-1), 0, (T + U)^(-1)}, 1])/1440 - 
     (121*G[{0, T^(-1), T^(-1), 0}, 1])/1440 + 
     (121*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/1440 + 
     (301*G[{0, T^(-1), (T + U)^(-1), 0}, 1])/720 + 
     (7*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/24 - 
     (107*G[{0, U^(-1), 0, 0}, 1])/480 + G[{0, U^(-1), 0, (T + U)^(-1)}, 1]/
      4 - (69*G[{0, U^(-1), U^(-1), 0}, 1])/320 + 
     (69*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/320 + 
     (149*G[{0, U^(-1), (T + U)^(-1), 0}, 1])/320 - 
     (473*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/960 - 
     (21*G[{0, (T + U)^(-1), 0, 0}, 1])/160 + 
     (143*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/576 + 
     (71*G[{0, (T + U)^(-1), T^(-1), 0}, 1])/360 - 
     (71*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/360 + 
     (69*G[{0, (T + U)^(-1), U^(-1), 0}, 1])/320 - 
     (69*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/320 - 
     (211*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/576 - 
     (13*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/120 - 
     (223*G[{T^(-1), 0, 0, 0}, 1])/720 - G[{T^(-1), 0, 0, (T + U)^(-1)}, 1]/
      360 - G[{T^(-1), 0, T^(-1), 0}, 1]/360 + 
     G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1]/360 - 
     (3*G[{T^(-1), 0, U^(-1), 0}, 1])/40 + 
     (3*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/40 + 
     (3*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/40 + 
     (23*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/720 + 
     (11*G[{T^(-1), T^(-1), 0, 0}, 1])/240 + 
     (13*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/180 + 
     (17*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/288 - 
     (17*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/288 + 
     (19*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/1440 - 
     (21*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/160 - 
     G[{T^(-1), (T + U)^(-1), 0, 0}, 1]/90 - 
     (3*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/80 + 
     (89*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/1440 - 
     (89*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/1440 + 
     (3*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/80 - 
     (3*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/80 - 
     (143*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/1440 + 
     (509*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/1440 - 
     (661*G[{U^(-1), 0, 0, 0}, 1])/720 + 
     (91*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/96 + 
     (143*G[{U^(-1), 0, T^(-1), 0}, 1])/240 - 
     (143*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/240 + 
     (7*G[{U^(-1), 0, U^(-1), 0}, 1])/16 - 
     (7*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/16 - 
     (41*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/480 + 
     G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1]/5 + 
     (29*G[{U^(-1), U^(-1), 0, 0}, 1])/1440 + 
     (209*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/2880 - 
     (209*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/2880 - 
     (209*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/2880 + 
     (151*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2880 + 
     (313*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/1440 - 
     (19*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/80 - 
     (143*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/480 + 
     (143*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/480 - 
     (223*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/2880 + 
     (223*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/2880 + 
     (727*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2880 - 
     (217*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/576 - 
     (331*G[{(T + U)^(-1), 0, 0, 0}, 1])/1440 + 
     (329*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/1440 + 
     (37*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/288 - 
     (37*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/288 + 
     (3*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/80 - 
     (3*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/80 + 
     (49*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/720 + 
     (11*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/120 + 
     (17*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/96 - 
     (103*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/1440 + 
     (23*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/180 - 
     (23*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/180 - 
     (287*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/1440 + 
     (3*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/32 - 
     (13*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/360 - 
     (3*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/40 + 
     G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1]/144 - 
     G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1]/144 - 
     (59*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/720 + 
     (139*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/720 + 
     (11*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/120 + 
     G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1]/16 - 
     (197*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/1440 + 
     (197*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/1440 - 
     (121*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/720 + 
     (121*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/720 + 
     (61*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/288 - 
     (2767*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
      7200 - ((61*I)/2880)*Pi^3*Log[T] + (Pi^2*G[{T^(-1)}, 1]*Log[T])/160 + 
     (533*Pi^2*G[{U^(-1)}, 1]*Log[T])/8640 + 
     (Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/135 - (I/4)*Pi*G[{0, T^(-1)}, 1]*
      Log[T] - (I/4)*Pi*G[{0, U^(-1)}, 1]*Log[T] + 
     ((17*I)/160)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] - 
     ((33*I)/80)*Pi*G[{U^(-1), 0}, 1]*Log[T] - 
     (I/80)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
     ((3*I)/40)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
     (I/80)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (17*G[{0, 0, U^(-1)}, 1]*Log[T])/240 - 
     (23*G[{0, 0, (T + U)^(-1)}, 1]*Log[T])/80 - 
     (G[{0, T^(-1), 0}, 1]*Log[T])/4 + (G[{0, T^(-1), (T + U)^(-1)}, 1]*
       Log[T])/4 + (13*G[{0, U^(-1), 0}, 1]*Log[T])/480 - 
     (69*G[{0, U^(-1), U^(-1)}, 1]*Log[T])/320 + 
     (69*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/320 - 
     (3*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/80 + 
     (69*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/320 - 
     (103*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/320 - 
     (3*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/40 + 
     (3*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/80 + 
     (3*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/80 - 
     (193*G[{U^(-1), 0, 0}, 1]*Log[T])/720 + 
     (7*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/16 - 
     (G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/40 + 
     (29*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/1440 + 
     (209*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/2880 - 
     (209*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/2880 - 
     (29*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/1440 - 
     (223*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/2880 + 
     (223*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/2880 + 
     (133*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/720 + 
     (3*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/80 + 
     (G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/80 - 
     (G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/9 + 
     (G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/144 - 
     (G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/144 + 
     (71*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/720 - 
     (121*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/720 + 
     (31*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/720 - 
     (2623*Pi^2*Log[T]^2)/86400 - ((7*I)/80)*Pi*G[{U^(-1)}, 1]*Log[T]^2 + 
     (I/80)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 + 
     (133*G[{0, U^(-1)}, 1]*Log[T]^2)/960 - 
     (23*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/320 + 
     (13*G[{U^(-1), 0}, 1]*Log[T]^2)/180 + 
     (29*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/2880 - 
     (29*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/2880 + 
     (71*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/720 - 
     (67*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/720 + 
     (31*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/720 - 
     (I/90)*Pi*Log[T]^3 + (23*G[{U^(-1)}, 1]*Log[T]^3)/432 + 
     (31*G[{(T + U)^(-1)}, 1]*Log[T]^3)/1080 - (263*Log[T]^4)/10800 - 
     ((71*I)/1080)*Pi^3*Log[U] - (Pi^2*G[{T^(-1)}, 1]*Log[U])/120 + 
     (289*Pi^2*G[{U^(-1)}, 1]*Log[U])/2880 - 
     (71*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/8640 - 
     ((481*I)/1440)*Pi*G[{0, T^(-1)}, 1]*Log[U] - (I/4)*Pi*G[{0, U^(-1)}, 1]*
      Log[U] - ((7*I)/1440)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] - 
     ((5*I)/144)*Pi*G[{T^(-1), 0}, 1]*Log[U] - ((13*I)/180)*Pi*
      G[{T^(-1), T^(-1)}, 1]*Log[U] + ((3*I)/80)*Pi*G[{T^(-1), (T + U)^(-1)}, 
       1]*Log[U] - ((19*I)/40)*Pi*G[{U^(-1), 0}, 1]*Log[U] + 
     (I/16)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     ((247*I)/1440)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
     ((103*I)/1440)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     ((3*I)/40)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[U] - 
     ((2*I)/45)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (229*G[{0, 0, T^(-1)}, 1]*Log[U])/288 - 
     (151*G[{0, 0, (T + U)^(-1)}, 1]*Log[U])/480 - 
     (127*G[{0, T^(-1), 0}, 1]*Log[U])/160 - 
     (121*G[{0, T^(-1), T^(-1)}, 1]*Log[U])/1440 + 
     (121*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/720 - 
     (G[{0, U^(-1), 0}, 1]*Log[U])/4 + (G[{0, U^(-1), (T + U)^(-1)}, 1]*
       Log[U])/4 - (3*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/32 + 
     (71*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/360 - 
     (2*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/45 - 
     (223*G[{T^(-1), 0, 0}, 1]*Log[U])/720 - 
     (G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/360 + 
     (3*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/80 + 
     (11*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/240 + 
     (17*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/288 + 
     (19*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/1440 - 
     (G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/90 + 
     (89*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/1440 - 
     (143*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/1440 - 
     (13*G[{U^(-1), 0, 0}, 1]*Log[U])/20 + 
     (143*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/240 - 
     (29*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/480 + 
     (19*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/80 - 
     (143*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/480 + 
     (7*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/40 - 
     (199*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/480 + 
     (37*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/288 + 
     (G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/18 + 
     (17*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/96 + 
     (23*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/180 - 
     (287*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/1440 + 
     (3*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[U])/40 - 
     (3*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/40 - 
     (G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/144 - 
     (197*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/1440 + 
     (27*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/160 - 
     (119*Pi^2*Log[T]*Log[U])/960 - ((19*I)/80)*Pi*G[{U^(-1)}, 1]*Log[T]*
      Log[U] - ((3*I)/80)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     (G[{0, T^(-1)}, 1]*Log[T]*Log[U])/4 - (G[{0, U^(-1)}, 1]*Log[T]*Log[U])/
      4 + (17*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U])/160 - 
     (33*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/80 - 
     (G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U])/80 + 
     (3*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]*Log[U])/40 + 
     (G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/80 + 
     ((11*I)/120)*Pi*Log[T]^2*Log[U] - (7*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/
      80 + (G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U])/80 - (Log[T]^3*Log[U])/90 - 
     (71*Pi^2*Log[U]^2)/960 - ((5*I)/288)*Pi*G[{T^(-1)}, 1]*Log[U]^2 - 
     ((19*I)/160)*Pi*G[{U^(-1)}, 1]*Log[U]^2 - ((193*I)/2880)*Pi*
      G[{(T + U)^(-1)}, 1]*Log[U]^2 - (87*G[{0, T^(-1)}, 1]*Log[U]^2)/320 - 
     (G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/10 - (223*G[{T^(-1), 0}, 1]*Log[U]^2)/
      1440 + (11*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/480 - 
     (G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/180 - 
     (19*G[{U^(-1), 0}, 1]*Log[U]^2)/160 + 
     (19*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/160 - 
     (193*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/960 + 
     (17*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/192 - 
     (7*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/720 + 
     ((37*I)/240)*Pi*Log[T]*Log[U]^2 - (19*G[{U^(-1)}, 1]*Log[T]*Log[U]^2)/
      160 - (3*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2)/160 + 
     (11*Log[T]^2*Log[U]^2)/240 + ((593*I)/8640)*Pi*Log[U]^3 - 
     (223*G[{T^(-1)}, 1]*Log[U]^3)/4320 - (35*G[{(T + U)^(-1)}, 1]*Log[U]^3)/
      576 + (37*Log[T]*Log[U]^3)/720 + (1247*Log[U]^4)/34560 + 
     ((13547*I)/14400)*Pi*Zeta[3] - (173*G[{T^(-1)}, 1]*Zeta[3])/1440 - 
     (97*G[{U^(-1)}, 1]*Zeta[3])/2880 + (67*G[{(T + U)^(-1)}, 1]*Zeta[3])/
      21600 - (18139*Log[T]*Zeta[3])/43200 + (197*Log[U]*Zeta[3])/288}, 0, 5, 
   1], J[83] -> SeriesData[\[Epsilon], 0, 
   {-1/16*Pi^2 - (I/8)*Pi*G[{(T + U)^(-1)}, 1] - G[{0, (T + U)^(-1)}, 1]/8 - 
     G[{(T + U)^(-1), 0}, 1]/8 + G[{(T + U)^(-1), (T + U)^(-1)}, 1]/8 + 
     (I/8)*Pi*Log[T] - (G[{(T + U)^(-1)}, 1]*Log[T])/8 + Log[T]^2/16, 
    ((-5*I)/48)*Pi^3 + (Pi^2*G[{U^(-1)}, 1])/8 + 
     (5*Pi^2*G[{(T + U)^(-1)}, 1])/48 + (I/4)*Pi*G[{0, U^(-1)}, 1] - 
     ((3*I)/8)*Pi*G[{0, (T + U)^(-1)}, 1] - (I/4)*Pi*G[{U^(-1), 0}, 1] + 
     (I/4)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] + 
     (I/8)*Pi*G[{(T + U)^(-1), 0}, 1] - (I/4)*Pi*G[{(T + U)^(-1), U^(-1)}, 
       1] + ((3*I)/8)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     G[{0, 0, (T + U)^(-1)}, 1]/8 + G[{0, U^(-1), 0}, 1]/4 - 
     G[{0, U^(-1), (T + U)^(-1)}, 1]/4 - G[{0, (T + U)^(-1), 0}, 1]/8 + 
     (3*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/8 - G[{U^(-1), 0, 0}, 1]/4 + 
     G[{U^(-1), 0, (T + U)^(-1)}, 1]/4 + G[{U^(-1), (T + U)^(-1), 0}, 1]/4 - 
     G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]/4 + 
     (3*G[{(T + U)^(-1), 0, 0}, 1])/8 - G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]/
      8 - G[{(T + U)^(-1), U^(-1), 0}, 1]/4 + 
     G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]/4 + 
     G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]/8 - 
     (3*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/8 - 
     (5*Pi^2*Log[T])/48 - (I/4)*Pi*G[{U^(-1)}, 1]*Log[T] + 
     (I/8)*Pi*G[{(T + U)^(-1)}, 1]*Log[T] + (G[{0, U^(-1)}, 1]*Log[T])/4 - 
     (G[{0, (T + U)^(-1)}, 1]*Log[T])/8 - (G[{U^(-1), 0}, 1]*Log[T])/4 + 
     (G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/4 + 
     (3*G[{(T + U)^(-1), 0}, 1]*Log[T])/8 - 
     (G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/8 - (I/16)*Pi*Log[T]^2 - 
     (G[{U^(-1)}, 1]*Log[T]^2)/8 + (3*G[{(T + U)^(-1)}, 1]*Log[T]^2)/16 - 
     Log[T]^3/16 - (3*Zeta[3])/4, (299*Pi^4)/2880 + 
     ((5*I)/24)*Pi^3*G[{U^(-1)}, 1] + ((5*I)/48)*Pi^3*G[{(T + U)^(-1)}, 1] - 
     (13*Pi^2*G[{0, U^(-1)}, 1])/48 + (5*Pi^2*G[{0, (T + U)^(-1)}, 1])/12 + 
     (5*Pi^2*G[{U^(-1), 0}, 1])/24 - (Pi^2*G[{U^(-1), U^(-1)}, 1])/4 - 
     (5*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/24 - 
     (Pi^2*G[{(T + U)^(-1), 0}, 1])/16 + 
     (13*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/48 - 
     (5*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/12 - 
     (I/8)*Pi*G[{0, 0, U^(-1)}, 1] + (I/4)*Pi*G[{0, 0, (T + U)^(-1)}, 1] + 
     (I/8)*Pi*G[{0, U^(-1), 0}, 1] - (I/4)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     ((3*I)/8)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] - 
     (I/8)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     ((7*I)/8)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (I/4)*Pi*G[{U^(-1), 0, 0}, 1] - (I/2)*Pi*G[{U^(-1), 0, U^(-1)}, 1] + 
     ((3*I)/4)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
     (I/2)*Pi*G[{U^(-1), U^(-1), 0}, 1] - 
     (I/2)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     (I/4)*Pi*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     (I/2)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((3*I)/4)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (I/8)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     (I/8)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     (I/4)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
     (I/8)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     (I/4)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] + 
     ((3*I)/8)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     (I/8)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((7*I)/8)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     G[{0, 0, 0, (T + U)^(-1)}, 1]/8 - G[{0, 0, U^(-1), 0}, 1]/8 + 
     G[{0, 0, U^(-1), (T + U)^(-1)}, 1]/8 - 
     G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1]/4 - (3*G[{0, U^(-1), 0, 0}, 1])/
      8 - G[{0, U^(-1), 0, (T + U)^(-1)}, 1]/8 - G[{0, U^(-1), U^(-1), 0}, 1]/
      4 + G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1]/4 + 
     G[{0, U^(-1), (T + U)^(-1), 0}, 1]/8 + 
     (3*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/8 + 
     G[{0, (T + U)^(-1), 0, 0}, 1]/4 - G[{0, (T + U)^(-1), U^(-1), 0}, 1]/8 + 
     G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]/8 + 
     G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1]/8 - 
     (7*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/8 + 
     (3*G[{U^(-1), 0, 0, 0}, 1])/4 - G[{U^(-1), 0, 0, (T + U)^(-1)}, 1]/4 - 
     G[{U^(-1), 0, U^(-1), 0}, 1]/2 + G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1]/
      2 + G[{U^(-1), 0, (T + U)^(-1), 0}, 1]/4 - 
     (3*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/4 + 
     G[{U^(-1), U^(-1), 0, 0}, 1]/2 - G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1]/
      2 - G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1]/2 + 
     G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]/2 - 
     (3*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/4 + 
     G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1]/4 + 
     G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1]/2 - 
     G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]/2 - 
     G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1]/4 + 
     (3*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/4 - 
     (7*G[{(T + U)^(-1), 0, 0, 0}, 1])/8 + 
     G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1]/8 + 
     G[{(T + U)^(-1), 0, U^(-1), 0}, 1]/8 - 
     G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1]/8 + 
     G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1]/4 + 
     (3*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/8 + 
     G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1]/8 + 
     G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1]/4 - 
     G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1]/4 - 
     G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1]/8 - 
     (3*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/8 - 
     G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1]/4 + 
     G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1]/8 - 
     G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]/8 - 
     G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1]/8 + 
     (7*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/8 - 
     ((5*I)/48)*Pi^3*Log[T] + (5*Pi^2*G[{U^(-1)}, 1]*Log[T])/24 - 
     (Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/16 + (I/8)*Pi*G[{0, U^(-1)}, 1]*
      Log[T] + (I/4)*Pi*G[{U^(-1), 0}, 1]*Log[T] + 
     (I/2)*Pi*G[{U^(-1), U^(-1)}, 1]*Log[T] - 
     (I/4)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (I/8)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] - 
     (I/8)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     (G[{0, 0, U^(-1)}, 1]*Log[T])/8 - (3*G[{0, U^(-1), 0}, 1]*Log[T])/8 - 
     (G[{0, U^(-1), U^(-1)}, 1]*Log[T])/4 + 
     (G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/8 + 
     (G[{0, (T + U)^(-1), 0}, 1]*Log[T])/4 - 
     (G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/8 + 
     (G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/8 + 
     (3*G[{U^(-1), 0, 0}, 1]*Log[T])/4 - (G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/
      2 + (G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/4 + 
     (G[{U^(-1), U^(-1), 0}, 1]*Log[T])/2 - 
     (G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/2 - 
     (3*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/4 + 
     (G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/2 - 
     (G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/4 - 
     (7*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/8 + 
     (G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/8 + 
     (3*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/8 + 
     (G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/4 - 
     (G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/8 - 
     (G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/4 + 
     (G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/8 - 
     (G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/8 + 
     (Pi^2*Log[T]^2)/32 + (I/8)*Pi*G[{U^(-1)}, 1]*Log[T]^2 - 
     (I/16)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]^2 - (3*G[{0, U^(-1)}, 1]*Log[T]^2)/
      16 + (G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/8 + 
     (3*G[{U^(-1), 0}, 1]*Log[T]^2)/8 + (G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/4 - 
     (3*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/8 - 
     (7*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/16 + 
     (3*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/16 - 
     (G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/8 + (I/48)*Pi*Log[T]^3 + 
     (G[{U^(-1)}, 1]*Log[T]^3)/8 - (7*G[{(T + U)^(-1)}, 1]*Log[T]^3)/48 + 
     (7*Log[T]^4)/192 - ((11*I)/8)*Pi*Zeta[3] + (3*G[{U^(-1)}, 1]*Zeta[3])/
      2 - (G[{(T + U)^(-1)}, 1]*Zeta[3])/8 + (Log[T]*Zeta[3])/8}, 2, 5, 1], 
 J[84] -> SeriesData[\[Epsilon], 0, {31/1440, ((-79*I)/2400)*Pi + 
     (37*G[{(T + U)^(-1)}, 1])/1200 - (17*Log[T])/720 - (377*Log[U])/7200, 
    (3047*Pi^2)/43200 - ((7*I)/72)*Pi*G[{T^(-1)}, 1] - 
     ((23*I)/360)*Pi*G[{U^(-1)}, 1] + ((149*I)/1200)*Pi*
      G[{(T + U)^(-1)}, 1] - (43*G[{0, (T + U)^(-1)}, 1])/720 - 
     (7*G[{T^(-1), 0}, 1])/72 + (7*G[{T^(-1), (T + U)^(-1)}, 1])/72 - 
     (23*G[{U^(-1), 0}, 1])/360 + (23*G[{U^(-1), (T + U)^(-1)}, 1])/360 + 
     G[{(T + U)^(-1), 0}, 1]/16 + G[{(T + U)^(-1), (T + U)^(-1)}, 1]/75 - 
     ((7*I)/144)*Pi*Log[T] - (23*G[{U^(-1)}, 1]*Log[T])/360 - 
     (7*G[{(T + U)^(-1)}, 1]*Log[T])/180 + Log[T]^2/72 - 
     ((7*I)/240)*Pi*Log[U] - (7*G[{T^(-1)}, 1]*Log[U])/72 + 
     (73*G[{(T + U)^(-1)}, 1]*Log[U])/720 - (7*Log[T]*Log[U])/240 + 
     (377*Log[U]^2)/7200, ((43*I)/2160)*Pi^3 + (2503*Pi^2*G[{T^(-1)}, 1])/
      8640 + (157*Pi^2*G[{U^(-1)}, 1])/540 - (3379*Pi^2*G[{(T + U)^(-1)}, 1])/
      10800 - ((17*I)/480)*Pi*G[{0, T^(-1)}, 1] - 
     ((53*I)/360)*Pi*G[{0, U^(-1)}, 1] - ((377*I)/1440)*Pi*
      G[{0, (T + U)^(-1)}, 1] - ((7*I)/20)*Pi*G[{T^(-1), 0}, 1] - 
     ((151*I)/1440)*Pi*G[{T^(-1), T^(-1)}, 1] + ((683*I)/1440)*Pi*
      G[{T^(-1), (T + U)^(-1)}, 1] - ((4*I)/9)*Pi*G[{U^(-1), 0}, 1] - 
     (I/36)*Pi*G[{U^(-1), U^(-1)}, 1] + ((7*I)/20)*Pi*
      G[{U^(-1), (T + U)^(-1)}, 1] + ((53*I)/180)*Pi*
      G[{(T + U)^(-1), 0}, 1] + ((181*I)/720)*Pi*G[{(T + U)^(-1), T^(-1)}, 
       1] - ((11*I)/180)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     ((403*I)/1200)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
     (727*G[{0, 0, (T + U)^(-1)}, 1])/1440 - (17*G[{0, T^(-1), 0}, 1])/480 + 
     (17*G[{0, T^(-1), (T + U)^(-1)}, 1])/480 - (53*G[{0, U^(-1), 0}, 1])/
      360 + (53*G[{0, U^(-1), (T + U)^(-1)}, 1])/360 - 
     (41*G[{0, (T + U)^(-1), 0}, 1])/288 + 
     (5*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/36 - 
     (7*G[{T^(-1), 0, 0}, 1])/45 + (7*G[{T^(-1), 0, (T + U)^(-1)}, 1])/40 - 
     (151*G[{T^(-1), T^(-1), 0}, 1])/1440 + 
     (151*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/1440 + 
     (403*G[{T^(-1), (T + U)^(-1), 0}, 1])/1440 - 
     (431*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/1440 - 
     (19*G[{U^(-1), 0, 0}, 1])/60 + (7*G[{U^(-1), 0, (T + U)^(-1)}, 1])/36 - 
     G[{U^(-1), U^(-1), 0}, 1]/36 + G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]/36 + 
     (2*G[{U^(-1), (T + U)^(-1), 0}, 1])/9 - 
     G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]/10 + 
     (61*G[{(T + U)^(-1), 0, 0}, 1])/360 + 
     (67*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/720 + 
     (181*G[{(T + U)^(-1), T^(-1), 0}, 1])/720 - 
     (181*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/720 - 
     (11*G[{(T + U)^(-1), U^(-1), 0}, 1])/180 + 
     (11*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/180 - 
     (29*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/80 - 
     (31*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/600 - 
     (101*Pi^2*Log[T])/864 - ((7*I)/40)*Pi*G[{T^(-1)}, 1]*Log[T] - 
     ((7*I)/36)*Pi*G[{U^(-1)}, 1]*Log[T] + ((13*I)/90)*Pi*
      G[{(T + U)^(-1)}, 1]*Log[T] - (53*G[{0, U^(-1)}, 1]*Log[T])/360 - 
     (11*G[{0, (T + U)^(-1)}, 1]*Log[T])/180 - (7*G[{T^(-1), 0}, 1]*Log[T])/
      40 + (7*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/40 - 
     (G[{U^(-1), 0}, 1]*Log[T])/15 - (G[{U^(-1), U^(-1)}, 1]*Log[T])/36 - 
     (G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/36 + 
     (2*G[{(T + U)^(-1), 0}, 1]*Log[T])/9 - 
     (11*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/180 - 
     (G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/90 + 
     ((73*I)/720)*Pi*Log[T]^2 + (11*G[{U^(-1)}, 1]*Log[T]^2)/120 + 
     (13*G[{(T + U)^(-1)}, 1]*Log[T]^2)/360 - (13*Log[T]^3)/2160 - 
     (89*Pi^2*Log[U])/1350 - ((7*I)/40)*Pi*G[{T^(-1)}, 1]*Log[U] - 
     (I/4)*Pi*G[{U^(-1)}, 1]*Log[U] + ((3*I)/20)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[U] - (17*G[{0, T^(-1)}, 1]*Log[U])/480 - 
     (13*G[{0, (T + U)^(-1)}, 1]*Log[U])/160 + (7*G[{T^(-1), 0}, 1]*Log[U])/
      360 - (151*G[{T^(-1), T^(-1)}, 1]*Log[U])/1440 + 
     (151*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/1440 - 
     (G[{U^(-1), 0}, 1]*Log[U])/4 + (G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (19*G[{(T + U)^(-1), 0}, 1]*Log[U])/360 + 
     (181*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/720 - 
     (253*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/720 + 
     ((11*I)/60)*Pi*Log[T]*Log[U] - (7*G[{T^(-1)}, 1]*Log[T]*Log[U])/40 - 
     (G[{U^(-1)}, 1]*Log[T]*Log[U])/4 + (3*G[{(T + U)^(-1)}, 1]*Log[T]*
       Log[U])/20 + (11*Log[T]^2*Log[U])/120 + ((7*I)/240)*Pi*Log[U]^2 + 
     (7*G[{T^(-1)}, 1]*Log[U]^2)/72 - (73*G[{(T + U)^(-1)}, 1]*Log[U]^2)/
      720 + (7*Log[T]*Log[U]^2)/240 - (377*Log[U]^3)/10800 - 
     (653*Zeta[3])/4320, (-553*Pi^4)/25920 + ((203*I)/720)*Pi^3*
      G[{T^(-1)}, 1] + ((721*I)/2160)*Pi^3*G[{U^(-1)}, 1] - 
     ((301*I)/864)*Pi^3*G[{(T + U)^(-1)}, 1] + (7*Pi^2*G[{0, T^(-1)}, 1])/
      192 + (211*Pi^2*G[{0, U^(-1)}, 1])/2160 + 
     (743*Pi^2*G[{0, (T + U)^(-1)}, 1])/8640 - (145*Pi^2*G[{T^(-1), 0}, 1])/
      864 + (151*Pi^2*G[{T^(-1), T^(-1)}, 1])/1728 - 
     (343*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/576 + 
     (23*Pi^2*G[{U^(-1), 0}, 1])/720 + (41*Pi^2*G[{U^(-1), U^(-1)}, 1])/540 - 
     (1561*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/2160 - 
     (11*Pi^2*G[{(T + U)^(-1), 0}, 1])/1440 - 
     (2723*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/4320 - 
     (527*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/1080 + 
     (24611*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/21600 + 
     ((23*I)/30)*Pi*G[{0, 0, T^(-1)}, 1] + ((29*I)/18)*Pi*
      G[{0, 0, U^(-1)}, 1] - ((35*I)/72)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (I/160)*Pi*G[{0, T^(-1), T^(-1)}, 1] + ((37*I)/480)*Pi*
      G[{0, T^(-1), (T + U)^(-1)}, 1] + ((83*I)/360)*Pi*
      G[{0, U^(-1), 0}, 1] - ((71*I)/180)*Pi*G[{0, U^(-1), U^(-1)}, 1] + 
     ((11*I)/24)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     ((19*I)/45)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     (I/160)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] - 
     ((7*I)/360)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] + 
     ((49*I)/288)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] + 
     ((7*I)/5)*Pi*G[{T^(-1), 0, 0}, 1] - ((7*I)/8)*Pi*
      G[{T^(-1), 0, T^(-1)}, 1] - ((113*I)/120)*Pi*G[{T^(-1), 0, U^(-1)}, 
       1] + ((31*I)/48)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     ((151*I)/1440)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
     ((151*I)/1440)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((403*I)/1440)*Pi*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((113*I)/240)*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((1769*I)/1440)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     ((43*I)/36)*Pi*G[{U^(-1), 0, 0}, 1] - ((11*I)/10)*Pi*
      G[{U^(-1), 0, T^(-1)}, 1] - ((179*I)/180)*Pi*G[{U^(-1), 0, U^(-1)}, 
       1] + ((89*I)/90)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     ((19*I)/180)*Pi*G[{U^(-1), U^(-1), 0}, 1] + 
     (I/36)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     ((2*I)/15)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     ((11*I)/20)*Pi*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     ((11*I)/20)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     (I/45)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((46*I)/45)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((59*I)/72)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     ((11*I)/20)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     ((17*I)/36)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     ((13*I)/90)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     ((7*I)/10)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     ((25*I)/144)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     ((739*I)/720)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((47*I)/45)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     ((29*I)/180)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     ((7*I)/12)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     ((59*I)/45)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     ((613*I)/720)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((11*I)/90)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((1751*I)/1200)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
     (4477*G[{0, 0, 0, (T + U)^(-1)}, 1])/1440 + (23*G[{0, 0, T^(-1), 0}, 1])/
      30 - (23*G[{0, 0, T^(-1), (T + U)^(-1)}, 1])/30 + 
     (29*G[{0, 0, U^(-1), 0}, 1])/18 - 
     (29*G[{0, 0, U^(-1), (T + U)^(-1)}, 1])/18 + 
     (377*G[{0, 0, (T + U)^(-1), 0}, 1])/720 + 
     (167*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/288 + 
     (17*G[{0, T^(-1), 0, 0}, 1])/240 - G[{0, T^(-1), T^(-1), 0}, 1]/160 + 
     G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1]/160 + 
     G[{0, T^(-1), (T + U)^(-1), 0}, 1]/160 - 
     (37*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/480 + 
     (21*G[{0, U^(-1), 0, 0}, 1])/40 - 
     (83*G[{0, U^(-1), 0, (T + U)^(-1)}, 1])/360 - 
     (71*G[{0, U^(-1), U^(-1), 0}, 1])/180 + 
     (71*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/180 + 
     (59*G[{0, U^(-1), (T + U)^(-1), 0}, 1])/360 - 
     (11*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/24 + 
     (509*G[{0, (T + U)^(-1), 0, 0}, 1])/720 - 
     (157*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/288 + 
     G[{0, (T + U)^(-1), T^(-1), 0}, 1]/160 - 
     G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]/160 - 
     (7*G[{0, (T + U)^(-1), U^(-1), 0}, 1])/360 + 
     (7*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/360 - 
     (31*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/288 - 
     (17*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/360 + 
     (77*G[{T^(-1), 0, 0, 0}, 1])/45 - 
     (73*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/48 - 
     (7*G[{T^(-1), 0, T^(-1), 0}, 1])/8 + 
     (7*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/8 - 
     (113*G[{T^(-1), 0, U^(-1), 0}, 1])/120 + 
     (113*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/120 + 
     (71*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/240 - 
     (21*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/40 + 
     (151*G[{T^(-1), T^(-1), 0, 0}, 1])/720 + 
     (151*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/1440 - 
     (151*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/1440 - 
     (151*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/1440 - 
     (151*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/1440 - 
     (403*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/720 + 
     (7*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/20 + 
     (403*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/1440 - 
     (403*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/1440 + 
     (113*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/240 - 
     (113*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/240 - 
     (907*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/1440 + 
     (253*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/288 + 
     (329*G[{U^(-1), 0, 0, 0}, 1])/180 - 
     (269*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/180 - 
     (11*G[{U^(-1), 0, T^(-1), 0}, 1])/10 + 
     (11*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/10 - 
     (179*G[{U^(-1), 0, U^(-1), 0}, 1])/180 + 
     (179*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/180 + 
     (3*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/5 - 
     (31*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/45 - 
     G[{U^(-1), U^(-1), 0, 0}, 1]/20 + 
     (19*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/180 + 
     G[{U^(-1), U^(-1), U^(-1), 0}, 1]/36 - 
     G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1]/36 + 
     (7*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/90 - 
     (2*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/15 + 
     (19*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/180 + 
     G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1]/5 + 
     (11*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/20 - 
     (11*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/20 + 
     G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1]/45 - 
     G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]/45 - 
     (37*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/45 + 
     (49*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/180 - 
     (139*G[{(T + U)^(-1), 0, 0, 0}, 1])/120 + 
     (521*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/720 + 
     (11*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/20 - 
     (11*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/20 + 
     (17*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/36 - 
     (17*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/36 - 
     (119*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/360 + 
     (173*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/720 + 
     (71*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/360 - 
     (7*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/20 + 
     (25*G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1])/144 - 
     (25*G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/144 - 
     (377*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/720 + 
     (487*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/720 + 
     (7*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/6 - 
     (49*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/90 + 
     (29*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/180 - 
     (29*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/180 - 
     (127*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/180 + 
     G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]/12 - 
     (211*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/360 - 
     (11*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/144 - 
     (613*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/720 + 
     (613*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/720 - 
     (11*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/90 + 
     (11*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/90 + 
     (25*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/16 - 
     (43*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
      600 + ((7*I)/1080)*Pi^3*Log[T] - (139*Pi^2*G[{T^(-1)}, 1]*Log[T])/
      1440 + (47*Pi^2*G[{U^(-1)}, 1]*Log[T])/720 - 
     (7*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/2160 + 
     ((83*I)/360)*Pi*G[{0, U^(-1)}, 1]*Log[T] + ((187*I)/720)*Pi*
      G[{0, (T + U)^(-1)}, 1]*Log[T] + ((7*I)/10)*Pi*G[{T^(-1), 0}, 1]*
      Log[T] + ((4*I)/9)*Pi*G[{U^(-1), 0}, 1]*Log[T] - 
     ((19*I)/180)*Pi*G[{U^(-1), U^(-1)}, 1]*Log[T] + 
     ((3*I)/10)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     ((31*I)/90)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
     ((7*I)/20)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T] + 
     ((49*I)/90)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     ((119*I)/180)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
     (29*G[{0, 0, U^(-1)}, 1]*Log[T])/18 + 
     (143*G[{0, 0, (T + U)^(-1)}, 1]*Log[T])/720 + 
     (21*G[{0, U^(-1), 0}, 1]*Log[T])/40 - 
     (71*G[{0, U^(-1), U^(-1)}, 1]*Log[T])/180 + 
     (59*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/360 + 
     (55*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/144 - 
     (7*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/360 - 
     (17*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/90 + 
     (21*G[{T^(-1), 0, 0}, 1]*Log[T])/20 - 
     (113*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/120 + 
     (29*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/240 - 
     (7*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/20 + 
     (113*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/240 - 
     (7*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/20 + 
     (26*G[{U^(-1), 0, 0}, 1]*Log[T])/45 - 
     (179*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/180 + 
     (3*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/10 - 
     (G[{U^(-1), U^(-1), 0}, 1]*Log[T])/20 + 
     (G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/36 + 
     (7*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/90 + 
     (16*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/45 + 
     (G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/45 - 
     (13*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/180 - 
     (71*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/90 + 
     (17*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/36 - 
     (G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/18 + 
     (7*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[T])/20 - 
     (7*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/20 + 
     (2*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/3 + 
     (29*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/180 - 
     (37*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/180 - 
     (23*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/36 - 
     (11*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/90 + 
     (19*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/90 + 
     (29*Pi^2*Log[T]^2)/270 + ((7*I)/40)*Pi*G[{T^(-1)}, 1]*Log[T]^2 + 
     ((7*I)/72)*Pi*G[{U^(-1)}, 1]*Log[T]^2 - ((61*I)/720)*Pi*
      G[{(T + U)^(-1)}, 1]*Log[T]^2 + (21*G[{0, U^(-1)}, 1]*Log[T]^2)/80 + 
     (79*G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/720 + 
     (7*G[{T^(-1), 0}, 1]*Log[T]^2)/40 - (7*G[{T^(-1), (T + U)^(-1)}, 1]*
       Log[T]^2)/40 - (31*G[{U^(-1), 0}, 1]*Log[T]^2)/360 - 
     (G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/40 + 
     (19*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/360 - 
     (113*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/720 + 
     (G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/12 + 
     (G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/180 - 
     ((23*I)/270)*Pi*Log[T]^3 - (19*G[{U^(-1)}, 1]*Log[T]^3)/270 - 
     (5*G[{(T + U)^(-1)}, 1]*Log[T]^3)/216 + (19*Log[T]^4)/8640 + 
     ((23*I)/720)*Pi^3*Log[U] - (77*Pi^2*G[{T^(-1)}, 1]*Log[U])/1080 - 
     (Pi^2*G[{U^(-1)}, 1]*Log[U])/30 - (19*Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/
      4320 + ((13*I)/80)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] + 
     ((7*I)/10)*Pi*G[{T^(-1), 0}, 1]*Log[U] + ((3*I)/4)*Pi*G[{U^(-1), 0}, 1]*
      Log[U] + (I/4)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     ((19*I)/40)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
     ((7*I)/20)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (I/2)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[U] - 
     ((13*I)/20)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
     (23*G[{0, 0, T^(-1)}, 1]*Log[U])/30 + 
     (13*G[{0, 0, (T + U)^(-1)}, 1]*Log[U])/40 + 
     (17*G[{0, T^(-1), 0}, 1]*Log[U])/240 - 
     (G[{0, T^(-1), T^(-1)}, 1]*Log[U])/160 + 
     (G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/160 + 
     (13*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/40 + 
     (G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/160 + 
     (13*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/160 + 
     (119*G[{T^(-1), 0, 0}, 1]*Log[U])/180 - 
     (7*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/8 + 
     (7*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/40 + 
     (151*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/720 + 
     (151*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/1440 - 
     (151*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/1440 - 
     (151*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/720 + 
     (403*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/1440 - 
     (403*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/1440 + 
     (5*G[{U^(-1), 0, 0}, 1]*Log[U])/4 - (11*G[{U^(-1), 0, T^(-1)}, 1]*
       Log[U])/10 + (3*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/10 - 
     (G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/4 + 
     (11*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/20 - 
     (3*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/4 - 
     (133*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/360 + 
     (11*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/20 - 
     (11*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/40 - 
     (11*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/72 + 
     (25*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/144 - 
     (25*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/144 + 
     (G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[U])/2 - 
     (G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/2 + 
     (19*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/360 - 
     (613*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/720 + 
     (973*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/720 + 
     (47*Pi^2*Log[T]*Log[U])/240 + ((7*I)/20)*Pi*G[{T^(-1)}, 1]*Log[T]*
      Log[U] + (I/4)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U] - 
     ((7*I)/40)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
     (13*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U])/80 + 
     (7*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/10 + 
     (3*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/4 + 
     (G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/4 - 
     (19*G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U])/40 + 
     (7*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T]*Log[U])/20 + 
     (G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]*Log[U])/2 - 
     (13*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/20 - 
     ((59*I)/240)*Pi*Log[T]^2*Log[U] + (7*G[{T^(-1)}, 1]*Log[T]^2*Log[U])/
      40 + (G[{U^(-1)}, 1]*Log[T]^2*Log[U])/8 - 
     (7*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U])/80 - (59*Log[T]^3*Log[U])/720 + 
     (89*Pi^2*Log[U]^2)/1350 + ((7*I)/40)*Pi*G[{T^(-1)}, 1]*Log[U]^2 + 
     (I/4)*Pi*G[{U^(-1)}, 1]*Log[U]^2 - ((3*I)/20)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[U]^2 + (17*G[{0, T^(-1)}, 1]*Log[U]^2)/480 + 
     (13*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/160 - 
     (7*G[{T^(-1), 0}, 1]*Log[U]^2)/360 + 
     (151*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/1440 - 
     (151*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/1440 + 
     (G[{U^(-1), 0}, 1]*Log[U]^2)/4 - (G[{U^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/
      4 + (19*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/360 - 
     (181*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/720 + 
     (253*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/720 - 
     ((11*I)/60)*Pi*Log[T]*Log[U]^2 + (7*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/40 + 
     (G[{U^(-1)}, 1]*Log[T]*Log[U]^2)/4 - 
     (3*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2)/20 - (11*Log[T]^2*Log[U]^2)/
      120 - ((7*I)/360)*Pi*Log[U]^3 - (7*G[{T^(-1)}, 1]*Log[U]^3)/108 + 
     (73*G[{(T + U)^(-1)}, 1]*Log[U]^3)/1080 - (7*Log[T]*Log[U]^3)/360 + 
     (377*Log[U]^4)/21600 + ((1303*I)/7200)*Pi*Zeta[3] + 
     (637*G[{T^(-1)}, 1]*Zeta[3])/1440 + (47*G[{U^(-1)}, 1]*Zeta[3])/180 - 
     (5089*G[{(T + U)^(-1)}, 1]*Zeta[3])/3600 + (143*Log[T]*Zeta[3])/432 + 
     (3289*Log[U]*Zeta[3])/21600}, 0, 5, 1], 
 J[85] -> SeriesData[\[Epsilon], 0, {-247/5760, ((-73*I)/2400)*Pi - 
     (59*G[{(T + U)^(-1)}, 1])/1800 - (17*Log[T])/960 + (263*Log[U])/3600, 
    (3631*Pi^2)/172800 + ((23*I)/288)*Pi*G[{T^(-1)}, 1] - 
     ((37*I)/720)*Pi*G[{U^(-1)}, 1] - ((33*I)/800)*Pi*G[{(T + U)^(-1)}, 1] - 
     (19*G[{0, (T + U)^(-1)}, 1])/480 + (23*G[{T^(-1), 0}, 1])/288 - 
     (23*G[{T^(-1), (T + U)^(-1)}, 1])/288 - (37*G[{U^(-1), 0}, 1])/720 + 
     (37*G[{U^(-1), (T + U)^(-1)}, 1])/720 + (7*G[{(T + U)^(-1), 0}, 1])/
      288 + (77*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/7200 + 
     ((25*I)/288)*Pi*Log[T] - (37*G[{U^(-1)}, 1]*Log[T])/720 - 
     (3*G[{(T + U)^(-1)}, 1]*Log[T])/160 + (5*Log[T]^2)/72 - 
     (I/60)*Pi*Log[U] + (23*G[{T^(-1)}, 1]*Log[U])/288 + 
     (31*G[{(T + U)^(-1)}, 1]*Log[U])/720 - (Log[T]*Log[U])/60 - 
     (263*Log[U]^2)/3600, ((773*I)/17280)*Pi^3 - (2863*Pi^2*G[{T^(-1)}, 1])/
      17280 + (379*Pi^2*G[{U^(-1)}, 1])/8640 + 
     (211*Pi^2*G[{(T + U)^(-1)}, 1])/14400 - ((133*I)/960)*Pi*
      G[{0, T^(-1)}, 1] + ((331*I)/1440)*Pi*G[{0, U^(-1)}, 1] + 
     ((107*I)/2880)*Pi*G[{0, (T + U)^(-1)}, 1] + 
     ((7*I)/40)*Pi*G[{T^(-1), 0}, 1] - ((29*I)/2880)*Pi*
      G[{T^(-1), T^(-1)}, 1] - ((683*I)/2880)*Pi*G[{T^(-1), (T + U)^(-1)}, 
       1] + ((5*I)/144)*Pi*G[{U^(-1), 0}, 1] - ((17*I)/288)*Pi*
      G[{U^(-1), U^(-1)}, 1] + ((61*I)/480)*Pi*G[{U^(-1), (T + U)^(-1)}, 1] + 
     ((103*I)/1440)*Pi*G[{(T + U)^(-1), 0}, 1] + 
     ((67*I)/720)*Pi*G[{(T + U)^(-1), T^(-1)}, 1] - 
     ((19*I)/360)*Pi*G[{(T + U)^(-1), U^(-1)}, 1] - 
     ((97*I)/2400)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
     (707*G[{0, 0, (T + U)^(-1)}, 1])/2880 - (133*G[{0, T^(-1), 0}, 1])/960 + 
     (133*G[{0, T^(-1), (T + U)^(-1)}, 1])/960 + (331*G[{0, U^(-1), 0}, 1])/
      1440 - (331*G[{0, U^(-1), (T + U)^(-1)}, 1])/1440 + 
     (67*G[{0, (T + U)^(-1), 0}, 1])/576 + 
     G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]/16 + (11*G[{T^(-1), 0, 0}, 1])/
      720 - (7*G[{T^(-1), 0, (T + U)^(-1)}, 1])/80 - 
     (29*G[{T^(-1), T^(-1), 0}, 1])/2880 + 
     (29*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/2880 - 
     (223*G[{T^(-1), (T + U)^(-1), 0}, 1])/2880 + 
     (431*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2880 + 
     (11*G[{U^(-1), 0, 0}, 1])/80 - (5*G[{U^(-1), 0, (T + U)^(-1)}, 1])/144 - 
     (17*G[{U^(-1), U^(-1), 0}, 1])/288 + 
     (17*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/288 + 
     (7*G[{U^(-1), (T + U)^(-1), 0}, 1])/288 - 
     (61*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/480 + 
     (11*G[{(T + U)^(-1), 0, 0}, 1])/480 - 
     (49*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/480 + 
     (67*G[{(T + U)^(-1), T^(-1), 0}, 1])/720 - 
     (67*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/720 - 
     (19*G[{(T + U)^(-1), U^(-1), 0}, 1])/360 + 
     (19*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/360 - 
     (89*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/1440 + 
     (511*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/7200 + 
     (119*Pi^2*Log[T])/3456 + ((7*I)/80)*Pi*G[{T^(-1)}, 1]*Log[T] + 
     ((5*I)/144)*Pi*G[{U^(-1)}, 1]*Log[T] + ((121*I)/1440)*Pi*
      G[{(T + U)^(-1)}, 1]*Log[T] + (331*G[{0, U^(-1)}, 1]*Log[T])/1440 + 
     (2*G[{0, (T + U)^(-1)}, 1]*Log[T])/45 + (7*G[{T^(-1), 0}, 1]*Log[T])/
      80 - (7*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/80 + 
     (11*G[{U^(-1), 0}, 1]*Log[T])/80 - (17*G[{U^(-1), U^(-1)}, 1]*Log[T])/
      288 + (7*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/288 + 
     (35*G[{(T + U)^(-1), 0}, 1]*Log[T])/288 - 
     (19*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/360 - 
     (3*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/160 - 
     ((281*I)/2880)*Pi*Log[T]^2 + (11*G[{U^(-1)}, 1]*Log[T]^2)/160 + 
     (193*G[{(T + U)^(-1)}, 1]*Log[T]^2)/2880 - (61*Log[T]^3)/960 + 
     (2623*Pi^2*Log[U])/86400 + ((7*I)/80)*Pi*G[{T^(-1)}, 1]*Log[U] - 
     (I/80)*Pi*G[{(T + U)^(-1)}, 1]*Log[U] - (133*G[{0, T^(-1)}, 1]*Log[U])/
      960 + (23*G[{0, (T + U)^(-1)}, 1]*Log[U])/320 - 
     (13*G[{T^(-1), 0}, 1]*Log[U])/180 - (29*G[{T^(-1), T^(-1)}, 1]*Log[U])/
      2880 + (29*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/2880 - 
     (71*G[{(T + U)^(-1), 0}, 1]*Log[U])/720 + 
     (67*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/720 - 
     (31*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/720 - 
     ((11*I)/120)*Pi*Log[T]*Log[U] + (7*G[{T^(-1)}, 1]*Log[T]*Log[U])/80 - 
     (G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/80 - (11*Log[T]^2*Log[U])/240 + 
     (I/60)*Pi*Log[U]^2 - (23*G[{T^(-1)}, 1]*Log[U]^2)/288 - 
     (31*G[{(T + U)^(-1)}, 1]*Log[U]^2)/720 + (Log[T]*Log[U]^2)/60 + 
     (263*Log[U]^3)/5400 + (2923*Zeta[3])/8640, (-5543*Pi^4)/414720 - 
     ((361*I)/2880)*Pi^3*G[{T^(-1)}, 1] + ((7*I)/135)*Pi^3*G[{U^(-1)}, 1] + 
     ((13*I)/1728)*Pi^3*G[{(T + U)^(-1)}, 1] + (163*Pi^2*G[{0, T^(-1)}, 1])/
      384 + (329*Pi^2*G[{0, U^(-1)}, 1])/4320 - 
     (2473*Pi^2*G[{0, (T + U)^(-1)}, 1])/17280 + (35*Pi^2*G[{T^(-1), 0}, 1])/
      216 - (7*Pi^2*G[{T^(-1), T^(-1)}, 1])/3456 + 
     (313*Pi^2*G[{T^(-1), (T + U)^(-1)}, 1])/1152 - 
     (Pi^2*G[{U^(-1), 0}, 1])/480 + (737*Pi^2*G[{U^(-1), U^(-1)}, 1])/8640 - 
     (1423*Pi^2*G[{U^(-1), (T + U)^(-1)}, 1])/8640 - 
     (7*Pi^2*G[{(T + U)^(-1), 0}, 1])/8640 - 
     (731*Pi^2*G[{(T + U)^(-1), T^(-1)}, 1])/4320 - 
     (37*Pi^2*G[{(T + U)^(-1), U^(-1)}, 1])/8640 + 
     (33*Pi^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/400 - 
     ((17*I)/240)*Pi*G[{0, 0, T^(-1)}, 1] - ((229*I)/288)*Pi*
      G[{0, 0, U^(-1)}, 1] - (I/9)*Pi*G[{0, 0, (T + U)^(-1)}, 1] - 
     (I/2)*Pi*G[{0, T^(-1), 0}, 1] - ((69*I)/320)*Pi*
      G[{0, T^(-1), T^(-1)}, 1] + ((713*I)/960)*Pi*
      G[{0, T^(-1), (T + U)^(-1)}, 1] - ((841*I)/1440)*Pi*
      G[{0, U^(-1), 0}, 1] - ((121*I)/1440)*Pi*G[{0, U^(-1), U^(-1)}, 1] - 
     (I/24)*Pi*G[{0, U^(-1), (T + U)^(-1)}, 1] + 
     ((73*I)/720)*Pi*G[{0, (T + U)^(-1), 0}, 1] + 
     ((69*I)/320)*Pi*G[{0, (T + U)^(-1), T^(-1)}, 1] + 
     ((71*I)/360)*Pi*G[{0, (T + U)^(-1), U^(-1)}, 1] - 
     ((139*I)/576)*Pi*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((71*I)/80)*Pi*G[{T^(-1), 0, 0}, 1] + ((7*I)/16)*Pi*
      G[{T^(-1), 0, T^(-1)}, 1] + ((143*I)/240)*Pi*G[{T^(-1), 0, U^(-1)}, 
       1] - ((25*I)/96)*Pi*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
     ((209*I)/2880)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
     ((151*I)/2880)*Pi*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     (I/16)*Pi*G[{T^(-1), (T + U)^(-1), 0}, 1] - ((223*I)/2880)*Pi*
      G[{T^(-1), (T + U)^(-1), T^(-1)}, 1] - ((143*I)/480)*Pi*
      G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + ((1589*I)/2880)*Pi*
      G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((5*I)/144)*Pi*G[{U^(-1), 0, 0}, 1] - ((3*I)/40)*Pi*
      G[{U^(-1), 0, T^(-1)}, 1] - (I/360)*Pi*G[{U^(-1), 0, U^(-1)}, 1] + 
     (I/180)*Pi*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
     ((13*I)/180)*Pi*G[{U^(-1), U^(-1), 0}, 1] + 
     ((17*I)/288)*Pi*G[{U^(-1), U^(-1), U^(-1)}, 1] + 
     ((21*I)/160)*Pi*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
     ((3*I)/80)*Pi*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
     ((3*I)/80)*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
     ((89*I)/1440)*Pi*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1] - 
     ((509*I)/1440)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     ((53*I)/288)*Pi*G[{(T + U)^(-1), 0, 0}, 1] + 
     ((3*I)/80)*Pi*G[{(T + U)^(-1), 0, T^(-1)}, 1] + 
     ((37*I)/288)*Pi*G[{(T + U)^(-1), 0, U^(-1)}, 1] - 
     ((49*I)/360)*Pi*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
     ((3*I)/20)*Pi*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
     (I/144)*Pi*G[{(T + U)^(-1), T^(-1), T^(-1)}, 1] - 
     ((193*I)/720)*Pi*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
     ((103*I)/1440)*Pi*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
     ((23*I)/180)*Pi*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1] - 
     ((3*I)/32)*Pi*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
     ((23*I)/720)*Pi*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1] - 
     ((121*I)/720)*Pi*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1] - 
     ((197*I)/1440)*Pi*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1] + 
     ((283*I)/800)*Pi*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
     (1519*G[{0, 0, 0, (T + U)^(-1)}, 1])/960 - (17*G[{0, 0, T^(-1), 0}, 1])/
      240 + (17*G[{0, 0, T^(-1), (T + U)^(-1)}, 1])/240 - 
     (229*G[{0, 0, U^(-1), 0}, 1])/288 + 
     (229*G[{0, 0, U^(-1), (T + U)^(-1)}, 1])/288 - 
     (289*G[{0, 0, (T + U)^(-1), 0}, 1])/480 - 
     (73*G[{0, 0, (T + U)^(-1), (T + U)^(-1)}, 1])/576 - 
     (107*G[{0, T^(-1), 0, 0}, 1])/480 + G[{0, T^(-1), 0, (T + U)^(-1)}, 1]/
      4 - (69*G[{0, T^(-1), T^(-1), 0}, 1])/320 + 
     (69*G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/320 + 
     (149*G[{0, T^(-1), (T + U)^(-1), 0}, 1])/320 - 
     (473*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/960 - 
     (167*G[{0, U^(-1), 0, 0}, 1])/160 + 
     (481*G[{0, U^(-1), 0, (T + U)^(-1)}, 1])/1440 - 
     (121*G[{0, U^(-1), U^(-1), 0}, 1])/1440 + 
     (121*G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/1440 + 
     (301*G[{0, U^(-1), (T + U)^(-1), 0}, 1])/720 + 
     (7*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/24 - 
     (21*G[{0, (T + U)^(-1), 0, 0}, 1])/160 + 
     (143*G[{0, (T + U)^(-1), 0, (T + U)^(-1)}, 1])/576 + 
     (69*G[{0, (T + U)^(-1), T^(-1), 0}, 1])/320 - 
     (69*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/320 + 
     (71*G[{0, (T + U)^(-1), U^(-1), 0}, 1])/360 - 
     (71*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/360 - 
     (211*G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/576 - 
     (13*G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/120 - 
     (661*G[{T^(-1), 0, 0, 0}, 1])/720 + 
     (91*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/96 + 
     (7*G[{T^(-1), 0, T^(-1), 0}, 1])/16 - 
     (7*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/16 + 
     (143*G[{T^(-1), 0, U^(-1), 0}, 1])/240 - 
     (143*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/240 - 
     (41*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/480 + 
     G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1]/5 + 
     (29*G[{T^(-1), T^(-1), 0, 0}, 1])/1440 + 
     (209*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/2880 - 
     (209*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/2880 - 
     (209*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/2880 + 
     (151*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/2880 + 
     (313*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/1440 - 
     (19*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/80 - 
     (223*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/2880 + 
     (223*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/2880 - 
     (143*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/480 + 
     (143*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/480 + 
     (727*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/2880 - 
     (217*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/576 - 
     (223*G[{U^(-1), 0, 0, 0}, 1])/720 - G[{U^(-1), 0, 0, (T + U)^(-1)}, 1]/
      360 - (3*G[{U^(-1), 0, T^(-1), 0}, 1])/40 + 
     (3*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/40 - 
     G[{U^(-1), 0, U^(-1), 0}, 1]/360 + G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 
       1]/360 + (3*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/40 + 
     (23*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/720 + 
     (11*G[{U^(-1), U^(-1), 0, 0}, 1])/240 + 
     (13*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/180 + 
     (17*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/288 - 
     (17*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/288 + 
     (19*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/1440 - 
     (21*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/160 - 
     G[{U^(-1), (T + U)^(-1), 0, 0}, 1]/90 - 
     (3*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/80 + 
     (3*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/80 - 
     (3*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/80 + 
     (89*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/1440 - 
     (89*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/1440 - 
     (143*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/1440 + 
     (509*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/1440 - 
     (331*G[{(T + U)^(-1), 0, 0, 0}, 1])/1440 + 
     (329*G[{(T + U)^(-1), 0, 0, (T + U)^(-1)}, 1])/1440 + 
     (3*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/80 - 
     (3*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/80 + 
     (37*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/288 - 
     (37*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/288 + 
     (49*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/720 + 
     (11*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/120 - 
     (13*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/360 - 
     (3*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/40 + 
     G[{(T + U)^(-1), T^(-1), T^(-1), 0}, 1]/144 - 
     G[{(T + U)^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1]/144 - 
     (59*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/720 + 
     (139*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/720 + 
     (17*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/96 - 
     (103*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/1440 + 
     (23*G[{(T + U)^(-1), U^(-1), U^(-1), 0}, 1])/180 - 
     (23*G[{(T + U)^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/180 - 
     (287*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/1440 + 
     (3*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/32 + 
     (11*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/120 + 
     G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1]/16 - 
     (121*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), 0}, 1])/720 + 
     (121*G[{(T + U)^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/720 - 
     (197*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), 0}, 1])/1440 + 
     (197*G[{(T + U)^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/1440 + 
     (61*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/288 - 
     (2767*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
      7200 - ((71*I)/1080)*Pi^3*Log[T] + (289*Pi^2*G[{T^(-1)}, 1]*Log[T])/
      2880 - (Pi^2*G[{U^(-1)}, 1]*Log[T])/120 - 
     (71*Pi^2*G[{(T + U)^(-1)}, 1]*Log[T])/8640 - (I/4)*Pi*G[{0, T^(-1)}, 1]*
      Log[T] - ((481*I)/1440)*Pi*G[{0, U^(-1)}, 1]*Log[T] - 
     ((7*I)/1440)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[T] - 
     ((19*I)/40)*Pi*G[{T^(-1), 0}, 1]*Log[T] + 
     (I/16)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     ((5*I)/144)*Pi*G[{U^(-1), 0}, 1]*Log[T] - ((13*I)/180)*Pi*
      G[{U^(-1), U^(-1)}, 1]*Log[T] + ((3*I)/80)*Pi*G[{U^(-1), (T + U)^(-1)}, 
       1]*Log[T] - ((247*I)/1440)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
     ((3*I)/40)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T] + 
     ((103*I)/1440)*Pi*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
     ((2*I)/45)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
     (229*G[{0, 0, U^(-1)}, 1]*Log[T])/288 - 
     (151*G[{0, 0, (T + U)^(-1)}, 1]*Log[T])/480 - 
     (G[{0, T^(-1), 0}, 1]*Log[T])/4 + (G[{0, T^(-1), (T + U)^(-1)}, 1]*
       Log[T])/4 - (127*G[{0, U^(-1), 0}, 1]*Log[T])/160 - 
     (121*G[{0, U^(-1), U^(-1)}, 1]*Log[T])/1440 + 
     (121*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/720 - 
     (3*G[{0, (T + U)^(-1), 0}, 1]*Log[T])/32 + 
     (71*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/360 - 
     (2*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/45 - 
     (13*G[{T^(-1), 0, 0}, 1]*Log[T])/20 + 
     (143*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/240 - 
     (29*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/480 + 
     (19*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/80 - 
     (143*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/480 + 
     (7*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/40 - 
     (223*G[{U^(-1), 0, 0}, 1]*Log[T])/720 - 
     (G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/360 + 
     (3*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/80 + 
     (11*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/240 + 
     (17*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/288 + 
     (19*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/1440 - 
     (G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/90 + 
     (89*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/1440 - 
     (143*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/1440 - 
     (199*G[{(T + U)^(-1), 0, 0}, 1]*Log[T])/480 + 
     (37*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/288 + 
     (G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/18 + 
     (3*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[T])/40 - 
     (3*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/40 + 
     (17*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/96 + 
     (23*G[{(T + U)^(-1), U^(-1), U^(-1)}, 1]*Log[T])/180 - 
     (287*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/1440 - 
     (G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/144 - 
     (197*G[{(T + U)^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/1440 + 
     (27*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/160 - 
     (71*Pi^2*Log[T]^2)/960 - ((19*I)/160)*Pi*G[{T^(-1)}, 1]*Log[T]^2 - 
     ((5*I)/288)*Pi*G[{U^(-1)}, 1]*Log[T]^2 - ((193*I)/2880)*Pi*
      G[{(T + U)^(-1)}, 1]*Log[T]^2 - (87*G[{0, U^(-1)}, 1]*Log[T]^2)/320 - 
     (G[{0, (T + U)^(-1)}, 1]*Log[T]^2)/10 - (19*G[{T^(-1), 0}, 1]*Log[T]^2)/
      160 + (19*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/160 - 
     (223*G[{U^(-1), 0}, 1]*Log[T]^2)/1440 + 
     (11*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/480 - 
     (G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/180 - 
     (193*G[{(T + U)^(-1), 0}, 1]*Log[T]^2)/960 + 
     (17*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T]^2)/192 - 
     (7*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]^2)/720 + 
     ((593*I)/8640)*Pi*Log[T]^3 - (223*G[{U^(-1)}, 1]*Log[T]^3)/4320 - 
     (35*G[{(T + U)^(-1)}, 1]*Log[T]^3)/576 + (1247*Log[T]^4)/34560 - 
     ((61*I)/2880)*Pi^3*Log[U] + (533*Pi^2*G[{T^(-1)}, 1]*Log[U])/8640 + 
     (Pi^2*G[{U^(-1)}, 1]*Log[U])/160 + (Pi^2*G[{(T + U)^(-1)}, 1]*Log[U])/
      135 - (I/4)*Pi*G[{0, T^(-1)}, 1]*Log[U] - (I/4)*Pi*G[{0, U^(-1)}, 1]*
      Log[U] + ((17*I)/160)*Pi*G[{0, (T + U)^(-1)}, 1]*Log[U] - 
     ((33*I)/80)*Pi*G[{T^(-1), 0}, 1]*Log[U] - 
     (I/80)*Pi*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
     ((3*I)/40)*Pi*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
     (I/80)*Pi*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
     (17*G[{0, 0, T^(-1)}, 1]*Log[U])/240 - 
     (23*G[{0, 0, (T + U)^(-1)}, 1]*Log[U])/80 + 
     (13*G[{0, T^(-1), 0}, 1]*Log[U])/480 - 
     (69*G[{0, T^(-1), T^(-1)}, 1]*Log[U])/320 + 
     (69*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/320 - 
     (G[{0, U^(-1), 0}, 1]*Log[U])/4 + (G[{0, U^(-1), (T + U)^(-1)}, 1]*
       Log[U])/4 - (3*G[{0, (T + U)^(-1), 0}, 1]*Log[U])/80 + 
     (69*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/320 - 
     (103*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/320 - 
     (193*G[{T^(-1), 0, 0}, 1]*Log[U])/720 + 
     (7*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/16 - 
     (G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/40 + 
     (29*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/1440 + 
     (209*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/2880 - 
     (209*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/2880 - 
     (29*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/1440 - 
     (223*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/2880 + 
     (223*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/2880 - 
     (3*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/40 + 
     (3*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/80 + 
     (3*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/80 + 
     (133*G[{(T + U)^(-1), 0, 0}, 1]*Log[U])/720 + 
     (3*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/80 + 
     (G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/80 - 
     (G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/9 + 
     (G[{(T + U)^(-1), T^(-1), T^(-1)}, 1]*Log[U])/144 - 
     (G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/144 + 
     (71*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/720 - 
     (121*G[{(T + U)^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/720 + 
     (31*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/720 - 
     (119*Pi^2*Log[T]*Log[U])/960 - ((19*I)/80)*Pi*G[{T^(-1)}, 1]*Log[T]*
      Log[U] - ((3*I)/80)*Pi*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
     (G[{0, T^(-1)}, 1]*Log[T]*Log[U])/4 - (G[{0, U^(-1)}, 1]*Log[T]*Log[U])/
      4 + (17*G[{0, (T + U)^(-1)}, 1]*Log[T]*Log[U])/160 - 
     (33*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/80 - 
     (G[{(T + U)^(-1), 0}, 1]*Log[T]*Log[U])/80 + 
     (3*G[{(T + U)^(-1), T^(-1)}, 1]*Log[T]*Log[U])/40 + 
     (G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/80 + 
     ((37*I)/240)*Pi*Log[T]^2*Log[U] - (19*G[{T^(-1)}, 1]*Log[T]^2*Log[U])/
      160 - (3*G[{(T + U)^(-1)}, 1]*Log[T]^2*Log[U])/160 + 
     (37*Log[T]^3*Log[U])/720 - (2623*Pi^2*Log[U]^2)/86400 - 
     ((7*I)/80)*Pi*G[{T^(-1)}, 1]*Log[U]^2 + (I/80)*Pi*G[{(T + U)^(-1)}, 1]*
      Log[U]^2 + (133*G[{0, T^(-1)}, 1]*Log[U]^2)/960 - 
     (23*G[{0, (T + U)^(-1)}, 1]*Log[U]^2)/320 + 
     (13*G[{T^(-1), 0}, 1]*Log[U]^2)/180 + 
     (29*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/2880 - 
     (29*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/2880 + 
     (71*G[{(T + U)^(-1), 0}, 1]*Log[U]^2)/720 - 
     (67*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U]^2)/720 + 
     (31*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U]^2)/720 + 
     ((11*I)/120)*Pi*Log[T]*Log[U]^2 - (7*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/
      80 + (G[{(T + U)^(-1)}, 1]*Log[T]*Log[U]^2)/80 + 
     (11*Log[T]^2*Log[U]^2)/240 - (I/90)*Pi*Log[U]^3 + 
     (23*G[{T^(-1)}, 1]*Log[U]^3)/432 + (31*G[{(T + U)^(-1)}, 1]*Log[U]^3)/
      1080 - (Log[T]*Log[U]^3)/90 - (263*Log[U]^4)/10800 + 
     ((13547*I)/14400)*Pi*Zeta[3] - (97*G[{T^(-1)}, 1]*Zeta[3])/2880 - 
     (173*G[{U^(-1)}, 1]*Zeta[3])/1440 + (67*G[{(T + U)^(-1)}, 1]*Zeta[3])/
      21600 + (197*Log[T]*Zeta[3])/288 - (18139*Log[U]*Zeta[3])/43200}, 0, 5, 
   1]}


==> anc/MIs/descript.ion <==
<|"MIs.def" -> "  Definitions of master integrals. Format: \
{j[1]->int1,...,j[85]->int85}, where int_k is the integrand of the k-th \
master integral.\n  Notations:\n      p1,p2,k1 -- momenta of the electron, \
positron and photon,\n      l1,l2 -- loop momenta,\n      sp[a,b] -- scalar \
product of a and b, sp[a]=sp[a,a].\n  Constraints: sp[p1+p2]=1, \
sp[p1-k1]=t=-T, sp[p2-k1]=u=-U.\n  Loop integration measure \
($d=4-2\\epsilon$): $e^{2\\epsilon \\gamma}d^dl_1 d^dl_2/(i\\pi^{d/2})^2$.", 
 "MIs2UTs.rules" -> "  Expression of master integrals j[1],...,j[85] via UT \
basis J[1],...,J[85].\n  Notations: T=-t, U=-u, \[Epsilon]=(4-d)/2.", 
 "UTs2Gs.rules" -> "  Expression of UT basis J[1],...,J[85] via generalized \
(Goncharov's) polylogarithms G[{...},1] up to transcendental weight 4."|>


==> anc/calHmn/calHmn.0 <==
(*
  Born coefficients in hard massless leptonic tensor.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(0)}$.
  Notations:  T=-t/s, U=-u/s.
*)
{-((2 - 2*T + T^2 - 2*U + U^2)/(T*U)), (4*(-1 + T + U))/(T*U), 
 (4*(-1 + T + U))/(T*U), 0, 0}


==> anc/calHmn/calHmn.1 <==
(*
  One-loop coefficients in hard massless leptonic tensor.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(1)}$.
  Notations:  T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{(-7*Pi^2*(2 - 2*T + T^2 - 2*U + U^2))/(3*T*U) + 
  (2*(16 - 17*T + 9*T^2 - 17*U + 9*U^2))/(T*U) - 
  (2*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 2*T^3*U + 
     10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*T*(-1 + U)*U*(T + U)) - 
  (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1])/(T^2*U) + 
  (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (T^2*U) + (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1])/
   (T*U^2) - (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^2) - (2*(-1 + T)*(2 + U)*Log[T])/
   ((-1 + U)*U) + (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*
    Log[T])/(T*U^2) - (2*(2 + T)*(-1 + U)*Log[U])/((-1 + T)*T) - 
  (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*Log[U])/(T^2*U) + 
  (6*(2 - 2*T + T^2 - 2*U + U^2)*Log[\[Mu]\[Mu]])/(T*U) + 
  (2*(2 - 2*T + T^2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^2)/(T*U), 
 (28*Pi^2*(-1 + T + U))/(3*T*U) - 
  (4*(-4 + 24*T - 37*T^2 + 18*T^3 + 24*U - 58*T*U + 33*T^2*U - 21*U^2 + 
     20*T*U^2 + U^3))/((-1 + T)*T*U*(T + U)) + 
  (4*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
     32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^2*U^2*(T + U)^2) + (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), 0}, 1])/(T^3*U) - (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1])/(T*U^3) - 
  (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (4*(2 + U)*(-1 + T + U)*Log[T])/(T*U^2) + 
  (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[T])/(T*U^3) - 
  (4*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[U])/((-1 + T)^2*T^2*U) + 
  (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1)}, 1]*Log[U])/(T^3*U) - 
  (24*(-1 + T + U)*Log[\[Mu]\[Mu]])/(T*U) - 
  (8*(-1 + T + U)*Log[\[Mu]\[Mu]]^2)/(T*U), (28*Pi^2*(-1 + T + U))/(3*T*U) - 
  (4*(-4 + 24*T - 21*T^2 + T^3 + 24*U - 58*T*U + 20*T^2*U - 37*U^2 + 
     33*T*U^2 + 18*U^3))/(T*(-1 + U)*U*(T + U)) + 
  (4*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
     28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1])/
   (T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1])/(T^3*U) - 
  (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1])/(T*U^3) - 
  (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (T*U^3) - (4*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[T])/
   (T*(-1 + U)^2*U^2) + (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1)}, 1]*Log[T])/(T*U^3) + (4*(2 + T)*(-1 + T + U)*Log[U])/
   (T^2*U) + (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U])/(T^3*U) - 
  (24*(-1 + T + U)*Log[\[Mu]\[Mu]])/(T*U) - 
  (8*(-1 + T + U)*Log[\[Mu]\[Mu]]^2)/(T*U), 
 (-4*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 8*U^2 - 
     6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/((-1 + T)*T*(-1 + U)*U*(T + U)) - 
  (4*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
     34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
     88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
     54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
     40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
     T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
  (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1])/(T^3*U) + 
  (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0}, 1])/(T*U^3) + 
  (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (4*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[T])/
   (T*(-1 + U)^2*U^2) - (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1]*Log[T])/
   (T*U^3) + (4*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*Log[U])/
   ((-1 + T)^2*T^2*U) - (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*Log[U])/
   (T^3*U), (-4*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2))/
   ((-1 + T)^2*T*(-1 + U)^2*U) - (8*(-1 + T + U)*G[{T^(-1)}, 1])/(T^2*U) + 
  (8*(-1 + T + U)*G[{U^(-1)}, 1])/(T*U^2)}


==> anc/calHmn/calHmn.2 <==
(*
  Two-loop coefficients in hard massless leptonic tensor.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(2)}$.
  Notations:  T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{(-67*Pi^4*(2 - 2*T + T^2 - 2*U + U^2))/(30*T*U) - 
  (19*Nf*(430 - 466*T + 251*T^2 - 466*U + 251*U^2))/(81*T*U) - 
  (1022 - 1162*T + 655*T^2 - 1162*U + 655*U^2)/(4*T*U) + 
  Pi^2*((2*Nf*(182 - 388*T + 321*T^2 - 115*T^3 - 388*U + 522*T*U - 
       249*T^2*U + 79*T^3*U + 321*U^2 - 249*T*U^2 - 115*U^3 + 79*T*U^3))/
     (27*(-1 + T)*T*(-1 + U)*U) - 
    (4*LbL*Nf*(-24*T^2 + 64*T^3 - 60*T^4 + 20*T^5 - 108*T*U + 144*T^2*U - 
       115*T^3*U + 30*T^4*U - 24*U^2 + 144*T*U^2 - 110*T^2*U^2 + 50*T^3*U^2 + 
       64*U^3 - 115*T*U^3 + 50*T^2*U^3 - 60*U^4 + 30*T*U^4 + 20*U^5))/
     (9*T*U*(T + U)) + (194*T^2 - 472*T^3 + 339*T^4 - 38*T^5 - 23*T^6 + 
      388*T*U - 1296*T^2*U + 1466*T^3*U - 546*T^4*U - 32*T^5*U + 20*T^6*U + 
      194*U^2 - 1296*T*U^2 + 2494*T^2*U^2 - 1808*T^3*U^2 + 191*T^4*U^2 + 
      262*T^5*U^2 - 64*T^6*U^2 - 472*U^3 + 1466*T*U^3 - 1808*T^2*U^3 + 
      880*T^3*U^3 + 86*T^4*U^3 - 192*T^5*U^3 + 40*T^6*U^3 + 339*U^4 - 
      546*T*U^4 + 191*T^2*U^4 + 86*T^3*U^4 - 16*T^4*U^4 - 38*U^5 - 32*T*U^5 + 
      262*T^2*U^5 - 192*T^3*U^5 - 23*U^6 + 20*T*U^6 - 64*T^2*U^6 + 
      40*T^3*U^6)/(3*(-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2)) + 
  Pi^2*((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(9*T^2*U) - 
    (8*LbL*Nf*(10*T^2 - 40*T^3 + 60*T^4 - 40*T^5 + 10*T^6 + 20*T*U - 
       55*T^2*U + 75*T^3*U - 50*T^4*U + 10*T^5*U + 10*U^2 - 43*T*U^2 + 
       30*T^2*U^2 - 25*T^3*U^2 + 10*T^4*U^2 - 10*U^3 + 33*T*U^3 - 
       15*T^2*U^3 + 10*T^3*U^3))/(9*T^2*U^2) - 
    (2*(14 - 56*T + 101*T^2 - 100*T^3 + 51*T^4 - 10*T^5 - 56*U + 136*T*U - 
       166*T^2*U + 124*T^3*U - 48*T^4*U + 10*T^5*U + 53*U^2 - 108*T*U^2 + 
       132*T^2*U^2 - 90*T^3*U^2 + 19*T^4*U^2 + 18*U^3 + 34*T*U^3 - 
       58*T^2*U^3 + 34*T^3*U^3 - 4*T^4*U^3 - 29*U^4 - 6*T*U^4 + 9*T^2*U^4 - 
       4*T^3*U^4))/(3*(-1 + T)*T^2*(-1 + U)*U^2))*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(9*T*U^2) + 
    (2*(-14 + 56*T - 53*T^2 - 18*T^3 + 29*T^4 + 56*U - 136*T*U + 108*T^2*U - 
       34*T^3*U + 6*T^4*U - 101*U^2 + 166*T*U^2 - 132*T^2*U^2 + 58*T^3*U^2 - 
       9*T^4*U^2 + 100*U^3 - 124*T*U^3 + 90*T^2*U^3 - 34*T^3*U^3 + 
       4*T^4*U^3 - 51*U^4 + 48*T*U^4 - 19*T^2*U^4 + 4*T^3*U^4 + 10*U^5 - 
       10*T*U^5))/(3*(-1 + T)*T^2*(-1 + U)*U^2) - 
    (8*LbL*Nf*(10*T^2 - 10*T^3 + 20*T*U - 43*T^2*U + 33*T^3*U + 10*U^2 - 
       55*T*U^2 + 30*T^2*U^2 - 15*T^3*U^2 - 40*U^3 + 75*T*U^3 - 25*T^2*U^3 + 
       10*T^3*U^3 + 60*U^4 - 50*T*U^4 + 10*T^2*U^4 - 40*U^5 + 10*T*U^5 + 
       10*U^6))/(9*T^2*U^2))*G[{U^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T + U)*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 
       23*U^2 + 2*T*U^2 + 2*U^3))/(3*T*U*(T + U)) + 
    (4*Nf*(-1 + T + U)*(-140*T + 178*T^2 - 89*T^3 - 140*U + 280*T*U - 
       127*T^2*U + 38*T^3*U + 178*U^2 - 127*T*U^2 - 89*U^3 + 38*T*U^3))/
     (9*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    ((-1 + T + U)*(-284*T + 394*T^2 - 203*T^3 - 284*U + 600*T*U - 321*T^2*U + 
       104*T^3*U + 394*U^2 - 321*T*U^2 + 20*T^2*U^2 - 203*U^3 + 104*T*U^3))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((40*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       17*T^4*U - 16*T^5*U + 4*T^6*U - 18*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(9*T^2*U^2*(T + U)^2) + 
    (2*(-1 + T + U)*(-14*T^3 + 42*T^4 - 59*T^5 + 41*T^6 - 10*T^7 - 42*T^2*U + 
       168*T^3*U - 129*T^4*U + 20*T^5*U + 15*T^6*U + 10*T^7*U - 42*T*U^2 + 
       252*T^2*U^2 - 152*T^3*U^2 - 41*T^4*U^2 + 29*T^5*U^2 - 4*T^6*U^2 - 
       14*U^3 + 168*T*U^3 - 152*T^2*U^3 - 160*T^3*U^3 + 2*T^4*U^3 + 
       82*T^5*U^3 - 10*T^6*U^3 + 42*U^4 - 129*T*U^4 - 41*T^2*U^4 + 
       2*T^3*U^4 + 72*T^4*U^4 - 30*T^5*U^4 - 59*U^5 + 20*T*U^5 + 29*T^2*U^5 + 
       82*T^3*U^5 - 30*T^4*U^5 + 41*U^6 + 15*T*U^6 - 4*T^2*U^6 - 10*T^3*U^6 - 
       10*U^7 + 10*T*U^7))/(3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1] + Pi^2*((-16*LbL*Nf*(-2 + T)*(-1 + U))/(3*T^2) - 
    (4*(2*T^2 - 2*T^3 + 22*T*U - 20*T^2*U + 9*T^3*U + 48*U^2 - 22*T*U^2 - 
       48*U^3 + 11*T*U^3))/(3*T^2*U^2))*G[{T^(-1), 0}, 1] + 
  ((8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
       19*U^2 - 25*T*U^2 - 3*T^2*U^2))/(9*(-1 + T)*T^2*U) + 
    (2*(4*T^2 - 74*T^3 + 116*T^4 - 69*T^5 + 23*T^6 + 8*T*U - 151*T^2*U + 
       208*T^3*U - 50*T^4*U - 14*T^5*U + 8*T^6*U + 4*U^2 - 104*T*U^2 + 
       219*T^2*U^2 - 106*T^3*U^2 - 4*T^4*U^2 - 27*U^3 + 110*T*U^3 - 
       50*T^2*U^3 - 42*T^3*U^3 + 31*U^4 - 21*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)*T^2*U*(T + U)^2) - 
    (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 
       9*T^2*U + 24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 
       62*T^2*U^2 - 30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 
       31*T^2*U^3 + 10*T^3*U^3 + 14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       4*T*U^5))/(3*T^2*U*(T + U)))*G[{T^(-1), 0}, 1] - 
  (8*Pi^2*(2*T^2 - 2*T^3 + T^4 + 9*T*U + T^2*U + 3*U^2 - 3*T*U^2 + T^2*U^2)*
    G[{T^(-1), T^(-1)}, 1])/(3*T^3*U) + 
  (8*Pi^2*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1)}, 1])/(T^2*U^2) + 
  (4*Pi^2*(18*T - 18*T^2 + 9*T^3 + 34*U - 14*T*U - 34*U^2 + 5*T*U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^2*U) + 
  ((-8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
       19*U^2 - 25*T*U^2 - 3*T^2*U^2))/(9*(-1 + T)*T^2*U) - 
    (2*(4*T^2 - 74*T^3 + 116*T^4 - 69*T^5 + 23*T^6 + 8*T*U - 151*T^2*U + 
       208*T^3*U - 50*T^4*U - 14*T^5*U + 8*T^6*U + 4*U^2 - 104*T*U^2 + 
       219*T^2*U^2 - 106*T^3*U^2 - 4*T^4*U^2 - 27*U^3 + 110*T*U^3 - 
       50*T^2*U^3 - 42*T^3*U^3 + 31*U^4 - 21*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)*T^2*U*(T + U)^2) + 
    (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 
       9*T^2*U + 24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 
       62*T^2*U^2 - 30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 
       31*T^2*U^3 + 10*T^3*U^3 + 14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       4*T*U^5))/(3*T^2*U*(T + U)))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((-16*LbL*Nf*(-1 + T)*(-2 + U))/(3*U^2) - 
    (4*(48*T^2 - 48*T^3 + 22*T*U - 22*T^2*U + 11*T^3*U + 2*U^2 - 20*T*U^2 - 
       2*U^3 + 9*T*U^3))/(3*T^2*U^2))*G[{U^(-1), 0}, 1] + 
  ((8*Nf*(-19*T + 19*T^2 - 38*U + 44*T*U - 25*T^2*U + 76*U^2 - 16*T*U^2 - 
       3*T^2*U^2 - 57*U^3 + 19*U^4))/(9*T*(-1 + U)*U^2) - 
    (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 18*T*U - 72*T^2*U + 
       40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 62*T^2*U^2 - 
       31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 10*T^3*U^3 - 
       12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 4*U^6))/
     (3*T*U^2*(T + U)) + (2*(4*T^2 - 27*T^3 + 31*T^4 + 8*T*U - 104*T^2*U + 
       110*T^3*U - 21*T^4*U + 4*U^2 - 151*T*U^2 + 219*T^2*U^2 - 50*T^3*U^2 - 
       27*T^4*U^2 - 74*U^3 + 208*T*U^3 - 106*T^2*U^3 - 42*T^3*U^3 + 
       8*T^4*U^3 + 116*U^4 - 50*T*U^4 - 4*T^2*U^4 - 69*U^5 - 14*T*U^5 + 
       23*U^6 + 8*T*U^6))/(T*(-1 + U)*U^2*(T + U)^2))*G[{U^(-1), 0}, 1] + 
  (8*Pi^2*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1)}, 1])/(T^2*U^2) - 
  (8*Pi^2*(3*T^2 + 9*T*U - 3*T^2*U + 2*U^2 + T*U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), U^(-1)}, 1])/(3*T*U^3) + 
  (4*Pi^2*(34*T - 34*T^2 + 18*U - 14*T*U + 5*T^2*U - 18*U^2 + 9*U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^2) + 
  ((-8*Nf*(-19*T + 19*T^2 - 38*U + 44*T*U - 25*T^2*U + 76*U^2 - 16*T*U^2 - 
       3*T^2*U^2 - 57*U^3 + 19*U^4))/(9*T*(-1 + U)*U^2) + 
    (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 18*T*U - 72*T^2*U + 
       40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 62*T^2*U^2 - 
       31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 10*T^3*U^3 - 
       12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 4*U^6))/
     (3*T*U^2*(T + U)) - (2*(4*T^2 - 27*T^3 + 31*T^4 + 8*T*U - 104*T^2*U + 
       110*T^3*U - 21*T^4*U + 4*U^2 - 151*T*U^2 + 219*T^2*U^2 - 50*T^3*U^2 - 
       27*T^4*U^2 - 74*U^3 + 208*T*U^3 - 106*T^2*U^3 - 42*T^3*U^3 + 
       8*T^4*U^3 + 116*U^4 - 50*T*U^4 - 4*T^2*U^4 - 69*U^5 - 14*T*U^5 + 
       23*U^6 + 8*T*U^6))/(T*(-1 + U)*U^2*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  (8*Pi^2*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^2*U^2) + 
  ((-8*Nf*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3))/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (16*LbL*Nf*(-12*T + 30*T^2 - 8*T^3 - 14*T^4 + 4*T^5 - 12*U + 24*T*U + 
       12*T^2*U - 27*T^3*U + 6*T^4*U + 30*U^2 + 12*T*U^2 - 26*T^2*U^2 + 
       10*T^3*U^2 - 8*U^3 - 27*T*U^3 + 10*T^2*U^3 - 14*U^4 + 6*T*U^4 + 
       4*U^5))/(3*T*U*(T + U)) - 
    (2*(24*T^2 - 8*T^3 - 45*T^4 + 29*T^5 + 48*T*U + 28*T^2*U - 224*T^3*U + 
       193*T^4*U - 54*T^5*U + 24*U^2 + 28*T*U^2 - 262*T^2*U^2 + 342*T^3*U^2 - 
       148*T^4*U^2 + 16*T^5*U^2 - 8*U^3 - 224*T*U^3 + 342*T^2*U^3 - 
       92*T^3*U^3 - 45*U^4 + 193*T*U^4 - 148*T^2*U^4 + 29*U^5 - 54*T*U^5 + 
       16*T^2*U^5))/((-1 + T)*T*(-1 + U)*U*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-2 + T + U)*(-1 + T + U)*(-T + T^2 - U + U^2))/
     (3*T*U*(T + U)) - (2*(-1 + T + U)*(-30*T^2 + 76*T^3 - 69*T^4 + 23*T^5 - 
       52*T*U + 180*T^2*U - 206*T^3*U + 105*T^4*U - 18*T^5*U - 30*U^2 + 
       180*T*U^2 - 258*T^2*U^2 + 144*T^3*U^2 - 40*T^4*U^2 + 4*T^5*U^2 + 
       76*U^3 - 206*T*U^3 + 144*T^2*U^3 - 36*T^3*U^3 + 4*T^4*U^3 - 69*U^4 + 
       105*T*U^4 - 40*T^2*U^4 + 4*T^3*U^4 + 23*U^5 - 18*T*U^5 + 4*T^2*U^5))/
     ((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 
    1] + ((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) + 
    (8*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 14*T*U - 4*T^2*U + 
       15*T^3*U + 2*T^4*U - 7*U^2 + 11*T*U^2 - 16*T^2*U^2 - 3*T^3*U^2 + 
       2*T*U^3 + 12*T^2*U^3 - T^3*U^3 - U^4 - 5*T*U^4 - T^2*U^4 + 2*U^5))/
     (T^2*(-1 + U)*U^2) + (32*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 4*T*U - 35*T^2*U + 39*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 
       14*T*U^2 + 12*T^2*U^2 - 8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 18*T*U^3 - 
       8*T^2*U^3 + 4*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 
       2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{T^(-1), 0, 0}, 1] + 
  ((-16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 35*T^2*U + 
       39*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 14*T*U^2 + 12*T^2*U^2 - 
       8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 18*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
       12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6))/
     (3*T^2*U^2) - (4*(2*T - 8*T^2 + 15*T^3 - 16*T^4 + 9*T^5 - 2*T^6 + 2*U - 
       16*T*U + 45*T^2*U - 42*T^3*U + 4*T^4*U + 5*T^5*U + 2*T^6*U - 8*U^2 + 
       40*T*U^2 - 54*T^2*U^2 + 27*T^3*U^2 - 14*T^4*U^2 + 3*T^5*U^2 + 12*U^3 - 
       40*T*U^3 + 32*T^2*U^3 - 17*T^3*U^3 + 15*T^4*U^3 - 2*T^5*U^3 - 10*U^4 + 
       8*T*U^4 + 8*T^2*U^4 + 4*T^3*U^4 - 4*T^4*U^4 + 6*U^5 + 4*T*U^5 - 
       8*T^2*U^5 - 2*T^3*U^5 - 2*U^6 + 2*T*U^6))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)))*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) - 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) - 
    (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 4*T*U + 25*T^2*U - 
       24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 6*T^3*U^2 - 
       2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3))/
     ((-1 + T)*T^2*U^2))*G[{T^(-1), T^(-1), 0}, 1] + 
  ((16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) + 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) + 
    (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 4*T*U + 25*T^2*U - 
       24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 6*T^3*U^2 - 
       2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3))/
     ((-1 + T)*T^2*U^2))*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) - 
    (16*LbL*Nf*(-24*T^2 + 24*T^3 - 9*T*U + 6*T^2*U - 3*T^3*U - 6*U^2 + 
       15*T*U^2 - 5*T^2*U^2 + 2*T^3*U^2 + 12*U^3 - 10*T*U^3 + 2*T^2*U^3 - 
       8*U^4 + 2*T*U^4 + 2*U^5))/(3*T^2*U) + 
    (4*(-4*T + 16*T^2 - 26*T^3 + 20*T^4 - 6*T^5 - 4*U + 32*T*U - 60*T^2*U + 
       32*T^3*U + 19*T^4*U - 19*T^5*U + 16*U^2 - 55*T*U^2 + 40*T^2*U^2 + 
       17*T^3*U^2 - 28*T^4*U^2 + 10*T^5*U^2 - 23*U^3 + 46*T*U^3 - 
       18*T^2*U^3 - 3*T^3*U^3 + 4*T^4*U^3 + 16*U^4 - 19*T*U^4 + 8*T^2*U^4 - 
       5*T^3*U^4 - 7*U^5 + 2*T*U^5 - T^2*U^5 + 2*U^6 - 2*T*U^6))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) - 
    (4*(-2*T + 8*T^2 - 11*T^3 + 4*T^4 + 3*T^5 - 2*T^6 - 2*U + 16*T*U - 
       31*T^2*U + 22*T^3*U - 5*T^4*U - 2*T^5*U + 2*T^6*U + 8*U^2 - 37*T*U^2 + 
       38*T^2*U^2 + 6*T^3*U^2 - 14*T^4*U^2 + 5*T^5*U^2 - 21*U^3 + 50*T*U^3 - 
       32*T^3*U^3 + 9*T^4*U^3 + 26*U^4 - 29*T*U^4 - 12*T^2*U^4 + 9*T^3*U^4 - 
       11*U^5 + 2*T*U^5 + 3*T^2*U^5))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) + 
    (8*(-2 + 8*T - 7*T^2 - T^4 + 2*T^5 + 6*U - 14*T*U + 11*T^2*U + 2*T^3*U - 
       5*T^4*U - 9*U^2 - 4*T*U^2 - 16*T^2*U^2 + 12*T^3*U^2 - T^4*U^2 + 
       7*U^3 + 15*T*U^3 - 3*T^2*U^3 - T^3*U^3 - 2*U^4 + 2*T*U^4))/
     ((-1 + T)*T^2*U^2) + (32*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 4*T*U - 14*T^2*U + 18*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 
       35*T*U^2 + 12*T^2*U^2 - 8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 39*T*U^3 - 
       8*T^2*U^3 + 4*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 
       2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{U^(-1), 0, 0}, 1] + 
  ((-16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 14*T^2*U + 
       18*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 35*T*U^2 + 12*T^2*U^2 - 
       8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 39*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
       12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6))/
     (3*T^2*U^2) - (4*(2*T - 8*T^2 + 12*T^3 - 10*T^4 + 6*T^5 - 2*T^6 + 2*U - 
       16*T*U + 40*T^2*U - 40*T^3*U + 8*T^4*U + 4*T^5*U + 2*T^6*U - 8*U^2 + 
       45*T*U^2 - 54*T^2*U^2 + 32*T^3*U^2 + 8*T^4*U^2 - 8*T^5*U^2 + 15*U^3 - 
       42*T*U^3 + 27*T^2*U^3 - 17*T^3*U^3 + 4*T^4*U^3 - 2*T^5*U^3 - 16*U^4 + 
       4*T*U^4 - 14*T^2*U^4 + 15*T^3*U^4 - 4*T^4*U^4 + 9*U^5 + 5*T*U^5 + 
       3*T^2*U^5 - 2*T^3*U^5 - 2*U^6 + 2*T*U^6))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) - 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) - 
    (4*(2 - 6*T + 5*T^2 - T^3 - 8*U - 4*T*U - 4*T^2*U + 6*T^3*U + 11*U^2 + 
       25*T*U^2 + T^2*U^2 - 9*T^3*U^2 - 4*U^3 - 24*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3 - 3*U^4 + 9*T*U^4 - 2*T^2*U^4 + 2*U^5))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((-16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) + 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) + 
    (4*(2 - 6*T + 5*T^2 - T^3 - 8*U - 4*T*U - 4*T^2*U + 6*T^3*U + 11*U^2 + 
       25*T*U^2 + T^2*U^2 - 9*T^3*U^2 - 4*U^3 - 24*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3 - 3*U^4 + 9*T*U^4 - 2*T^2*U^4 + 2*U^5))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((-16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) - 
    (16*LbL*Nf*(-6*T^2 + 12*T^3 - 8*T^4 + 2*T^5 - 9*T*U + 15*T^2*U - 
       10*T^3*U + 2*T^4*U - 24*U^2 + 6*T*U^2 - 5*T^2*U^2 + 2*T^3*U^2 + 
       24*U^3 - 3*T*U^3 + 2*T^2*U^3))/(3*T*U^2) - 
    (4*(4*T - 16*T^2 + 23*T^3 - 16*T^4 + 7*T^5 - 2*T^6 + 4*U - 32*T*U + 
       55*T^2*U - 46*T^3*U + 19*T^4*U - 2*T^5*U + 2*T^6*U - 16*U^2 + 
       60*T*U^2 - 40*T^2*U^2 + 18*T^3*U^2 - 8*T^4*U^2 + T^5*U^2 + 26*U^3 - 
       32*T*U^3 - 17*T^2*U^3 + 3*T^3*U^3 + 5*T^4*U^3 - 20*U^4 - 19*T*U^4 + 
       28*T^2*U^4 - 4*T^3*U^4 + 6*U^5 + 19*T*U^5 - 10*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) - 
    (4*(-2*T + 8*T^2 - 21*T^3 + 26*T^4 - 11*T^5 - 2*U + 16*T*U - 37*T^2*U + 
       50*T^3*U - 29*T^4*U + 2*T^5*U + 8*U^2 - 31*T*U^2 + 38*T^2*U^2 - 
       12*T^4*U^2 + 3*T^5*U^2 - 11*U^3 + 22*T*U^3 + 6*T^2*U^3 - 32*T^3*U^3 + 
       9*T^4*U^3 + 4*U^4 - 5*T*U^4 - 14*T^2*U^4 + 9*T^3*U^4 + 3*U^5 - 
       2*T*U^5 + 5*T^2*U^5 - 2*U^6 + 2*T*U^6))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)))*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-32*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 45*T^4*U + 
       57*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 104*T^3*U^2 + 
       93*T^4*U^2 - 36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 104*T^2*U^3 + 
       96*T^3*U^3 - 34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 45*T*U^4 + 93*T^2*U^4 - 
       34*T^3*U^4 + 12*T^4*U^4 - 8*U^5 + 57*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 
       12*U^6 - 26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8))/
     (3*T^2*U^2*(T + U)^2) - (4*(4*T^3 - 16*T^4 + 30*T^5 - 32*T^6 + 18*T^7 - 
       4*T^8 + 12*T^2*U - 64*T^3*U + 114*T^4*U - 60*T^5*U - 33*T^6*U + 
       27*T^7*U + 4*T^8*U + 12*T*U^2 - 96*T^2*U^2 + 216*T^3*U^2 - 
       64*T^4*U^2 - 143*T^5*U^2 + 116*T^6*U^2 - 11*T^7*U^2 + 4*U^3 - 
       64*T*U^3 + 216*T^2*U^3 - 24*T^3*U^3 - 210*T^4*U^3 + 117*T^5*U^3 - 
       5*T^6*U^3 - 4*T^7*U^3 - 16*U^4 + 114*T*U^4 - 64*T^2*U^4 - 
       210*T^3*U^4 + 112*T^4*U^4 + 20*T^5*U^4 - 16*T^6*U^4 + 30*U^5 - 
       60*T*U^5 - 143*T^2*U^5 + 117*T^3*U^5 + 20*T^4*U^5 - 24*T^5*U^5 - 
       32*U^6 - 33*T*U^6 + 116*T^2*U^6 - 5*T^3*U^6 - 16*T^4*U^6 + 18*U^7 + 
       27*T*U^7 - 11*T^2*U^7 - 4*T^3*U^7 - 4*U^8 + 4*T*U^8))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1), 0, 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       17*T^4*U - 16*T^5*U + 4*T^6*U - 24*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 27*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(2*T^3 - 8*T^4 + 15*T^5 - 16*T^6 + 9*T^7 - 2*T^8 + 6*T^2*U - 
       32*T^3*U + 41*T^4*U - 10*T^5*U - 7*T^6*U + 2*T^8*U + 6*T*U^2 - 
       48*T^2*U^2 + 72*T^3*U^2 - 8*T^4*U^2 - 49*T^5*U^2 + 32*T^6*U^2 - 
       8*T^7*U^2 + 2*U^3 - 32*T*U^3 + 72*T^2*U^3 + 20*T^3*U^3 - 121*T^4*U^3 + 
       56*T^5*U^3 + 4*T^6*U^3 - 4*T^7*U^3 - 8*U^4 + 41*T*U^4 - 8*T^2*U^4 - 
       121*T^3*U^4 + 100*T^4*U^4 + 18*T^5*U^4 - 16*T^6*U^4 + 15*U^5 - 
       10*T*U^5 - 49*T^2*U^5 + 56*T^3*U^5 + 18*T^4*U^5 - 24*T^5*U^5 - 
       16*U^6 - 7*T*U^6 + 32*T^2*U^6 + 4*T^3*U^6 - 16*T^4*U^6 + 9*U^7 - 
       8*T^2*U^7 - 4*T^3*U^7 - 2*U^8 + 2*T*U^8))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)^3))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
       29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 25*T^5*U^2 + 3*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 146*T^3*U^3 + 30*T^4*U^3 + 
       22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 103*T^2*U^4 + 34*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 26*T^2*U^5 + 6*T^3*U^5 - 
       6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 
       2*T*U^7))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
       29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) - 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 25*T^5*U^2 + 3*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 146*T^3*U^3 + 30*T^4*U^3 + 
       22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 103*T^2*U^4 + 34*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 26*T^2*U^5 + 6*T^3*U^5 - 
       6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 
       2*T*U^7))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 5*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 34*T^4*U^3 + 
       6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 30*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 22*T^3*U^5 - 
       6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) - 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 5*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 34*T^4*U^3 + 
       6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 30*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 22*T^3*U^5 - 
       6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (8*(-2 + 6*T - 7*T^2 + 3*T^3 + 6*U - 2*T*U - T^2*U + T^3*U - 7*U^2 - 
     T*U^2 + 3*U^3 + T*U^3)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U^2) + ((4*(-1 + T + U)*(2 - 6*T + 5*T^2 + T^3 - 2*T^4 - 6*U - 
       8*T*U + 19*T^2*U - 10*T^3*U + 2*T^4*U + 5*U^2 + 19*T*U^2 - 
       24*T^2*U^2 + 6*T^3*U^2 + U^3 - 10*T*U^3 + 6*T^2*U^3 - 2*U^4 + 
       2*T*U^4))/((-1 + T)*T^2*(-1 + U)*U^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 
       5*T^2*U - 4*T^3*U - 2*U^2 + 5*T*U^2 - 2*T^2*U^2 + 2*T^3*U^2 + 6*U^3 - 
       4*T*U^3 + 2*T^2*U^3 - 6*U^4 + 2*U^5))/(3*T^2*U^2))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (24*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0, 0}, 1])/T^2 + 
  ((32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 + 
    (8*(2*T - 2*T^2 + T^3 - 15*U + T*U + 15*U^2 - 2*T*U^2))/(T^2*U))*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  (8*(2*T^3 - 2*T^4 + 6*T^2*U - 4*T^3*U + T^4*U - 5*T*U^2 - 5*T^2*U^2 - U^3 + 
     3*T*U^3 + T^2*U^3)*G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^2) - 
  (8*(2*T^3 - 2*T^4 + 6*T^2*U - 4*T^3*U + T^4*U - 5*T*U^2 - 5*T^2*U^2 - U^3 + 
     3*T*U^3 + T^2*U^3)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^2) + 
  ((64*LbL*Nf*(-2 + T)*(-1 + U))/T^2 + 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3))/(T^2*U^2))*
   G[{T^(-1), 0, U^(-1), 0}, 1] + ((-64*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3))/(T^2*U^2))*
   G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((-32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (8*(2*T - 2*T^2 + 6*U - 4*T*U + T^2*U - 6*U^2 + 3*U^3))/(T*U^2))*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (8*(-4*T^3 + 4*T^4 - 8*T^2*U + 4*T^3*U - 3*T*U^2 + 11*T^2*U^2 + 2*U^3 + 
     7*T*U^3 - 5*T^2*U^3)*G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^2) + 
  (8*(-2*T^3 + 2*T^4 - 2*T^3*U + 2*T^4*U - T*U^2 + 5*T^2*U^2 + 2*U^3 + 
     5*T*U^3 - 3*T^2*U^3)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/
   (T^3*U^2) + (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
    G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T^2*U) - 
  (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  (16*(-T^3 + T^4 - 2*T^2*U + T^3*U + T*U^2 + 3*T^2*U^2 + U^3 + T*U^3 - 
     T^2*U^3)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^2) - 
  (16*(2*T^2 - 2*T^3 + T^4 + 2*T*U + U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/
   (T^2*U^2) - (16*(T + U)*(-T + T^2 - U + U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (16*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + 6*U^2 - 6*T*U^2 - 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(-T^2 + T^3 - 2*T*U + T^2*U - 5*U^2 + 3*T*U^2 + 5*U^3 - 2*T*U^3)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T^3 - 
  (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 
      (T + U)^(-1)}, 1])/T^3 + ((-32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3))/(T^2*U^2))*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 + 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3))/(T^2*U^2))*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  (24*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0, 0}, 1])/U^2 + 
  ((32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(15*T - 15*T^2 - 2*U - T*U + 2*T^2*U + 2*U^2 - U^3))/(T*U^2))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((64*LbL*Nf*(-1 + T)*(-2 + U))/U^2 + 
    (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), 0, T^(-1), 0}, 1] + ((-64*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (8*(-T^3 - 5*T^2*U + 3*T^3*U + 6*T*U^2 - 5*T^2*U^2 + T^3*U^2 + 2*U^3 - 
     4*T*U^3 - 2*U^4 + T*U^4)*G[{U^(-1), 0, U^(-1), 0}, 1])/(T^2*U^3) - 
  (8*(-T^3 - 5*T^2*U + 3*T^3*U + 6*T*U^2 - 5*T^2*U^2 + T^3*U^2 + 2*U^3 - 
     4*T*U^3 - 2*U^4 + T*U^4)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/
   (T^2*U^3) + ((-32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(6*T - 6*T^2 + 3*T^3 + 2*U - 4*T*U - 2*U^2 + T*U^2))/(T^2*U))*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/
   (T^2*U^2) - (16*(T + U)*(-T + T^2 - U + U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(-2*T^3 + 3*T^2*U - 7*T^3*U + 8*T*U^2 - 11*T^2*U^2 + 5*T^3*U^2 + 4*U^3 - 
     4*T*U^3 - 4*U^4)*G[{U^(-1), U^(-1), 0, 0}, 1])/(T^2*U^3) - 
  (8*(-2*T^3 + T^2*U - 5*T^3*U - 5*T^2*U^2 + 3*T^3*U^2 + 2*U^3 + 2*T*U^3 - 
     2*U^4 - 2*T*U^4)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^3) - 
  (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
    G[{U^(-1), U^(-1), U^(-1), 0}, 1])/(T*U^2) + 
  (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^2) - 
  (16*(-T^3 - T^2*U - T^3*U + 2*T*U^2 - 3*T^2*U^2 + T^3*U^2 + U^3 - T*U^3 - 
     U^4)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^3) - 
  (16*(T^2 + 2*T*U + 2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (16*(6*T^2 - 6*T^3 + 6*T*U - 6*T^2*U + 3*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^2*U^2) + 
  (16*(5*T^2 - 5*T^3 + 2*T*U - 3*T^2*U + 2*T^3*U + U^2 - T*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  ((-32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 + 
    (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U^3 - 
  (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 
      (T + U)^(-1)}, 1])/U^3 + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^2) - 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^2*U^2) + 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^2*U^2) + 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (16*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^2*U^2) + 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^2*U^2) + 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (32*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  ((-8*LbL*Nf*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 23*U^2 + 
       2*T*U^2 + 2*U^3))/(3*U*(T + U)) + 
    (4*Nf*(-38*T + 38*T^2 + 6*U - 13*T*U + 13*T^2*U - 12*U^2 + 6*U^3))/
     (9*T*(-1 + U)*U) - (98*T - 98*T^2 + 98*U - 89*T*U - T^2*U - 39*U^2 - 
      15*T*U^2 + 34*U^3)/((-1 + U)*U*(T + U)))*Log[T] + 
  Pi^2*((32*LbL*Nf*(-1 + U))/(3*T) + 
    (2*(64*T - 60*T^2 + 28*U - 29*T*U + 23*T^2*U - 56*U^2 + T^2*U^2 + 
       28*U^3 + T*U^3))/(3*T*(-1 + U)*U))*Log[T] + 
  Pi^2*((-16*LbL*Nf*(-2 + T)*(-1 + U))/(3*T^2) - (8*(-7 + 2*T)*(-1 + U))/
     (3*T^2))*G[{T^(-1)}, 1]*Log[T] - 
  (4*Pi^2*(32*T - 32*T^2 + 14*U - 12*T*U + 5*T^2*U - 14*U^2 + 7*U^3)*
    G[{U^(-1)}, 1]*Log[T])/(3*T*U^2) + 
  ((8*Nf*(-19*T + 19*T^2 - 38*U + 44*T*U - 25*T^2*U + 76*U^2 - 16*T*U^2 - 
       3*T^2*U^2 - 57*U^3 + 19*U^4))/(9*T*(-1 + U)*U^2) - 
    (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 18*T*U - 72*T^2*U + 
       40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 62*T^2*U^2 - 
       31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 10*T^3*U^3 - 
       12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 4*U^6))/
     (3*T*U^2*(T + U)) + (2*(4*T^2 - 27*T^3 + 31*T^4 + 8*T*U - 104*T^2*U + 
       110*T^3*U - 21*T^4*U + 4*U^2 - 151*T*U^2 + 219*T^2*U^2 - 50*T^3*U^2 - 
       27*T^4*U^2 - 74*U^3 + 208*T*U^3 - 106*T^2*U^3 - 42*T^3*U^3 + 
       8*T^4*U^3 + 116*U^4 - 50*T*U^4 - 4*T^2*U^4 - 69*U^5 - 14*T*U^5 + 
       23*U^6 + 8*T*U^6))/(T*(-1 + U)*U^2*(T + U)^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((-8*Nf*(-1 + T + U)*(2*T - 2*T^2 + 6*U - 2*T*U - T^2*U - 6*U^2 + 3*U^3))/
     (3*T*(-1 + U)*U*(T + U)) - (32*LbL*Nf*(-1 + T + U)*
      (-T^3 + T^4 - 6*T*U - 4*T^2*U - 6*U^2 + 10*T*U^2 + 7*U^3 - U^4))/
     (3*T*U*(T + U)^2) - (2*(-1 + T + U)*(10*T^2 - 16*T^3 + 4*T^4 + 20*T*U - 
       64*T^2*U + 64*T^3*U - 18*T^4*U + 10*U^2 - 6*T*U^2 + 81*T^2*U^2 - 
       86*T^3*U^2 + 5*T^4*U^2 - 6*U^3 - 34*T*U^3 + 7*T^2*U^3 + 29*T^3*U^3 - 
       7*U^4 + 30*T*U^4 - 25*T^2*U^4 + 3*U^5 - T*U^5))/
     ((-1 + T)*T*(-1 + U)^2*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  ((16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3))/
     (3*T^2*U^2) - (4*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 14*T*U - 
       20*T^2*U + 12*T^3*U - 2*T^4*U + 7*U^2 - 7*T*U^2 + 13*T^2*U^2 - 
       3*T^3*U^2 + 2*U^3 - 5*T*U^3 - 6*T^2*U^3 + T^3*U^3 - 3*U^4 + 4*T*U^4 + 
       T^2*U^4))/(T^2*(-1 + U)*U^2))*G[{T^(-1), 0}, 1]*Log[T] + 
  ((-16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3))/
     (3*T^2*U^2) + (4*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 14*T*U - 
       20*T^2*U + 12*T^3*U - 2*T^4*U + 7*U^2 - 7*T*U^2 + 13*T^2*U^2 - 
       3*T^3*U^2 + 2*U^3 - 5*T*U^3 - 6*T^2*U^3 + T^3*U^3 - 3*U^4 + 4*T*U^4 + 
       T^2*U^4))/(T^2*(-1 + U)*U^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) + 
    (4*(2 - 8*T + 7*T^2 - 2*T^3 + 3*T^4 - 2*T^5 - 8*U + 22*T*U - 26*T^2*U + 
       11*T^3*U - T^4*U + 2*T^5*U + 15*U^2 - 10*T*U^2 + 29*T^2*U^2 - 
       15*T^3*U^2 - T^4*U^2 - 16*U^3 - 19*T*U^3 - 13*T^2*U^3 + 13*T^3*U^3 - 
       T^4*U^3 + 9*U^4 + 13*T*U^4 - 3*T^2*U^4 - T^3*U^4 - 2*U^5 + 2*T*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2) + 
    (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 14*T^2*U + 
       18*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 35*T*U^2 + 12*T^2*U^2 - 
       8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 39*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
       12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*
   G[{U^(-1), 0}, 1]*Log[T] + 
  ((16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) - 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) - 
    (4*(2 - 6*T + 5*T^2 - T^3 - 8*U - 4*T*U - 4*T^2*U + 6*T^3*U + 11*U^2 + 
       25*T*U^2 + T^2*U^2 - 9*T^3*U^2 - 4*U^3 - 24*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3 - 3*U^4 + 9*T*U^4 - 2*T^2*U^4 + 2*U^5))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((-16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) + 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) + 
    (4*(-2*T + 8*T^2 - 16*T^3 + 18*T^4 - 8*T^5 - 2*U + 16*T*U - 26*T^2*U + 
       38*T^3*U - 35*T^4*U + 9*T^5*U + 8*U^2 - 23*T*U^2 + 20*T^2*U^2 - 
       8*T^3*U^2 + 12*T^4*U^2 - 6*T^5*U^2 - 11*U^3 + 6*T*U^3 + 23*T^2*U^3 - 
       21*T^3*U^3 + T^4*U^3 - T^5*U^3 + 4*U^4 + 9*T*U^4 - 28*T^2*U^4 + 
       14*T^3*U^4 - 2*T^4*U^4 + 3*U^5 - 8*T*U^5 + 9*T^2*U^5 - T^3*U^5 - 
       2*U^6 + 2*T*U^6))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-4*(-2*T^3 + 8*T^4 - 15*T^5 + 16*T^6 - 9*T^7 + 2*T^8 - 6*T^2*U + 
       30*T^3*U - 49*T^4*U + 43*T^5*U - 27*T^6*U + 9*T^7*U - 6*T*U^2 + 
       42*T^2*U^2 - 78*T^3*U^2 + 77*T^4*U^2 - 81*T^5*U^2 + 39*T^6*U^2 - 
       2*T^7*U^2 - 2*U^3 + 26*T*U^3 - 66*T^2*U^3 + 48*T^3*U^3 - 66*T^4*U^3 + 
       50*T^5*U^3 - 8*T^6*U^3 + 6*U^4 - 31*T*U^4 + 24*T^2*U^4 - 13*T^3*U^4 + 
       26*T^4*U^4 - 12*T^5*U^4 - 9*U^5 + 9*T*U^5 + 23*T^2*U^5 + 3*T^3*U^5 - 
       8*T^4*U^5 + 7*U^6 + 7*T*U^6 - 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 
       2*T*U^7))/((-1 + T)*T^2*U^2*(T + U)^3) - 
    (16*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 27*T^4*U + 
       39*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 62*T^3*U^2 + 57*T^4*U^2 - 
       36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 74*T^2*U^3 + 72*T^3*U^3 - 
       34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 39*T*U^4 + 81*T^2*U^4 - 34*T^3*U^4 + 
       12*T^4*U^4 - 8*U^5 + 51*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 12*U^6 - 
       26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8))/
     (3*T^2*U^2*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 5*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 34*T^4*U^3 + 
       6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 30*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 22*T^3*U^5 - 
       6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1)}, 1]*
   Log[T] + ((4*(-1 + T + U)*(-2*T + 6*T^2 - 9*T^3 + 7*T^4 - 2*T^5 - 2*U + 
       12*T*U - 21*T^2*U + 20*T^3*U - 8*T^4*U + 2*T^5*U + 6*U^2 - T*U^2 + 
       2*T^2*U^2 - 14*T^3*U^2 + 4*T^4*U^2 - 5*U^3 - 12*T*U^3 + 14*T^2*U^3 - 
       U^4 + 8*T*U^4 - 4*T^2*U^4 + 2*U^5 - 2*T*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) + 
    (16*LbL*Nf*(T - U)*(-1 + T + U)*(-2*T^3 + 6*T^4 - 6*T^5 + 2*T^6 - 
       10*T^2*U + 23*T^3*U - 22*T^4*U + 6*T^5*U - 10*T*U^2 + 32*T^2*U^2 - 
       32*T^3*U^2 + 10*T^4*U^2 - 2*U^3 + 23*T*U^3 - 32*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 22*T*U^4 + 10*T^2*U^4 - 6*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T^2*U^2*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0}, 1]*Log[T])/T^2 + 
  ((64*LbL*Nf*(-2 + T)*(-1 + U))/T^2 + 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3))/(T^2*U^2))*
   G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((-48*(-1 + U))/T^2 - (32*LbL*Nf*(-2 + T)*(-1 + U))/T^2)*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T^2 - 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T^2 + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0}, 1]*Log[T])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) - 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T^2 + 
  ((-32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3))/(T^2*U^2))*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  (16*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U^2 + 
  (8*(-T^3 - 5*T^2*U + 3*T^3*U + 6*T*U^2 - 5*T^2*U^2 + T^3*U^2 + 2*U^3 - 
     4*T*U^3 - 2*U^4 + T*U^4)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^2*U^3) - 
  (8*(7*T^2 - 7*T^3 + 8*T*U - 7*T^2*U + 3*T^3*U + 2*U^2 - 6*T*U^2 - 2*U^3 + 
     2*T*U^3)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0}, 1]*Log[T])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (16*(-T^3 - 2*T^2*U - 2*T^2*U^2 + T^3*U^2 + U^3 + T*U^3 - U^4 - T*U^4)*
    G[{U^(-1), U^(-1), 0}, 1]*Log[T])/(T^2*U^3) - 
  (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
    G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/(T*U^2) + 
  (8*(2*T^2 + 9*T*U - 5*T^2*U + 4*U^2 - T*U^2 + T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
  (8*(6*T^2 - 6*T^3 + 6*T*U - 6*T^2*U + 3*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^2*U^2) + 
  (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/
   U^3 - (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^2) - 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[T])/(T^2*U) - (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 
     4*T*U^2 - 2*U^3 + T*U^3)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/
   (T^2*U^2) + (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^2*U) + 
  ((-4*Nf*(-1 + T)*(2 + U))/(3*(-1 + U)*U) + 
    (-20 + 16*T + 29*U - 33*T*U - 9*U^2 + 8*T*U^2)/((-1 + U)^2*U))*Log[T]^2 + 
  ((4*(2*T + 8*U - 5*T*U - 2*U^2 + 3*T*U^2))/((-1 + U)*U^2) + 
    (8*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2))*G[{U^(-1)}, 1]*
   Log[T]^2 + (4*(-1 + T)*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/U^2 - 
  (4*(2*T^2 + 11*T*U - 7*T^2*U + 8*U^2 - 3*T*U^2 + T^2*U^2 - 8*U^3 + 4*U^4)*
    G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/(T*U^3) + 
  Pi^2*((32*LbL*Nf*(-1 + T))/(3*U) + 
    (2*(28*T - 56*T^2 + 28*T^3 + 64*U - 29*T*U + T^3*U - 60*U^2 + 23*T*U^2 + 
       T^2*U^2))/(3*(-1 + T)*T*U))*Log[U] + 
  (-((98*T - 39*T^2 + 34*T^3 + 98*U - 89*T*U - 15*T^2*U - 98*U^2 - T*U^2)/
      ((-1 + T)*T*(T + U))) + (4*Nf*(6*T - 12*T^2 + 6*T^3 - 38*U - 13*T*U + 
       38*U^2 + 13*T*U^2))/(9*(-1 + T)*T*U) - 
    (8*LbL*Nf*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 23*U^2 + 
       2*T*U^2 + 2*U^3))/(3*T*(T + U)))*Log[U] - 
  (4*Pi^2*(14*T - 14*T^2 + 7*T^3 + 32*U - 12*T*U - 32*U^2 + 5*T*U^2)*
    G[{T^(-1)}, 1]*Log[U])/(3*T^2*U) + 
  ((8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
       19*U^2 - 25*T*U^2 - 3*T^2*U^2))/(9*(-1 + T)*T^2*U) + 
    (2*(4*T^2 - 74*T^3 + 116*T^4 - 69*T^5 + 23*T^6 + 8*T*U - 151*T^2*U + 
       208*T^3*U - 50*T^4*U - 14*T^5*U + 8*T^6*U + 4*U^2 - 104*T*U^2 + 
       219*T^2*U^2 - 106*T^3*U^2 - 4*T^4*U^2 - 27*U^3 + 110*T*U^3 - 
       50*T^2*U^3 - 42*T^3*U^3 + 31*U^4 - 21*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)*T^2*U*(T + U)^2) - 
    (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 
       9*T^2*U + 24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 
       62*T^2*U^2 - 30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 
       31*T^2*U^3 + 10*T^3*U^3 + 14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       4*T*U^5))/(3*T^2*U*(T + U)))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((-16*LbL*Nf*(-1 + T)*(-2 + U))/(3*U^2) - (8*(-1 + T)*(-7 + 2*U))/
     (3*U^2))*G[{U^(-1)}, 1]*Log[U] + 
  ((-8*Nf*(-1 + T + U)*(6*T - 6*T^2 + 3*T^3 + 2*U - 2*T*U - 2*U^2 - T*U^2))/
     (3*(-1 + T)*T*U*(T + U)) + (32*LbL*Nf*(-1 + T + U)*
      (6*T^2 - 7*T^3 + T^4 + 6*T*U - 10*T^2*U + 4*T*U^2 + U^3 - U^4))/
     (3*T*U*(T + U)^2) + (2*(-1 + T + U)*(-10*T^2 + 6*T^3 + 7*T^4 - 3*T^5 - 
       20*T*U + 6*T^2*U + 34*T^3*U - 30*T^4*U + T^5*U - 10*U^2 + 64*T*U^2 - 
       81*T^2*U^2 - 7*T^3*U^2 + 25*T^4*U^2 + 16*U^3 - 64*T*U^3 + 86*T^2*U^3 - 
       29*T^3*U^3 - 4*U^4 + 18*T*U^4 - 5*T^2*U^4))/((-1 + T)^2*T*(-1 + U)*U*
      (T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  ((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) + 
    (4*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 8*U + 22*T*U - 10*T^2*U - 
       19*T^3*U + 13*T^4*U + 2*T^5*U + 7*U^2 - 26*T*U^2 + 29*T^2*U^2 - 
       13*T^3*U^2 - 3*T^4*U^2 - 2*U^3 + 11*T*U^3 - 15*T^2*U^3 + 13*T^3*U^3 - 
       T^4*U^3 + 3*U^4 - T*U^4 - T^2*U^4 - T^3*U^4 - 2*U^5 + 2*T*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2) + 
    (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 35*T^2*U + 
       39*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 14*T*U^2 + 12*T^2*U^2 - 
       8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 18*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
       12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*
   G[{T^(-1), 0}, 1]*Log[U] + 
  ((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) - 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) - 
    (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 4*T*U + 25*T^2*U - 
       24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 6*T^3*U^2 - 
       2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3))/
     ((-1 + T)*T^2*U^2))*G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) + 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) + 
    (4*(-2*T + 8*T^2 - 11*T^3 + 4*T^4 + 3*T^5 - 2*T^6 - 2*U + 16*T*U - 
       23*T^2*U + 6*T^3*U + 9*T^4*U - 8*T^5*U + 2*T^6*U + 8*U^2 - 26*T*U^2 + 
       20*T^2*U^2 + 23*T^3*U^2 - 28*T^4*U^2 + 9*T^5*U^2 - 16*U^3 + 38*T*U^3 - 
       8*T^2*U^3 - 21*T^3*U^3 + 14*T^4*U^3 - T^5*U^3 + 18*U^4 - 35*T*U^4 + 
       12*T^2*U^4 + T^3*U^4 - 2*T^4*U^4 - 8*U^5 + 9*T*U^5 - 6*T^2*U^5 - 
       T^3*U^5))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
       4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 
       7*U^3 + 12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T^2*U^2) + (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 
       6*T^3*U + 2*U^2 - 11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 
       15*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 
       8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{U^(-1), 0}, 1]*Log[U] + 
  ((4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
       4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 
       7*U^3 + 12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T^2*U^2) - (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 
       6*T^3*U + 2*U^2 - 11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 
       15*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 
       8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{U^(-1), (T + U)^(-1)}, 1]*
   Log[U] + ((-16*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 
       39*T^4*U + 51*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 74*T^3*U^2 + 
       81*T^4*U^2 - 36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 62*T^2*U^3 + 
       72*T^3*U^3 - 34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 27*T*U^4 + 57*T^2*U^4 - 
       34*T^3*U^4 + 12*T^4*U^4 - 8*U^5 + 39*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 
       12*U^6 - 26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8))/
     (3*T^2*U^2*(T + U)^2) - (4*(-2*T^3 + 6*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 
       6*T^2*U + 26*T^3*U - 31*T^4*U + 9*T^5*U + 7*T^6*U + 2*T^7*U - 
       6*T*U^2 + 42*T^2*U^2 - 66*T^3*U^2 + 24*T^4*U^2 + 23*T^5*U^2 - 
       3*T^6*U^2 - 2*U^3 + 30*T*U^3 - 78*T^2*U^3 + 48*T^3*U^3 - 13*T^4*U^3 + 
       3*T^5*U^3 - 2*T^6*U^3 + 8*U^4 - 49*T*U^4 + 77*T^2*U^4 - 66*T^3*U^4 + 
       26*T^4*U^4 - 8*T^5*U^4 - 15*U^5 + 43*T*U^5 - 81*T^2*U^5 + 50*T^3*U^5 - 
       12*T^4*U^5 + 16*U^6 - 27*T*U^6 + 39*T^2*U^6 - 8*T^3*U^6 - 9*U^7 + 
       9*T*U^7 - 2*T^2*U^7 + 2*U^8))/(T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
       29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 25*T^5*U^2 + 3*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 146*T^3*U^3 + 30*T^4*U^3 + 
       22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 103*T^2*U^4 + 34*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 26*T^2*U^5 + 6*T^3*U^5 - 
       6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 
       2*T*U^7))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-4*(-1 + T + U)*(2*T - 6*T^2 + 5*T^3 + T^4 - 2*T^5 + 2*U - 12*T*U + 
       T^2*U + 12*T^3*U - 8*T^4*U + 2*T^5*U - 6*U^2 + 21*T*U^2 - 2*T^2*U^2 - 
       14*T^3*U^2 + 4*T^4*U^2 + 9*U^3 - 20*T*U^3 + 14*T^2*U^3 - 7*U^4 + 
       8*T*U^4 - 4*T^2*U^4 + 2*U^5 - 2*T*U^5))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)) - (16*LbL*Nf*(T - U)*(-1 + T + U)*(-2*T^3 + 6*T^4 - 6*T^5 + 
       2*T^6 - 10*T^2*U + 23*T^3*U - 22*T^4*U + 6*T^5*U - 10*T*U^2 + 
       32*T^2*U^2 - 32*T^3*U^2 + 10*T^4*U^2 - 2*U^3 + 23*T*U^3 - 32*T^2*U^3 + 
       12*T^3*U^3 + 6*U^4 - 22*T*U^4 + 10*T^2*U^4 - 6*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T^2*U^2*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/T^2 + 
  (8*(2*T^3 - 2*T^4 + 6*T^2*U - 4*T^3*U + T^4*U - 5*T*U^2 - 5*T^2*U^2 - U^3 + 
     3*T*U^3 + T^2*U^3)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^2) - 
  (8*(2*T^2 - 2*T^3 + 8*T*U - 6*T^2*U + 2*T^3*U + 7*U^2 - 7*T*U^2 - 7*U^3 + 
     3*T*U^3)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(-T^3 + T^4 - T^3*U + T^4*U + 2*T*U^2 + 2*T^2*U^2 + U^3 - T^2*U^3)*
    G[{T^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^2) + 
  (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
    G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/(T^2*U) + 
  (8*(4*T^2 - 4*T^3 + 2*T^4 + 9*T*U - T^2*U + 2*U^2 - 5*T*U^2 + T^2*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0}, 1]*Log[U])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + 6*U^2 - 6*T*U^2 - 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^2*U^2) + 
  (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/
   T^3 + (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U) + 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U^2 + 
  ((64*LbL*Nf*(-1 + T)*(-2 + U))/U^2 + 
    (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-48*(-1 + T))/U^2 - (32*LbL*Nf*(-1 + T)*(-2 + U))/U^2)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0}, 1]*Log[U])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) + 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U^2 - 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U^2 - 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U^2 + 
  ((-32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[U])/(T*U^2) - (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 
     5*T*U^2 - U^3 + 2*T*U^3)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/
   (T^2*U^2) - (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T*U^2) + 
  ((8*LbL*Nf*(8*T^3 - 12*T^4 + 4*T^5 - 12*T*U + 24*T^2*U - 23*T^3*U + 
       6*T^4*U + 24*T*U^2 - 22*T^2*U^2 + 10*T^3*U^2 + 8*U^3 - 23*T*U^3 + 
       10*T^2*U^3 - 12*U^4 + 6*T*U^4 + 4*U^5))/(3*T*U*(T + U)) - 
    (4*(2*T^2 + 2*T^3 - 9*T^4 + 5*T^5 + 4*T*U + 18*T^2*U - 52*T^3*U + 
       39*T^4*U - 10*T^5*U + 2*U^2 + 18*T*U^2 - 62*T^2*U^2 + 68*T^3*U^2 - 
       30*T^4*U^2 + 4*T^5*U^2 + 2*U^3 - 52*T*U^3 + 68*T^2*U^3 - 16*T^3*U^3 - 
       9*U^4 + 39*T*U^4 - 30*T^2*U^4 + 5*U^5 - 10*T*U^5 + 4*T^2*U^5))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^2))*Log[T]*Log[U] + 
  ((16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3))/
     (3*T^2*U^2) - (4*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 14*T*U - 
       20*T^2*U + 12*T^3*U - 2*T^4*U + 7*U^2 - 7*T*U^2 + 13*T^2*U^2 - 
       3*T^3*U^2 + 2*U^3 - 5*T*U^3 - 6*T^2*U^3 + T^3*U^3 - 3*U^4 + 4*T*U^4 + 
       T^2*U^4))/(T^2*(-1 + U)*U^2))*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
  ((-4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
       4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 
       7*U^3 + 12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T^2*U^2) + (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 
       6*T^3*U + 2*U^2 - 11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 
       15*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 
       8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       17*T^4*U - 16*T^5*U + 4*T^6*U - 18*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) - 
    (4*(-1 + T + U)*(-2*T^3 + 6*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 6*T^2*U + 
       24*T^3*U - 27*T^4*U + 14*T^5*U - 4*T^6*U + 2*T^7*U - 6*T*U^2 + 
       36*T^2*U^2 - 48*T^3*U^2 + 37*T^4*U^2 - 18*T^5*U^2 + 2*T^6*U^2 - 
       2*U^3 + 24*T*U^3 - 48*T^2*U^3 + 36*T^3*U^3 - 36*T^4*U^3 + 22*T^5*U^3 - 
       2*T^6*U^3 + 6*U^4 - 27*T*U^4 + 37*T^2*U^4 - 36*T^3*U^4 + 20*T^4*U^4 - 
       6*T^5*U^4 - 9*U^5 + 14*T*U^5 - 18*T^2*U^5 + 22*T^3*U^5 - 6*T^4*U^5 + 
       7*U^6 - 4*T*U^6 + 2*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[T]*
   Log[U] + (8*(-5 + T)*(-1 + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T^2 + 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T^2 + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
   (T^2*U^2) - (8*(-5 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*
    Log[U])/T^2 + (8*(-1 + T)*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U^2 + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/
   (T^2*U^2) + (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
   U^2 - (8*(-1 + T)*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/
   U^2 - (2*(-1 + T)*(-10 + 7*U)*Log[T]^2*Log[U])/((-1 + U)*U) + 
  (4*(-1 + T)*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U^2 + 
  ((-4*Nf*(2 + T)*(-1 + U))/(3*(-1 + T)*T) + 
    (-20 + 29*T - 9*T^2 + 16*U - 33*T*U + 8*T^2*U)/((-1 + T)^2*T))*Log[U]^2 + 
  ((4*(8*T - 2*T^2 + 2*U - 5*T*U + 3*T^2*U))/((-1 + T)*T^2) - 
    (8*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U))*G[{T^(-1)}, 1]*
   Log[U]^2 + (4*(-5 + T)*(-1 + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/T^2 - 
  (4*(8*T^2 - 8*T^3 + 4*T^4 + 11*T*U - 3*T^2*U + 2*U^2 - 7*T*U^2 + T^2*U^2)*
    G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/(T^3*U) - 
  (2*(-10 + 7*T)*(-1 + U)*Log[T]*Log[U]^2)/((-1 + T)*T) + 
  (4*(-5 + T)*(-1 + U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T^2 + 
  Pi^2*((10*(2 - 2*T + T^2 - 2*U + U^2))/(T*U) + 
    (16*Nf*(2 - 2*T + T^2 - 2*U + U^2))/(9*T*U))*Log[\[Mu]\[Mu]] + 
  ((-3*(62 - 66*T + 35*T^2 - 66*U + 35*U^2))/(T*U) - 
    (4*Nf*(418 - 436*T + 227*T^2 - 436*U + 227*U^2))/(27*T*U))*
   Log[\[Mu]\[Mu]] + 
  ((12*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (8*Nf*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3))/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)))*G[{(T + U)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((24*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(T^2*U) + 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U))*G[{T^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((-24*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(T^2*U) - 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-24*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(T*U^2) - 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2))*G[{U^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((24*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(T*U^2) + 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((12*(-1 + T)*(2 + U))/((-1 + U)*U) + (8*Nf*(-1 + T)*(2 + U))/
     (3*(-1 + U)*U))*Log[T]*Log[\[Mu]\[Mu]] + 
  ((-24*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(T*U^2) - 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2))*G[{U^(-1)}, 1]*
   Log[T]*Log[\[Mu]\[Mu]] + ((12*(2 + T)*(-1 + U))/((-1 + T)*T) + 
    (8*Nf*(2 + T)*(-1 + U))/(3*(-1 + T)*T))*Log[U]*Log[\[Mu]\[Mu]] + 
  ((24*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(T^2*U) + 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U))*G[{T^(-1)}, 1]*
   Log[U]*Log[\[Mu]\[Mu]] + (14*Pi^2*(2 - 2*T + T^2 - 2*U + U^2)*
    Log[\[Mu]\[Mu]]^2)/(3*T*U) + 
  ((-76*Nf*(2 - 2*T + T^2 - 2*U + U^2))/(9*T*U) - 
    (2*(50 - 52*T + 27*T^2 - 52*U + 27*U^2))/(T*U))*Log[\[Mu]\[Mu]]^2 + 
  (4*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 2*T^3*U + 
     10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (8*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/
   (T^2*U) - (8*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(T^2*U) - 
  (8*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T*U^2) + (8*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (4*(-1 + T)*(2 + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/((-1 + U)*U) - 
  (8*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*Log[T]*
    Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (4*(2 + T)*(-1 + U)*Log[U]*Log[\[Mu]\[Mu]]^2)/((-1 + T)*T) + 
  (8*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*Log[U]*
    Log[\[Mu]\[Mu]]^2)/(T^2*U) + ((-12*(2 - 2*T + T^2 - 2*U + U^2))/(T*U) - 
    (8*Nf*(2 - 2*T + T^2 - 2*U + U^2))/(9*T*U))*Log[\[Mu]\[Mu]]^3 - 
  (2*(2 - 2*T + T^2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  ((-8*Nf*(2 - 2*T + T^2 - 2*U + U^2))/(9*T*U) - 
    (192*LbL*Nf*(-T + T^2 - U + U^2))/(T*U) - 
    (4*(-30 + 66*T - 66*T^2 + 30*T^3 + 66*U - 32*T*U - T^3*U - 66*U^2 - 
       4*T^2*U^2 + 4*T^3*U^2 + 30*U^3 - T*U^3 + 4*T^2*U^3))/
     ((-1 + T)*T*(-1 + U)*U))*Zeta[3] + 
  ((96*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (16*(4*T - 4*T^2 + 2*T^3 + U - U^2 - 2*T*U^2))/(T^2*U))*G[{T^(-1)}, 1]*
   Zeta[3] + ((96*LbL*Nf*(-1 + T)*(-2 + U))/U^2 + 
    (16*(-T + T^2 - 4*U + 2*T^2*U + 4*U^2 - 2*U^3))/(T*U^2))*G[{U^(-1)}, 1]*
   Zeta[3] + (48*(2 - 2*T + T^2 - 2*U + U^2)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U), 
 (134*Pi^4*(-1 + T + U))/(15*T*U) + 
  (76*Nf*(-72 + 359*T - 520*T^2 + 251*T^3 + 359*U - 825*T*U + 448*T^2*U - 
     305*U^2 + 287*T*U^2 + 18*U^3))/(81*(-1 + T)*T*U*(T + U)) + 
  (264*T - 1311*T^2 + 2419*T^3 - 2027*T^4 + 655*T^5 + 264*U - 2326*T*U + 
    5595*T^2*U - 5284*T^3*U + 1755*T^4*U - 1047*U^2 + 4093*T*U^2 - 
    4933*T^2*U^2 + 1895*T^3*U^2 + 853*U^3 - 1714*T*U^3 + 865*T^2*U^3 - 
    70*U^4 + 70*T*U^4)/((-1 + T)^2*T*U*(T + U)^2) + 
  Pi^2*((-8*Nf*(-1 + T + U)*(-12*T + 24*T^2 - 12*T^3 - 12*U + 103*T*U - 
       170*T^2*U + 85*T^3*U + 24*U^2 - 36*T*U^2 - 12*U^3 + 18*T*U^3))/
     (27*(-1 + T)^2*T^2*U^2) - (8*LbL*Nf*(-24*T^2 + 112*T^3 - 212*T^4 + 
       204*T^5 - 100*T^6 + 20*T^7 - 48*T*U + 196*T^2*U - 344*T^3*U + 
       370*T^4*U - 234*T^5*U + 60*T^6*U - 24*U^2 + 226*T*U^2 - 530*T^2*U^2 + 
       568*T^3*U^2 - 423*T^4*U^2 + 215*T^5*U^2 - 70*T^6*U^2 + 20*T^7*U^2 + 
       112*U^3 - 520*T*U^3 + 812*T^2*U^3 - 636*T^3*U^3 + 395*T^4*U^3 - 
       175*T^5*U^3 + 30*T^6*U^3 - 212*U^4 + 704*T*U^4 - 829*T^2*U^4 + 
       525*T^3*U^4 - 220*T^4*U^4 + 50*T^5*U^4 + 204*U^5 - 552*T*U^5 + 
       515*T^2*U^5 - 235*T^3*U^5 + 50*T^4*U^5 - 100*U^6 + 230*T*U^6 - 
       160*T^2*U^6 + 30*T^3*U^6 + 20*U^7 - 40*T*U^7 + 20*T^2*U^7))/
     (9*(-1 + T)^2*T^2*U^2*(T + U)) - 
    (4*(-14*T^3 + 8*T^4 + 163*T^5 - 452*T^6 + 508*T^7 - 268*T^8 + 55*T^9 - 
       42*T^2*U + 192*T^3*U - 332*T^4*U + 365*T^5*U - 513*T^6*U + 671*T^7*U - 
       461*T^8*U + 120*T^9*U - 42*T*U^2 - 20*T^2*U^2 + 467*T^3*U^2 - 
       536*T^4*U^2 - 548*T^5*U^2 + 1262*T^6*U^2 - 556*T^7*U^2 - 128*T^8*U^2 + 
       101*T^9*U^2 - 14*U^3 + 136*T*U^3 - 101*T^2*U^3 - 352*T^3*U^3 + 
       349*T^4*U^3 + 129*T^5*U^3 + 60*T^6*U^3 - 362*T^7*U^3 + 155*T^8*U^3 - 
       20*U^4 + 154*T*U^4 - 754*T^2*U^4 + 2096*T^3*U^4 - 3290*T^4*U^4 + 
       2863*T^5*U^4 - 1152*T^6*U^4 + 40*T^7*U^4 + 60*T^8*U^4 + 137*U^5 - 
       833*T*U^5 + 2241*T^2*U^5 - 3373*T^3*U^5 + 2855*T^4*U^5 - 
       1056*T^5*U^5 - 100*T^6*U^5 + 120*T^7*U^5 - 158*U^6 + 796*T*U^6 - 
       1568*T^2*U^6 + 1490*T^3*U^6 - 604*T^4*U^6 - 25*T^5*U^6 + 60*T^6*U^6 + 
       55*U^7 - 211*T*U^7 + 318*T^2*U^7 - 226*T^3*U^7 + 61*T^4*U^7))/
     (3*(-1 + T)^4*T^2*U^2*(T + U)^3)) + 
  Pi^2*((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(9*T^3*U) - 
    (80*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(9*T^3*U^3) - 
    (4*(-1 + T + U)*(-14 + 56*T - 101*T^2 + 100*T^3 - 51*T^4 + 10*T^5 + 
       56*U - 140*T*U + 94*T^2*U + 28*T^3*U - 58*T^4*U + 20*T^5*U - 53*U^2 + 
       88*T*U^2 - 24*T^2*U^2 + 18*T^3*U^2 - 57*T^4*U^2 + 30*T^5*U^2 - 6*U^3 + 
       10*T^2*U^3 - 4*T^3*U^3 + 8*T^4*U^3 + 17*U^4 - 28*T*U^4 + 15*T^2*U^4 + 
       2*T^3*U^4 - 4*T^4*U^4))/(3*(-1 + T)^2*T^3*U^3))*G[{T^(-1)}, 1] + 
  Pi^2*((32*Nf*(-1 + T + U)*(1 + U^2))/(9*T*U^3) + 
    (4*(-1 + T + U)*(14 - 56*T + 53*T^2 + 6*T^3 - 17*T^4 - 56*U + 140*T*U - 
       88*T^2*U - 20*T^3*U + 24*T^4*U + 101*U^2 - 190*T*U^2 + 88*T^2*U^2 - 
       10*T^3*U^2 + 5*T^4*U^2 - 100*U^3 + 176*T*U^3 - 86*T^2*U^3 + 
       44*T^3*U^3 - 22*T^4*U^3 + 51*U^4 - 90*T*U^4 + 37*T^2*U^4 - 8*T^3*U^4 + 
       4*T^4*U^4 - 10*U^5 + 20*T*U^5 - 10*T^2*U^5))/(3*(-1 + T)^2*T^3*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(10*T^2 - 23*T^2*U + 10*U^2 + 
       20*T^2*U^2 - 40*U^3 - 5*T^2*U^3 + 60*U^4 + 10*T^2*U^4 - 40*U^5 + 
       10*U^6))/(9*T^3*U^3))*G[{U^(-1)}, 1] + 
  ((-8*Nf*(-1 + T + U)*(38*T^2 - 114*T^3 + 114*T^4 - 38*T^5 + 128*T*U - 
       434*T^2*U + 560*T^3*U - 318*T^4*U + 89*T^5*U + 38*U^2 - 382*T*U^2 + 
       852*T^2*U^2 - 660*T^3*U^2 + 152*T^4*U^2 - 114*U^3 + 520*T*U^3 - 
       672*T^2*U^3 + 216*T^3*U^3 + 114*U^4 - 278*T*U^4 + 164*T^2*U^4 - 
       38*U^5 + 63*T*U^5))/(9*(-1 + T)^2*T^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 
       158*T^2*U - 108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 
       57*T^3*U^2 - 7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 
       131*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 
       35*T^2*U^4 + 4*T^3*U^4 + 18*U^5 - 13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 
       2*T*U^6))/(3*(-1 + T)*T^2*U^2*(T + U)^2) - 
    (2*(-1 + T + U)*(-90*T^3 + 364*T^4 - 552*T^5 + 372*T^6 - 94*T^7 - 
       442*T^2*U + 1938*T^3*U - 3310*T^4*U + 2742*T^5*U - 1141*T^6*U + 
       213*T^7*U - 442*T*U^2 + 2682*T^2*U^2 - 5964*T^3*U^2 + 6134*T^4*U^2 - 
       2959*T^5*U^2 + 553*T^6*U^2 - 90*U^3 + 1414*T*U^3 - 4880*T^2*U^3 + 
       6820*T^3*U^3 - 4212*T^4*U^3 + 1008*T^5*U^3 - 48*T^6*U^3 + 274*U^4 - 
       1856*T*U^4 + 3892*T^2*U^4 - 3350*T^3*U^4 + 1148*T^4*U^4 - 96*T^5*U^4 - 
       278*U^5 + 1026*T*U^5 - 1311*T^2*U^5 + 615*T^3*U^5 - 48*T^4*U^5 + 
       94*U^6 - 229*T*U^6 + 135*T^2*U^6))/((-1 + T)^3*T^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*((80*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 16*T^2*U^3 - 
       22*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       28*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (9*T^3*U^3*(T + U)^2) + (4*(-1 + T + U)*(-14*T^4 + 56*T^5 - 101*T^6 + 
       100*T^7 - 51*T^8 + 10*T^9 - 56*T^3*U + 280*T^4*U - 480*T^5*U + 
       310*T^6*U - 74*T^8*U + 20*T^9*U - 84*T^2*U^2 + 560*T^3*U^2 - 
       823*T^4*U^2 - 130*T^5*U^2 + 1040*T^6*U^2 - 684*T^7*U^2 + 105*T^8*U^2 + 
       30*T^9*U^2 - 56*T*U^3 + 560*T^2*U^3 - 1248*T^3*U^3 - 116*T^4*U^3 + 
       2292*T^5*U^3 - 1570*T^6*U^3 + 16*T^7*U^3 + 150*T^8*U^3 - 14*U^4 + 
       280*T*U^4 - 823*T^2*U^4 - 96*T^3*U^4 + 2490*T^4*U^4 - 2332*T^5*U^4 + 
       191*T^6*U^4 + 300*T^7*U^4 - 10*T^8*U^4 + 56*U^5 - 480*T*U^5 + 
       346*T^2*U^5 + 1376*T^3*U^5 - 1784*T^4*U^5 + 160*T^5*U^5 + 
       310*T^6*U^5 - 40*T^7*U^5 - 101*U^6 + 406*T*U^6 + 36*T^2*U^6 - 
       852*T^3*U^6 + 367*T^4*U^6 + 190*T^5*U^6 - 60*T^6*U^6 + 100*U^7 - 
       204*T*U^7 - 6*T^2*U^7 + 88*T^3*U^7 + 90*T^4*U^7 - 40*T^5*U^7 - 
       51*U^8 + 74*T*U^8 - 39*T^2*U^8 + 40*T^3*U^8 - 10*T^4*U^8 + 10*U^9 - 
       20*T*U^9 + 10*T^2*U^9))/(3*(-1 + T)^2*T^3*U^3*(T + U)^4))*
   G[{(T + U)^(-1)}, 1] + Pi^2*((64*LbL*Nf*(-1 + U)^2*(-1 + T + U))/
     (3*T^3*U) + (16*(-1 + T + U)*(T^2 + 24*U^2 + 10*T^2*U^2 - 48*U^3 + 
       24*U^4))/(3*T^3*U^3))*G[{T^(-1), 0}, 1] + 
  ((-16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 38*U + 
       88*T*U - 56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2))/
     (9*(-1 + T)^2*T^3*U) - (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 
       4*T^7 - 74*T^2*U + 156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 
       12*U^2 + 34*T*U^2 + 6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 
       10*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 
       147*T^3*U^3 + 66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 
       197*T*U^4 - 206*T^2*U^4 + 105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 
       54*U^5 - 127*T*U^5 + 114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 
       50*T*U^6 - 34*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7))/
     (3*(-1 + T)*T^3*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       111*T^3*U + 245*T^4*U - 264*T^5*U + 264*T^6*U - 246*T^7*U + 
       100*T^8*U + 12*T*U^2 - 97*T^2*U^2 + 372*T^3*U^2 - 810*T^4*U^2 + 
       1026*T^5*U^2 - 674*T^6*U^2 + 136*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 
       157*T*U^3 + 710*T^2*U^3 - 1507*T^3*U^3 + 1873*T^4*U^3 - 1212*T^5*U^3 + 
       230*T^6*U^3 + 66*T^7*U^3 - 43*U^4 + 502*T*U^4 - 1513*T^2*U^4 + 
       1976*T^3*U^4 - 1048*T^4*U^4 + 24*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 
       109*U^5 - 641*T*U^5 + 1212*T^2*U^5 - 806*T^3*U^5 + 16*T^4*U^5 + 
       48*T^5*U^5 + 48*T^6*U^5 - 105*U^6 + 348*T*U^6 - 346*T^2*U^6 + 
       56*T^3*U^6 + 30*T^4*U^6 + 24*T^5*U^6 + 35*U^7 - 64*T*U^7 + 
       14*T^2*U^7 + 22*T^3*U^7))/((-1 + T)^2*T^3*U^2*(T + U)^3))*
   G[{T^(-1), 0}, 1] + (16*Pi^2*(-1 + T + U)*(9 + 2*T^2 - 6*U + 3*U^2)*
    G[{T^(-1), T^(-1)}, 1])/(3*T^3*U) + 
  (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) - 
  (16*Pi^2*(-1 + T + U)*(17 + 9*T^2 - 34*U + 17*U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U) + 
  ((16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 38*U + 
       88*T*U - 56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2))/
     (9*(-1 + T)^2*T^3*U) + (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 
       4*T^7 - 74*T^2*U + 156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 
       12*U^2 + 34*T*U^2 + 6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 
       10*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 
       147*T^3*U^3 + 66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 
       197*T*U^4 - 206*T^2*U^4 + 105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 
       54*U^5 - 127*T*U^5 + 114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 
       50*T*U^6 - 34*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7))/
     (3*(-1 + T)*T^3*U^2*(T + U)) + 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       111*T^3*U + 245*T^4*U - 264*T^5*U + 264*T^6*U - 246*T^7*U + 
       100*T^8*U + 12*T*U^2 - 97*T^2*U^2 + 372*T^3*U^2 - 810*T^4*U^2 + 
       1026*T^5*U^2 - 674*T^6*U^2 + 136*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 
       157*T*U^3 + 710*T^2*U^3 - 1507*T^3*U^3 + 1873*T^4*U^3 - 1212*T^5*U^3 + 
       230*T^6*U^3 + 66*T^7*U^3 - 43*U^4 + 502*T*U^4 - 1513*T^2*U^4 + 
       1976*T^3*U^4 - 1048*T^4*U^4 + 24*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 
       109*U^5 - 641*T*U^5 + 1212*T^2*U^5 - 806*T^3*U^5 + 16*T^4*U^5 + 
       48*T^5*U^5 + 48*T^6*U^5 - 105*U^6 + 348*T*U^6 - 346*T^2*U^6 + 
       56*T^3*U^6 + 30*T^4*U^6 + 24*T^5*U^6 + 35*U^7 - 64*T*U^7 + 
       14*T^2*U^7 + 22*T^3*U^7))/((-1 + T)^2*T^3*U^2*(T + U)^3))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((32*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(3*T*U^3) + 
    (16*(-1 + T + U)*(24*T^2 - 24*T^2*U + U^2 + 11*T^2*U^2 - 2*U^3 + U^4))/
     (3*T^3*U^3))*G[{U^(-1), 0}, 1] + 
  ((-16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2))/(9*T*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 
       4*T^7 + 28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 12*T^6*U + 
       24*U^2 - 92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 
       46*T^5*U^2 - 16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 
       131*T^2*U^3 - 63*T^3*U^3 + 75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 84*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 
       4*T^2*U^7))/(3*(-1 + T)^2*T^2*U^3*(T + U)) - 
    (4*(4*T^3 - 43*T^4 + 109*T^5 - 105*T^6 + 35*T^7 + 12*T^2*U - 157*T^3*U + 
       448*T^4*U - 475*T^5*U + 178*T^6*U - 6*T^7*U + 12*T*U^2 - 97*T^2*U^2 + 
       388*T^3*U^2 - 595*T^4*U^2 + 344*T^5*U^2 - 74*T^6*U^2 + 14*T^7*U^2 + 
       4*U^3 - 111*T*U^3 + 178*T^2*U^3 - 101*T^3*U^3 + 118*T^4*U^3 - 
       122*T^5*U^3 - 4*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 31*T*U^4 + 
       152*T^2*U^4 - 441*T^3*U^4 + 334*T^4*U^4 - 122*T^5*U^4 + 54*T^6*U^4 - 
       98*U^5 + 332*T*U^5 - 602*T^2*U^5 + 776*T^3*U^5 - 488*T^4*U^5 + 
       56*T^5*U^5 + 24*T^6*U^5 + 160*U^6 - 498*T*U^6 + 640*T^2*U^6 - 
       430*T^3*U^6 + 56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 
       236*T^2*U^7 + 42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 
       26*T^2*U^8))/((-1 + T)^2*T^2*U^3*(T + U)^3))*G[{U^(-1), 0}, 1] + 
  (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) - 
  (16*Pi^2*(-1 + T + U)*(-9 + 6*U + U^2)*G[{U^(-1), U^(-1)}, 1])/(3*T*U^3) - 
  (16*Pi^2*(-1 + T + U)*(17 - 15*U + 7*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (3*T*U^3) + ((16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2))/(9*T*U^3) + 
    (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 
       4*T^7 + 28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 12*T^6*U + 
       24*U^2 - 92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 
       46*T^5*U^2 - 16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 
       131*T^2*U^3 - 63*T^3*U^3 + 75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 84*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 
       4*T^2*U^7))/(3*(-1 + T)^2*T^2*U^3*(T + U)) + 
    (4*(4*T^3 - 43*T^4 + 109*T^5 - 105*T^6 + 35*T^7 + 12*T^2*U - 157*T^3*U + 
       448*T^4*U - 475*T^5*U + 178*T^6*U - 6*T^7*U + 12*T*U^2 - 97*T^2*U^2 + 
       388*T^3*U^2 - 595*T^4*U^2 + 344*T^5*U^2 - 74*T^6*U^2 + 14*T^7*U^2 + 
       4*U^3 - 111*T*U^3 + 178*T^2*U^3 - 101*T^3*U^3 + 118*T^4*U^3 - 
       122*T^5*U^3 - 4*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 31*T*U^4 + 
       152*T^2*U^4 - 441*T^3*U^4 + 334*T^4*U^4 - 122*T^5*U^4 + 54*T^6*U^4 - 
       98*U^5 + 332*T*U^5 - 602*T^2*U^5 + 776*T^3*U^5 - 488*T^4*U^5 + 
       56*T^5*U^5 + 24*T^6*U^5 + 160*U^6 - 498*T*U^6 + 640*T^2*U^6 - 
       430*T^3*U^6 + 56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 
       236*T^2*U^7 + 42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 
       26*T^2*U^8))/((-1 + T)^2*T^2*U^3*(T + U)^3))*
   G[{U^(-1), (T + U)^(-1)}, 1] - 
  (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^3*U^3) + 
  ((16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5))/
     (3*(-1 + T)^2*T^2*U^2*(T + U)^2) + 
    (4*(2*T^3 - 42*T^4 + 116*T^5 - 114*T^6 + 38*T^7 - 6*T^2*U + 56*T^4*U - 
       94*T^5*U + 25*T^6*U + 19*T^7*U - 6*T*U^2 - 216*T^2*U^2 + 560*T^3*U^2 - 
       526*T^4*U^2 + 365*T^5*U^2 - 234*T^6*U^2 + 80*T^7*U^2 + 2*U^3 - 
       12*T*U^3 + 428*T^2*U^3 - 904*T^3*U^3 + 838*T^4*U^3 - 449*T^5*U^3 + 
       120*T^6*U^3 - 42*U^4 + 212*T*U^4 - 690*T^2*U^4 + 1222*T^3*U^4 - 
       916*T^4*U^4 + 120*T^5*U^4 + 48*T^6*U^4 + 116*U^5 - 446*T*U^5 + 
       751*T^2*U^5 - 667*T^3*U^5 + 104*T^4*U^5 + 96*T^5*U^5 - 114*U^6 + 
       315*T*U^6 - 298*T^2*U^6 + 72*T^3*U^6 + 48*T^4*U^6 + 38*U^7 - 
       63*T*U^7 + 48*T^2*U^7))/((-1 + T)^2*T^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-12*T^2 + 54*T^3 - 80*T^4 + 32*T^5 + 24*T^6 - 22*T^7 + 
       4*T^8 - 36*T*U + 198*T^2*U - 388*T^3*U + 293*T^4*U - 36*T^5*U - 
       47*T^6*U + 16*T^7*U - 12*U^2 + 186*T*U^2 - 586*T^2*U^2 + 669*T^3*U^2 - 
       208*T^4*U^2 - 83*T^5*U^2 + 64*T^6*U^2 - 16*T^7*U^2 + 4*T^8*U^2 + 
       54*U^3 - 358*T*U^3 + 667*T^2*U^3 - 336*T^3*U^3 - 130*T^4*U^3 + 
       148*T^5*U^3 - 55*T^6*U^3 + 10*T^7*U^3 - 80*U^4 + 279*T*U^4 - 
       210*T^2*U^4 - 176*T^3*U^4 + 222*T^4*U^4 - 87*T^5*U^4 + 16*T^6*U^4 + 
       32*U^5 - 10*T*U^5 - 189*T^2*U^5 + 246*T^3*U^5 - 99*T^4*U^5 + 
       20*T^5*U^5 + 24*U^6 - 107*T*U^6 + 170*T^2*U^6 - 85*T^3*U^6 + 
       16*T^4*U^6 - 22*U^7 + 54*T*U^7 - 42*T^2*U^7 + 10*T^3*U^7 + 4*U^8 - 
       8*T*U^8 + 4*T^2*U^8))/(3*(-1 + T)^2*T^2*U^2*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 10*T^3 - 8*T^4 + 2*T^5 - 12*T*U + 
       30*T^2*U - 22*T^3*U + 7*T^4*U - 4*U^2 + 34*T*U^2 - 38*T^2*U^2 + 
       11*T^3*U^2 - 5*T^4*U^2 + 2*T^5*U^2 + 14*U^3 - 42*T*U^3 + 29*T^2*U^3 - 
       11*T^3*U^3 + 4*T^4*U^3 - 18*U^4 + 29*T*U^4 - 15*T^2*U^4 + 4*T^3*U^4 + 
       10*U^5 - 11*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6))/
     (3*(-1 + T)*T^2*U^2*(T + U)^2) + 
    (8*(-1 + T + U)*(8*T^4 - 38*T^5 + 73*T^6 - 71*T^7 + 35*T^8 - 7*T^9 + 
       40*T^3*U - 202*T^4*U + 407*T^5*U - 413*T^6*U + 217*T^7*U - 53*T^8*U + 
       4*T^9*U + 56*T^2*U^2 - 324*T^3*U^2 + 711*T^4*U^2 - 751*T^5*U^2 + 
       393*T^6*U^2 - 97*T^7*U^2 + 12*T^8*U^2 + 40*T*U^3 - 296*T^2*U^3 + 
       762*T^3*U^3 - 897*T^4*U^3 + 503*T^5*U^3 - 139*T^6*U^3 + 28*T^7*U^3 + 
       8*U^4 - 126*T*U^4 + 467*T^2*U^4 - 717*T^3*U^4 + 517*T^4*U^4 - 
       193*T^5*U^4 + 48*T^6*U^4 - 22*U^5 + 151*T*U^5 - 339*T^2*U^5 + 
       335*T^3*U^5 - 163*T^4*U^5 + 44*T^5*U^5 + 21*U^6 - 85*T*U^6 + 
       119*T^2*U^6 - 71*T^3*U^6 + 20*T^4*U^6 - 7*U^7 + 17*T*U^7 - 
       13*T^2*U^7 + 4*T^3*U^7))/((-1 + T)^4*T^2*U^2*(T + U)^4))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (16*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U + 
       22*T^2*U - 30*T^3*U + 4*T^4*U + 7*U^2 + 3*T*U^2 - 14*T^2*U^2 + 
       4*T^3*U^2 + 6*T^4*U^2 - 20*T*U^3 + 4*T^2*U^3 + 4*T^3*U^3 + U^4 + 
       9*T*U^4 - 3*T^2*U^4 - T^3*U^4 - 2*U^5 + 2*T*U^5))/((-1 + T)*T^3*U^3) + 
    (64*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 
       6*T^3*U + 3*T^4*U - 2*U^2 - 29*T^2*U^2 + 8*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 10*U^3 + 5*T^2*U^3 - 4*T^3*U^3 - 20*U^4 - 3*T^2*U^4 + 
       2*T^3*U^4 + 20*U^5 + 2*T^2*U^5 - 10*U^6 + 2*U^7))/(3*T^3*U^3))*
   G[{T^(-1), 0, 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 
       6*T^3*U + 3*T^4*U - 2*U^2 - 29*T^2*U^2 + 8*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 10*U^3 + 5*T^2*U^3 - 4*T^3*U^3 - 20*U^4 - 3*T^2*U^4 + 
       2*T^3*U^4 + 20*U^5 + 2*T^2*U^5 - 10*U^6 + 2*U^7))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 15*T^4 + 16*T^5 - 9*T^6 + 2*T^7 - 
       4*T*U + 24*T^2*U - 52*T^3*U + 28*T^4*U + 28*T^5*U - 28*T^6*U + 
       4*T^7*U - 2*U^2 + 24*T*U^2 - 73*T^2*U^2 + 28*T^3*U^2 + 83*T^4*U^2 - 
       68*T^5*U^2 + 6*T^7*U^2 + 8*U^3 - 40*T*U^3 + 14*T^2*U^3 + 94*T^3*U^3 - 
       90*T^4*U^3 - 6*T^5*U^3 + 18*T^6*U^3 - 10*U^4 + 16*T*U^4 + 56*T^2*U^4 - 
       90*T^3*U^4 + 16*T^4*U^4 + 14*T^5*U^4 - 2*T^6*U^4 + 6*U^5 + 12*T*U^5 - 
       48*T^2*U^5 + 32*T^3*U^5 - 4*T^5*U^5 - 4*U^6 - 4*T*U^6 + 8*T^2*U^6 - 
       2*T^4*U^6 + 2*U^7 - 4*T*U^7 + 2*T^2*U^7))/((-1 + T)^2*T^3*U^3*
      (T + U)^2))*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 
       28*T*U^2 + 12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 
       24*T*U^3 - 22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 
       9*T^2*U^4 - 2*T^3*U^4 - 2*T^4*U^4))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1), 0}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 
       28*T*U^2 + 12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 
       24*T*U^3 - 22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 
       9*T^2*U^4 - 2*T^3*U^4 - 2*T^4*U^4))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(24*T^2 - 24*T^2*U + 6*U^2 + 5*T^2*U^2 - 18*U^3 - 
       3*T^2*U^3 + 20*U^4 + 2*T^2*U^4 - 10*U^5 + 2*U^6))/(3*T^3*U^2) - 
    (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 26*T^4 + 20*T^5 - 6*T^6 - 8*T*U + 
       48*T^2*U - 94*T^3*U + 58*T^4*U + 14*T^5*U - 18*T^6*U - 4*U^2 + 
       48*T*U^2 - 135*T^2*U^2 + 104*T^3*U^2 + 34*T^4*U^2 - 60*T^5*U^2 + 
       13*T^6*U^2 + 16*U^3 - 82*T*U^3 + 98*T^2*U^3 + 26*T^3*U^3 - 
       90*T^4*U^3 + 28*T^5*U^3 + 2*T^6*U^3 - 21*U^4 + 56*T*U^4 - 5*T^2*U^4 - 
       56*T^3*U^4 + 20*T^4*U^4 + 2*T^5*U^4 + 12*U^5 - 14*T*U^5 - 10*T^2*U^5 + 
       10*T^3*U^5 - 5*U^6 + 4*T*U^6 - T^2*U^6 + 2*T^3*U^6 + 2*U^7 - 4*T*U^7 + 
       2*T^2*U^7))/((-1 + T)^2*T^3*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 2*T^7 + 4*T*U - 
       24*T^2*U + 46*T^3*U - 42*T^4*U + 26*T^5*U - 14*T^6*U + 4*T^7*U + 
       2*U^2 - 24*T*U^2 + 84*T^2*U^2 - 132*T^3*U^2 + 107*T^4*U^2 - 
       40*T^5*U^2 - T^6*U^2 + 6*T^7*U^2 - 8*U^3 + 54*T*U^3 - 116*T^2*U^3 + 
       92*T^3*U^3 - 8*T^4*U^3 - 22*T^5*U^3 + 12*T^6*U^3 + 17*U^4 - 64*T*U^4 + 
       61*T^2*U^4 - 2*T^3*U^4 - 16*T^4*U^4 + 8*T^5*U^4 - 18*U^5 + 38*T*U^5 - 
       18*T^2*U^5 - 2*T^3*U^5 + 4*T^4*U^5 + 7*U^6 - 8*T*U^6 + T^2*U^6 + 
       2*T^3*U^6))/((-1 + T)^2*T^3*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (16*(-1 + T + U)*(2 - 10*T + 15*T^2 - 7*T^3 + T^4 - 3*T^5 + 2*T^6 - 8*U + 
       28*T*U - 24*T^2*U - 20*T^3*U + 44*T^4*U - 24*T^5*U + 4*T^6*U + 
       15*U^2 - 21*T*U^2 - 25*T^2*U^2 + 49*T^3*U^2 - 34*T^4*U^2 + 2*T^5*U^2 + 
       6*T^6*U^2 - 16*U^3 + 68*T^2*U^3 - 36*T^3*U^3 - 8*T^4*U^3 + 8*T^5*U^3 + 
       9*U^4 - 3*T*U^4 - 34*T^2*U^4 + 26*T^3*U^4 - 5*T^4*U^4 - T^5*U^4 - 
       2*U^5 + 6*T*U^5 - 6*T^2*U^5 + 2*T^3*U^5))/((-1 + T)^3*T^3*U^3) + 
    (64*LbL*Nf*(-1 + T + U)*(2*T^2 - 12*T^3 + 30*T^4 - 40*T^5 + 30*T^6 - 
       12*T^7 + 2*T^8 - 6*T^2*U + 24*T^3*U - 39*T^4*U + 33*T^5*U - 15*T^6*U + 
       3*T^7*U + 2*U^2 - 30*T*U^2 + 74*T^2*U^2 - 88*T^3*U^2 + 51*T^4*U^2 - 
       43*T^5*U^2 + 23*T^6*U^2 - 9*T^7*U^2 + 2*T^8*U^2 - 10*U^3 + 78*T*U^3 - 
       155*T^2*U^3 + 137*T^3*U^3 - 27*T^4*U^3 + 17*T^5*U^3 - 4*T^6*U^3 + 
       20*U^4 - 84*T*U^4 + 123*T^2*U^4 - 85*T^3*U^4 + 15*T^4*U^4 - 
       9*T^5*U^4 + 2*T^6*U^4 - 20*U^5 + 60*T*U^5 - 62*T^2*U^5 + 26*T^3*U^5 - 
       6*T^4*U^5 + 2*T^5*U^5 + 10*U^6 - 30*T*U^6 + 30*T^2*U^6 - 10*T^3*U^6 - 
       2*U^7 + 6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7))/(3*(-1 + T)^3*T^3*U^3))*
   G[{U^(-1), 0, 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^2 - 12*T^3 + 30*T^4 - 40*T^5 + 30*T^6 - 
       12*T^7 + 2*T^8 - 6*T^2*U + 24*T^3*U - 39*T^4*U + 33*T^5*U - 15*T^6*U + 
       3*T^7*U + 2*U^2 - 30*T*U^2 + 74*T^2*U^2 - 88*T^3*U^2 + 51*T^4*U^2 - 
       43*T^5*U^2 + 23*T^6*U^2 - 9*T^7*U^2 + 2*T^8*U^2 - 10*U^3 + 78*T*U^3 - 
       155*T^2*U^3 + 137*T^3*U^3 - 27*T^4*U^3 + 17*T^5*U^3 - 4*T^6*U^3 + 
       20*U^4 - 84*T*U^4 + 123*T^2*U^4 - 85*T^3*U^4 + 15*T^4*U^4 - 
       9*T^5*U^4 + 2*T^6*U^4 - 20*U^5 + 60*T*U^5 - 62*T^2*U^5 + 26*T^3*U^5 - 
       6*T^4*U^5 + 2*T^5*U^5 + 10*U^6 - 30*T*U^6 + 30*T^2*U^6 - 10*T^3*U^6 - 
       2*U^7 + 6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7))/(3*(-1 + T)^3*T^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 10*T^3 + 18*T^4 - 16*T^5 + 10*T^6 - 6*T^7 + 
       2*T^8 + 4*T*U - 28*T^2*U + 64*T^3*U - 54*T^4*U - 6*T^5*U + 38*T^6*U - 
       22*T^7*U + 4*T^8*U + 2*U^2 - 26*T*U^2 + 97*T^2*U^2 - 111*T^3*U^2 - 
       28*T^4*U^2 + 126*T^5*U^2 - 86*T^6*U^2 + 12*T^7*U^2 + 6*T^8*U^2 - 
       8*U^3 + 60*T*U^3 - 102*T^2*U^3 - 24*T^3*U^3 + 176*T^4*U^3 - 
       130*T^5*U^3 + 10*T^6*U^3 + 18*T^7*U^3 + 15*U^4 - 59*T*U^4 + 
       11*T^2*U^4 + 143*T^3*U^4 - 124*T^4*U^4 + 16*T^5*U^4 + 16*T^6*U^4 - 
       2*T^7*U^4 - 16*U^5 + 24*T*U^5 + 42*T^2*U^5 - 80*T^3*U^5 + 30*T^4*U^5 + 
       4*T^5*U^5 - 4*T^6*U^5 + 9*U^6 - 9*T*U^6 - 16*T^2*U^6 + 8*T^3*U^6 + 
       2*T^4*U^6 - 2*T^5*U^6 - 2*U^7 + 6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7))/
     ((-1 + T)^3*T^3*U^3*(T + U)^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (8*(-1 + T + U)*(-2 + 4*T - T^2 + 8*U - 4*T*U + 12*T^2*U - 11*U^2 - 
       5*T^2*U^2 + 4*U^3 - 2*T^2*U^3 + 3*U^4 + 2*T^2*U^4 - 2*U^5))/
     (T^3*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 
       4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/
     (3*T^3*U^3))*G[{U^(-1), U^(-1), 0}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) - 
    (8*(-1 + T + U)*(-2 + 4*T - T^2 + 8*U - 4*T*U + 12*T^2*U - 11*U^2 - 
       5*T^2*U^2 + 4*U^3 - 2*T^2*U^3 + 3*U^4 + 2*T^2*U^4 - 2*U^5))/
     (T^3*U^3) + (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 
       4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/
     (3*T^3*U^3))*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-6*T^2 + 24*T^3 - 38*T^4 + 30*T^5 - 12*T^6 + 
       2*T^7 - 3*T*U + 15*T^2*U - 30*T^3*U + 30*T^4*U - 15*T^5*U + 3*T^6*U - 
       24*U^2 + 63*T*U^2 - 71*T^2*U^2 + 36*T^3*U^2 - 38*T^4*U^2 + 
       23*T^5*U^2 - 9*T^6*U^2 + 2*T^7*U^2 + 48*U^3 - 120*T*U^3 + 
       112*T^2*U^3 - 12*T^3*U^3 + 12*T^4*U^3 - 4*T^5*U^3 - 24*U^4 + 
       60*T*U^4 - 56*T^2*U^4 + 6*T^3*U^4 - 6*T^4*U^4 + 2*T^5*U^4))/
     (3*(-1 + T)^3*T^2*U^3) - (8*(-1 + T + U)*(4*T^2 - 20*T^3 + 37*T^4 - 
       33*T^5 + 17*T^6 - 7*T^7 + 2*T^8 + 8*T*U - 56*T^2*U + 130*T^3*U - 
       136*T^4*U + 64*T^5*U - 4*T^6*U - 10*T^7*U + 4*T^8*U + 4*U^2 - 
       52*T*U^2 + 183*T^2*U^2 - 257*T^3*U^2 + 129*T^4*U^2 + 19*T^5*U^2 - 
       47*T^6*U^2 + 7*T^7*U^2 + 6*T^8*U^2 - 16*U^3 + 110*T*U^3 - 
       220*T^2*U^3 + 120*T^3*U^3 + 74*T^4*U^3 - 90*T^5*U^3 + 6*T^6*U^3 + 
       16*T^7*U^3 + 26*U^4 - 100*T*U^4 + 70*T^2*U^4 + 106*T^3*U^4 - 
       124*T^4*U^4 + 32*T^5*U^4 + 6*T^6*U^4 - 20*U^5 + 30*T*U^5 + 
       52*T^2*U^5 - 110*T^3*U^5 + 60*T^4*U^5 - 12*T^5*U^5 + 6*U^6 + 4*T*U^6 - 
       39*T^2*U^6 + 29*T^3*U^6 - 8*T^4*U^6))/((-1 + T)^3*T^3*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 17*T^4 - 18*T^5 + 7*T^6 + 4*T*U - 
       24*T^2*U + 54*T^3*U - 60*T^4*U + 34*T^5*U - 8*T^6*U + 2*U^2 - 
       24*T*U^2 + 84*T^2*U^2 - 132*T^3*U^2 + 97*T^4*U^2 - 26*T^5*U^2 + 
       T^6*U^2 - 8*U^3 + 46*T*U^3 - 112*T^2*U^3 + 124*T^3*U^3 - 46*T^4*U^3 - 
       10*T^5*U^3 + 6*T^6*U^3 + 11*U^4 - 42*T*U^4 + 71*T^2*U^4 - 44*T^3*U^4 - 
       12*T^4*U^4 + 12*T^5*U^4 - 4*U^5 + 14*T*U^5 - 12*T^2*U^5 - 6*T^3*U^5 + 
       8*T^4*U^5 - 3*U^6 + 6*T*U^6 - 5*T^2*U^6 + 4*T^3*U^6 + 2*U^7 - 
       4*T*U^7 + 2*T^2*U^7))/((-1 + T)^2*T^3*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-16*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
       2*T^10 + 8*T^3*U - 48*T^4*U + 110*T^5*U - 101*T^6*U - T^7*U + 
       61*T^8*U - 33*T^9*U + 4*T^10*U + 12*T^2*U^2 - 92*T^3*U^2 + 
       193*T^4*U^2 + 4*T^5*U^2 - 449*T^6*U^2 + 522*T^7*U^2 - 224*T^8*U^2 + 
       22*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 88*T^2*U^3 + 268*T^3*U^3 - 
       10*T^4*U^3 - 874*T^5*U^3 + 1128*T^6*U^3 - 490*T^7*U^3 + 16*T^8*U^3 + 
       30*T^9*U^3 + 2*U^4 - 42*T*U^4 + 153*T^2*U^4 + 73*T^3*U^4 - 
       988*T^4*U^4 + 1497*T^5*U^4 - 834*T^6*U^4 + 91*T^7*U^4 + 56*T^8*U^4 - 
       2*T^9*U^4 - 8*U^5 + 78*T*U^5 - 33*T^2*U^5 - 585*T^3*U^5 + 
       1223*T^4*U^5 - 839*T^5*U^5 + 150*T^6*U^5 + 46*T^7*U^5 - 8*T^8*U^5 + 
       15*U^6 - 62*T*U^6 - 109*T^2*U^6 + 584*T^3*U^6 - 640*T^4*U^6 + 
       216*T^5*U^6 + 14*T^6*U^6 - 12*T^7*U^6 - 16*U^7 + 20*T*U^7 + 
       102*T^2*U^7 - 212*T^3*U^7 + 100*T^4*U^7 + 2*T^5*U^7 - 8*T^6*U^7 + 
       9*U^8 - 8*T*U^8 - 16*T^2*U^8 + 7*T^3*U^8 + 4*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4) - (32*LbL*Nf*(-1 + T + U)*(4*T^4 - 24*T^5 + 60*T^6 - 
       80*T^7 + 60*T^8 - 24*T^9 + 4*T^10 + 8*T^3*U - 90*T^4*U + 258*T^5*U - 
       328*T^6*U + 216*T^7*U - 78*T^8*U + 14*T^9*U + 8*T^2*U^2 - 
       156*T^3*U^2 + 484*T^4*U^2 - 655*T^5*U^2 + 444*T^6*U^2 - 200*T^7*U^2 + 
       62*T^8*U^2 - 18*T^9*U^2 + 4*T^10*U^2 + 8*T*U^3 - 164*T^2*U^3 + 
       596*T^3*U^3 - 950*T^4*U^3 + 742*T^5*U^3 - 328*T^6*U^3 + 132*T^7*U^3 - 
       44*T^8*U^3 + 8*T^9*U^3 + 4*U^4 - 88*T*U^4 + 458*T^2*U^4 - 
       913*T^3*U^4 + 866*T^4*U^4 - 373*T^5*U^4 + 144*T^6*U^4 - 52*T^7*U^4 + 
       8*T^8*U^4 - 20*U^5 + 212*T*U^5 - 602*T^2*U^5 + 772*T^3*U^5 - 
       464*T^4*U^5 + 146*T^5*U^5 - 56*T^6*U^5 + 12*T^7*U^5 + 40*U^6 - 
       236*T*U^6 + 476*T^2*U^6 - 451*T^3*U^6 + 194*T^4*U^6 - 62*T^5*U^6 + 
       12*T^6*U^6 - 40*U^7 + 160*T*U^7 - 248*T^2*U^7 + 184*T^3*U^7 - 
       64*T^4*U^7 + 8*T^5*U^7 + 20*U^8 - 68*T*U^8 + 84*T^2*U^8 - 44*T^3*U^8 + 
       8*T^4*U^8 - 4*U^9 + 12*T*U^9 - 12*T^2*U^9 + 4*T^3*U^9))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2))*G[{(T + U)^(-1), 0, 0}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 19*T^2*U^3 - 
       28*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       31*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 
       16*T^7 - 9*T^8 + 2*T^9 - 8*T^3*U + 40*T^4*U - 60*T^5*U + 22*T^6*U + 
       20*T^7*U - 18*T^8*U + 4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 41*T^4*U^2 - 
       226*T^5*U^2 + 348*T^6*U^2 - 184*T^7*U^2 + 28*T^8*U^2 + 6*T^9*U^2 - 
       8*T*U^3 + 80*T^2*U^3 - 136*T^3*U^3 - 260*T^4*U^3 + 704*T^5*U^3 - 
       424*T^6*U^3 + 12*T^7*U^3 + 30*T^8*U^3 - 2*U^4 + 40*T*U^4 - 
       41*T^2*U^4 - 308*T^3*U^4 + 826*T^4*U^4 - 700*T^5*U^4 + 132*T^6*U^4 + 
       58*T^7*U^4 - 4*T^8*U^4 + 8*U^5 - 60*T*U^5 - 114*T^2*U^5 + 
       588*T^3*U^5 - 584*T^4*U^5 + 128*T^5*U^5 + 54*T^6*U^5 - 16*T^7*U^5 - 
       15*U^6 + 38*T*U^6 + 140*T^2*U^6 - 344*T^3*U^6 + 180*T^4*U^6 + 
       26*T^5*U^6 - 24*T^6*U^6 + 16*U^7 - 16*T*U^7 - 48*T^2*U^7 + 
       52*T^3*U^7 + 10*T^4*U^7 - 16*T^5*U^7 - 9*U^8 + 10*T*U^8 - 4*T^2*U^8 + 
       6*T^3*U^8 - 4*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9))/
     ((-1 + T)^2*T^3*U^3*(T + U)^4))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       46*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 
       4*T^7 - 3*T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 88*T^6*U + 
       54*T^7*U - 20*T^8*U + 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 
       263*T^4*U^2 - 436*T^5*U^2 + 369*T^6*U^2 - 152*T^7*U^2 + 19*T^8*U^2 + 
       6*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 666*T^4*U^3 + 
       738*T^5*U^3 - 340*T^6*U^3 + 6*T^7*U^3 + 30*T^8*U^3 + 2*U^4 - 
       40*T*U^4 + 257*T^2*U^4 - 664*T^3*U^4 + 858*T^4*U^4 - 518*T^5*U^4 + 
       54*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 
       630*T^3*U^5 - 440*T^4*U^5 + 44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 
       13*U^6 - 84*T*U^6 + 233*T^2*U^6 - 252*T^3*U^6 + 71*T^4*U^6 + 
       38*T^5*U^6 - 12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 46*T^2*U^7 + 14*T^3*U^7 + 
       18*T^4*U^7 - 8*T^5*U^7 - U^8 + 4*T*U^8 - 8*T^2*U^8 + 8*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9))/((-1 + T)^2*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       46*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) - (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 
       4*T^7 - 3*T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 88*T^6*U + 
       54*T^7*U - 20*T^8*U + 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 
       263*T^4*U^2 - 436*T^5*U^2 + 369*T^6*U^2 - 152*T^7*U^2 + 19*T^8*U^2 + 
       6*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 666*T^4*U^3 + 
       738*T^5*U^3 - 340*T^6*U^3 + 6*T^7*U^3 + 30*T^8*U^3 + 2*U^4 - 
       40*T*U^4 + 257*T^2*U^4 - 664*T^3*U^4 + 858*T^4*U^4 - 518*T^5*U^4 + 
       54*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 
       630*T^3*U^5 - 440*T^4*U^5 + 44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 
       13*U^6 - 84*T*U^6 + 233*T^2*U^6 - 252*T^3*U^6 + 71*T^4*U^6 + 
       38*T^5*U^6 - 12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 46*T^2*U^7 + 14*T^3*U^7 + 
       18*T^4*U^7 - 8*T^5*U^7 - U^8 + 4*T*U^8 - 8*T^2*U^8 + 8*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9))/((-1 + T)^2*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 
       87*T^7*U - 39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 
       152*T^4*U^2 - 161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 
       9*T^9*U^2 + 2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 
       349*T^4*U^3 + 233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 
       4*T^9*U^3 + 2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 
       379*T^4*U^4 - 170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 
       10*U^5 + 106*T*U^5 - 295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 
       73*T^5*U^5 - 28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 
       223*T^2*U^6 - 212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 
       20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 
       4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/(3*(-1 + T)^3*T^3*U^3*
      (T + U)^2) + (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 
       7*T^8 - 3*T^9 + 2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 
       106*T^7*U + 38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 
       337*T^4*U^2 + 649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 
       32*T^9*U^2 + 6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 
       974*T^4*U^3 - 1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 
       30*T^9*U^3 - 2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 
       1826*T^4*U^4 + 1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 
       2*T^9*U^4 + 8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 
       1550*T^4*U^5 - 796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 
       11*U^6 + 99*T*U^6 - 407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 
       90*T^5*U^6 + 50*T^6*U^6 - 12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 
       140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 26*T^5*U^7 - 8*T^6*U^7 + 
       3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 10*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 
       87*T^7*U - 39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 
       152*T^4*U^2 - 161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 
       9*T^9*U^2 + 2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 
       349*T^4*U^3 + 233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 
       4*T^9*U^3 + 2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 
       379*T^4*U^4 - 170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 
       10*U^5 + 106*T*U^5 - 295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 
       73*T^5*U^5 - 28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 
       223*T^2*U^6 - 212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 
       20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 
       4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/(3*(-1 + T)^3*T^3*U^3*
      (T + U)^2) - (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 
       7*T^8 - 3*T^9 + 2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 
       106*T^7*U + 38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 
       337*T^4*U^2 + 649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 
       32*T^9*U^2 + 6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 
       974*T^4*U^3 - 1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 
       30*T^9*U^3 - 2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 
       1826*T^4*U^4 + 1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 
       2*T^9*U^4 + 8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 
       1550*T^4*U^5 - 796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 
       11*U^6 + 99*T*U^6 - 407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 
       90*T^5*U^6 + 50*T^6*U^6 - 12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 
       140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 26*T^5*U^7 - 8*T^6*U^7 + 
       3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 10*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (16*(-1 + U)*(-1 + T + U)*(2 - 4*T + 3*T^2 - 6*U + T^2*U + 7*U^2 - 3*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  ((8*(-1 + T + U)^2*(-2 + 6*T - 5*T^2 - T^3 + 2*T^4 + 6*U - 8*T*U + 
       5*T^2*U - 8*T^3*U + 4*T^4*U - 5*U^2 + 5*T*U^2 + 8*T^2*U^2 - 
       12*T^3*U^2 + 6*T^4*U^2 - U^3 + 4*T*U^3 - 4*T^2*U^3 + 2*U^4 - 4*T*U^4 + 
       2*T^2*U^4))/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^2 - 4*T^3 + 2*T^4 - T^2*U + T^3*U + 
       2*U^2 + 2*T*U^2 + 6*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 8*U^3 - 6*T*U^3 - 
       5*T^2*U^3 - 2*T^3*U^3 + 12*U^4 + 6*T*U^4 + 4*T^2*U^4 - 8*U^5 - 
       2*T*U^5 + 2*U^6))/(3*T^3*U^3))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  (240*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0, 0}, 1])/(T^3*U) + 
  ((-128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(-15 + 2*T^2 + 30*U - 15*U^2))/(T^3*U))*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (16*(-1 + T + U)*(2*T^2 - 5*U^2 + 4*T^2*U^2 + 6*U^3 - 3*U^4)*
    G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 5*U^2 + 4*T^2*U^2 + 6*U^3 - 3*U^4)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((-256*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 13*U^4))/(T^3*U^3))*
   G[{T^(-1), 0, U^(-1), 0}, 1] + 
  ((256*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 13*U^4))/(T^3*U^3))*
   G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (32*(-1 + T + U)*(1 + 2*U^2))/(T*U^3))*G[{T^(-1), 0, (T + U)^(-1), 0}, 
    1] - (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(4*T^2 + 3*U^2 + 4*T^2*U^2 - 14*U^3 + 7*U^4)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 - U^2 + 2*T^2*U^2 + 10*U^3 - 5*U^4)*
    G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*G[{T^(-1), T^(-1), T^(-1), 0}, 
     1])/(T^3*U) + (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (32*(-1 + T + U)*(T^2 - U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/(T^3*U) + (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(T^2 + 3*U^2 + 2*T^2*U^2 - 6*U^3 + 3*U^4)*
    G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + 5*U^2 + T^2*U^2 - 10*U^3 + 5*U^4)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/
   (T^3*U) + (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*
    G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  ((128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4))/(T^3*U^3))*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((-128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4))/(T^3*U^3))*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (48*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) + 
  ((-64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(15 - 18*U + U^2))/(T*U^3))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((-128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), 0, T^(-1), 0}, 1] + 
  ((128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
  (16*(-1 + T + U)*(-5*T^2 + 6*T^2*U + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5*T^2 + 6*T^2*U + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (32*(-1 + T + U)*(1 + 3*T^2 - 2*U + U^2))/(T^3*U))*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(3*T^2 - 6*T^2*U + 4*U^2 + 11*T^2*U^2 - 8*U^3 + 4*U^4)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + U)*(-1 + T + U)*(-T^2 + 5*T^2*U - 2*U^2 + 2*U^3)*
    G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-3 + 6*U + U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/
   (T*U^3) + (16*(-1 + T + U)*(-3 + 6*U + U^2)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (32*(-1 + T + U)*(-T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U^3) + (64*(-1 + T + U)*(3*T^2 - 3*T^2*U + U^2 + 3*T^2*U^2 - 2*U^3 + 
     U^4)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(5*T^2 - 6*T^2*U + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((-64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/
   (T*U^3) - (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 
      (T + U)^(-1)}, 1])/(T*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T*U^3) + 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (64*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  Pi^2*((-16*LbL*Nf*(4 - 10*T + 9*T^2)*(-1 + U)^2*(-1 + T + U))/
     (3*(-1 + T)^3*T^2*U) + (4*(-1 + T + U)*(-64*T + 192*T^2 - 192*T^3 + 
       64*T^4 - 28*U + 97*T*U - 137*T^2*U + 85*T^3*U - 21*T^4*U + 56*U^2 - 
       138*T*U^2 + 114*T^2*U^2 - 22*T^3*U^2 - 2*T^4*U^2 - 28*U^3 + 69*T*U^3 - 
       57*T^2*U^3 + 11*T^3*U^3 + T^4*U^3))/(3*(-1 + T)^3*T^2*U^2))*Log[T] + 
  ((-8*Nf*(-38*T + 38*T^2 - 26*U + 57*T*U + 13*T^2*U + 7*U^2 + 20*T*U^2 + 
       19*U^3))/(9*T*U^2*(T + U)) + 
    (2*(-90*T^2 + 184*T^3 - 94*T^4 - 272*T*U + 593*T^2*U - 320*T^3*U + 
       3*T^4*U - 38*U^2 + 402*T*U^2 - 329*T^2*U^2 - 35*T^3*U^2 - 7*U^3 - 
       62*T*U^3 + 109*T^2*U^3 - 48*T^3*U^3 + 41*U^4 + 7*T*U^4 - 48*T^2*U^4 + 
       4*U^5))/((-1 + T)*T*U^2*(T + U)^2) - 
    (16*LbL*Nf*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 158*T^2*U - 
       108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 57*T^3*U^2 - 
       7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 131*T^2*U^3 - 
       31*T^3*U^3 + 4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 35*T^2*U^4 + 4*T^3*U^4 + 
       18*U^5 - 13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6))/
     (3*(-1 + T)*T*U^2*(T + U)^2))*Log[T] + 
  Pi^2*((112*(-1 + U)^2*(-1 + T + U))/(3*T^3*U) + 
    (64*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(3*T^3*U))*G[{T^(-1)}, 1]*Log[T] + 
  (16*Pi^2*(-1 + T + U)*(16 - 15*U + 6*U^2)*G[{U^(-1)}, 1]*Log[T])/
   (3*T*U^3) + ((-16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2))/(9*T*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 
       4*T^7 + 28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 12*T^6*U + 
       24*U^2 - 92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 
       46*T^5*U^2 - 16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 
       131*T^2*U^3 - 63*T^3*U^3 + 75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 84*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 
       4*T^2*U^7))/(3*(-1 + T)^2*T^2*U^3*(T + U)) - 
    (4*(4*T^3 - 43*T^4 + 109*T^5 - 105*T^6 + 35*T^7 + 12*T^2*U - 157*T^3*U + 
       448*T^4*U - 475*T^5*U + 178*T^6*U - 6*T^7*U + 12*T*U^2 - 97*T^2*U^2 + 
       388*T^3*U^2 - 595*T^4*U^2 + 344*T^5*U^2 - 74*T^6*U^2 + 14*T^7*U^2 + 
       4*U^3 - 111*T*U^3 + 178*T^2*U^3 - 101*T^3*U^3 + 118*T^4*U^3 - 
       122*T^5*U^3 - 4*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 31*T*U^4 + 
       152*T^2*U^4 - 441*T^3*U^4 + 334*T^4*U^4 - 122*T^5*U^4 + 54*T^6*U^4 - 
       98*U^5 + 332*T*U^5 - 602*T^2*U^5 + 776*T^3*U^5 - 488*T^4*U^5 + 
       56*T^5*U^5 + 24*T^6*U^5 + 160*U^6 - 498*T*U^6 + 640*T^2*U^6 - 
       430*T^3*U^6 + 56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 
       236*T^2*U^7 + 42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 
       26*T^2*U^8))/((-1 + T)^2*T^2*U^3*(T + U)^3))*G[{U^(-1)}, 1]*Log[T] + 
  ((-16*Nf*(-1 + T + U)*(-2*T + 2*T^2 - 4*U + 4*T*U + T^2*U + 4*U^2 - 3*U^3))/
     (3*T*U^2*(T + U)^2) - (8*(-1 + T + U)*(-7*T^3 + 21*T^4 - 20*T^5 + 
       6*T^6 + 29*T^2*U - 51*T^3*U + 5*T^4*U + 16*T^5*U - 26*T*U^2 + 
       6*T^2*U^2 + 13*T^3*U^2 + 41*T^4*U^2 - 36*T^5*U^2 + T^6*U^2 + 10*U^3 - 
       22*T*U^3 + 49*T^2*U^3 - 62*T^3*U^3 + 25*T^4*U^3 + 2*T^5*U^3 - 28*U^4 + 
       88*T*U^4 - 73*T^2*U^4 + 15*T^3*U^4 + 27*U^5 - 61*T*U^5 + 35*T^2*U^5 - 
       2*T^3*U^5 - 9*U^6 + 9*T*U^6 - T^2*U^6))/((-1 + T)^2*T^2*U^2*
      (T + U)^3) - (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 
       30*T^2*U + 69*T^3*U - 43*T^4*U - 10*T^5*U + 5*T^6*U - 18*T*U^2 + 
       114*T^2*U^2 - 174*T^3*U^2 + 52*T^4*U^2 + 18*T^5*U^2 - 3*T^6*U^2 + 
       2*T^7*U^2 - 12*U^3 + 105*T*U^3 - 263*T^2*U^3 + 237*T^3*U^3 - 
       43*T^4*U^3 - 8*T^5*U^3 + 2*T^6*U^3 + 38*U^4 - 180*T*U^4 + 
       266*T^2*U^4 - 108*T^3*U^4 + 2*T^4*U^4 - 42*U^5 + 127*T*U^5 - 
       110*T^2*U^5 + 16*T^3*U^5 + 18*U^6 - 38*T*U^6 + 13*T^2*U^6 - 
       2*T^3*U^6 - 2*U^7 + 4*T*U^7 - 2*T^2*U^7))/(3*(-1 + T)^2*T^2*U^2*
      (T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  ((32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 
       4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 5*T^3*U^2 + 
       6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 3*U^4 + 
       11*T*U^4 - 3*T^2*U^4 - T^3*U^4))/((-1 + T)*T^3*U^3))*G[{T^(-1), 0}, 1]*
   Log[T] + ((-32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 
       3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 
       2*T^2*U^4))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 
       4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 5*T^3*U^2 + 
       6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 3*U^4 + 
       11*T*U^4 - 3*T^2*U^4 - T^3*U^4))/((-1 + T)*T^3*U^3))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 7*T^3 + T^4 - 3*T^5 + 2*T^6 - 8*U + 
       28*T*U - 32*T^2*U + 4*T^3*U + 20*T^4*U - 16*T^5*U + 4*T^6*U + 15*U^2 - 
       21*T*U^2 - 23*T^2*U^2 + 43*T^3*U^2 - 28*T^4*U^2 + 6*T^6*U^2 - 16*U^3 + 
       68*T^2*U^3 - 36*T^3*U^3 - 8*T^4*U^3 + 8*T^5*U^3 + 9*U^4 - 3*T*U^4 - 
       34*T^2*U^4 + 26*T^3*U^4 - 5*T^4*U^4 - T^5*U^4 - 2*U^5 + 6*T*U^5 - 
       6*T^2*U^5 + 2*T^3*U^5))/((-1 + T)^3*T^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(2*T^2 - 12*T^3 + 30*T^4 - 40*T^5 + 30*T^6 - 
       12*T^7 + 2*T^8 - 6*T^2*U + 24*T^3*U - 39*T^4*U + 33*T^5*U - 15*T^6*U + 
       3*T^7*U + 2*U^2 - 30*T*U^2 + 74*T^2*U^2 - 88*T^3*U^2 + 51*T^4*U^2 - 
       43*T^5*U^2 + 23*T^6*U^2 - 9*T^7*U^2 + 2*T^8*U^2 - 10*U^3 + 78*T*U^3 - 
       155*T^2*U^3 + 137*T^3*U^3 - 27*T^4*U^3 + 17*T^5*U^3 - 4*T^6*U^3 + 
       20*U^4 - 84*T*U^4 + 123*T^2*U^4 - 85*T^3*U^4 + 15*T^4*U^4 - 
       9*T^5*U^4 + 2*T^6*U^4 - 20*U^5 + 60*T*U^5 - 62*T^2*U^5 + 26*T^3*U^5 - 
       6*T^4*U^5 + 2*T^5*U^5 + 10*U^6 - 30*T*U^6 + 30*T^2*U^6 - 10*T^3*U^6 - 
       2*U^7 + 6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7))/(3*(-1 + T)^3*T^3*U^3))*
   G[{U^(-1), 0}, 1]*Log[T] + ((32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (8*(-1 + T + U)*(-2 + 4*T - T^2 + 8*U - 4*T*U + 12*T^2*U - 11*U^2 - 
       5*T^2*U^2 + 4*U^3 - 2*T^2*U^3 + 3*U^4 + 2*T^2*U^4 - 2*U^5))/
     (T^3*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 
       4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/
     (3*T^3*U^3))*G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((-32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 14*T^4 + 12*T^5 - 4*T^6 - 4*T*U + 
       24*T^2*U - 48*T^3*U + 58*T^4*U - 48*T^5*U + 18*T^6*U - 2*U^2 + 
       24*T*U^2 - 73*T^2*U^2 + 124*T^3*U^2 - 119*T^4*U^2 + 50*T^5*U^2 - 
       5*T^6*U^2 + 8*U^3 - 44*T*U^3 + 102*T^2*U^3 - 116*T^3*U^3 + 
       56*T^4*U^3 - 2*T^5*U^3 - 4*T^6*U^3 - 11*U^4 + 36*T*U^4 - 52*T^2*U^4 + 
       30*T^3*U^4 + 8*T^4*U^4 - 10*T^5*U^4 + T^6*U^4 + 4*U^5 - 8*T*U^5 + 
       12*T^3*U^5 - 10*T^4*U^5 + 2*T^5*U^5 + 3*U^6 - 8*T*U^6 + 9*T^2*U^6 - 
       6*T^3*U^6 + T^4*U^6 - 2*U^7 + 4*T*U^7 - 2*T^2*U^7))/
     ((-1 + T)^2*T^3*U^3*(T + U)^2))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 27*T^4*U + 75*T^5*U - 110*T^6*U + 
       90*T^7*U - 39*T^8*U + 7*T^9*U + 4*T^2*U^2 - 36*T^3*U^2 + 101*T^4*U^2 - 
       152*T^5*U^2 + 132*T^6*U^2 - 82*T^7*U^2 + 31*T^8*U^2 - 9*T^9*U^2 + 
       2*T^10*U^2 + 4*T*U^3 - 52*T^2*U^3 + 166*T^3*U^3 - 256*T^4*U^3 + 
       218*T^5*U^3 - 128*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 4*T^9*U^3 + 
       2*U^4 - 38*T*U^4 + 172*T^2*U^4 - 323*T^3*U^4 + 310*T^4*U^4 - 
       155*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 10*U^5 + 
       94*T*U^5 - 259*T^2*U^5 + 329*T^3*U^5 - 205*T^4*U^5 + 73*T^5*U^5 - 
       28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 223*T^2*U^6 - 
       212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 20*U^7 + 
       80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 4*T^5*U^7 + 
       10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 2*U^9 + 
       6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
       2*T^10 + 8*T^3*U - 48*T^4*U + 110*T^5*U - 130*T^6*U + 86*T^7*U - 
       26*T^8*U - 4*T^9*U + 4*T^10*U + 12*T^2*U^2 - 92*T^3*U^2 + 
       193*T^4*U^2 - 117*T^5*U^2 - 77*T^6*U^2 + 131*T^7*U^2 - 67*T^8*U^2 + 
       7*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 88*T^2*U^3 + 268*T^3*U^3 - 
       204*T^4*U^3 - 246*T^5*U^3 + 406*T^6*U^3 - 130*T^7*U^3 - 56*T^8*U^3 + 
       34*T^9*U^3 + 2*U^4 - 42*T*U^4 + 153*T^2*U^4 - 73*T^3*U^4 - 
       456*T^4*U^4 + 774*T^5*U^4 - 372*T^6*U^4 - 52*T^7*U^4 + 72*T^8*U^4 - 
       2*T^9*U^4 - 8*U^5 + 78*T*U^5 - 82*T^2*U^5 - 342*T^3*U^5 + 
       776*T^4*U^5 - 466*T^5*U^5 - 2*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 + 
       15*U^6 - 67*T*U^6 - 45*T^2*U^6 + 399*T^3*U^6 - 439*T^4*U^6 + 
       123*T^5*U^6 + 30*T^6*U^6 - 12*T^7*U^6 - 16*U^7 + 30*T*U^7 + 
       54*T^2*U^7 - 142*T^3*U^7 + 68*T^4*U^7 + 6*T^5*U^7 - 8*T^6*U^7 + 
       9*U^8 - 13*T*U^8 - 4*T^2*U^8 + 2*T^3*U^8 + 4*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 
       87*T^7*U - 39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 
       152*T^4*U^2 - 161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 
       9*T^9*U^2 + 2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 
       349*T^4*U^3 + 233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 
       4*T^9*U^3 + 2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 
       379*T^4*U^4 - 170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 
       10*U^5 + 106*T*U^5 - 295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 
       73*T^5*U^5 - 28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 
       223*T^2*U^6 - 212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 
       20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 
       4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/(3*(-1 + T)^3*T^3*U^3*
      (T + U)^2) + (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 
       7*T^8 - 3*T^9 + 2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 
       106*T^7*U + 38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 
       337*T^4*U^2 + 649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 
       32*T^9*U^2 + 6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 
       974*T^4*U^3 - 1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 
       30*T^9*U^3 - 2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 
       1826*T^4*U^4 + 1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 
       2*T^9*U^4 + 8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 
       1550*T^4*U^5 - 796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 
       11*U^6 + 99*T*U^6 - 407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 
       90*T^5*U^6 + 50*T^6*U^6 - 12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 
       140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 26*T^5*U^7 - 8*T^6*U^7 + 
       3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 10*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((8*(-1 + T + U)^2*(2*T - 6*T^2 + 9*T^3 - 7*T^4 + 2*T^5 + 2*U - 12*T*U + 
       13*T^2*U + 4*T^3*U - 10*T^4*U + 4*T^5*U - 6*U^2 + 17*T*U^2 - 
       18*T^2*U^2 + 16*T^3*U^2 - 16*T^4*U^2 + 6*T^5*U^2 + 5*U^3 - 12*T*U^3 + 
       4*T^2*U^3 + 8*T^3*U^3 - 6*T^4*U^3 + U^4 - 2*T*U^4 + 2*T^3*U^4 - 
       2*U^5 + 4*T*U^5 - 2*T^2*U^5))/((-1 + T)^2*T^3*U^3*(T + U)) + 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 4*T^6 + 2*T^7 + 6*T^4*U - 13*T^5*U + 
       7*T^6*U + 8*T^3*U^2 - 13*T^4*U^2 + 15*T^5*U^2 - T^6*U^2 + 2*T^7*U^2 - 
       8*T^2*U^3 - 7*T^3*U^3 + 7*T^4*U^3 - 8*T^5*U^3 + 4*T^6*U^3 - 6*T*U^4 + 
       19*T^2*U^4 - T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 2*U^5 + 22*T*U^5 - 
       24*T^2*U^5 + 2*T^3*U^5 + 2*T^4*U^5 + 8*U^6 - 30*T*U^6 + 11*T^2*U^6 - 
       2*T^3*U^6 - 12*U^7 + 18*T*U^7 - 4*T^2*U^7 + 8*U^8 - 4*T*U^8 - 2*U^9))/
     (3*T^3*U^3*(T + U)^3))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[T])/(T^3*U) + 
  ((-256*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 13*U^4))/(T^3*U^3))*
   G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((-96*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U) + 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/
   (T^3*U) + (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
   (T^3*U) + ((128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4))/(T^3*U^3))*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
  (32*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(-5*T^2 + 6*T^2*U + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + 2*U^2 + 7*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*(-1 + U)*(-1 + T + U)*(2*T^2 + 2*T^2*U - U^2 + U^3)*
    G[{U^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-3 + 6*U + U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/
   (T*U^3) - (16*(-3 + U)^2*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*
    Log[T])/(T*U^3) + (32*(-1 + T + U)*(3*T^2 - 3*T^2*U + U^2 + 3*T^2*U^2 - 
     2*U^3 + U^4)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/
   (T*U^3) - (32*(-1 + T + U)*(1 + U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[T])/(T^3*U) + (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 
     2*U^4)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 
     1]*Log[T])/(T^3*U) + ((8*Nf*(2 + U)*(-1 + T + U))/(3*T*U^2) - 
    (2*(-1 + T + U)*(-20 + 9*U))/(T*U^2))*Log[T]^2 + 
  ((-16*(-4 + U)*(-1 + T + U))/(T*U^2) + (16*Nf*(-1 + T + U)*(1 + U^2))/
     (3*T*U^3))*G[{U^(-1)}, 1]*Log[T]^2 - 
  (8*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/(T*U^3) + 
  (8*(-1 + T + U)*(11 - 6*U + 3*U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/
   (T*U^3) + Pi^2*((-64*LbL*Nf*(-1 + U)*(-1 + T + U))/(3*T*U^2) + 
    (4*(-1 + T + U)*(28*T - 56*T^2 + 28*T^3 + 64*U - 121*T*U + 70*T^2*U - 
       25*T^3*U - 128*U^2 + 194*T*U^2 - 44*T^2*U^2 + 2*T^3*U^2 + 64*U^3 - 
       95*T*U^3 + 18*T^2*U^3 + T^3*U^3))/(3*(-1 + T)^2*T^2*U^2))*Log[U] + 
  ((-8*Nf*(-26*T + 59*T^2 - 9*T^3 - 36*T^4 + 12*T^5 - 38*U + 185*T*U - 
       250*T^2*U + 66*T^3*U + 12*T^4*U + 114*U^2 - 355*T*U^2 + 311*T^2*U^2 - 
       45*T^3*U^2 - 114*U^3 + 259*T*U^3 - 120*T^2*U^3 + 38*U^4 - 63*T*U^4))/
     (9*(-1 + T)^2*T^2*U*(T + U)) + 
    (2*(-38*T^2 + 143*T^3 - 168*T^4 + 59*T^5 + 4*T^6 - 272*T*U + 1184*T^2*U - 
       1907*T^3*U + 1373*T^4*U - 450*T^5*U + 72*T^6*U - 90*U^2 + 1027*T*U^2 - 
       2804*T^2*U^2 + 2990*T^3*U^2 - 1254*T^4*U^2 + 135*T^5*U^2 + 274*U^3 - 
       1487*T*U^3 + 2687*T^2*U^3 - 1999*T^3*U^3 + 581*T^4*U^3 - 48*T^5*U^3 - 
       278*U^4 + 961*T*U^4 - 1140*T^2*U^4 + 509*T^3*U^4 - 48*T^4*U^4 + 
       94*U^5 - 229*T*U^5 + 135*T^2*U^5))/((-1 + T)^3*T^2*U*(T + U)^2) - 
    (16*LbL*Nf*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 158*T^2*U - 
       108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 57*T^3*U^2 - 
       7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 131*T^2*U^3 - 
       31*T^3*U^3 + 4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 35*T^2*U^4 + 4*T^3*U^4 + 
       18*U^5 - 13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6))/
     (3*(-1 + T)*T^2*U*(T + U)^2))*Log[U] + 
  (16*Pi^2*(-1 + T + U)*(16 + 7*T^2 - 32*U + 16*U^2)*G[{T^(-1)}, 1]*Log[U])/
   (3*T^3*U) + ((-16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 
       38*U + 88*T*U - 56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2))/
     (9*(-1 + T)^2*T^3*U) - (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 
       4*T^7 - 74*T^2*U + 156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 
       12*U^2 + 34*T*U^2 + 6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 
       10*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 
       147*T^3*U^3 + 66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 
       197*T*U^4 - 206*T^2*U^4 + 105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 
       54*U^5 - 127*T*U^5 + 114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 
       50*T*U^6 - 34*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7))/
     (3*(-1 + T)*T^3*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       111*T^3*U + 245*T^4*U - 264*T^5*U + 264*T^6*U - 246*T^7*U + 
       100*T^8*U + 12*T*U^2 - 97*T^2*U^2 + 372*T^3*U^2 - 810*T^4*U^2 + 
       1026*T^5*U^2 - 674*T^6*U^2 + 136*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 
       157*T*U^3 + 710*T^2*U^3 - 1507*T^3*U^3 + 1873*T^4*U^3 - 1212*T^5*U^3 + 
       230*T^6*U^3 + 66*T^7*U^3 - 43*U^4 + 502*T*U^4 - 1513*T^2*U^4 + 
       1976*T^3*U^4 - 1048*T^4*U^4 + 24*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 
       109*U^5 - 641*T*U^5 + 1212*T^2*U^5 - 806*T^3*U^5 + 16*T^4*U^5 + 
       48*T^5*U^5 + 48*T^6*U^5 - 105*U^6 + 348*T*U^6 - 346*T^2*U^6 + 
       56*T^3*U^6 + 30*T^4*U^6 + 24*T^5*U^6 + 35*U^7 - 64*T*U^7 + 
       14*T^2*U^7 + 22*T^3*U^7))/((-1 + T)^2*T^3*U^2*(T + U)^3))*
   G[{T^(-1)}, 1]*Log[U] + Pi^2*((32*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/
     (3*T*U^3) + (16*(-1 + U)*(-1 + T + U)*(-7 + 2*U))/(3*T*U^3))*
   G[{U^(-1)}, 1]*Log[U] + 
  ((16*Nf*(-1 + T + U)*(4*T - 14*T^2 + 21*T^3 - 16*T^4 + 6*T^5 + 2*U - 
       18*T*U + 40*T^2*U - 32*T^3*U + 8*T^4*U - 6*U^2 + 25*T*U^2 - 
       30*T^2*U^2 + 9*T^3*U^2 + 6*U^3 - 14*T*U^3 + 8*T^2*U^3 - 2*U^4 + 
       3*T*U^4))/(3*(-1 + T)^2*T^2*U*(T + U)^2) + 
    (8*(-1 + T + U)*(-10*T^3 + 48*T^4 - 93*T^5 + 91*T^6 - 45*T^7 + 9*T^8 + 
       26*T^2*U - 91*T^3*U + 109*T^4*U - 46*T^5*U + 7*T^6*U - 13*T^7*U + 
       8*T^8*U - 29*T*U^2 + 80*T^2*U^2 - 27*T^3*U^2 - 100*T^4*U^2 + 
       94*T^5*U^2 - T^6*U^2 - 18*T^7*U^2 + T^8*U^2 + 7*U^3 - 18*T*U^3 + 
       93*T^2*U^3 - 330*T^3*U^3 + 486*T^4*U^3 - 292*T^5*U^3 + 51*T^6*U^3 + 
       2*T^7*U^3 - 21*U^4 + 126*T*U^4 - 321*T^2*U^4 + 406*T^3*U^4 - 
       236*T^4*U^4 + 43*T^5*U^4 + 20*U^5 - 104*T*U^5 + 204*T^2*U^5 - 
       174*T^3*U^5 + 53*T^4*U^5 - 2*T^5*U^5 - 6*U^6 + 26*T*U^6 - 35*T^2*U^6 + 
       15*T^3*U^6 - T^4*U^6))/((-1 + T)^4*T^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-1 + T + U)*(-12*T^3 + 26*T^4 - 16*T^5 + 2*T^6 - 18*T^2*U + 
       75*T^3*U - 71*T^4*U + 17*T^5*U - 30*T*U^2 + 96*T^2*U^2 - 111*T^3*U^2 + 
       47*T^4*U^2 - T^5*U^2 + 2*T^6*U^2 + 45*T*U^3 - 67*T^2*U^3 + 
       20*T^3*U^3 - 6*T^4*U^3 + 2*T^5*U^3 - 2*U^4 - 5*T*U^4 - T^2*U^4 + 
       2*T^3*U^4 + 6*U^5 - 19*T*U^5 + 16*T^2*U^5 - 6*U^6 + 11*T*U^6 - 
       2*T^2*U^6 + 2*U^7 - 2*T*U^7))/(3*(-1 + T)*T^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[U] + 
  ((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 8*U - 
       20*T*U - 10*T^2*U + 52*T^3*U - 34*T^4*U + 4*T^5*U - 7*U^2 + 12*T*U^2 + 
       5*T^2*U^2 - 16*T^3*U^2 - 2*T^4*U^2 + 6*T^5*U^2 + 12*T*U^3 - 
       10*T^2*U^3 - 4*T^3*U^3 + 4*T^4*U^3 - U^4 - 4*T*U^4 + 4*T^2*U^4 - 
       T^4*U^4 + 2*U^5 - 4*T*U^5 + 2*T^2*U^5))/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 
       6*T^3*U + 3*T^4*U - 2*U^2 - 29*T^2*U^2 + 8*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 10*U^3 + 5*T^2*U^3 - 4*T^3*U^3 - 20*U^4 - 3*T^2*U^4 + 
       2*T^3*U^4 + 20*U^5 + 2*T^2*U^5 - 10*U^6 + 2*U^7))/(3*T^3*U^3))*
   G[{T^(-1), 0}, 1]*Log[U] + 
  ((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 
       28*T*U^2 + 12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 
       24*T*U^3 - 22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 
       9*T^2*U^4 - 2*T^3*U^4 - 2*T^4*U^4))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((-32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 2*T^7 + 4*T*U - 
       24*T^2*U + 44*T^3*U - 36*T^4*U + 20*T^5*U - 12*T^6*U + 4*T^7*U + 
       2*U^2 - 24*T*U^2 + 73*T^2*U^2 - 112*T^3*U^2 + 90*T^4*U^2 - 
       26*T^5*U^2 - 7*T^6*U^2 + 6*T^7*U^2 - 8*U^3 + 48*T*U^3 - 116*T^2*U^3 + 
       112*T^3*U^3 - 22*T^4*U^3 - 24*T^5*U^3 + 14*T^6*U^3 + 14*U^4 - 
       60*T*U^4 + 89*T^2*U^4 - 52*T^3*U^4 + 6*T^4*U^4 + 8*T^5*U^4 - T^6*U^4 - 
       12*U^5 + 40*T*U^5 - 50*T^2*U^5 + 30*T^3*U^5 - 2*T^4*U^5 - 2*T^5*U^5 + 
       4*U^6 - 12*T*U^6 + 13*T^2*U^6 - 2*T^3*U^6 - T^4*U^6))/
     ((-1 + T)^2*T^3*U^3*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 
       12*T*U - T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 15*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 + 4*T*U^4 - 2*T^2*U^4))/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 
       12*T*U - T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 15*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 + 4*T*U^4 - 2*T^2*U^4))/((-1 + T)^2*T^3*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 36*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 28*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       40*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) - (8*(-1 + T + U)*(-2*T^4 + 4*T^5 - 5*T^6 + 
       2*T^7 - 8*T^3*U + 24*T^4*U - 14*T^5*U - 16*T^6*U + 4*T^7*U - 
       12*T^2*U^2 + 56*T^3*U^2 + 11*T^4*U^2 - 102*T^5*U^2 + 30*T^6*U^2 + 
       6*T^7*U^2 - 8*T*U^3 + 64*T^2*U^3 - 52*T^3*U^3 - 200*T^4*U^3 + 
       42*T^5*U^3 + 26*T^6*U^3 - 2*U^4 + 36*T*U^4 - 39*T^2*U^4 - 
       106*T^3*U^4 + 75*T^4*U^4 + 46*T^5*U^4 - 2*T^6*U^4 + 8*U^5 - 54*T*U^5 - 
       32*T^2*U^5 - 8*T^3*U^5 + 46*T^4*U^5 - 8*T^5*U^5 - 15*U^6 + 46*T*U^6 - 
       16*T^2*U^6 + 34*T^3*U^6 - 12*T^4*U^6 + 16*U^7 - 30*T*U^7 + 
       22*T^2*U^7 - 8*T^3*U^7 - 9*U^8 + 10*T*U^8 - 2*T^2*U^8 + 2*U^9))/
     (T^3*U^3*(T + U)^4))*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       46*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 
       4*T^7 - 3*T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 88*T^6*U + 
       54*T^7*U - 20*T^8*U + 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 
       263*T^4*U^2 - 436*T^5*U^2 + 369*T^6*U^2 - 152*T^7*U^2 + 19*T^8*U^2 + 
       6*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 666*T^4*U^3 + 
       738*T^5*U^3 - 340*T^6*U^3 + 6*T^7*U^3 + 30*T^8*U^3 + 2*U^4 - 
       40*T*U^4 + 257*T^2*U^4 - 664*T^3*U^4 + 858*T^4*U^4 - 518*T^5*U^4 + 
       54*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 
       630*T^3*U^5 - 440*T^4*U^5 + 44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 
       13*U^6 - 84*T*U^6 + 233*T^2*U^6 - 252*T^3*U^6 + 71*T^4*U^6 + 
       38*T^5*U^6 - 12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 46*T^2*U^7 + 14*T^3*U^7 + 
       18*T^4*U^7 - 8*T^5*U^7 - U^8 + 4*T*U^8 - 8*T^2*U^8 + 8*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9))/((-1 + T)^2*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-8*(-1 + T + U)^2*(-2*T + 6*T^2 - 5*T^3 - T^4 + 2*T^5 - 2*U + 12*T*U - 
       17*T^2*U + 12*T^3*U - 10*T^4*U + 4*T^5*U + 6*U^2 - 13*T*U^2 + 
       2*T^2*U^2 + 16*T^3*U^2 - 16*T^4*U^2 + 6*T^5*U^2 - 9*U^3 + 12*T*U^3 - 
       4*T^2*U^3 + 8*T^3*U^3 - 6*T^4*U^3 + 7*U^4 - 10*T*U^4 + 2*T^3*U^4 - 
       2*U^5 + 4*T*U^5 - 2*T^2*U^5))/((-1 + T)^2*T^3*U^3*(T + U)) - 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 4*T^6 + 2*T^7 + 6*T^4*U - 13*T^5*U + 
       7*T^6*U + 8*T^3*U^2 - 13*T^4*U^2 + 15*T^5*U^2 - T^6*U^2 + 2*T^7*U^2 - 
       8*T^2*U^3 - 7*T^3*U^3 + 7*T^4*U^3 - 8*T^5*U^3 + 4*T^6*U^3 - 6*T*U^4 + 
       19*T^2*U^4 - T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 2*U^5 + 22*T*U^5 - 
       24*T^2*U^5 + 2*T^3*U^5 + 2*T^4*U^5 + 8*U^6 - 30*T*U^6 + 11*T^2*U^6 - 
       2*T^3*U^6 - 12*U^7 + 18*T*U^7 - 4*T^2*U^7 + 8*U^8 - 4*T*U^8 - 2*U^9))/
     (3*T^3*U^3*(T + U)^3))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  (160*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(2*T^2 - 5*U^2 + 4*T^2*U^2 + 6*U^3 - 3*U^4)*
    G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 + 7*U^2 + 6*T^2*U^2 - 14*U^3 + 7*U^4)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + 2*U^2 + T^2*U^2)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/
   (T^3*U^3) - (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*
    G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(9 + 4*T^2 - 10*U + 5*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + 3*U^2 + 2*T^2*U^2 - 6*U^3 + 3*U^4)*
    G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*
    Log[U])/(T^3*U) - (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/(T*U^3) + 
  ((-128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((96*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/
   (T*U^3) + (16*(-5 + U)*(-1 + U)*(-1 + T + U)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^3) + 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/
   (T*U^3) + ((64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/
   (T*U^3) + (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/
   (T*U^3) + ((16*LbL*Nf*(-8*T^3 + 20*T^4 - 16*T^5 + 4*T^6 - 2*T^2*U + 
       20*T^3*U - 30*T^4*U + 12*T^5*U - 8*T*U^2 + 26*T^2*U^2 - 42*T^3*U^2 + 
       33*T^4*U^2 - 10*T^5*U^2 + 4*T^6*U^2 - 8*U^3 + 42*T*U^3 - 64*T^2*U^3 + 
       50*T^3*U^3 - 29*T^4*U^3 + 6*T^5*U^3 + 28*U^4 - 78*T*U^4 + 71*T^2*U^4 - 
       34*T^3*U^4 + 10*T^4*U^4 - 36*U^5 + 66*T*U^5 - 37*T^2*U^5 + 
       10*T^3*U^5 + 20*U^6 - 26*T*U^6 + 6*T^2*U^6 - 4*U^7 + 4*T*U^7))/
     (3*(-1 + T)*T^2*U^2*(T + U)) + 
    (8*(-2*T^3 + 11*T^5 - 14*T^6 + 5*T^7 - 6*T^2*U + 32*T^3*U - 49*T^4*U + 
       30*T^5*U - 13*T^6*U + 6*T^7*U - 6*T*U^2 - 8*T^2*U^2 + 34*T^3*U^2 - 
       38*T^4*U^2 + 53*T^5*U^2 - 52*T^6*U^2 + 20*T^7*U^2 - 2*U^3 + 32*T*U^3 - 
       6*T^2*U^3 - 112*T^3*U^3 + 163*T^4*U^3 - 102*T^5*U^3 + 30*T^6*U^3 - 
       17*T*U^4 - 66*T^2*U^4 + 255*T^3*U^4 - 220*T^4*U^4 + 30*T^5*U^4 + 
       12*T^6*U^4 + 11*U^5 - 50*T*U^5 + 141*T^2*U^5 - 158*T^3*U^5 + 
       26*T^4*U^5 + 24*T^5*U^5 - 14*U^6 + 55*T*U^6 - 68*T^2*U^6 + 
       18*T^3*U^6 + 12*T^4*U^6 + 5*U^7 - 14*T*U^7 + 12*T^2*U^7))/
     ((-1 + T)^2*T^2*U^2*(T + U)^3))*Log[T]*Log[U] + 
  ((32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 
       4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 5*T^3*U^2 + 
       6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 3*U^4 + 
       11*T*U^4 - 3*T^2*U^4 - T^3*U^4))/((-1 + T)*T^3*U^3))*G[{T^(-1)}, 1]*
   Log[T]*Log[U] + 
  ((-8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 
       12*T*U - T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 15*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 + 4*T*U^4 - 2*T^2*U^4))/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 16*T^2*U^3 - 
       22*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       28*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) - (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 
       16*T^7 - 9*T^8 + 2*T^9 - 8*T^3*U + 40*T^4*U - 70*T^5*U + 48*T^6*U - 
       2*T^7*U - 12*T^8*U + 4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 113*T^4*U^2 - 
       32*T^5*U^2 + 164*T^6*U^2 - 106*T^7*U^2 + 14*T^8*U^2 + 6*T^9*U^2 - 
       8*T*U^3 + 80*T^2*U^3 - 188*T^3*U^3 - 8*T^4*U^3 + 330*T^5*U^3 - 
       212*T^6*U^3 - 22*T^7*U^3 + 30*T^8*U^3 - 2*U^4 + 40*T*U^4 - 
       113*T^2*U^4 - 16*T^3*U^4 + 338*T^4*U^4 - 298*T^5*U^4 - 8*T^6*U^4 + 
       60*T^7*U^4 - 2*T^8*U^4 + 8*U^5 - 70*T*U^5 + 48*T^2*U^5 + 182*T^3*U^5 - 
       202*T^4*U^5 - 24*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 - 15*U^6 + 
       64*T*U^6 - 12*T^2*U^6 - 94*T^3*U^6 + 30*T^4*U^6 + 38*T^5*U^6 - 
       12*T^6*U^6 + 16*U^7 - 38*T*U^7 + 16*T^2*U^7 - 2*T^3*U^7 + 18*T^4*U^7 - 
       8*T^5*U^7 - 9*U^8 + 16*T*U^8 - 12*T^2*U^8 + 8*T^3*U^8 - 2*T^4*U^8 + 
       2*U^9 - 4*T*U^9 + 2*T^2*U^9))/((-1 + T)^2*T^3*U^3*(T + U)^4))*
   G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/(T^3*U) - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*G[{T^(-1), U^(-1)}, 1]*
    Log[T]*Log[U])/(T^3*U^3) + (80*(-1 + U)^2*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/(T^3*U) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/
   (T*U^3) + (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
   (T*U^3) + (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[T]*Log[U])/(T*U^3) + (4*(-1 + T + U)*(-10 + 7*U)*Log[T]^2*Log[U])/
   (T*U^2) - (8*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2*
    Log[U])/(T*U^3) + ((-8*Nf*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U))/
     (3*(-1 + T)^2*T^2*U) - (2*(-1 + T + U)*(-20 + 65*T - 70*T^2 + 25*T^3 + 
       40*U - 146*T*U + 180*T^2*U - 74*T^3*U - 20*U^2 + 73*T*U^2 - 
       86*T^2*U^2 + 31*T^3*U^2))/((-1 + T)^4*T^2*U))*Log[U]^2 + 
  ((16*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (16*(-1 + T + U)*(4 - 6*T + T^2 - 4*U + 7*T*U - 2*T^2*U + 2*U^2 - 
       4*T*U^2 + T^2*U^2))/((-1 + T)^2*T^2*U))*G[{T^(-1)}, 1]*Log[U]^2 - 
  (40*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/(T^3*U) + 
  (8*(-1 + T + U)*(11 + 8*T^2 - 14*U + 7*U^2)*G[{T^(-1), T^(-1)}, 1]*
    Log[U]^2)/(T^3*U) - (4*(10 - 15*T + 4*T^2)*(-1 + U)^2*(-1 + T + U)*Log[T]*
    Log[U]^2)/((-1 + T)^2*T^2*U) - (40*(-1 + U)^2*(-1 + T + U)*G[{T^(-1)}, 1]*
    Log[T]*Log[U]^2)/(T^3*U) + Pi^2*((-40*(-1 + T + U))/(T*U) - 
    (64*Nf*(-1 + T + U))/(9*T*U))*Log[\[Mu]\[Mu]] + 
  ((12*(-8 + 47*T - 72*T^2 + 35*T^3 + 47*U - 113*T*U + 64*T^2*U - 41*U^2 + 
       39*T*U^2 + 2*U^3))/((-1 + T)*T*U*(T + U)) + 
    (16*Nf*(-36 + 281*T - 463*T^2 + 227*T^3 + 281*U - 717*T*U + 427*T^2*U - 
       254*U^2 + 245*T*U^2 + 9*U^3))/(27*(-1 + T)*T*U*(T + U)))*
   Log[\[Mu]\[Mu]] + 
  ((-24*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5))/
     ((-1 + T)^2*T^2*U^2*(T + U)^2) - 
    (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5))/
     (3*(-1 + T)^2*T^2*U^2*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(T^3*U) - 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U))*G[{T^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((48*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(T^3*U) + 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + T + U)*(1 + U^2))/(T*U^3) - (32*Nf*(-1 + T + U)*(1 + U^2))/
     (3*T*U^3))*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]] + 
  ((48*(-1 + T + U)*(1 + U^2))/(T*U^3) + (32*Nf*(-1 + T + U)*(1 + U^2))/
     (3*T*U^3))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-24*(2 + U)*(-1 + T + U))/(T*U^2) - (16*Nf*(2 + U)*(-1 + T + U))/
     (3*T*U^2))*Log[T]*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + T + U)*(1 + U^2))/(T*U^3) - (32*Nf*(-1 + T + U)*(1 + U^2))/
     (3*T*U^3))*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]] + 
  ((24*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U))/((-1 + T)^2*T^2*U) + 
    (16*Nf*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U))/(3*(-1 + T)^2*T^2*U))*Log[U]*
   Log[\[Mu]\[Mu]] + ((-48*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(T^3*U) - 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U))*G[{T^(-1)}, 1]*
   Log[U]*Log[\[Mu]\[Mu]] - (56*Pi^2*(-1 + T + U)*Log[\[Mu]\[Mu]]^2)/
   (3*T*U) + ((304*Nf*(-1 + T + U))/(9*T*U) + 
    (8*(-4 + 33*T - 55*T^2 + 27*T^3 + 33*U - 85*T*U + 51*T^2*U - 30*U^2 + 
       29*T*U^2 + U^3))/((-1 + T)*T*U*(T + U)))*Log[\[Mu]\[Mu]]^2 - 
  (8*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
     32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)^2*T^2*U^2*(T + U)^2) - 
  (16*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), 0}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T^3*U) + (16*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(T^3*U) - 
  (16*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  (16*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   (T*U^3) - (8*(2 + U)*(-1 + T + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^2) - 
  (16*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/
   (T*U^3) + (8*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[U]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)^2*T^2*U) - (16*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/(T^3*U) + 
  ((48*(-1 + T + U))/(T*U) + (32*Nf*(-1 + T + U))/(9*T*U))*
   Log[\[Mu]\[Mu]]^3 + (8*(-1 + T + U)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  ((32*Nf*(-1 + T + U))/(9*T*U) + (96*LbL*Nf*(-1 + U)*(-1 + T + U)*
      (-4*T + 12*T^2 - 12*T^3 + 4*T^4 - 4*U + 10*T*U - 9*T^2*U + 4*U^2 - 
       10*T*U^2 + 9*T^2*U^2))/((-1 + T)^3*T^2*U^2) - 
    (8*(-1 + T + U)*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + 4*U - 20*T*U + 
       26*T^2*U - 49*T^3*U + 27*T^4*U - 8*U^2 + 22*T*U^2 + 26*T^2*U^2 - 
       16*T^3*U^2 + 4*U^3 - 15*T*U^3 - T^2*U^3 - 4*T^3*U^3 + 4*T^4*U^3))/
     ((-1 + T)^3*T^2*U^2))*Zeta[3] + 
  ((-384*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (32*(-1 + T + U)*(1 + 4*T^2 - 2*U + U^2))/(T^3*U))*G[{T^(-1)}, 1]*
   Zeta[3] + ((-192*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (32*(-1 + T + U)*(1 + 3*U))/(T*U^3))*G[{U^(-1)}, 1]*Zeta[3] - 
  (192*(-1 + T + U)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U), 
 (134*Pi^4*(-1 + T + U))/(15*T*U) + 
  (76*Nf*(-72 + 359*T - 305*T^2 + 18*T^3 + 359*U - 825*T*U + 287*T^2*U - 
     520*U^2 + 448*T*U^2 + 251*U^3))/(81*T*(-1 + U)*U*(T + U)) + 
  (264*T - 1047*T^2 + 853*T^3 - 70*T^4 + 264*U - 2326*T*U + 4093*T^2*U - 
    1714*T^3*U + 70*T^4*U - 1311*U^2 + 5595*T*U^2 - 4933*T^2*U^2 + 
    865*T^3*U^2 + 2419*U^3 - 5284*T*U^3 + 1895*T^2*U^3 - 2027*U^4 + 
    1755*T*U^4 + 655*U^5)/(T*(-1 + U)^2*U*(T + U)^2) + 
  Pi^2*((-8*Nf*(-1 + T + U)*(-12*T + 24*T^2 - 12*T^3 - 12*U + 103*T*U - 
       36*T^2*U + 18*T^3*U + 24*U^2 - 170*T*U^2 - 12*U^3 + 85*T*U^3))/
     (27*T^2*(-1 + U)^2*U^2) - (8*LbL*Nf*(-24*T^2 + 112*T^3 - 212*T^4 + 
       204*T^5 - 100*T^6 + 20*T^7 - 48*T*U + 226*T^2*U - 520*T^3*U + 
       704*T^4*U - 552*T^5*U + 230*T^6*U - 40*T^7*U - 24*U^2 + 196*T*U^2 - 
       530*T^2*U^2 + 812*T^3*U^2 - 829*T^4*U^2 + 515*T^5*U^2 - 160*T^6*U^2 + 
       20*T^7*U^2 + 112*U^3 - 344*T*U^3 + 568*T^2*U^3 - 636*T^3*U^3 + 
       525*T^4*U^3 - 235*T^5*U^3 + 30*T^6*U^3 - 212*U^4 + 370*T*U^4 - 
       423*T^2*U^4 + 395*T^3*U^4 - 220*T^4*U^4 + 50*T^5*U^4 + 204*U^5 - 
       234*T*U^5 + 215*T^2*U^5 - 175*T^3*U^5 + 50*T^4*U^5 - 100*U^6 + 
       60*T*U^6 - 70*T^2*U^6 + 30*T^3*U^6 + 20*U^7 + 20*T^2*U^7))/
     (9*T^2*(-1 + U)^2*U^2*(T + U)) - 
    (4*(-14*T^3 - 20*T^4 + 137*T^5 - 158*T^6 + 55*T^7 - 42*T^2*U + 
       136*T^3*U + 154*T^4*U - 833*T^5*U + 796*T^6*U - 211*T^7*U - 42*T*U^2 - 
       20*T^2*U^2 - 101*T^3*U^2 - 754*T^4*U^2 + 2241*T^5*U^2 - 1568*T^6*U^2 + 
       318*T^7*U^2 - 14*U^3 + 192*T*U^3 + 467*T^2*U^3 - 352*T^3*U^3 + 
       2096*T^4*U^3 - 3373*T^5*U^3 + 1490*T^6*U^3 - 226*T^7*U^3 + 8*U^4 - 
       332*T*U^4 - 536*T^2*U^4 + 349*T^3*U^4 - 3290*T^4*U^4 + 2855*T^5*U^4 - 
       604*T^6*U^4 + 61*T^7*U^4 + 163*U^5 + 365*T*U^5 - 548*T^2*U^5 + 
       129*T^3*U^5 + 2863*T^4*U^5 - 1056*T^5*U^5 - 25*T^6*U^5 - 452*U^6 - 
       513*T*U^6 + 1262*T^2*U^6 + 60*T^3*U^6 - 1152*T^4*U^6 - 100*T^5*U^6 + 
       60*T^6*U^6 + 508*U^7 + 671*T*U^7 - 556*T^2*U^7 - 362*T^3*U^7 + 
       40*T^4*U^7 + 120*T^5*U^7 - 268*U^8 - 461*T*U^8 - 128*T^2*U^8 + 
       155*T^3*U^8 + 60*T^4*U^8 + 55*U^9 + 120*T*U^9 + 101*T^2*U^9))/
     (3*T^2*(-1 + U)^4*U^2*(T + U)^3)) + 
  Pi^2*((32*Nf*(1 + T^2)*(-1 + T + U))/(9*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(10*T^2 - 40*T^3 + 60*T^4 - 40*T^5 + 
       10*T^6 + 10*U^2 - 23*T*U^2 + 20*T^2*U^2 - 5*T^3*U^2 + 10*T^4*U^2))/
     (9*T^3*U^3) + (4*(-1 + T + U)*(14 - 56*T + 101*T^2 - 100*T^3 + 51*T^4 - 
       10*T^5 - 56*U + 140*T*U - 190*T^2*U + 176*T^3*U - 90*T^4*U + 
       20*T^5*U + 53*U^2 - 88*T*U^2 + 88*T^2*U^2 - 86*T^3*U^2 + 37*T^4*U^2 - 
       10*T^5*U^2 + 6*U^3 - 20*T*U^3 - 10*T^2*U^3 + 44*T^3*U^3 - 8*T^4*U^3 - 
       17*U^4 + 24*T*U^4 + 5*T^2*U^4 - 22*T^3*U^4 + 4*T^4*U^4))/
     (3*T^3*(-1 + U)^2*U^3))*G[{T^(-1)}, 1] + 
  Pi^2*((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(9*T*U^3) - 
    (80*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (9*T^3*U^3) - (4*(-1 + T + U)*(-14 + 56*T - 53*T^2 - 6*T^3 + 17*T^4 + 
       56*U - 140*T*U + 88*T^2*U - 28*T^4*U - 101*U^2 + 94*T*U^2 - 
       24*T^2*U^2 + 10*T^3*U^2 + 15*T^4*U^2 + 100*U^3 + 28*T*U^3 + 
       18*T^2*U^3 - 4*T^3*U^3 + 2*T^4*U^3 - 51*U^4 - 58*T*U^4 - 57*T^2*U^4 + 
       8*T^3*U^4 - 4*T^4*U^4 + 10*U^5 + 20*T*U^5 + 30*T^2*U^5))/
     (3*T^3*(-1 + U)^2*U^3))*G[{U^(-1)}, 1] + 
  ((-8*Nf*(-1 + T + U)*(38*T^2 - 114*T^3 + 114*T^4 - 38*T^5 + 128*T*U - 
       382*T^2*U + 520*T^3*U - 278*T^4*U + 63*T^5*U + 38*U^2 - 434*T*U^2 + 
       852*T^2*U^2 - 672*T^3*U^2 + 164*T^4*U^2 - 114*U^3 + 560*T*U^3 - 
       660*T^2*U^3 + 216*T^3*U^3 + 114*U^4 - 318*T*U^4 + 152*T^2*U^4 - 
       38*U^5 + 89*T*U^5))/(9*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
       72*T*U + 170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 
       12*U^2 + 158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 
       4*T^5*U^2 + 26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 
       16*U^4 + 31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T^2*(-1 + U)*U^2*(T + U)^2) - 
    (2*(-1 + T + U)*(-90*T^3 + 274*T^4 - 278*T^5 + 94*T^6 - 442*T^2*U + 
       1414*T^3*U - 1856*T^4*U + 1026*T^5*U - 229*T^6*U - 442*T*U^2 + 
       2682*T^2*U^2 - 4880*T^3*U^2 + 3892*T^4*U^2 - 1311*T^5*U^2 + 
       135*T^6*U^2 - 90*U^3 + 1938*T*U^3 - 5964*T^2*U^3 + 6820*T^3*U^3 - 
       3350*T^4*U^3 + 615*T^5*U^3 + 364*U^4 - 3310*T*U^4 + 6134*T^2*U^4 - 
       4212*T^3*U^4 + 1148*T^4*U^4 - 48*T^5*U^4 - 552*U^5 + 2742*T*U^5 - 
       2959*T^2*U^5 + 1008*T^3*U^5 - 96*T^4*U^5 + 372*U^6 - 1141*T*U^6 + 
       553*T^2*U^6 - 48*T^3*U^6 - 94*U^7 + 213*T*U^7))/
     (T^2*(-1 + U)^3*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((80*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 16*T^3*U^2 - 28*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 22*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(9*T^3*U^3*(T + U)^2) + 
    (4*(-1 + T + U)*(-14*T^4 + 56*T^5 - 101*T^6 + 100*T^7 - 51*T^8 + 10*T^9 - 
       56*T^3*U + 280*T^4*U - 480*T^5*U + 406*T^6*U - 204*T^7*U + 74*T^8*U - 
       20*T^9*U - 84*T^2*U^2 + 560*T^3*U^2 - 823*T^4*U^2 + 346*T^5*U^2 + 
       36*T^6*U^2 - 6*T^7*U^2 - 39*T^8*U^2 + 10*T^9*U^2 - 56*T*U^3 + 
       560*T^2*U^3 - 1248*T^3*U^3 - 96*T^4*U^3 + 1376*T^5*U^3 - 852*T^6*U^3 + 
       88*T^7*U^3 + 40*T^8*U^3 - 14*U^4 + 280*T*U^4 - 823*T^2*U^4 - 
       116*T^3*U^4 + 2490*T^4*U^4 - 1784*T^5*U^4 + 367*T^6*U^4 + 90*T^7*U^4 - 
       10*T^8*U^4 + 56*U^5 - 480*T*U^5 - 130*T^2*U^5 + 2292*T^3*U^5 - 
       2332*T^4*U^5 + 160*T^5*U^5 + 190*T^6*U^5 - 40*T^7*U^5 - 101*U^6 + 
       310*T*U^6 + 1040*T^2*U^6 - 1570*T^3*U^6 + 191*T^4*U^6 + 310*T^5*U^6 - 
       60*T^6*U^6 + 100*U^7 - 684*T^2*U^7 + 16*T^3*U^7 + 300*T^4*U^7 - 
       40*T^5*U^7 - 51*U^8 - 74*T*U^8 + 105*T^2*U^8 + 150*T^3*U^8 - 
       10*T^4*U^8 + 10*U^9 + 20*T*U^9 + 30*T^2*U^9))/
     (3*T^3*(-1 + U)^2*U^3*(T + U)^4))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((32*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(3*T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 24*U^2 - 24*T*U^2 + 11*T^2*U^2))/
     (3*T^3*U^3))*G[{T^(-1), 0}, 1] + 
  ((-16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U))/(9*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 
       92*T^2*U + 196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 8*T^7*U - 
       12*U^2 + 28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 
       81*T^5*U^2 - 28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 
       50*T^2*U^3 - 63*T^3*U^3 + 84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 
       70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 75*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 33*T^3*U^5 + 
       10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 
       4*T^2*U^7))/(3*T^3*(-1 + U)^2*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       111*T^3*U + 31*T^4*U + 332*T^5*U - 498*T^6*U + 280*T^7*U - 46*T^8*U + 
       12*T*U^2 - 97*T^2*U^2 + 178*T^3*U^2 + 152*T^4*U^2 - 602*T^5*U^2 + 
       640*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 157*T*U^3 + 
       388*T^2*U^3 - 101*T^3*U^3 - 441*T^4*U^3 + 776*T^5*U^3 - 430*T^6*U^3 + 
       42*T^7*U^3 - 43*U^4 + 448*T*U^4 - 595*T^2*U^4 + 118*T^3*U^4 + 
       334*T^4*U^4 - 488*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 109*U^5 - 
       475*T*U^5 + 344*T^2*U^5 - 122*T^3*U^5 - 122*T^4*U^5 + 56*T^5*U^5 + 
       48*T^6*U^5 - 105*U^6 + 178*T*U^6 - 74*T^2*U^6 - 4*T^3*U^6 + 
       54*T^4*U^6 + 24*T^5*U^6 + 35*U^7 - 6*T*U^7 + 14*T^2*U^7 + 38*T^3*U^7))/
     (T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1), 0}, 1] - 
  (16*Pi^2*(-9 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1])/(3*T^3*U) + 
  (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) - 
  (16*Pi^2*(17 - 15*T + 7*T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (3*T^3*U) + ((16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U))/(9*T^3*U) + 
    (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 
       92*T^2*U + 196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 8*T^7*U - 
       12*U^2 + 28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 
       81*T^5*U^2 - 28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 
       50*T^2*U^3 - 63*T^3*U^3 + 84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 
       70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 75*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 33*T^3*U^5 + 
       10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 
       4*T^2*U^7))/(3*T^3*(-1 + U)^2*U^2*(T + U)) + 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       111*T^3*U + 31*T^4*U + 332*T^5*U - 498*T^6*U + 280*T^7*U - 46*T^8*U + 
       12*T*U^2 - 97*T^2*U^2 + 178*T^3*U^2 + 152*T^4*U^2 - 602*T^5*U^2 + 
       640*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 157*T*U^3 + 
       388*T^2*U^3 - 101*T^3*U^3 - 441*T^4*U^3 + 776*T^5*U^3 - 430*T^6*U^3 + 
       42*T^7*U^3 - 43*U^4 + 448*T*U^4 - 595*T^2*U^4 + 118*T^3*U^4 + 
       334*T^4*U^4 - 488*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 109*U^5 - 
       475*T*U^5 + 344*T^2*U^5 - 122*T^3*U^5 - 122*T^4*U^5 + 56*T^5*U^5 + 
       48*T^6*U^5 - 105*U^6 + 178*T*U^6 - 74*T^2*U^6 - 4*T^3*U^6 + 
       54*T^4*U^6 + 24*T^5*U^6 + 35*U^7 - 6*T*U^7 + 14*T^2*U^7 + 38*T^3*U^7))/
     (T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((64*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(3*T*U^3) + 
    (16*(-1 + T + U)*(24*T^2 - 48*T^3 + 24*T^4 + U^2 + 10*T^2*U^2))/
     (3*T^3*U^3))*G[{U^(-1), 0}, 1] + 
  ((-16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 44*T^2*U + 
       66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4))/
     (9*T*(-1 + U)^2*U^3) - (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
       22*T^6 + 4*T^7 + 34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 
       50*T^6*U - 8*T^7*U + 24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 
       206*T^4*U^2 + 114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 
       156*T*U^3 - 19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 
       6*T^6*U^3 + 56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7))/
     (3*T^2*(-1 + U)*U^3*(T + U)) - 
    (4*(4*T^3 - 43*T^4 + 109*T^5 - 105*T^6 + 35*T^7 + 12*T^2*U - 157*T^3*U + 
       502*T^4*U - 641*T^5*U + 348*T^6*U - 64*T^7*U + 12*T*U^2 - 97*T^2*U^2 + 
       710*T^3*U^2 - 1513*T^4*U^2 + 1212*T^5*U^2 - 346*T^6*U^2 + 14*T^7*U^2 + 
       4*U^3 - 111*T*U^3 + 372*T^2*U^3 - 1507*T^3*U^3 + 1976*T^4*U^3 - 
       806*T^5*U^3 + 56*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 245*T*U^4 - 
       810*T^2*U^4 + 1873*T^3*U^4 - 1048*T^4*U^4 + 16*T^5*U^4 + 30*T^6*U^4 - 
       98*U^5 - 264*T*U^5 + 1026*T^2*U^5 - 1212*T^3*U^5 + 24*T^4*U^5 + 
       48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 264*T*U^6 - 674*T^2*U^6 + 
       230*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 246*T*U^7 + 
       136*T^2*U^7 + 66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 100*T*U^8 + 
       42*T^2*U^8))/(T^2*(-1 + U)^2*U^3*(T + U)^3))*G[{U^(-1), 0}, 1] + 
  (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) + 
  (16*Pi^2*(-1 + T + U)*(9 - 6*T + 3*T^2 + 2*U^2)*G[{U^(-1), U^(-1)}, 1])/
   (3*T*U^3) - (16*Pi^2*(-1 + T + U)*(17 - 34*T + 17*T^2 + 9*U^2)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^3) + 
  ((16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 44*T^2*U + 
       66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4))/
     (9*T*(-1 + U)^2*U^3) + (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
       22*T^6 + 4*T^7 + 34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 
       50*T^6*U - 8*T^7*U + 24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 
       206*T^4*U^2 + 114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 
       156*T*U^3 - 19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 
       6*T^6*U^3 + 56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7))/
     (3*T^2*(-1 + U)*U^3*(T + U)) + 
    (4*(4*T^3 - 43*T^4 + 109*T^5 - 105*T^6 + 35*T^7 + 12*T^2*U - 157*T^3*U + 
       502*T^4*U - 641*T^5*U + 348*T^6*U - 64*T^7*U + 12*T*U^2 - 97*T^2*U^2 + 
       710*T^3*U^2 - 1513*T^4*U^2 + 1212*T^5*U^2 - 346*T^6*U^2 + 14*T^7*U^2 + 
       4*U^3 - 111*T*U^3 + 372*T^2*U^3 - 1507*T^3*U^3 + 1976*T^4*U^3 - 
       806*T^5*U^3 + 56*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 245*T*U^4 - 
       810*T^2*U^4 + 1873*T^3*U^4 - 1048*T^4*U^4 + 16*T^5*U^4 + 30*T^6*U^4 - 
       98*U^5 - 264*T*U^5 + 1026*T^2*U^5 - 1212*T^3*U^5 + 24*T^4*U^5 + 
       48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 264*T*U^6 - 674*T^2*U^6 + 
       230*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 246*T*U^7 + 
       136*T^2*U^7 + 66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 100*T*U^8 + 
       42*T^2*U^8))/(T^2*(-1 + U)^2*U^3*(T + U)^3))*
   G[{U^(-1), (T + U)^(-1)}, 1] - 
  (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^3*U^3) + 
  ((16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5))/
     (3*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (4*(2*T^3 - 42*T^4 + 116*T^5 - 114*T^6 + 38*T^7 - 6*T^2*U - 12*T^3*U + 
       212*T^4*U - 446*T^5*U + 315*T^6*U - 63*T^7*U - 6*T*U^2 - 216*T^2*U^2 + 
       428*T^3*U^2 - 690*T^4*U^2 + 751*T^5*U^2 - 298*T^6*U^2 + 48*T^7*U^2 + 
       2*U^3 + 560*T^2*U^3 - 904*T^3*U^3 + 1222*T^4*U^3 - 667*T^5*U^3 + 
       72*T^6*U^3 - 42*U^4 + 56*T*U^4 - 526*T^2*U^4 + 838*T^3*U^4 - 
       916*T^4*U^4 + 104*T^5*U^4 + 48*T^6*U^4 + 116*U^5 - 94*T*U^5 + 
       365*T^2*U^5 - 449*T^3*U^5 + 120*T^4*U^5 + 96*T^5*U^5 - 114*U^6 + 
       25*T*U^6 - 234*T^2*U^6 + 120*T^3*U^6 + 48*T^4*U^6 + 38*U^7 + 
       19*T*U^7 + 80*T^2*U^7))/(T^2*(-1 + U)^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-12*T^2 + 54*T^3 - 80*T^4 + 32*T^5 + 24*T^6 - 22*T^7 + 
       4*T^8 - 36*T*U + 186*T^2*U - 358*T^3*U + 279*T^4*U - 10*T^5*U - 
       107*T^6*U + 54*T^7*U - 8*T^8*U - 12*U^2 + 198*T*U^2 - 586*T^2*U^2 + 
       667*T^3*U^2 - 210*T^4*U^2 - 189*T^5*U^2 + 170*T^6*U^2 - 42*T^7*U^2 + 
       4*T^8*U^2 + 54*U^3 - 388*T*U^3 + 669*T^2*U^3 - 336*T^3*U^3 - 
       176*T^4*U^3 + 246*T^5*U^3 - 85*T^6*U^3 + 10*T^7*U^3 - 80*U^4 + 
       293*T*U^4 - 208*T^2*U^4 - 130*T^3*U^4 + 222*T^4*U^4 - 99*T^5*U^4 + 
       16*T^6*U^4 + 32*U^5 - 36*T*U^5 - 83*T^2*U^5 + 148*T^3*U^5 - 
       87*T^4*U^5 + 20*T^5*U^5 + 24*U^6 - 47*T*U^6 + 64*T^2*U^6 - 
       55*T^3*U^6 + 16*T^4*U^6 - 22*U^7 + 16*T*U^7 - 16*T^2*U^7 + 
       10*T^3*U^7 + 4*U^8 + 4*T^2*U^8))/(3*T^2*(-1 + U)^2*U^2*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 14*T^3 - 18*T^4 + 10*T^5 - 2*T^6 - 
       12*T*U + 34*T^2*U - 42*T^3*U + 29*T^4*U - 11*T^5*U + 2*T^6*U - 4*U^2 + 
       30*T*U^2 - 38*T^2*U^2 + 29*T^3*U^2 - 15*T^4*U^2 + 4*T^5*U^2 + 10*U^3 - 
       22*T*U^3 + 11*T^2*U^3 - 11*T^3*U^3 + 4*T^4*U^3 - 8*U^4 + 7*T*U^4 - 
       5*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T^2*(-1 + U)*U^2*(T + U)^2) + 
    (8*(-1 + T + U)*(8*T^4 - 22*T^5 + 21*T^6 - 7*T^7 + 40*T^3*U - 126*T^4*U + 
       151*T^5*U - 85*T^6*U + 17*T^7*U + 56*T^2*U^2 - 296*T^3*U^2 + 
       467*T^4*U^2 - 339*T^5*U^2 + 119*T^6*U^2 - 13*T^7*U^2 + 40*T*U^3 - 
       324*T^2*U^3 + 762*T^3*U^3 - 717*T^4*U^3 + 335*T^5*U^3 - 71*T^6*U^3 + 
       4*T^7*U^3 + 8*U^4 - 202*T*U^4 + 711*T^2*U^4 - 897*T^3*U^4 + 
       517*T^4*U^4 - 163*T^5*U^4 + 20*T^6*U^4 - 38*U^5 + 407*T*U^5 - 
       751*T^2*U^5 + 503*T^3*U^5 - 193*T^4*U^5 + 44*T^5*U^5 + 73*U^6 - 
       413*T*U^6 + 393*T^2*U^6 - 139*T^3*U^6 + 48*T^4*U^6 - 71*U^7 + 
       217*T*U^7 - 97*T^2*U^7 + 28*T^3*U^7 + 35*U^8 - 53*T*U^8 + 12*T^2*U^8 - 
       7*U^9 + 4*T*U^9))/(T^2*(-1 + U)^4*U^2*(T + U)^4))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) + 
    (16*(-1 + T + U)*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 10*U + 
       28*T*U - 21*T^2*U - 3*T^4*U + 6*T^5*U + 15*U^2 - 24*T*U^2 - 
       25*T^2*U^2 + 68*T^3*U^2 - 34*T^4*U^2 - 6*T^5*U^2 - 7*U^3 - 20*T*U^3 + 
       49*T^2*U^3 - 36*T^3*U^3 + 26*T^4*U^3 + 2*T^5*U^3 + U^4 + 44*T*U^4 - 
       34*T^2*U^4 - 8*T^3*U^4 - 5*T^4*U^4 - 3*U^5 - 24*T*U^5 + 2*T^2*U^5 + 
       8*T^3*U^5 - T^4*U^5 + 2*U^6 + 4*T*U^6 + 6*T^2*U^6))/
     (T^3*(-1 + U)^3*U^3) + (64*LbL*Nf*(-1 + T + U)*
      (2*T^2 - 10*T^3 + 20*T^4 - 20*T^5 + 10*T^6 - 2*T^7 - 30*T^2*U + 
       78*T^3*U - 84*T^4*U + 60*T^5*U - 30*T^6*U + 6*T^7*U + 2*U^2 - 
       6*T*U^2 + 74*T^2*U^2 - 155*T^3*U^2 + 123*T^4*U^2 - 62*T^5*U^2 + 
       30*T^6*U^2 - 6*T^7*U^2 - 12*U^3 + 24*T*U^3 - 88*T^2*U^3 + 
       137*T^3*U^3 - 85*T^4*U^3 + 26*T^5*U^3 - 10*T^6*U^3 + 2*T^7*U^3 + 
       30*U^4 - 39*T*U^4 + 51*T^2*U^4 - 27*T^3*U^4 + 15*T^4*U^4 - 6*T^5*U^4 - 
       40*U^5 + 33*T*U^5 - 43*T^2*U^5 + 17*T^3*U^5 - 9*T^4*U^5 + 2*T^5*U^5 + 
       30*U^6 - 15*T*U^6 + 23*T^2*U^6 - 4*T^3*U^6 + 2*T^4*U^6 - 12*U^7 + 
       3*T*U^7 - 9*T^2*U^7 + 2*U^8 + 2*T^2*U^8))/(3*T^3*(-1 + U)^3*U^3))*
   G[{T^(-1), 0, 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^2 - 10*T^3 + 20*T^4 - 20*T^5 + 10*T^6 - 
       2*T^7 - 30*T^2*U + 78*T^3*U - 84*T^4*U + 60*T^5*U - 30*T^6*U + 
       6*T^7*U + 2*U^2 - 6*T*U^2 + 74*T^2*U^2 - 155*T^3*U^2 + 123*T^4*U^2 - 
       62*T^5*U^2 + 30*T^6*U^2 - 6*T^7*U^2 - 12*U^3 + 24*T*U^3 - 88*T^2*U^3 + 
       137*T^3*U^3 - 85*T^4*U^3 + 26*T^5*U^3 - 10*T^6*U^3 + 2*T^7*U^3 + 
       30*U^4 - 39*T*U^4 + 51*T^2*U^4 - 27*T^3*U^4 + 15*T^4*U^4 - 6*T^5*U^4 - 
       40*U^5 + 33*T*U^5 - 43*T^2*U^5 + 17*T^3*U^5 - 9*T^4*U^5 + 2*T^5*U^5 + 
       30*U^6 - 15*T*U^6 + 23*T^2*U^6 - 4*T^3*U^6 + 2*T^4*U^6 - 12*U^7 + 
       3*T*U^7 - 9*T^2*U^7 + 2*U^8 + 2*T^2*U^8))/(3*T^3*(-1 + U)^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 15*T^4 - 16*T^5 + 9*T^6 - 2*T^7 + 
       4*T*U - 26*T^2*U + 60*T^3*U - 59*T^4*U + 24*T^5*U - 9*T^6*U + 
       6*T^7*U + 2*U^2 - 28*T*U^2 + 97*T^2*U^2 - 102*T^3*U^2 + 11*T^4*U^2 + 
       42*T^5*U^2 - 16*T^6*U^2 - 6*T^7*U^2 - 10*U^3 + 64*T*U^3 - 
       111*T^2*U^3 - 24*T^3*U^3 + 143*T^4*U^3 - 80*T^5*U^3 + 8*T^6*U^3 + 
       2*T^7*U^3 + 18*U^4 - 54*T*U^4 - 28*T^2*U^4 + 176*T^3*U^4 - 
       124*T^4*U^4 + 30*T^5*U^4 + 2*T^6*U^4 - 16*U^5 - 6*T*U^5 + 
       126*T^2*U^5 - 130*T^3*U^5 + 16*T^4*U^5 + 4*T^5*U^5 - 2*T^6*U^5 + 
       10*U^6 + 38*T*U^6 - 86*T^2*U^6 + 10*T^3*U^6 + 16*T^4*U^6 - 4*T^5*U^6 - 
       6*U^7 - 22*T*U^7 + 12*T^2*U^7 + 18*T^3*U^7 - 2*T^4*U^7 + 2*U^8 + 
       4*T*U^8 + 6*T^2*U^8))/(T^3*(-1 + U)^3*U^3*(T + U)^2))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 4*U + 4*T*U + 
       U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2))/(T^3*U^3) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3))*
   G[{T^(-1), T^(-1), 0}, 1] + ((-32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) + 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 4*U + 4*T*U + 
       U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2))/(T^3*U^3) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(-24*T^2 + 48*T^3 - 24*T^4 - 3*T*U + 63*T^2*U - 
       120*T^3*U + 60*T^4*U - 6*U^2 + 15*T*U^2 - 71*T^2*U^2 + 112*T^3*U^2 - 
       56*T^4*U^2 + 24*U^3 - 30*T*U^3 + 36*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 
       38*U^4 + 30*T*U^4 - 38*T^2*U^4 + 12*T^3*U^4 - 6*T^4*U^4 + 30*U^5 - 
       15*T*U^5 + 23*T^2*U^5 - 4*T^3*U^5 + 2*T^4*U^5 - 12*U^6 + 3*T*U^6 - 
       9*T^2*U^6 + 2*U^7 + 2*T^2*U^7))/(3*T^3*(-1 + U)^3*U^2) + 
    (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 26*T^4 + 20*T^5 - 6*T^6 - 8*T*U + 
       52*T^2*U - 110*T^3*U + 100*T^4*U - 30*T^5*U - 4*T^6*U - 4*U^2 + 
       56*T*U^2 - 183*T^2*U^2 + 220*T^3*U^2 - 70*T^4*U^2 - 52*T^5*U^2 + 
       39*T^6*U^2 + 20*U^3 - 130*T*U^3 + 257*T^2*U^3 - 120*T^3*U^3 - 
       106*T^4*U^3 + 110*T^5*U^3 - 29*T^6*U^3 - 37*U^4 + 136*T*U^4 - 
       129*T^2*U^4 - 74*T^3*U^4 + 124*T^4*U^4 - 60*T^5*U^4 + 8*T^6*U^4 + 
       33*U^5 - 64*T*U^5 - 19*T^2*U^5 + 90*T^3*U^5 - 32*T^4*U^5 + 
       12*T^5*U^5 - 17*U^6 + 4*T*U^6 + 47*T^2*U^6 - 6*T^3*U^6 - 6*T^4*U^6 + 
       7*U^7 + 10*T*U^7 - 7*T^2*U^7 - 16*T^3*U^7 - 2*U^8 - 4*T*U^8 - 
       6*T^2*U^8))/(T^3*(-1 + U)^3*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 
       2*T^7 + 4*T*U - 24*T^2*U + 46*T^3*U - 42*T^4*U + 14*T^5*U + 6*T^6*U - 
       4*T^7*U + 2*U^2 - 24*T*U^2 + 84*T^2*U^2 - 112*T^3*U^2 + 71*T^4*U^2 - 
       12*T^5*U^2 - 5*T^6*U^2 + 2*T^7*U^2 - 8*U^3 + 54*T*U^3 - 132*T^2*U^3 + 
       124*T^3*U^3 - 44*T^4*U^3 - 6*T^5*U^3 + 4*T^6*U^3 + 17*U^4 - 60*T*U^4 + 
       97*T^2*U^4 - 46*T^3*U^4 - 12*T^4*U^4 + 8*T^5*U^4 - 18*U^5 + 34*T*U^5 - 
       26*T^2*U^5 - 10*T^3*U^5 + 12*T^4*U^5 + 7*U^6 - 8*T*U^6 + T^2*U^6 + 
       6*T^3*U^6))/(T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (16*(-1 + T + U)*(2 - 8*T + 7*T^2 + T^4 - 2*T^5 - 6*U + 12*T*U + 
       3*T^2*U - 20*T^3*U + 9*T^4*U + 2*T^5*U + 9*U^2 + 22*T*U^2 - 
       14*T^2*U^2 + 4*T^3*U^2 - 3*T^4*U^2 - 7*U^3 - 30*T*U^3 + 4*T^2*U^3 + 
       4*T^3*U^3 - T^4*U^3 + 2*U^4 + 4*T*U^4 + 6*T^2*U^4))/
     (T^3*(-1 + U)*U^3) + (64*LbL*Nf*(-1 + T + U)*(-2*T^2 + 10*T^3 - 20*T^4 + 
       20*T^5 - 10*T^6 + 2*T^7 - 2*U^2 + 27*T*U^2 - 29*T^2*U^2 + 5*T^3*U^2 - 
       3*T^4*U^2 + 2*T^5*U^2 + 6*U^3 - 6*T*U^3 + 8*T^2*U^3 - 4*T^3*U^3 + 
       2*T^4*U^3 - 6*U^4 + 3*T*U^4 - 3*T^2*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T^3*U^3))*G[{U^(-1), 0, 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 10*T^3 - 20*T^4 + 20*T^5 - 10*T^6 + 
       2*T^7 - 2*U^2 + 27*T*U^2 - 29*T^2*U^2 + 5*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 6*U^3 - 6*T*U^3 + 8*T^2*U^3 - 4*T^3*U^3 + 2*T^4*U^3 - 
       6*U^4 + 3*T*U^4 - 3*T^2*U^4 + 2*U^5 + 2*T^2*U^5))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 10*T^4 + 6*T^5 - 4*T^6 + 2*T^7 - 
       4*T*U + 24*T^2*U - 40*T^3*U + 16*T^4*U + 12*T^5*U - 4*T^6*U - 
       4*T^7*U - 2*U^2 + 24*T*U^2 - 73*T^2*U^2 + 14*T^3*U^2 + 56*T^4*U^2 - 
       48*T^5*U^2 + 8*T^6*U^2 + 2*T^7*U^2 + 8*U^3 - 52*T*U^3 + 28*T^2*U^3 + 
       94*T^3*U^3 - 90*T^4*U^3 + 32*T^5*U^3 - 15*U^4 + 28*T*U^4 + 
       83*T^2*U^4 - 90*T^3*U^4 + 16*T^4*U^4 - 2*T^6*U^4 + 16*U^5 + 28*T*U^5 - 
       68*T^2*U^5 - 6*T^3*U^5 + 14*T^4*U^5 - 4*T^5*U^5 - 9*U^6 - 28*T*U^6 + 
       18*T^3*U^6 - 2*T^4*U^6 + 2*U^7 + 4*T*U^7 + 6*T^2*U^7))/
     (T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 6*T^3 + T^4 - 8*U + 
       20*T*U - 28*T^2*U + 24*T^3*U - 8*T^4*U + 11*U^2 - 22*T*U^2 + 
       12*T^2*U^2 - 22*T^3*U^2 + 9*T^4*U^2 - 4*U^3 + 20*T*U^3 + 18*T^2*U^3 + 
       4*T^3*U^3 - 2*T^4*U^3 - 3*U^4 - 14*T*U^4 - 21*T^2*U^4 + 4*T^3*U^4 - 
       2*T^4*U^4 + 2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 6*T^3 + T^4 - 8*U + 
       20*T*U - 28*T^2*U + 24*T^3*U - 8*T^4*U + 11*U^2 - 22*T*U^2 + 
       12*T^2*U^2 - 22*T^3*U^2 + 9*T^4*U^2 - 4*U^3 + 20*T*U^3 + 18*T^2*U^3 + 
       4*T^3*U^3 - 2*T^4*U^3 - 3*U^4 - 14*T*U^4 - 21*T^2*U^4 + 4*T^3*U^4 - 
       2*T^4*U^4 + 2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(6*T^2 - 18*T^3 + 20*T^4 - 10*T^5 + 2*T^6 + 
       24*U^2 - 24*T*U^2 + 5*T^2*U^2 - 3*T^3*U^2 + 2*T^4*U^2))/(3*T^2*U^3) - 
    (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 21*T^4 + 12*T^5 - 5*T^6 + 2*T^7 - 
       8*T*U + 48*T^2*U - 82*T^3*U + 56*T^4*U - 14*T^5*U + 4*T^6*U - 
       4*T^7*U - 4*U^2 + 48*T*U^2 - 135*T^2*U^2 + 98*T^3*U^2 - 5*T^4*U^2 - 
       10*T^5*U^2 - T^6*U^2 + 2*T^7*U^2 + 16*U^3 - 94*T*U^3 + 104*T^2*U^3 + 
       26*T^3*U^3 - 56*T^4*U^3 + 10*T^5*U^3 + 2*T^6*U^3 - 26*U^4 + 58*T*U^4 + 
       34*T^2*U^4 - 90*T^3*U^4 + 20*T^4*U^4 + 20*U^5 + 14*T*U^5 - 
       60*T^2*U^5 + 28*T^3*U^5 + 2*T^4*U^5 - 6*U^6 - 18*T*U^6 + 13*T^2*U^6 + 
       2*T^3*U^6))/(T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 17*T^4 - 18*T^5 + 7*T^6 + 
       4*T*U - 24*T^2*U + 54*T^3*U - 64*T^4*U + 38*T^5*U - 8*T^6*U + 2*U^2 - 
       24*T*U^2 + 84*T^2*U^2 - 116*T^3*U^2 + 61*T^4*U^2 - 18*T^5*U^2 + 
       T^6*U^2 - 8*U^3 + 46*T*U^3 - 132*T^2*U^3 + 92*T^3*U^3 - 2*T^4*U^3 - 
       2*T^5*U^3 + 2*T^6*U^3 + 11*U^4 - 42*T*U^4 + 107*T^2*U^4 - 8*T^3*U^4 - 
       16*T^4*U^4 + 4*T^5*U^4 - 4*U^5 + 26*T*U^5 - 40*T^2*U^5 - 22*T^3*U^5 + 
       8*T^4*U^5 - 3*U^6 - 14*T*U^6 - T^2*U^6 + 12*T^3*U^6 + 2*U^7 + 
       4*T*U^7 + 6*T^2*U^7))/(T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(4*T^4 - 20*T^5 + 40*T^6 - 40*T^7 + 20*T^8 - 
       4*T^9 + 8*T^3*U - 88*T^4*U + 212*T^5*U - 236*T^6*U + 160*T^7*U - 
       68*T^8*U + 12*T^9*U + 8*T^2*U^2 - 164*T^3*U^2 + 458*T^4*U^2 - 
       602*T^5*U^2 + 476*T^6*U^2 - 248*T^7*U^2 + 84*T^8*U^2 - 12*T^9*U^2 + 
       8*T*U^3 - 156*T^2*U^3 + 596*T^3*U^3 - 913*T^4*U^3 + 772*T^5*U^3 - 
       451*T^6*U^3 + 184*T^7*U^3 - 44*T^8*U^3 + 4*T^9*U^3 + 4*U^4 - 
       90*T*U^4 + 484*T^2*U^4 - 950*T^3*U^4 + 866*T^4*U^4 - 464*T^5*U^4 + 
       194*T^6*U^4 - 64*T^7*U^4 + 8*T^8*U^4 - 24*U^5 + 258*T*U^5 - 
       655*T^2*U^5 + 742*T^3*U^5 - 373*T^4*U^5 + 146*T^5*U^5 - 62*T^6*U^5 + 
       8*T^7*U^5 + 60*U^6 - 328*T*U^6 + 444*T^2*U^6 - 328*T^3*U^6 + 
       144*T^4*U^6 - 56*T^5*U^6 + 12*T^6*U^6 - 80*U^7 + 216*T*U^7 - 
       200*T^2*U^7 + 132*T^3*U^7 - 52*T^4*U^7 + 12*T^5*U^7 + 60*U^8 - 
       78*T*U^8 + 62*T^2*U^8 - 44*T^3*U^8 + 8*T^4*U^8 - 24*U^9 + 14*T*U^9 - 
       18*T^2*U^9 + 8*T^3*U^9 + 4*U^10 + 4*T^2*U^10))/
     (3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (16*(-1 + T + U)*(2*T^4 - 8*T^5 + 15*T^6 - 16*T^7 + 9*T^8 - 2*T^9 + 
       8*T^3*U - 42*T^4*U + 78*T^5*U - 62*T^6*U + 20*T^7*U - 8*T^8*U + 
       6*T^9*U + 12*T^2*U^2 - 88*T^3*U^2 + 153*T^4*U^2 - 33*T^5*U^2 - 
       109*T^6*U^2 + 102*T^7*U^2 - 16*T^8*U^2 - 6*T^9*U^2 + 8*T*U^3 - 
       92*T^2*U^3 + 268*T^3*U^3 + 73*T^4*U^3 - 585*T^5*U^3 + 584*T^6*U^3 - 
       212*T^7*U^3 + 7*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 48*T*U^4 + 193*T^2*U^4 - 
       10*T^3*U^4 - 988*T^4*U^4 + 1223*T^5*U^4 - 640*T^6*U^4 + 100*T^7*U^4 + 
       4*T^8*U^4 - 10*U^5 + 110*T*U^5 + 4*T^2*U^5 - 874*T^3*U^5 + 
       1497*T^4*U^5 - 839*T^5*U^5 + 216*T^6*U^5 + 2*T^7*U^5 - 2*T^8*U^5 + 
       23*U^6 - 101*T*U^6 - 449*T^2*U^6 + 1128*T^3*U^6 - 834*T^4*U^6 + 
       150*T^5*U^6 + 14*T^6*U^6 - 8*T^7*U^6 - 31*U^7 - T*U^7 + 522*T^2*U^7 - 
       490*T^3*U^7 + 91*T^4*U^7 + 46*T^5*U^7 - 12*T^6*U^7 + 25*U^8 + 
       61*T*U^8 - 224*T^2*U^8 + 16*T^3*U^8 + 56*T^4*U^8 - 8*T^5*U^8 - 
       11*U^9 - 33*T*U^9 + 22*T^2*U^9 + 30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 
       4*T*U^10 + 6*T^2*U^10))/(T^3*(-1 + U)^3*U^3*(T + U)^4))*
   G[{(T + U)^(-1), 0, 0}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 19*T^3*U^2 - 31*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 28*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
       8*T^3*U + 40*T^4*U - 60*T^5*U + 38*T^6*U - 16*T^7*U + 10*T^8*U - 
       4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 41*T^4*U^2 - 114*T^5*U^2 + 
       140*T^6*U^2 - 48*T^7*U^2 - 4*T^8*U^2 + 2*T^9*U^2 - 8*T*U^3 + 
       80*T^2*U^3 - 136*T^3*U^3 - 308*T^4*U^3 + 588*T^5*U^3 - 344*T^6*U^3 + 
       52*T^7*U^3 + 6*T^8*U^3 - 2*U^4 + 40*T*U^4 - 41*T^2*U^4 - 260*T^3*U^4 + 
       826*T^4*U^4 - 584*T^5*U^4 + 180*T^6*U^4 + 10*T^7*U^4 - 4*T^8*U^4 + 
       8*U^5 - 60*T*U^5 - 226*T^2*U^5 + 704*T^3*U^5 - 700*T^4*U^5 + 
       128*T^5*U^5 + 26*T^6*U^5 - 16*T^7*U^5 - 15*U^6 + 22*T*U^6 + 
       348*T^2*U^6 - 424*T^3*U^6 + 132*T^4*U^6 + 54*T^5*U^6 - 24*T^6*U^6 + 
       16*U^7 + 20*T*U^7 - 184*T^2*U^7 + 12*T^3*U^7 + 58*T^4*U^7 - 
       16*T^5*U^7 - 9*U^8 - 18*T*U^8 + 28*T^2*U^8 + 30*T^3*U^8 - 4*T^4*U^8 + 
       2*U^9 + 4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
       2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 80*T^7*U - 
       34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 259*T^4*U^2 - 
       295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
       4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 365*T^5*U^3 - 
       212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 24*T*U^4 + 
       152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 217*T^5*U^4 + 97*T^6*U^4 - 
       32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 66*T*U^5 - 161*T^2*U^5 + 
       233*T^3*U^5 - 170*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 
       30*U^6 - 101*T*U^6 + 123*T^2*U^6 - 122*T^3*U^6 + 72*T^4*U^6 - 
       28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 
       26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 
       4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 
       2*T^2*U^10))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
       8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
       6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
       407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 
       92*T^2*U^3 - 388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 
       148*T^7*U^3 - 11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 
       337*T^2*U^4 + 974*T^3*U^4 - 1826*T^4*U^4 + 1550*T^5*U^4 - 
       542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 10*U^5 - 122*T*U^5 + 
       649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 796*T^5*U^5 + 90*T^6*U^5 + 
       26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 703*T^2*U^6 + 
       1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 8*T^7*U^6 + 
       21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 73*T^4*U^7 + 
       70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
       36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
       30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10))/
     (T^3*(-1 + U)^3*U^3*(T + U)^4))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
       2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 80*T^7*U - 
       34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 259*T^4*U^2 - 
       295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
       4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 365*T^5*U^3 - 
       212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 24*T*U^4 + 
       152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 217*T^5*U^4 + 97*T^6*U^4 - 
       32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 66*T*U^5 - 161*T^2*U^5 + 
       233*T^3*U^5 - 170*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 
       30*U^6 - 101*T*U^6 + 123*T^2*U^6 - 122*T^3*U^6 + 72*T^4*U^6 - 
       28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 
       26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 
       4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 
       2*T^2*U^10))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
       8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
       6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
       407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 
       92*T^2*U^3 - 388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 
       148*T^7*U^3 - 11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 
       337*T^2*U^4 + 974*T^3*U^4 - 1826*T^4*U^4 + 1550*T^5*U^4 - 
       542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 10*U^5 - 122*T*U^5 + 
       649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 796*T^5*U^5 + 90*T^6*U^5 + 
       26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 703*T^2*U^6 + 
       1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 8*T^7*U^6 + 
       21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 73*T^4*U^7 + 
       70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
       36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
       30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10))/
     (T^3*(-1 + U)^3*U^3*(T + U)^4))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 
    1] + ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 
       10*T^8 + 2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 
       40*T^4*U + 82*T^5*U - 84*T^6*U + 34*T^7*U + 4*T^8*U - 4*T^9*U + 
       12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 354*T^5*U^2 + 233*T^6*U^2 - 
       46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
       308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 252*T^6*U^3 + 14*T^7*U^3 + 
       8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 263*T^2*U^4 - 666*T^3*U^4 + 
       858*T^4*U^4 - 440*T^5*U^4 + 71*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 - 
       8*U^5 + 82*T*U^5 - 436*T^2*U^5 + 738*T^3*U^5 - 518*T^4*U^5 + 
       44*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 + 11*U^6 - 88*T*U^6 + 
       369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 - 
       4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 
       3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 
       4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 
       40*T^4*U + 82*T^5*U - 84*T^6*U + 34*T^7*U + 4*T^8*U - 4*T^9*U + 
       12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 354*T^5*U^2 + 233*T^6*U^2 - 
       46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
       308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 252*T^6*U^3 + 14*T^7*U^3 + 
       8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 263*T^2*U^4 - 666*T^3*U^4 + 
       858*T^4*U^4 - 440*T^5*U^4 + 71*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 - 
       8*U^5 + 82*T*U^5 - 436*T^2*U^5 + 738*T^3*U^5 - 518*T^4*U^5 + 
       44*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 + 11*U^6 - 88*T*U^6 + 
       369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 - 
       4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 
       3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 
       4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (16*(-1 + T)*(-1 + T + U)*(2 - 6*T + 7*T^2 - 3*T^3 - 4*U + 3*U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  ((32*LbL*Nf*(-1 + T + U)^2*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
       2*T^2*U - 6*T^3*U + 6*T^4*U - 2*T^5*U + 2*U^2 - T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 4*T^4*U^2 - 4*U^3 + T*U^3 - T^2*U^3 - 2*T^3*U^3 + 2*U^4 + 
       2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)^2*(-2 + 6*T - 5*T^2 - T^3 + 2*T^4 + 6*U - 8*T*U + 
       5*T^2*U + 4*T^3*U - 4*T^4*U - 5*U^2 + 5*T*U^2 + 8*T^2*U^2 - 
       4*T^3*U^2 + 2*T^4*U^2 - U^3 - 8*T*U^3 - 12*T^2*U^3 + 2*U^4 + 4*T*U^4 + 
       6*T^2*U^4))/(T^3*(-1 + U)^2*U^3))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  (48*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0, 0}, 1])/(T^3*U) + 
  ((-64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (16*(15 - 18*T + T^2)*(-1 + T + U))/(T^3*U))*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 5*U^2 + 6*T*U^2 + 5*T^2*U^2)*
    G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 5*U^2 + 6*T*U^2 + 5*T^2*U^2)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((-128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), 0, U^(-1), 0}, 1] + 
  ((128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (32*(-1 + T + U)*(1 - 2*T + T^2 + 3*U^2))/(T*U^3))*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(4*T^2 - 8*T^3 + 4*T^4 + 3*U^2 - 6*T*U^2 + 11*T^2*U^2)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T)*(-1 + T + U)*(-2*T^2 + 2*T^3 - U^2 + 5*T*U^2)*
    G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-3 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/
   (T^3*U) + (16*(-3 + 6*T + T^2)*(-1 + T + U)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 - U^2 + 3*T^2*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T^3*U) + (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 3*U^2 - 3*T*U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 5*U^2 - 6*T*U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/
   (T^3*U) - (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1), 
      (T + U)^(-1)}, 1])/(T^3*U) + 
  ((64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((-64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^3*U) - 
  (240*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) + 
  ((-128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(15 - 30*T + 15*T^2 - 2*U^2))/(T*U^3))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((-256*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), 0, T^(-1), 0}, 1] + 
  ((256*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (16*(-1 + T + U)*(5*T^2 - 6*T^3 + 3*T^4 - 2*U^2 - 4*T^2*U^2)*
    G[{U^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(5*T^2 - 6*T^3 + 3*T^4 - 2*U^2 - 4*T^2*U^2)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (32*(1 + 2*T^2)*(-1 + T + U))/(T^3*U))*G[{U^(-1), 0, (T + U)^(-1), 0}, 
    1] - (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(3*T^2 - 14*T^3 + 7*T^4 + 4*U^2 + 4*T^2*U^2)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 - 10*T^3 + 5*T^4 + 2*U^2 - 2*T^2*U^2)*
    G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 
     1])/(T*U^3) - (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (32*(-1 + T + U)*(-T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/(T*U^3) + (64*(-1 + T + U)*(3*T^2 - 6*T^3 + 3*T^4 + U^2 + 2*T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(5*T^2 - 10*T^3 + 5*T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((-128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/
   (T*U^3) + (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*
    G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (64*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  Pi^2*((-64*LbL*Nf*(-1 + T)*(-1 + T + U))/(3*T^2*U) + 
    (4*(-1 + T + U)*(64*T - 128*T^2 + 64*T^3 + 28*U - 121*T*U + 194*T^2*U - 
       95*T^3*U - 56*U^2 + 70*T*U^2 - 44*T^2*U^2 + 18*T^3*U^2 + 28*U^3 - 
       25*T*U^3 + 2*T^2*U^3 + T^3*U^3))/(3*T^2*(-1 + U)^2*U^2))*Log[T] + 
  ((-8*Nf*(-38*T + 114*T^2 - 114*T^3 + 38*T^4 - 26*U + 185*T*U - 355*T^2*U + 
       259*T^3*U - 63*T^4*U + 59*U^2 - 250*T*U^2 + 311*T^2*U^2 - 
       120*T^3*U^2 - 9*U^3 + 66*T*U^3 - 45*T^2*U^3 - 36*U^4 + 12*T*U^4 + 
       12*U^5))/(9*T*(-1 + U)^2*U^2*(T + U)) - 
    (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
       170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 12*U^2 + 
       158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 4*T^5*U^2 + 
       26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 16*U^4 + 
       31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T*(-1 + U)*U^2*(T + U)^2) + 
    (2*(-90*T^2 + 274*T^3 - 278*T^4 + 94*T^5 - 272*T*U + 1027*T^2*U - 
       1487*T^3*U + 961*T^4*U - 229*T^5*U - 38*U^2 + 1184*T*U^2 - 
       2804*T^2*U^2 + 2687*T^3*U^2 - 1140*T^4*U^2 + 135*T^5*U^2 + 143*U^3 - 
       1907*T*U^3 + 2990*T^2*U^3 - 1999*T^3*U^3 + 509*T^4*U^3 - 168*U^4 + 
       1373*T*U^4 - 1254*T^2*U^4 + 581*T^3*U^4 - 48*T^4*U^4 + 59*U^5 - 
       450*T*U^5 + 135*T^2*U^5 - 48*T^3*U^5 + 4*U^6 + 72*T*U^6))/
     (T*(-1 + U)^3*U^2*(T + U)^2))*Log[T] + 
  Pi^2*((32*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(3*T^3*U) + 
    (16*(-1 + T)*(-7 + 2*T)*(-1 + T + U))/(3*T^3*U))*G[{T^(-1)}, 1]*Log[T] + 
  (16*Pi^2*(-1 + T + U)*(16 - 32*T + 16*T^2 + 7*U^2)*G[{U^(-1)}, 1]*Log[T])/
   (3*T*U^3) + ((-16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 
       44*T^2*U + 66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4))/
     (9*T*(-1 + U)^2*U^3) - (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
       22*T^6 + 4*T^7 + 34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 
       50*T^6*U - 8*T^7*U + 24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 
       206*T^4*U^2 + 114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 
       156*T*U^3 - 19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 
       6*T^6*U^3 + 56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7))/
     (3*T^2*(-1 + U)*U^3*(T + U)) - 
    (4*(4*T^3 - 43*T^4 + 109*T^5 - 105*T^6 + 35*T^7 + 12*T^2*U - 157*T^3*U + 
       502*T^4*U - 641*T^5*U + 348*T^6*U - 64*T^7*U + 12*T*U^2 - 97*T^2*U^2 + 
       710*T^3*U^2 - 1513*T^4*U^2 + 1212*T^5*U^2 - 346*T^6*U^2 + 14*T^7*U^2 + 
       4*U^3 - 111*T*U^3 + 372*T^2*U^3 - 1507*T^3*U^3 + 1976*T^4*U^3 - 
       806*T^5*U^3 + 56*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 245*T*U^4 - 
       810*T^2*U^4 + 1873*T^3*U^4 - 1048*T^4*U^4 + 16*T^5*U^4 + 30*T^6*U^4 - 
       98*U^5 - 264*T*U^5 + 1026*T^2*U^5 - 1212*T^3*U^5 + 24*T^4*U^5 + 
       48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 264*T*U^6 - 674*T^2*U^6 + 
       230*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 246*T*U^7 + 
       136*T^2*U^7 + 66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 100*T*U^8 + 
       42*T^2*U^8))/(T^2*(-1 + U)^2*U^3*(T + U)^3))*G[{U^(-1)}, 1]*Log[T] + 
  ((16*Nf*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 4*U - 18*T*U + 
       25*T^2*U - 14*T^3*U + 3*T^4*U - 14*U^2 + 40*T*U^2 - 30*T^2*U^2 + 
       8*T^3*U^2 + 21*U^3 - 32*T*U^3 + 9*T^2*U^3 - 16*U^4 + 8*T*U^4 + 6*U^5))/
     (3*T*(-1 + U)^2*U^2*(T + U)^2) + 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 30*T^2*U + 
       45*T^3*U - 5*T^4*U - 19*T^5*U + 11*T^6*U - 2*T^7*U - 18*T*U^2 + 
       96*T^2*U^2 - 67*T^3*U^2 - T^4*U^2 + 16*T^5*U^2 - 2*T^6*U^2 - 12*U^3 + 
       75*T*U^3 - 111*T^2*U^3 + 20*T^3*U^3 + 2*T^4*U^3 + 26*U^4 - 71*T*U^4 + 
       47*T^2*U^4 - 6*T^3*U^4 - 16*U^5 + 17*T*U^5 - T^2*U^5 + 2*T^3*U^5 + 
       2*U^6 + 2*T^2*U^6))/(3*T^2*(-1 + U)*U^2*(T + U)^3) + 
    (8*(-1 + T + U)*(7*T^3 - 21*T^4 + 20*T^5 - 6*T^6 - 29*T^2*U - 18*T^3*U + 
       126*T^4*U - 104*T^5*U + 26*T^6*U + 26*T*U^2 + 80*T^2*U^2 + 
       93*T^3*U^2 - 321*T^4*U^2 + 204*T^5*U^2 - 35*T^6*U^2 - 10*U^3 - 
       91*T*U^3 - 27*T^2*U^3 - 330*T^3*U^3 + 406*T^4*U^3 - 174*T^5*U^3 + 
       15*T^6*U^3 + 48*U^4 + 109*T*U^4 - 100*T^2*U^4 + 486*T^3*U^4 - 
       236*T^4*U^4 + 53*T^5*U^4 - T^6*U^4 - 93*U^5 - 46*T*U^5 + 94*T^2*U^5 - 
       292*T^3*U^5 + 43*T^4*U^5 - 2*T^5*U^5 + 91*U^6 + 7*T*U^6 - T^2*U^6 + 
       51*T^3*U^6 - 45*U^7 - 13*T*U^7 - 18*T^2*U^7 + 2*T^3*U^7 + 9*U^8 + 
       8*T*U^8 + T^2*U^8))/(T^2*(-1 + U)^4*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  ((32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
       2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3) - 
    (8*(-1 + T)*(-1 + T + U)*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 
       12*T*U + 20*T^2*U - 16*T^3*U + 4*T^4*U - 7*U^2 - T*U^2 - 15*T^2*U^2 + 
       11*T^3*U^2 - 2*T^4*U^2 - 2*U^3 + 14*T*U^3 + 6*T^2*U^3 - 2*T^3*U^3 + 
       3*U^4 - 7*T*U^4 - 3*T^2*U^4 + T^3*U^4))/(T^3*(-1 + U)^2*U^3))*
   G[{T^(-1), 0}, 1]*Log[T] + 
  ((-32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/
     (3*T^3*U^3) + (8*(-1 + T)*(-1 + T + U)*(-2 + 6*T - 9*T^2 + 7*T^3 - 
       2*T^4 + 8*U - 12*T*U + 20*T^2*U - 16*T^3*U + 4*T^4*U - 7*U^2 - T*U^2 - 
       15*T^2*U^2 + 11*T^3*U^2 - 2*T^4*U^2 - 2*U^3 + 14*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3 + 3*U^4 - 7*T*U^4 - 3*T^2*U^4 + T^3*U^4))/
     (T^3*(-1 + U)^2*U^3))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 10*T^3 - 20*T^4 + 20*T^5 - 10*T^6 + 
       2*T^7 - 2*U^2 + 27*T*U^2 - 29*T^2*U^2 + 5*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 6*U^3 - 6*T*U^3 + 8*T^2*U^3 - 4*T^3*U^3 + 2*T^4*U^3 - 
       6*U^4 + 3*T*U^4 - 3*T^2*U^4 + 2*U^5 + 2*T^2*U^5))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 8*T - 7*T^2 - T^4 + 2*T^5 + 8*U - 20*T*U + 
       12*T^2*U + 12*T^3*U - 4*T^4*U - 4*T^5*U - 15*U^2 - 10*T*U^2 + 
       5*T^2*U^2 - 10*T^3*U^2 + 4*T^4*U^2 + 2*T^5*U^2 + 16*U^3 + 52*T*U^3 - 
       16*T^2*U^3 - 4*T^3*U^3 - 9*U^4 - 34*T*U^4 - 2*T^2*U^4 + 4*T^3*U^4 - 
       T^4*U^4 + 2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), 0}, 1]*Log[T] + 
  ((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 6*T^3 + T^4 - 8*U + 
       20*T*U - 28*T^2*U + 24*T^3*U - 8*T^4*U + 11*U^2 - 22*T*U^2 + 
       12*T^2*U^2 - 22*T^3*U^2 + 9*T^4*U^2 - 4*U^3 + 20*T*U^3 + 18*T^2*U^3 + 
       4*T^3*U^3 - 2*T^4*U^3 - 3*U^4 - 14*T*U^4 - 21*T^2*U^4 + 4*T^3*U^4 - 
       2*T^4*U^4 + 2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((-32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 14*T^4 - 12*T^5 + 4*T^6 + 
       4*T*U - 24*T^2*U + 48*T^3*U - 60*T^4*U + 40*T^5*U - 12*T^6*U + 2*U^2 - 
       24*T*U^2 + 73*T^2*U^2 - 116*T^3*U^2 + 89*T^4*U^2 - 50*T^5*U^2 + 
       13*T^6*U^2 - 8*U^3 + 44*T*U^3 - 112*T^2*U^3 + 112*T^3*U^3 - 
       52*T^4*U^3 + 30*T^5*U^3 - 2*T^6*U^3 + 11*U^4 - 36*T*U^4 + 90*T^2*U^4 - 
       22*T^3*U^4 + 6*T^4*U^4 - 2*T^5*U^4 - T^6*U^4 - 4*U^5 + 20*T*U^5 - 
       26*T^2*U^5 - 24*T^3*U^5 + 8*T^4*U^5 - 2*T^5*U^5 - 3*U^6 - 12*T*U^6 - 
       7*T^2*U^6 + 14*T^3*U^6 - T^4*U^6 + 2*U^7 + 4*T*U^7 + 6*T^2*U^7))/
     (T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 28*T^3*U^2 - 40*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 36*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
       8*T^3*U + 36*T^4*U - 54*T^5*U + 46*T^6*U - 30*T^7*U + 10*T^8*U - 
       12*T^2*U^2 + 64*T^3*U^2 - 39*T^4*U^2 - 32*T^5*U^2 - 16*T^6*U^2 + 
       22*T^7*U^2 - 2*T^8*U^2 - 8*T*U^3 + 56*T^2*U^3 - 52*T^3*U^3 - 
       106*T^4*U^3 - 8*T^5*U^3 + 34*T^6*U^3 - 8*T^7*U^3 - 2*U^4 + 24*T*U^4 + 
       11*T^2*U^4 - 200*T^3*U^4 + 75*T^4*U^4 + 46*T^5*U^4 - 12*T^6*U^4 + 
       4*U^5 - 14*T*U^5 - 102*T^2*U^5 + 42*T^3*U^5 + 46*T^4*U^5 - 8*T^5*U^5 - 
       5*U^6 - 16*T*U^6 + 30*T^2*U^6 + 26*T^3*U^6 - 2*T^4*U^6 + 2*U^7 + 
       4*T*U^7 + 6*T^2*U^7))/(T^3*U^3*(T + U)^4))*G[{(T + U)^(-1), 0}, 1]*
   Log[T] + ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 
       10*T^8 + 2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 
       40*T^4*U + 82*T^5*U - 84*T^6*U + 34*T^7*U + 4*T^8*U - 4*T^9*U + 
       12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 354*T^5*U^2 + 233*T^6*U^2 - 
       46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
       308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 252*T^6*U^3 + 14*T^7*U^3 + 
       8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 263*T^2*U^4 - 666*T^3*U^4 + 
       858*T^4*U^4 - 440*T^5*U^4 + 71*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 - 
       8*U^5 + 82*T*U^5 - 436*T^2*U^5 + 738*T^3*U^5 - 518*T^4*U^5 + 
       44*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 + 11*U^6 - 88*T*U^6 + 
       369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 - 
       4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 
       3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 
       4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((-8*(-1 + T + U)^2*(-2*T + 6*T^2 - 9*T^3 + 7*T^4 - 2*T^5 - 2*U + 12*T*U - 
       13*T^2*U + 12*T^3*U - 10*T^4*U + 4*T^5*U + 6*U^2 - 17*T*U^2 + 
       2*T^2*U^2 - 4*T^3*U^2 - 2*T^5*U^2 - 5*U^3 + 12*T*U^3 + 16*T^2*U^3 + 
       8*T^3*U^3 + 2*T^4*U^3 - U^4 - 10*T*U^4 - 16*T^2*U^4 - 6*T^3*U^4 + 
       2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3*(T + U)) + 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 8*T^6 + 12*T^7 - 8*T^8 + 2*T^9 + 
       6*T^4*U - 22*T^5*U + 30*T^6*U - 18*T^7*U + 4*T^8*U + 8*T^3*U^2 - 
       19*T^4*U^2 + 24*T^5*U^2 - 11*T^6*U^2 + 4*T^7*U^2 - 8*T^2*U^3 + 
       7*T^3*U^3 + T^4*U^3 - 2*T^5*U^3 + 2*T^6*U^3 - 6*T*U^4 + 13*T^2*U^4 - 
       7*T^3*U^4 + 6*T^4*U^4 - 2*T^5*U^4 - 2*U^5 + 13*T*U^5 - 15*T^2*U^5 + 
       8*T^3*U^5 - 4*T^4*U^5 + 4*U^6 - 7*T*U^6 + T^2*U^6 - 4*T^3*U^6 - 
       2*U^7 - 2*T^2*U^7))/(3*T^3*U^3*(T + U)^3))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[T])/(T^3*U) + 
  ((-128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((96*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/
   (T^3*U) + (16*(-5 + T)*(-1 + T)*(-1 + T + U)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
   (T^3*U) + ((64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
  (160*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/(T*U^3) + 
  (16*(-1 + T + U)*(5*T^2 - 6*T^3 + 3*T^4 - 2*U^2 - 4*T^2*U^2)*
    G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + 2*U^2 + 6*T^2*U^2)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 - U^2 + T^2*U^2)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/
   (T^3*U^3) + (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*
    G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(9 - 10*T + 5*T^2 + 4*U^2)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
  (32*(-1 + T + U)*(3*T^2 - 6*T^3 + 3*T^4 + U^2 + 2*T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*
    Log[T])/(T*U^3) - (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*(1 + T^2)*(-1 + T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/
   (T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (32*(1 + T^2)*(-1 + T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
   (T^3*U) + ((-8*Nf*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U))/
     (3*T*(-1 + U)^2*U^2) - (2*(-1 + T + U)*(-20 + 40*T - 20*T^2 + 65*U - 
       146*T*U + 73*T^2*U - 70*U^2 + 180*T*U^2 - 86*T^2*U^2 + 25*U^3 - 
       74*T*U^3 + 31*T^2*U^3))/(T*(-1 + U)^4*U^2))*Log[T]^2 + 
  ((16*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (16*(-1 + T + U)*(4 - 4*T + 2*T^2 - 6*U + 7*T*U - 4*T^2*U + U^2 - 
       2*T*U^2 + T^2*U^2))/(T*(-1 + U)^2*U^2))*G[{U^(-1)}, 1]*Log[T]^2 - 
  (40*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/(T*U^3) + 
  (8*(-1 + T + U)*(11 - 14*T + 7*T^2 + 8*U^2)*G[{U^(-1), U^(-1)}, 1]*
    Log[T]^2)/(T*U^3) + 
  Pi^2*((-16*LbL*Nf*(-1 + T)^2*(-1 + T + U)*(4 - 10*U + 9*U^2))/
     (3*T*(-1 + U)^3*U^2) + (4*(-1 + T + U)*(-28*T + 56*T^2 - 28*T^3 - 64*U + 
       97*T*U - 138*T^2*U + 69*T^3*U + 192*U^2 - 137*T*U^2 + 114*T^2*U^2 - 
       57*T^3*U^2 - 192*U^3 + 85*T*U^3 - 22*T^2*U^3 + 11*T^3*U^3 + 64*U^4 - 
       21*T*U^4 - 2*T^2*U^4 + T^3*U^4))/(3*T^2*(-1 + U)^3*U^2))*Log[U] + 
  ((-8*Nf*(-26*T + 7*T^2 + 19*T^3 - 38*U + 57*T*U + 20*T^2*U + 38*U^2 + 
       13*T*U^2))/(9*T^2*U*(T + U)) + 
    (2*(-38*T^2 - 7*T^3 + 41*T^4 + 4*T^5 - 272*T*U + 402*T^2*U - 62*T^3*U + 
       7*T^4*U - 90*U^2 + 593*T*U^2 - 329*T^2*U^2 + 109*T^3*U^2 - 
       48*T^4*U^2 + 184*U^3 - 320*T*U^3 - 35*T^2*U^3 - 48*T^3*U^3 - 94*U^4 + 
       3*T*U^4))/(T^2*(-1 + U)*U*(T + U)^2) - 
    (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
       170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 12*U^2 + 
       158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 4*T^5*U^2 + 
       26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 16*U^4 + 
       31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T^2*(-1 + U)*U*(T + U)^2))*Log[U] + 
  (16*Pi^2*(16 - 15*T + 6*T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U])/
   (3*T^3*U) + ((-16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U))/(9*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 
       92*T^2*U + 196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 8*T^7*U - 
       12*U^2 + 28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 
       81*T^5*U^2 - 28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 
       50*T^2*U^3 - 63*T^3*U^3 + 84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 
       70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 75*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 33*T^3*U^5 + 
       10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 
       4*T^2*U^7))/(3*T^3*(-1 + U)^2*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       111*T^3*U + 31*T^4*U + 332*T^5*U - 498*T^6*U + 280*T^7*U - 46*T^8*U + 
       12*T*U^2 - 97*T^2*U^2 + 178*T^3*U^2 + 152*T^4*U^2 - 602*T^5*U^2 + 
       640*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 157*T*U^3 + 
       388*T^2*U^3 - 101*T^3*U^3 - 441*T^4*U^3 + 776*T^5*U^3 - 430*T^6*U^3 + 
       42*T^7*U^3 - 43*U^4 + 448*T*U^4 - 595*T^2*U^4 + 118*T^3*U^4 + 
       334*T^4*U^4 - 488*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 109*U^5 - 
       475*T*U^5 + 344*T^2*U^5 - 122*T^3*U^5 - 122*T^4*U^5 + 56*T^5*U^5 + 
       48*T^6*U^5 - 105*U^6 + 178*T*U^6 - 74*T^2*U^6 - 4*T^3*U^6 + 
       54*T^4*U^6 + 24*T^5*U^6 + 35*U^7 - 6*T*U^7 + 14*T^2*U^7 + 38*T^3*U^7))/
     (T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((112*(-1 + T)^2*(-1 + T + U))/(3*T*U^3) + 
    (64*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(3*T*U^3))*G[{U^(-1)}, 1]*Log[U] + 
  ((16*Nf*(-1 + T + U)*(4*T - 4*T^2 + 3*T^3 + 2*U - 4*T*U - 2*U^2 - T*U^2))/
     (3*T^2*U*(T + U)^2) - (8*(-1 + T + U)*(10*T^3 - 28*T^4 + 27*T^5 - 
       9*T^6 - 26*T^2*U - 22*T^3*U + 88*T^4*U - 61*T^5*U + 9*T^6*U + 
       29*T*U^2 + 6*T^2*U^2 + 49*T^3*U^2 - 73*T^4*U^2 + 35*T^5*U^2 - 
       T^6*U^2 - 7*U^3 - 51*T*U^3 + 13*T^2*U^3 - 62*T^3*U^3 + 15*T^4*U^3 - 
       2*T^5*U^3 + 21*U^4 + 5*T*U^4 + 41*T^2*U^4 + 25*T^3*U^4 - 20*U^5 + 
       16*T*U^5 - 36*T^2*U^5 + 2*T^3*U^5 + 6*U^6 + T^2*U^6))/
     (T^2*(-1 + U)^2*U^2*(T + U)^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-12*T^3 + 38*T^4 - 42*T^5 + 18*T^6 - 2*T^7 - 
       18*T^2*U + 105*T^3*U - 180*T^4*U + 127*T^5*U - 38*T^6*U + 4*T^7*U - 
       30*T*U^2 + 114*T^2*U^2 - 263*T^3*U^2 + 266*T^4*U^2 - 110*T^5*U^2 + 
       13*T^6*U^2 - 2*T^7*U^2 + 69*T*U^3 - 174*T^2*U^3 + 237*T^3*U^3 - 
       108*T^4*U^3 + 16*T^5*U^3 - 2*T^6*U^3 - 2*U^4 - 43*T*U^4 + 52*T^2*U^4 - 
       43*T^3*U^4 + 2*T^4*U^4 + 6*U^5 - 10*T*U^5 + 18*T^2*U^5 - 8*T^3*U^5 - 
       6*U^6 + 5*T*U^6 - 3*T^2*U^6 + 2*T^3*U^6 + 2*U^7 + 2*T^2*U^7))/
     (3*T^2*(-1 + U)^2*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  ((32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) + 
    (8*(-1 + T + U)*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 10*U + 
       28*T*U - 21*T^2*U - 3*T^4*U + 6*T^5*U + 15*U^2 - 32*T*U^2 - 
       23*T^2*U^2 + 68*T^3*U^2 - 34*T^4*U^2 - 6*T^5*U^2 - 7*U^3 + 4*T*U^3 + 
       43*T^2*U^3 - 36*T^3*U^3 + 26*T^4*U^3 + 2*T^5*U^3 + U^4 + 20*T*U^4 - 
       28*T^2*U^4 - 8*T^3*U^4 - 5*T^4*U^4 - 3*U^5 - 16*T*U^5 + 8*T^3*U^5 - 
       T^4*U^5 + 2*U^6 + 4*T*U^6 + 6*T^2*U^6))/(T^3*(-1 + U)^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(2*T^2 - 10*T^3 + 20*T^4 - 20*T^5 + 10*T^6 - 
       2*T^7 - 30*T^2*U + 78*T^3*U - 84*T^4*U + 60*T^5*U - 30*T^6*U + 
       6*T^7*U + 2*U^2 - 6*T*U^2 + 74*T^2*U^2 - 155*T^3*U^2 + 123*T^4*U^2 - 
       62*T^5*U^2 + 30*T^6*U^2 - 6*T^7*U^2 - 12*U^3 + 24*T*U^3 - 88*T^2*U^3 + 
       137*T^3*U^3 - 85*T^4*U^3 + 26*T^5*U^3 - 10*T^6*U^3 + 2*T^7*U^3 + 
       30*U^4 - 39*T*U^4 + 51*T^2*U^4 - 27*T^3*U^4 + 15*T^4*U^4 - 6*T^5*U^4 - 
       40*U^5 + 33*T*U^5 - 43*T^2*U^5 + 17*T^3*U^5 - 9*T^4*U^5 + 2*T^5*U^5 + 
       30*U^6 - 15*T*U^6 + 23*T^2*U^6 - 4*T^3*U^6 + 2*T^4*U^6 - 12*U^7 + 
       3*T*U^7 - 9*T^2*U^7 + 2*U^8 + 2*T^2*U^8))/(3*T^3*(-1 + U)^3*U^3))*
   G[{T^(-1), 0}, 1]*Log[U] + ((32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 4*U + 4*T*U + 
       U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2))/(T^3*U^3) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((-32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 
       2*T^7 + 4*T*U - 24*T^2*U + 44*T^3*U - 36*T^4*U + 8*T^5*U + 8*T^6*U - 
       4*T^7*U + 2*U^2 - 24*T*U^2 + 73*T^2*U^2 - 102*T^3*U^2 + 52*T^4*U^2 - 
       9*T^6*U^2 + 2*T^7*U^2 - 8*U^3 + 48*T*U^3 - 124*T^2*U^3 + 116*T^3*U^3 - 
       30*T^4*U^3 - 12*T^5*U^3 + 6*T^6*U^3 + 14*U^4 - 58*T*U^4 + 
       119*T^2*U^4 - 56*T^3*U^4 - 8*T^4*U^4 + 10*T^5*U^4 - T^6*U^4 - 12*U^5 + 
       48*T*U^5 - 50*T^2*U^5 + 2*T^3*U^5 + 10*T^4*U^5 - 2*T^5*U^5 + 4*U^6 - 
       18*T*U^6 + 5*T^2*U^6 + 4*T^3*U^6 - T^4*U^6))/
     (T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 
       12*T*U + T^2*U - 18*T^3*U + 11*T^4*U + 9*U^2 - 4*T*U^2 - 5*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 - 7*U^3 - 4*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 - 
       T^4*U^3 + 2*U^4 + 4*T*U^4 + 6*T^2*U^4))/(T^3*(-1 + U)*U^3))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((-32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 
       12*T*U + T^2*U - 18*T^3*U + 11*T^4*U + 9*U^2 - 4*T*U^2 - 5*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 - 7*U^3 - 4*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 - 
       T^4*U^3 + 2*U^4 + 4*T*U^4 + 6*T^2*U^4))/(T^3*(-1 + U)*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
       2*T^9 + 4*T^3*U - 38*T^4*U + 94*T^5*U - 112*T^6*U + 80*T^7*U - 
       34*T^8*U + 6*T^9*U + 4*T^2*U^2 - 52*T^3*U^2 + 172*T^4*U^2 - 
       259*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
       4*T*U^3 - 36*T^2*U^3 + 166*T^3*U^3 - 323*T^4*U^3 + 329*T^5*U^3 - 
       212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 27*T*U^4 + 
       101*T^2*U^4 - 256*T^3*U^4 + 310*T^4*U^4 - 205*T^5*U^4 + 97*T^6*U^4 - 
       32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 75*T*U^5 - 152*T^2*U^5 + 
       218*T^3*U^5 - 155*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 
       30*U^6 - 110*T*U^6 + 132*T^2*U^6 - 128*T^3*U^6 + 72*T^4*U^6 - 
       28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 90*T*U^7 - 82*T^2*U^7 + 66*T^3*U^7 - 
       26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 
       4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 
       2*T^2*U^10))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 15*T^6 - 16*T^7 + 9*T^8 - 2*T^9 + 
       8*T^3*U - 42*T^4*U + 78*T^5*U - 67*T^6*U + 30*T^7*U - 13*T^8*U + 
       6*T^9*U + 12*T^2*U^2 - 88*T^3*U^2 + 153*T^4*U^2 - 82*T^5*U^2 - 
       45*T^6*U^2 + 54*T^7*U^2 - 4*T^8*U^2 - 6*T^9*U^2 + 8*T*U^3 - 
       92*T^2*U^3 + 268*T^3*U^3 - 73*T^4*U^3 - 342*T^5*U^3 + 399*T^6*U^3 - 
       142*T^7*U^3 + 2*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 48*T*U^4 + 193*T^2*U^4 - 
       204*T^3*U^4 - 456*T^4*U^4 + 776*T^5*U^4 - 439*T^6*U^4 + 68*T^7*U^4 + 
       4*T^8*U^4 - 10*U^5 + 110*T*U^5 - 117*T^2*U^5 - 246*T^3*U^5 + 
       774*T^4*U^5 - 466*T^5*U^5 + 123*T^6*U^5 + 6*T^7*U^5 - 2*T^8*U^5 + 
       23*U^6 - 130*T*U^6 - 77*T^2*U^6 + 406*T^3*U^6 - 372*T^4*U^6 - 
       2*T^5*U^6 + 30*T^6*U^6 - 8*T^7*U^6 - 31*U^7 + 86*T*U^7 + 131*T^2*U^7 - 
       130*T^3*U^7 - 52*T^4*U^7 + 70*T^5*U^7 - 12*T^6*U^7 + 25*U^8 - 
       26*T*U^8 - 67*T^2*U^8 - 56*T^3*U^8 + 72*T^4*U^8 - 8*T^5*U^8 - 11*U^9 - 
       4*T*U^9 + 7*T^2*U^9 + 34*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 
       6*T^2*U^10))/(T^3*(-1 + U)^3*U^3*(T + U)^4))*G[{(T + U)^(-1), 0}, 1]*
   Log[U] + ((32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 
       10*T^8 - 2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 
       80*T^7*U - 34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 
       259*T^4*U^2 - 295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 
       6*T^9*U^2 + 4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 
       365*T^5*U^3 - 212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 
       2*U^4 - 24*T*U^4 + 152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 
       217*T^5*U^4 + 97*T^6*U^4 - 32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 
       66*T*U^5 - 161*T^2*U^5 + 233*T^3*U^5 - 170*T^4*U^5 + 73*T^5*U^5 - 
       31*T^6*U^5 + 4*T^7*U^5 + 30*U^6 - 101*T*U^6 + 123*T^2*U^6 - 
       122*T^3*U^6 + 72*T^4*U^6 - 28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 
       87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 
       39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 
       9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 2*T^2*U^10))/
     (3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
       8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
       6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
       407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 
       92*T^2*U^3 - 388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 
       148*T^7*U^3 - 11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 
       337*T^2*U^4 + 974*T^3*U^4 - 1826*T^4*U^4 + 1550*T^5*U^4 - 
       542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 10*U^5 - 122*T*U^5 + 
       649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 796*T^5*U^5 + 90*T^6*U^5 + 
       26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 703*T^2*U^6 + 
       1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 8*T^7*U^6 + 
       21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 73*T^4*U^7 + 
       70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
       36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
       30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10))/
     (T^3*(-1 + U)^3*U^3*(T + U)^4))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((8*(-1 + T + U)^2*(2*T - 6*T^2 + 5*T^3 + T^4 - 2*T^5 + 2*U - 12*T*U + 
       17*T^2*U - 12*T^3*U - 2*T^4*U + 4*T^5*U - 6*U^2 + 13*T*U^2 - 
       18*T^2*U^2 + 4*T^3*U^2 - 2*T^5*U^2 + 9*U^3 + 4*T*U^3 + 16*T^2*U^3 + 
       8*T^3*U^3 + 2*T^4*U^3 - 7*U^4 - 10*T*U^4 - 16*T^2*U^4 - 6*T^3*U^4 + 
       2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3*(T + U)) - 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 8*T^6 + 12*T^7 - 8*T^8 + 2*T^9 + 
       6*T^4*U - 22*T^5*U + 30*T^6*U - 18*T^7*U + 4*T^8*U + 8*T^3*U^2 - 
       19*T^4*U^2 + 24*T^5*U^2 - 11*T^6*U^2 + 4*T^7*U^2 - 8*T^2*U^3 + 
       7*T^3*U^3 + T^4*U^3 - 2*T^5*U^3 + 2*T^6*U^3 - 6*T*U^4 + 13*T^2*U^4 - 
       7*T^3*U^4 + 6*T^4*U^4 - 2*T^5*U^4 - 2*U^5 + 13*T*U^5 - 15*T^2*U^5 + 
       8*T^3*U^5 - 4*T^4*U^5 + 4*U^6 - 7*T*U^6 + T^2*U^6 - 4*T^3*U^6 - 
       2*U^7 - 2*T^2*U^7))/(3*T^3*U^3*(T + U)^3))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  (32*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 5*U^2 + 6*T*U^2 + 5*T^2*U^2)*
    G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 7*U^2 - 6*T*U^2 + 7*T^2*U^2)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T)*(-1 + T + U)*(-T^2 + T^3 + 2*U^2 + 2*T*U^2)*
    G[{T^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-3 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/
   (T^3*U) - (16*(-3 + T)^2*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*
    Log[U])/(T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 3*U^2 - 3*T*U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/
   (T^3*U) - (32*(1 + T^2)*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/(T*U^3) + 
  ((-256*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-96*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/(T*U^3) + 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/
   (T*U^3) + (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U^3) + ((128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[U])/(T*U^3) + (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 
     5*T^2*U^2)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 
     1]*Log[U])/(T*U^3) + 
  ((16*LbL*Nf*(-8*T^3 + 28*T^4 - 36*T^5 + 20*T^6 - 4*T^7 - 8*T^2*U + 
       42*T^3*U - 78*T^4*U + 66*T^5*U - 26*T^6*U + 4*T^7*U - 2*T*U^2 + 
       26*T^2*U^2 - 64*T^3*U^2 + 71*T^4*U^2 - 37*T^5*U^2 + 6*T^6*U^2 - 
       8*U^3 + 20*T*U^3 - 42*T^2*U^3 + 50*T^3*U^3 - 34*T^4*U^3 + 10*T^5*U^3 + 
       20*U^4 - 30*T*U^4 + 33*T^2*U^4 - 29*T^3*U^4 + 10*T^4*U^4 - 16*U^5 + 
       12*T*U^5 - 10*T^2*U^5 + 6*T^3*U^5 + 4*U^6 + 4*T^2*U^6))/
     (3*T^2*(-1 + U)*U^2*(T + U)) + 
    (8*(-2*T^3 + 11*T^5 - 14*T^6 + 5*T^7 - 6*T^2*U + 32*T^3*U - 17*T^4*U - 
       50*T^5*U + 55*T^6*U - 14*T^7*U - 6*T*U^2 - 8*T^2*U^2 - 6*T^3*U^2 - 
       66*T^4*U^2 + 141*T^5*U^2 - 68*T^6*U^2 + 12*T^7*U^2 - 2*U^3 + 
       32*T*U^3 + 34*T^2*U^3 - 112*T^3*U^3 + 255*T^4*U^3 - 158*T^5*U^3 + 
       18*T^6*U^3 - 49*T*U^4 - 38*T^2*U^4 + 163*T^3*U^4 - 220*T^4*U^4 + 
       26*T^5*U^4 + 12*T^6*U^4 + 11*U^5 + 30*T*U^5 + 53*T^2*U^5 - 
       102*T^3*U^5 + 30*T^4*U^5 + 24*T^5*U^5 - 14*U^6 - 13*T*U^6 - 
       52*T^2*U^6 + 30*T^3*U^6 + 12*T^4*U^6 + 5*U^7 + 6*T*U^7 + 20*T^2*U^7))/
     (T^2*(-1 + U)^2*U^2*(T + U)^3))*Log[T]*Log[U] + 
  ((32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
       2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3) - 
    (8*(-1 + T)*(-1 + T + U)*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 
       12*T*U + 20*T^2*U - 16*T^3*U + 4*T^4*U - 7*U^2 - T*U^2 - 15*T^2*U^2 + 
       11*T^3*U^2 - 2*T^4*U^2 - 2*U^3 + 14*T*U^3 + 6*T^2*U^3 - 2*T^3*U^3 + 
       3*U^4 - 7*T*U^4 - 3*T^2*U^4 + T^3*U^4))/(T^3*(-1 + U)^2*U^3))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] + 
  ((32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 
       12*T*U + T^2*U - 18*T^3*U + 11*T^4*U + 9*U^2 - 4*T*U^2 - 5*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 - 7*U^3 - 4*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 - 
       T^4*U^3 + 2*U^4 + 4*T*U^4 + 6*T^2*U^4))/(T^3*(-1 + U)*U^3))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 16*T^3*U^2 - 28*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 22*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
       8*T^3*U + 40*T^4*U - 70*T^5*U + 64*T^6*U - 38*T^7*U + 16*T^8*U - 
       4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 113*T^4*U^2 + 48*T^5*U^2 - 
       12*T^6*U^2 + 16*T^7*U^2 - 12*T^8*U^2 + 2*T^9*U^2 - 8*T*U^3 + 
       80*T^2*U^3 - 188*T^3*U^3 - 16*T^4*U^3 + 182*T^5*U^3 - 94*T^6*U^3 - 
       2*T^7*U^3 + 8*T^8*U^3 - 2*U^4 + 40*T*U^4 - 113*T^2*U^4 - 8*T^3*U^4 + 
       338*T^4*U^4 - 202*T^5*U^4 + 30*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 + 
       8*U^5 - 70*T*U^5 - 32*T^2*U^5 + 330*T^3*U^5 - 298*T^4*U^5 - 
       24*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 - 15*U^6 + 48*T*U^6 + 
       164*T^2*U^6 - 212*T^3*U^6 - 8*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 + 
       16*U^7 - 2*T*U^7 - 106*T^2*U^7 - 22*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 
       9*U^8 - 12*T*U^8 + 14*T^2*U^8 + 30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 
       4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/
   (T^3*U) - (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*
    Log[U])/(T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) + 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*
    Log[U])/(T^3*U) - (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]*
    Log[U])/(T*U^3) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T*U^3) + 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/
   (T*U^3) - (4*(-1 + T)^2*(-1 + T + U)*(10 - 15*U + 4*U^2)*Log[T]^2*Log[U])/
   (T*(-1 + U)^2*U^2) - (40*(-1 + T)^2*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2*
    Log[U])/(T*U^3) + ((8*Nf*(2 + T)*(-1 + T + U))/(3*T^2*U) - 
    (2*(-20 + 9*T)*(-1 + T + U))/(T^2*U))*Log[U]^2 + 
  ((-16*(-4 + T)*(-1 + T + U))/(T^2*U) + (16*Nf*(1 + T^2)*(-1 + T + U))/
     (3*T^3*U))*G[{T^(-1)}, 1]*Log[U]^2 - 
  (8*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/(T^3*U) + 
  (8*(11 - 6*T + 3*T^2)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/
   (T^3*U) + (4*(-10 + 7*T)*(-1 + T + U)*Log[T]*Log[U]^2)/(T^2*U) - 
  (8*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/(T^3*U) + 
  Pi^2*((-40*(-1 + T + U))/(T*U) - (64*Nf*(-1 + T + U))/(9*T*U))*
   Log[\[Mu]\[Mu]] + 
  ((12*(-8 + 47*T - 41*T^2 + 2*T^3 + 47*U - 113*T*U + 39*T^2*U - 72*U^2 + 
       64*T*U^2 + 35*U^3))/(T*(-1 + U)*U*(T + U)) + 
    (16*Nf*(-36 + 281*T - 254*T^2 + 9*T^3 + 281*U - 717*T*U + 245*T^2*U - 
       463*U^2 + 427*T*U^2 + 227*U^3))/(27*T*(-1 + U)*U*(T + U)))*
   Log[\[Mu]\[Mu]] + 
  ((-24*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5))/
     (T^2*(-1 + U)^2*U^2*(T + U)^2) - 
    (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5))/
     (3*T^2*(-1 + U)^2*U^2*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-48*(1 + T^2)*(-1 + T + U))/(T^3*U) - (32*Nf*(1 + T^2)*(-1 + T + U))/
     (3*T^3*U))*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]] + 
  ((48*(1 + T^2)*(-1 + T + U))/(T^3*U) + (32*Nf*(1 + T^2)*(-1 + T + U))/
     (3*T^3*U))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(T*U^3) - 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3))*G[{U^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((48*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(T*U^3) + 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((24*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U))/(T*(-1 + U)^2*U^2) + 
    (16*Nf*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U))/(3*T*(-1 + U)^2*U^2))*Log[T]*
   Log[\[Mu]\[Mu]] + ((-48*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(T*U^3) - 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3))*G[{U^(-1)}, 1]*
   Log[T]*Log[\[Mu]\[Mu]] + ((-24*(2 + T)*(-1 + T + U))/(T^2*U) - 
    (16*Nf*(2 + T)*(-1 + T + U))/(3*T^2*U))*Log[U]*Log[\[Mu]\[Mu]] + 
  ((-48*(1 + T^2)*(-1 + T + U))/(T^3*U) - (32*Nf*(1 + T^2)*(-1 + T + U))/
     (3*T^3*U))*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]] - 
  (56*Pi^2*(-1 + T + U)*Log[\[Mu]\[Mu]]^2)/(3*T*U) + 
  ((304*Nf*(-1 + T + U))/(9*T*U) + 
    (8*(-4 + 33*T - 30*T^2 + T^3 + 33*U - 85*T*U + 29*T^2*U - 55*U^2 + 
       51*T*U^2 + 27*U^3))/(T*(-1 + U)*U*(T + U)))*Log[\[Mu]\[Mu]]^2 - 
  (8*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
     28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T^2*(-1 + U)^2*U^2*(T + U)^2) - 
  (16*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/(T^3*U) + 
  (16*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   (T^3*U) - (16*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T*U^3) + (16*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  (8*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[T]*Log[\[Mu]\[Mu]]^2)/
   (T*(-1 + U)^2*U^2) - (16*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (8*(2 + T)*(-1 + T + U)*Log[U]*Log[\[Mu]\[Mu]]^2)/(T^2*U) - 
  (16*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/
   (T^3*U) + ((48*(-1 + T + U))/(T*U) + (32*Nf*(-1 + T + U))/(9*T*U))*
   Log[\[Mu]\[Mu]]^3 + (8*(-1 + T + U)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  ((32*Nf*(-1 + T + U))/(9*T*U) + (96*LbL*Nf*(-1 + T)*(-1 + T + U)*
      (-4*T + 4*T^2 - 4*U + 10*T*U - 10*T^2*U + 12*U^2 - 9*T*U^2 + 
       9*T^2*U^2 - 12*U^3 + 4*U^4))/(T^2*(-1 + U)^3*U^2) - 
    (8*(-1 + T + U)*(4*T - 8*T^2 + 4*T^3 + 4*U - 20*T*U + 22*T^2*U - 
       15*T^3*U - 12*U^2 + 26*T*U^2 + 26*T^2*U^2 - T^3*U^2 + 12*U^3 - 
       49*T*U^3 - 16*T^2*U^3 - 4*T^3*U^3 - 4*U^4 + 27*T*U^4 + 4*T^3*U^4))/
     (T^2*(-1 + U)^3*U^2))*Zeta[3] + 
  ((-192*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (32*(1 + 3*T)*(-1 + T + U))/(T^3*U))*G[{T^(-1)}, 1]*Zeta[3] + 
  ((-384*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (32*(-1 + T + U)*(1 - 2*T + T^2 + 4*U^2))/(T*U^3))*G[{U^(-1)}, 1]*
   Zeta[3] - (192*(-1 + T + U)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U), 
 (152*Nf*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 
     8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/
   (9*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (2*(132*T - 334*T^2 + 272*T^3 - 70*T^4 + 132*U - 652*T*U + 784*T^2*U - 
     268*T^3*U + 35*T^4*U - 334*U^2 + 784*T*U^2 - 380*T^2*U^2 - 35*T^3*U^2 + 
     272*U^3 - 268*T*U^3 - 35*T^2*U^3 - 70*U^4 + 35*T*U^4))/
   ((-1 + T)*T*(-1 + U)*U*(T + U)^2) + 
  Pi^2*((16*Nf*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 2*U - 6*T*U + 
       8*T^2*U - 5*T^3*U + T^4*U - 6*U^2 + 8*T*U^2 - 3*T^3*U^2 + 2*T^4*U^2 + 
       6*U^3 - 5*T*U^3 - 3*T^2*U^3 - 2*U^4 + T*U^4 + 2*T^2*U^4))/
     (9*(-1 + T)^2*T^2*(-1 + U)^2*U^2) + 
    (8*LbL*Nf*(24*T^2 - 136*T^3 + 324*T^4 - 416*T^5 + 304*T^6 - 120*T^7 + 
       20*T^8 + 48*T*U - 283*T^2*U + 755*T^3*U - 1181*T^4*U + 1134*T^5*U - 
       638*T^6*U + 185*T^7*U - 20*T^8*U + 24*U^2 - 283*T*U^2 + 892*T^2*U^2 - 
       1389*T^3*U^2 + 1362*T^4*U^2 - 847*T^5*U^2 + 241*T^6*U^2 + 20*T^7*U^2 - 
       20*T^8*U^2 - 136*U^3 + 755*T*U^3 - 1389*T^2*U^3 + 1124*T^3*U^3 - 
       424*T^4*U^3 - 83*T^5*U^3 + 230*T^6*U^3 - 115*T^7*U^3 + 20*T^8*U^3 + 
       324*U^4 - 1181*T*U^4 + 1362*T^2*U^4 - 424*T^3*U^4 - 288*T^4*U^4 + 
       400*T^5*U^4 - 205*T^6*U^4 + 30*T^7*U^4 - 416*U^5 + 1134*T*U^5 - 
       847*T^2*U^5 - 83*T^3*U^5 + 400*T^4*U^5 - 220*T^5*U^5 + 50*T^6*U^5 + 
       304*U^6 - 638*T*U^6 + 241*T^2*U^6 + 230*T^3*U^6 - 205*T^4*U^6 + 
       50*T^5*U^6 - 120*U^7 + 185*T*U^7 + 20*T^2*U^7 - 115*T^3*U^7 + 
       30*T^4*U^7 + 20*U^8 - 20*T*U^8 - 20*T^2*U^8 + 20*T^3*U^8))/
     (9*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)) + 
    (4*(14*T^3 + 6*T^4 - 157*T^5 + 295*T^6 - 213*T^7 + 55*T^8 + 42*T^2*U - 
       164*T^3*U - 15*T^4*U + 638*T^5*U - 819*T^6*U + 352*T^7*U - 34*T^8*U + 
       42*T*U^2 + 20*T^2*U^2 - 460*T^3*U^2 + 1179*T^4*U^2 - 1397*T^5*U^2 + 
       654*T^6*U^2 + 23*T^7*U^2 - 61*T^8*U^2 + 14*U^3 - 164*T*U^3 - 
       460*T^2*U^3 + 2032*T^3*U^3 - 2367*T^4*U^3 + 1116*T^5*U^3 + 
       15*T^6*U^3 - 226*T^7*U^3 + 61*T^8*U^3 + 6*U^4 - 15*T*U^4 + 
       1179*T^2*U^4 - 2367*T^3*U^4 + 1158*T^4*U^4 + 292*T^5*U^4 - 
       257*T^6*U^4 + 25*T^7*U^4 - 157*U^5 + 638*T*U^5 - 1397*T^2*U^5 + 
       1116*T^3*U^5 + 292*T^4*U^5 - 544*T^5*U^5 - 50*T^6*U^5 + 60*T^7*U^5 + 
       295*U^6 - 819*T*U^6 + 654*T^2*U^6 + 15*T^3*U^6 - 257*T^4*U^6 - 
       50*T^5*U^6 + 120*T^6*U^6 - 213*U^7 + 352*T*U^7 + 23*T^2*U^7 - 
       226*T^3*U^7 + 25*T^4*U^7 + 60*T^5*U^7 + 55*U^8 - 34*T*U^8 - 
       61*T^2*U^8 + 61*T^3*U^8))/(3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*
      (T + U)^3)) + Pi^2*((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(9*T^3*U) + 
    (8*LbL*Nf*(-1 + T + U)*(20*T^2 - 80*T^3 + 120*T^4 - 80*T^5 + 20*T^6 - 
       15*T^2*U + 25*T^3*U + 15*T^4*U - 45*T^5*U + 20*T^6*U + 20*U^2 - 
       33*T*U^2 - 5*T^3*U^2 - 20*U^3 + 13*T*U^3 + 5*T^3*U^3 + 20*T^4*U^3))/
     (9*T^3*U^3) + (4*(-1 + T + U)*(14 - 70*T + 157*T^2 - 201*T^3 + 151*T^4 - 
       61*T^5 + 10*T^6 - 70*U + 252*T*U - 383*T^2*U + 316*T^3*U - 141*T^4*U + 
       26*T^5*U + 109*U^2 - 281*T*U^2 + 234*T^2*U^2 - 6*T^3*U^2 - 
       139*T^4*U^2 + 113*T^5*U^2 - 30*T^6*U^2 - 47*U^3 + 72*T*U^3 + 
       68*T^2*U^3 - 174*T^3*U^3 + 139*T^4*U^3 - 76*T^5*U^3 + 20*T^6*U^3 - 
       23*U^4 + 41*T*U^4 - 85*T^2*U^4 + 89*T^3*U^4 - 34*T^4*U^4 + 8*T^5*U^4 + 
       17*U^5 - 14*T*U^5 + 9*T^2*U^5 - 18*T^3*U^5 + 12*T^4*U^5 - 4*T^5*U^5))/
     (3*(-1 + T)^2*T^3*(-1 + U)^2*U^3))*G[{T^(-1)}, 1] + 
  Pi^2*((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(9*T*U^3) + 
    (8*LbL*Nf*(-1 + T + U)*(20*T^2 - 20*T^3 - 33*T^2*U + 13*T^3*U + 20*U^2 - 
       15*T*U^2 - 80*U^3 + 25*T*U^3 - 5*T^2*U^3 + 5*T^3*U^3 + 120*U^4 + 
       15*T*U^4 + 20*T^3*U^4 - 80*U^5 - 45*T*U^5 + 20*U^6 + 20*T*U^6))/
     (9*T^3*U^3) - (4*(-1 + T + U)*(-14 + 70*T - 109*T^2 + 47*T^3 + 23*T^4 - 
       17*T^5 + 70*U - 252*T*U + 281*T^2*U - 72*T^3*U - 41*T^4*U + 14*T^5*U - 
       157*U^2 + 383*T*U^2 - 234*T^2*U^2 - 68*T^3*U^2 + 85*T^4*U^2 - 
       9*T^5*U^2 + 201*U^3 - 316*T*U^3 + 6*T^2*U^3 + 174*T^3*U^3 - 
       89*T^4*U^3 + 18*T^5*U^3 - 151*U^4 + 141*T*U^4 + 139*T^2*U^4 - 
       139*T^3*U^4 + 34*T^4*U^4 - 12*T^5*U^4 + 61*U^5 - 26*T*U^5 - 
       113*T^2*U^5 + 76*T^3*U^5 - 8*T^4*U^5 + 4*T^5*U^5 - 10*U^6 + 
       30*T^2*U^6 - 20*T^3*U^6))/(3*(-1 + T)^2*T^3*(-1 + U)^2*U^3))*
   G[{U^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
       72*T*U + 206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 
       206*T*U^2 - 320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 
       2*T^6*U^2 + 38*U^3 - 202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 
       29*T^4*U^3 + 4*T^5*U^3 - 42*U^4 + 74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 
       4*T^4*U^4 + 18*U^5 - 6*T*U^5 - 7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 
       2*T^2*U^6))/(3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)^2) + 
    (8*Nf*(-1 + T + U)*(-38*T^2 + 152*T^3 - 228*T^4 + 152*T^5 - 38*T^6 - 
       128*T*U + 574*T^2*U - 960*T^3*U + 748*T^4*U - 259*T^5*U + 25*T^6*U - 
       38*U^2 + 574*T*U^2 - 1516*T^2*U^2 + 1512*T^3*U^2 - 570*T^4*U^2 + 
       25*T^5*U^2 + 38*T^6*U^2 + 152*U^3 - 960*T*U^3 + 1512*T^2*U^3 - 
       646*T^3*U^3 - 140*T^4*U^3 + 82*T^5*U^3 - 228*U^4 + 748*T*U^4 - 
       570*T^2*U^4 - 140*T^3*U^4 + 140*T^4*U^4 + 152*U^5 - 259*T*U^5 + 
       25*T^2*U^5 + 82*T^3*U^5 - 38*U^6 + 25*T*U^6 + 38*T^2*U^6))/
     (9*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (2*(-1 + T + U)*(-90*T^3 + 364*T^4 - 552*T^5 + 372*T^6 - 94*T^7 - 
       442*T^2*U + 1942*T^3*U - 3188*T^4*U + 2410*T^5*U - 787*T^6*U + 
       65*T^7*U - 442*T*U^2 + 3124*T^2*U^2 - 6880*T^3*U^2 + 6420*T^4*U^2 - 
       2479*T^5*U^2 + 224*T^6*U^2 + 70*T^7*U^2 - 90*U^3 + 1942*T*U^3 - 
       6880*T^2*U^3 + 8700*T^3*U^3 - 3868*T^4*U^3 - 39*T^5*U^3 + 
       276*T^6*U^3 + 364*U^4 - 3188*T*U^4 + 6420*T^2*U^4 - 3868*T^3*U^4 - 
       428*T^4*U^4 + 674*T^5*U^4 - 48*T^6*U^4 - 552*U^5 + 2410*T*U^5 - 
       2479*T^2*U^5 - 39*T^3*U^5 + 674*T^4*U^5 - 96*T^5*U^5 + 372*U^6 - 
       787*T*U^6 + 224*T^2*U^6 + 276*T^3*U^6 - 48*T^4*U^6 - 94*U^7 + 
       65*T*U^7 + 70*T^2*U^7))/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-40*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
       8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 
       8*T^2*U^2 - 28*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 
       8*T^7*U^2 + 8*T*U^3 - 28*T^2*U^3 + 16*T^3*U^3 - 7*T^5*U^3 + 
       8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
       16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
       29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 
       4*U^8 + 4*T*U^8))/(9*T^3*U^3*(T + U)^2) - 
    (4*(-1 + T + U)*(14*T^4 - 70*T^5 + 157*T^6 - 201*T^7 + 151*T^8 - 61*T^9 + 
       10*T^10 + 56*T^3*U - 350*T^4*U + 816*T^5*U - 939*T^6*U + 560*T^7*U - 
       153*T^8*U + 10*T^9*U + 84*T^2*U^2 - 700*T^3*U^2 + 1663*T^4*U^2 - 
       1411*T^5*U^2 - 88*T^6*U^2 + 883*T^7*U^2 - 577*T^8*U^2 + 176*T^9*U^2 - 
       30*T^10*U^2 + 56*T*U^3 - 700*T^2*U^3 + 2368*T^3*U^3 - 1965*T^4*U^3 - 
       2144*T^5*U^3 + 4495*T^6*U^3 - 2906*T^7*U^3 + 986*T^8*U^3 - 
       196*T^9*U^3 + 20*T^10*U^3 + 14*U^4 - 350*T*U^4 + 1663*T^2*U^4 - 
       1965*T^3*U^4 - 2934*T^4*U^4 + 7948*T^5*U^4 - 5973*T^6*U^4 + 
       2064*T^7*U^4 - 534*T^8*U^4 + 95*T^9*U^4 - 70*U^5 + 816*T*U^5 - 
       1411*T^2*U^5 - 2144*T^3*U^5 + 7948*T^4*U^5 - 7648*T^5*U^5 + 
       2914*T^6*U^5 - 604*T^7*U^5 + 195*T^8*U^5 - 10*T^9*U^5 + 157*U^6 - 
       939*T*U^6 - 88*T^2*U^6 + 4495*T^3*U^6 - 5973*T^4*U^6 + 2914*T^5*U^6 - 
       832*T^6*U^6 + 250*T^7*U^6 - 40*T^8*U^6 - 201*U^7 + 560*T*U^7 + 
       883*T^2*U^7 - 2906*T^3*U^7 + 2064*T^4*U^7 - 604*T^5*U^7 + 
       250*T^6*U^7 - 60*T^7*U^7 + 151*U^8 - 153*T*U^8 - 577*T^2*U^8 + 
       986*T^3*U^8 - 534*T^4*U^8 + 195*T^5*U^8 - 40*T^6*U^8 - 61*U^9 + 
       10*T*U^9 + 176*T^2*U^9 - 196*T^3*U^9 + 95*T^4*U^9 - 10*T^5*U^9 + 
       10*U^10 - 30*T^2*U^10 + 20*T^3*U^10))/(3*(-1 + T)^2*T^3*(-1 + U)^2*U^3*
      (T + U)^4))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-16*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(3*T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 24*U^2 + 12*T*U^2 + 24*U^3 + 
       12*T*U^3))/(3*T^3*U^3))*G[{T^(-1), 0}, 1] + 
  ((16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 25*T*U - 
       16*T^2*U + 25*T^3*U))/(9*(-1 + T)^2*T^3*U) + 
    (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 16*T^6 - 20*T^7 + 
       4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 76*T^5*U - 60*T^6*U + 
       33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 118*T^2*U^2 + 355*T^3*U^2 - 
       212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 4*T^8*U^2 - 58*U^3 + 
       183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 13*T^4*U^3 + 20*T^5*U^3 + 
       32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 116*U^4 - 309*T*U^4 + 
       274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 63*T^5*U^4 - 39*T^6*U^4 + 
       6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 184*T^2*U^5 - 16*T^3*U^5 + 
       78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 76*U^6 - 138*T*U^6 + 
       44*T^2*U^6 + 53*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 26*U^7 + 
       39*T*U^7 + 6*T^2*U^7 - 25*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 
       4*T^2*U^8 + 4*T^3*U^8))/(3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) + 
    (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
       12*T^2*U + 127*T^3*U - 233*T^4*U - 88*T^5*U + 599*T^6*U - 589*T^7*U + 
       220*T^8*U - 24*T^9*U - 12*T*U^2 + 121*T^2*U^2 - 483*T^3*U^2 + 
       608*T^4*U^2 + 118*T^5*U^2 - 715*T^6*U^2 + 383*T^7*U^2 + 2*T^8*U^2 - 
       22*T^9*U^2 - 4*U^3 + 173*T*U^3 - 803*T^2*U^3 + 1434*T^3*U^3 - 
       846*T^4*U^3 - 481*T^5*U^3 + 677*T^6*U^3 - 47*T^7*U^3 - 122*T^8*U^3 + 
       26*T^9*U^3 + 47*U^4 - 675*T*U^4 + 2076*T^2*U^4 - 2338*T^3*U^4 + 
       619*T^4*U^4 + 552*T^5*U^4 - 219*T^6*U^4 - 69*T^7*U^4 + 14*T^8*U^4 - 
       152*U^5 + 1150*T*U^5 - 2365*T^2*U^5 + 1545*T^3*U^5 + 189*T^4*U^5 - 
       305*T^5*U^5 - 80*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 214*U^6 - 
       946*T*U^6 + 1167*T^2*U^6 - 144*T^3*U^6 - 437*T^4*U^6 + 112*T^5*U^6 - 
       28*T^6*U^6 + 48*T^7*U^6 - 140*U^7 + 349*T*U^7 - 162*T^2*U^7 - 
       156*T^3*U^7 + 90*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 35*U^8 - 
       39*T*U^8 - 22*T^2*U^8 + 11*T^3*U^8 + 22*T^4*U^8))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1), 0}, 1] - 
  (16*Pi^2*(-3 + T + U)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1])/(T^3*U) - 
  (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) + 
  (8*Pi^2*(-1 + T + U)*(-34 + 15*T + 34*U + 19*T*U)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U) + 
  ((-16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 25*T*U - 
       16*T^2*U + 25*T^3*U))/(9*(-1 + T)^2*T^3*U) - 
    (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 16*T^6 - 20*T^7 + 
       4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 76*T^5*U - 60*T^6*U + 
       33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 118*T^2*U^2 + 355*T^3*U^2 - 
       212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 4*T^8*U^2 - 58*U^3 + 
       183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 13*T^4*U^3 + 20*T^5*U^3 + 
       32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 116*U^4 - 309*T*U^4 + 
       274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 63*T^5*U^4 - 39*T^6*U^4 + 
       6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 184*T^2*U^5 - 16*T^3*U^5 + 
       78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 76*U^6 - 138*T*U^6 + 
       44*T^2*U^6 + 53*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 26*U^7 + 
       39*T*U^7 + 6*T^2*U^7 - 25*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 
       4*T^2*U^8 + 4*T^3*U^8))/(3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) - 
    (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
       12*T^2*U + 127*T^3*U - 233*T^4*U - 88*T^5*U + 599*T^6*U - 589*T^7*U + 
       220*T^8*U - 24*T^9*U - 12*T*U^2 + 121*T^2*U^2 - 483*T^3*U^2 + 
       608*T^4*U^2 + 118*T^5*U^2 - 715*T^6*U^2 + 383*T^7*U^2 + 2*T^8*U^2 - 
       22*T^9*U^2 - 4*U^3 + 173*T*U^3 - 803*T^2*U^3 + 1434*T^3*U^3 - 
       846*T^4*U^3 - 481*T^5*U^3 + 677*T^6*U^3 - 47*T^7*U^3 - 122*T^8*U^3 + 
       26*T^9*U^3 + 47*U^4 - 675*T*U^4 + 2076*T^2*U^4 - 2338*T^3*U^4 + 
       619*T^4*U^4 + 552*T^5*U^4 - 219*T^6*U^4 - 69*T^7*U^4 + 14*T^8*U^4 - 
       152*U^5 + 1150*T*U^5 - 2365*T^2*U^5 + 1545*T^3*U^5 + 189*T^4*U^5 - 
       305*T^5*U^5 - 80*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 214*U^6 - 
       946*T*U^6 + 1167*T^2*U^6 - 144*T^3*U^6 - 437*T^4*U^6 + 112*T^5*U^6 - 
       28*T^6*U^6 + 48*T^7*U^6 - 140*U^7 + 349*T*U^7 - 162*T^2*U^7 - 
       156*T^3*U^7 + 90*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 35*U^8 - 
       39*T*U^8 - 22*T^2*U^8 + 11*T^3*U^8 + 22*T^4*U^8))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1), (T + U)^(-1)}, 
    1] + Pi^2*((-16*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(3*T*U^3) - 
    (16*(-1 + T + U)*(-24*T^2 + 24*T^3 + 12*T^2*U + 12*T^3*U - U^2 + U^3 + 
       T*U^3))/(3*T^3*U^3))*G[{U^(-1), 0}, 1] + 
  ((16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 16*T*U^2 + 
       3*U^3 + 25*T*U^3))/(9*T*(-1 + U)^2*U^3) + 
    (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 
       4*T^8 - 43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 
       39*T^7*U - 4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 
       274*T^4*U^2 - 184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 
       92*U^3 - 327*T*U^3 + 355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 
       16*T^5*U^3 + 53*T^6*U^3 - 25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 
       327*T*U^4 - 212*T^2*U^4 - 13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 
       39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 
       63*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 
       59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 20*U^7 + 
       33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 
       4*T^3*U^8))/(3*(-1 + T)^2*T^2*(-1 + U)*U^3*(T + U)) + 
    (4*(-4*T^3 + 47*T^4 - 152*T^5 + 214*T^6 - 140*T^7 + 35*T^8 - 12*T^2*U + 
       173*T^3*U - 675*T^4*U + 1150*T^5*U - 946*T^6*U + 349*T^7*U - 
       39*T^8*U - 12*T*U^2 + 121*T^2*U^2 - 803*T^3*U^2 + 2076*T^4*U^2 - 
       2365*T^5*U^2 + 1167*T^6*U^2 - 162*T^7*U^2 - 22*T^8*U^2 - 4*U^3 + 
       127*T*U^3 - 483*T^2*U^3 + 1434*T^3*U^3 - 2338*T^4*U^3 + 1545*T^5*U^3 - 
       144*T^6*U^3 - 156*T^7*U^3 + 11*T^8*U^3 - 12*U^4 - 233*T*U^4 + 
       608*T^2*U^4 - 846*T^3*U^4 + 619*T^4*U^4 + 189*T^5*U^4 - 437*T^6*U^4 + 
       90*T^7*U^4 + 22*T^8*U^4 + 114*U^5 - 88*T*U^5 + 118*T^2*U^5 - 
       481*T^3*U^5 + 552*T^4*U^5 - 305*T^5*U^5 + 112*T^6*U^5 + 2*T^7*U^5 - 
       258*U^6 + 599*T*U^6 - 715*T^2*U^6 + 677*T^3*U^6 - 219*T^4*U^6 - 
       80*T^5*U^6 - 28*T^6*U^6 + 24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 
       383*T^2*U^7 - 47*T^3*U^7 - 69*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 
       138*U^8 + 220*T*U^8 + 2*T^2*U^8 - 122*T^3*U^8 + 14*T^4*U^8 + 
       24*T^5*U^8 + 28*U^9 - 24*T*U^9 - 22*T^2*U^9 + 26*T^3*U^9))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^3*(T + U)^3))*G[{U^(-1), 0}, 1] - 
  (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) - 
  (16*Pi^2*(-3 + T + U)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1])/(T*U^3) + 
  (8*Pi^2*(-1 + T + U)*(-34 + 34*T + 15*U + 19*T*U)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^3) + 
  ((-16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 16*T*U^2 + 
       3*U^3 + 25*T*U^3))/(9*T*(-1 + U)^2*U^3) - 
    (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 
       4*T^8 - 43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 
       39*T^7*U - 4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 
       274*T^4*U^2 - 184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 
       92*U^3 - 327*T*U^3 + 355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 
       16*T^5*U^3 + 53*T^6*U^3 - 25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 
       327*T*U^4 - 212*T^2*U^4 - 13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 
       39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 
       63*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 
       59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 20*U^7 + 
       33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 
       4*T^3*U^8))/(3*(-1 + T)^2*T^2*(-1 + U)*U^3*(T + U)) - 
    (4*(-4*T^3 + 47*T^4 - 152*T^5 + 214*T^6 - 140*T^7 + 35*T^8 - 12*T^2*U + 
       173*T^3*U - 675*T^4*U + 1150*T^5*U - 946*T^6*U + 349*T^7*U - 
       39*T^8*U - 12*T*U^2 + 121*T^2*U^2 - 803*T^3*U^2 + 2076*T^4*U^2 - 
       2365*T^5*U^2 + 1167*T^6*U^2 - 162*T^7*U^2 - 22*T^8*U^2 - 4*U^3 + 
       127*T*U^3 - 483*T^2*U^3 + 1434*T^3*U^3 - 2338*T^4*U^3 + 1545*T^5*U^3 - 
       144*T^6*U^3 - 156*T^7*U^3 + 11*T^8*U^3 - 12*U^4 - 233*T*U^4 + 
       608*T^2*U^4 - 846*T^3*U^4 + 619*T^4*U^4 + 189*T^5*U^4 - 437*T^6*U^4 + 
       90*T^7*U^4 + 22*T^8*U^4 + 114*U^5 - 88*T*U^5 + 118*T^2*U^5 - 
       481*T^3*U^5 + 552*T^4*U^5 - 305*T^5*U^5 + 112*T^6*U^5 + 2*T^7*U^5 - 
       258*U^6 + 599*T*U^6 - 715*T^2*U^6 + 677*T^3*U^6 - 219*T^4*U^6 - 
       80*T^5*U^6 - 28*T^6*U^6 + 24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 
       383*T^2*U^7 - 47*T^3*U^7 - 69*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 
       138*U^8 + 220*T*U^8 + 2*T^2*U^8 - 122*T^3*U^8 + 14*T^4*U^8 + 
       24*T^5*U^8 + 28*U^9 - 24*T*U^9 - 22*T^2*U^9 + 26*T^3*U^9))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^3*(T + U)^3))*G[{U^(-1), (T + U)^(-1)}, 
    1] + (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^3*U^3) + 
  ((-16*Nf*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6))/
     (3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
    (4*(-2*T^3 + 44*T^4 - 158*T^5 + 230*T^6 - 152*T^7 + 38*T^8 + 6*T^2*U + 
       2*T^3*U - 208*T^4*U + 594*T^5*U - 633*T^6*U + 270*T^7*U - 31*T^8*U + 
       6*T*U^2 + 204*T^2*U^2 - 782*T^3*U^2 + 1322*T^4*U^2 - 1293*T^5*U^2 + 
       628*T^6*U^2 - 53*T^7*U^2 - 32*T^8*U^2 - 2*U^3 + 2*T*U^3 - 
       782*T^2*U^3 + 2204*T^3*U^3 - 2414*T^4*U^3 + 1324*T^5*U^3 - 
       251*T^6*U^3 - 106*T^7*U^3 + 48*T^8*U^3 + 44*U^4 - 208*T*U^4 + 
       1322*T^2*U^4 - 2414*T^3*U^4 + 1568*T^4*U^4 - 237*T^5*U^4 - 
       68*T^6*U^4 + 16*T^7*U^4 - 158*U^5 + 594*T*U^5 - 1293*T^2*U^5 + 
       1324*T^3*U^5 - 237*T^4*U^5 - 276*T^5*U^5 - 48*T^6*U^5 + 48*T^7*U^5 + 
       230*U^6 - 633*T*U^6 + 628*T^2*U^6 - 251*T^3*U^6 - 68*T^4*U^6 - 
       48*T^5*U^6 + 96*T^6*U^6 - 152*U^7 + 270*T*U^7 - 53*T^2*U^7 - 
       106*T^3*U^7 + 16*T^4*U^7 + 48*T^5*U^7 + 38*U^8 - 31*T*U^8 - 
       32*T^2*U^8 + 48*T^3*U^8))/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
    (32*LbL*Nf*(12*T^2 - 66*T^3 + 134*T^4 - 112*T^5 + 8*T^6 + 46*T^7 - 
       26*T^8 + 4*T^9 + 36*T*U - 240*T^2*U + 619*T^3*U - 739*T^4*U + 
       341*T^5*U + 78*T^6*U - 134*T^7*U + 43*T^8*U - 4*T^9*U + 12*U^2 - 
       240*T*U^2 + 982*T^2*U^2 - 1669*T^3*U^2 + 1234*T^4*U^2 - 201*T^5*U^2 - 
       211*T^6*U^2 + 95*T^7*U^2 + 2*T^8*U^2 - 4*T^9*U^2 - 66*U^3 + 
       619*T*U^3 - 1669*T^2*U^3 + 1790*T^3*U^3 - 617*T^4*U^3 - 119*T^5*U^3 + 
       40*T^6*U^3 + 65*T^7*U^3 - 29*T^8*U^3 + 4*T^9*U^3 + 134*U^4 - 
       739*T*U^4 + 1234*T^2*U^4 - 617*T^3*U^4 - 44*T^4*U^4 - 66*T^5*U^4 + 
       158*T^6*U^4 - 70*T^7*U^4 + 10*T^8*U^4 - 112*U^5 + 341*T*U^5 - 
       201*T^2*U^5 - 119*T^3*U^5 - 66*T^4*U^5 + 198*T^5*U^5 - 93*T^6*U^5 + 
       16*T^7*U^5 + 8*U^6 + 78*T*U^6 - 211*T^2*U^6 + 40*T^3*U^6 + 
       158*T^4*U^6 - 93*T^5*U^6 + 20*T^6*U^6 + 46*U^7 - 134*T*U^7 + 
       95*T^2*U^7 + 65*T^3*U^7 - 70*T^4*U^7 + 16*T^5*U^7 - 26*U^8 + 
       43*T*U^8 + 2*T^2*U^8 - 29*T^3*U^8 + 10*T^4*U^8 + 4*U^9 - 4*T*U^9 - 
       4*T^2*U^9 + 4*T^3*U^9))/(3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-2 + T + U)*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 
       6*T*U - 16*T^2*U + 14*T^3*U - 4*T^4*U + 2*U^2 - 16*T*U^2 + 
       16*T^2*U^2 - T^4*U^2 + 2*T^5*U^2 - 6*U^3 + 14*T*U^3 - 4*T^3*U^3 + 
       2*T^4*U^3 + 6*U^4 - 4*T*U^4 - T^2*U^4 + 2*T^3*U^4 - 2*U^5 + 
       2*T^2*U^5))/(3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(-8*T^4 + 30*T^5 - 43*T^6 + 28*T^7 - 7*T^8 - 40*T^3*U + 
       164*T^4*U - 246*T^5*U + 164*T^6*U - 41*T^7*U - T^8*U - 56*T^2*U^2 + 
       310*T^3*U^2 - 557*T^4*U^2 + 410*T^5*U^2 - 106*T^6*U^2 - 9*T^7*U^2 + 
       2*T^8*U^2 - 40*T*U^3 + 310*T^2*U^3 - 692*T^3*U^3 + 558*T^4*U^3 - 
       127*T^5*U^3 - 31*T^6*U^3 + 8*T^7*U^3 - 8*U^4 + 164*T*U^4 - 
       557*T^2*U^4 + 558*T^3*U^4 - 102*T^4*U^4 - 71*T^5*U^4 + 22*T^6*U^4 + 
       30*U^5 - 246*T*U^5 + 410*T^2*U^5 - 127*T^3*U^5 - 71*T^4*U^5 + 
       32*T^5*U^5 - 43*U^6 + 164*T*U^6 - 106*T^2*U^6 - 31*T^3*U^6 + 
       22*T^4*U^6 + 28*U^7 - 41*T*U^7 - 9*T^2*U^7 + 8*T^3*U^7 - 7*U^8 - 
       T*U^8 + 2*T^2*U^8))/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (16*(-1 + T + U)*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 12*U + 
       34*T*U - 22*T^2*U - 11*T^3*U + 9*T^4*U + 2*T^5*U + 25*U^2 - 42*T*U^2 - 
       41*T^2*U^2 + 108*T^3*U^2 - 56*T^4*U^2 + 6*T^5*U^2 - 22*U^3 - 9*T*U^3 + 
       112*T^2*U^3 - 114*T^3*U^3 + 37*T^4*U^3 - 10*T^5*U^3 + 8*U^4 + 
       61*T*U^4 - 101*T^2*U^4 + 52*T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 4*U^5 - 
       51*T*U^5 + 50*T^2*U^5 - 13*T^3*U^5 + 5*U^6 + 17*T*U^6 - 17*T^2*U^6 + 
       2*T^3*U^6 - T^4*U^6 - 2*U^7 - 2*T*U^7 + 4*T^2*U^7))/
     ((-1 + T)*T^3*(-1 + U)^3*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 16*T^3 - 24*T^4 + 16*T^5 - 4*T^6 + 
       63*T^2*U - 101*T^3*U + 69*T^4*U - 39*T^5*U + 8*T^6*U - 4*U^2 + 
       6*T*U^2 - 177*T^2*U^2 + 172*T^3*U^2 - 63*T^4*U^2 + 21*T^5*U^2 + 
       28*U^3 - 26*T*U^3 + 200*T^2*U^3 - 102*T^3*U^3 + 11*T^4*U^3 + 
       11*T^5*U^3 - 8*T^6*U^3 - 84*U^4 + 39*T*U^4 - 84*T^2*U^4 - 20*T^3*U^4 + 
       15*T^4*U^4 - 9*T^5*U^4 + 4*T^6*U^4 + 140*U^5 - 12*T*U^5 + 3*T^2*U^5 + 
       5*T^3*U^5 - 12*T^4*U^5 - 140*U^6 - 32*T*U^6 - T^2*U^6 - 10*T^3*U^6 + 
       4*T^4*U^6 + 84*U^7 + 42*T*U^7 + 4*T^3*U^7 - 28*U^8 - 21*T*U^8 + 
       4*U^9 + 4*T*U^9))/(3*T^3*(-1 + U)^3*U^3))*G[{T^(-1), 0, 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 16*T^3 - 24*T^4 + 16*T^5 - 4*T^6 + 
       63*T^2*U - 101*T^3*U + 69*T^4*U - 39*T^5*U + 8*T^6*U - 4*U^2 + 
       6*T*U^2 - 177*T^2*U^2 + 172*T^3*U^2 - 63*T^4*U^2 + 21*T^5*U^2 + 
       28*U^3 - 26*T*U^3 + 200*T^2*U^3 - 102*T^3*U^3 + 11*T^4*U^3 + 
       11*T^5*U^3 - 8*T^6*U^3 - 84*U^4 + 39*T*U^4 - 84*T^2*U^4 - 20*T^3*U^4 + 
       15*T^4*U^4 - 9*T^5*U^4 + 4*T^6*U^4 + 140*U^5 - 12*T*U^5 + 3*T^2*U^5 + 
       5*T^3*U^5 - 12*T^4*U^5 - 140*U^6 - 32*T*U^6 - T^2*U^6 - 10*T^3*U^6 + 
       4*T^4*U^6 + 84*U^7 + 42*T*U^7 + 4*T^3*U^7 - 28*U^8 - 21*T*U^8 + 
       4*U^9 + 4*T*U^9))/(3*T^3*(-1 + U)^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 23*T^4 + 31*T^5 - 25*T^6 + 11*T^7 - 
       2*T^8 - 4*T*U + 32*T^2*U - 94*T^3*U + 126*T^4*U - 73*T^5*U + 
       10*T^6*U + T^7*U + 2*T^8*U - 2*U^2 + 34*T*U^2 - 151*T^2*U^2 + 
       248*T^3*U^2 - 104*T^4*U^2 - 131*T^5*U^2 + 155*T^6*U^2 - 55*T^7*U^2 + 
       6*T^8*U^2 + 12*U^3 - 102*T*U^3 + 260*T^2*U^3 - 125*T^3*U^3 - 
       340*T^4*U^3 + 503*T^5*U^3 - 257*T^6*U^3 + 61*T^7*U^3 - 10*T^8*U^3 - 
       28*U^4 + 137*T*U^4 - 99*T^2*U^4 - 380*T^3*U^4 + 739*T^4*U^4 - 
       497*T^5*U^4 + 157*T^6*U^4 - 35*T^7*U^4 + 4*T^8*U^4 + 34*U^5 - 
       68*T*U^5 - 216*T^2*U^5 + 648*T^3*U^5 - 593*T^4*U^5 + 227*T^5*U^5 - 
       47*T^6*U^5 + 11*T^7*U^5 - 26*U^6 - 24*T*U^6 + 300*T^2*U^6 - 
       443*T^3*U^6 + 239*T^4*U^6 - 51*T^5*U^6 + 11*T^6*U^6 - 2*T^7*U^6 + 
       16*U^7 + 38*T*U^7 - 160*T^2*U^7 + 156*T^3*U^7 - 53*T^4*U^7 + 
       9*T^5*U^7 - 4*T^6*U^7 - 8*U^8 - 11*T*U^8 + 42*T^2*U^8 - 32*T^3*U^8 + 
       9*T^4*U^8 - 2*T^5*U^8 + 2*U^9 - 6*T^2*U^9 + 4*T^3*U^9))/
     ((-1 + T)^2*T^3*(-1 + U)^3*U^3*(T + U)^2))*G[{T^(-1), 0, (T + U)^(-1)}, 
    1] + ((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) + 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 5*T^5 + 2*T^6 + 
       6*U - 16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 12*T^5*U + 4*T^6*U - 
       5*U^2 + 17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 2*T^4*U^2 + U^3 - 
       10*T*U^3 + 15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1), 0}, 1] + 
  ((32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 5*T^5 + 2*T^6 + 
       6*U - 16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 12*T^5*U + 4*T^6*U - 
       5*U^2 + 17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 2*T^4*U^2 + U^3 - 
       10*T*U^3 + 15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) + 
    (16*LbL*Nf*(-1 + T + U)*(48*T^2 - 48*T^3 + 3*T*U - 156*T^2*U + 
       108*T^3*U + 12*U^2 - 18*T*U^2 + 187*T^2*U^2 - 67*T^3*U^2 - 60*U^3 + 
       33*T*U^3 - 81*T^2*U^3 - 31*T^3*U^3 + 124*U^4 - 12*T*U^4 + 3*T^2*U^4 + 
       9*T^3*U^4 - 136*U^5 - 31*T*U^5 - T^2*U^5 - 11*T^3*U^5 + 84*U^6 + 
       42*T*U^6 + 4*T^3*U^6 - 28*U^7 - 21*T*U^7 + 4*U^8 + 4*T*U^8))/
     (3*T^3*(-1 + U)^3*U^2) - (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 26*T^4 + 
       20*T^5 - 6*T^6 - 8*T*U + 56*T^2*U - 122*T^3*U + 106*T^4*U - 24*T^5*U - 
       8*T^6*U - 4*U^2 + 64*T*U^2 - 227*T^2*U^2 + 275*T^3*U^2 - 65*T^4*U^2 - 
       81*T^5*U^2 + 38*T^6*U^2 + 24*U^3 - 182*T*U^3 + 376*T^2*U^3 - 
       173*T^3*U^3 - 173*T^4*U^3 + 155*T^5*U^3 - 16*T^6*U^3 - 57*U^4 + 
       247*T*U^4 - 239*T^2*U^4 - 138*T^3*U^4 + 248*T^4*U^4 - 69*T^5*U^4 - 
       3*T^6*U^4 + 70*U^5 - 165*T*U^5 - 31*T^2*U^5 + 222*T^3*U^5 - 
       123*T^4*U^5 + 2*T^5*U^5 + 3*T^6*U^5 - 50*U^6 + 39*T*U^6 + 
       115*T^2*U^6 - 115*T^3*U^6 + 28*T^4*U^6 + 5*T^5*U^6 + 24*U^7 + 
       13*T*U^7 - 59*T^2*U^7 + 36*T^3*U^7 - 3*T^4*U^7 - 9*U^8 - 10*T*U^8 + 
       17*T^2*U^8 - 9*T^3*U^8 + 2*U^9 + 2*T*U^9 - 4*T^2*U^9))/
     ((-1 + T)*T^3*(-1 + U)^3*U^3*(T + U)^2))*G[{T^(-1), (T + U)^(-1), 0}, 
    1] + ((16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 
       4*T^5 + 3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - 
       T^2*U^2 + 4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 19*T^4 + 15*T^5 - T^6 - 5*T^7 + 
       2*T^8 - 4*T*U + 30*T^2*U - 78*T^3*U + 99*T^4*U - 66*T^5*U + 21*T^6*U - 
       2*T^7*U - 2*U^2 + 30*T*U^2 - 132*T^2*U^2 + 252*T^3*U^2 - 249*T^4*U^2 + 
       143*T^5*U^2 - 57*T^6*U^2 + 21*T^7*U^2 - 6*T^8*U^2 + 10*U^3 - 
       86*T*U^3 + 262*T^2*U^3 - 370*T^3*U^3 + 289*T^4*U^3 - 148*T^5*U^3 + 
       61*T^6*U^3 - 20*T^7*U^3 + 4*T^8*U^3 - 25*U^4 + 133*T*U^4 - 
       253*T^2*U^4 + 239*T^3*U^4 - 142*T^4*U^4 + 72*T^5*U^4 - 32*T^6*U^4 + 
       8*T^7*U^4 + 35*U^5 - 112*T*U^5 + 111*T^2*U^5 - 54*T^3*U^5 + 
       36*T^4*U^5 - 28*T^5*U^5 + 8*T^6*U^5 - 25*U^6 + 43*T*U^6 - 15*T^2*U^6 + 
       7*T^3*U^6 - 18*T^4*U^6 + 8*T^5*U^6 + 7*U^7 - 4*T*U^7 - T^2*U^7 - 
       4*T^3*U^7 + 4*T^4*U^7))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (16*(-1 + T + U)*(2 - 12*T + 25*T^2 - 22*T^3 + 8*T^4 - 4*T^5 + 5*T^6 - 
       2*T^7 - 8*U + 34*T*U - 42*T^2*U - 9*T^3*U + 61*T^4*U - 51*T^5*U + 
       17*T^6*U - 2*T^7*U + 15*U^2 - 22*T*U^2 - 41*T^2*U^2 + 112*T^3*U^2 - 
       101*T^4*U^2 + 50*T^5*U^2 - 17*T^6*U^2 + 4*T^7*U^2 - 16*U^3 - 
       11*T*U^3 + 108*T^2*U^3 - 114*T^3*U^3 + 52*T^4*U^3 - 13*T^5*U^3 + 
       2*T^6*U^3 + 9*U^4 + 9*T*U^4 - 56*T^2*U^4 + 37*T^3*U^4 - 6*T^4*U^4 - 
       T^6*U^4 - 2*U^5 + 2*T*U^5 + 6*T^2*U^5 - 10*T^3*U^5 + 4*T^4*U^5))/
     ((-1 + T)^3*T^3*(-1 + U)*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 28*T^3 - 84*T^4 + 140*T^5 - 140*T^6 + 
       84*T^7 - 28*T^8 + 4*T^9 + 6*T^2*U - 26*T^3*U + 39*T^4*U - 12*T^5*U - 
       32*T^6*U + 42*T^7*U - 21*T^8*U + 4*T^9*U - 4*U^2 + 63*T*U^2 - 
       177*T^2*U^2 + 200*T^3*U^2 - 84*T^4*U^2 + 3*T^5*U^2 - T^6*U^2 + 
       16*U^3 - 101*T*U^3 + 172*T^2*U^3 - 102*T^3*U^3 - 20*T^4*U^3 + 
       5*T^5*U^3 - 10*T^6*U^3 + 4*T^7*U^3 - 24*U^4 + 69*T*U^4 - 63*T^2*U^4 + 
       11*T^3*U^4 + 15*T^4*U^4 - 12*T^5*U^4 + 4*T^6*U^4 + 16*U^5 - 39*T*U^5 + 
       21*T^2*U^5 + 11*T^3*U^5 - 9*T^4*U^5 - 4*U^6 + 8*T*U^6 - 8*T^3*U^6 + 
       4*T^4*U^6))/(3*(-1 + T)^3*T^3*U^3))*G[{U^(-1), 0, 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 28*T^3 - 84*T^4 + 140*T^5 - 140*T^6 + 
       84*T^7 - 28*T^8 + 4*T^9 + 6*T^2*U - 26*T^3*U + 39*T^4*U - 12*T^5*U - 
       32*T^6*U + 42*T^7*U - 21*T^8*U + 4*T^9*U - 4*U^2 + 63*T*U^2 - 
       177*T^2*U^2 + 200*T^3*U^2 - 84*T^4*U^2 + 3*T^5*U^2 - T^6*U^2 + 
       16*U^3 - 101*T*U^3 + 172*T^2*U^3 - 102*T^3*U^3 - 20*T^4*U^3 + 
       5*T^5*U^3 - 10*T^6*U^3 + 4*T^7*U^3 - 24*U^4 + 69*T*U^4 - 63*T^2*U^4 + 
       11*T^3*U^4 + 15*T^4*U^4 - 12*T^5*U^4 + 4*T^6*U^4 + 16*U^5 - 39*T*U^5 + 
       21*T^2*U^5 + 11*T^3*U^5 - 9*T^4*U^5 - 4*U^6 + 8*T*U^6 - 8*T^3*U^6 + 
       4*T^4*U^6))/(3*(-1 + T)^3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 12*T^3 - 28*T^4 + 34*T^5 - 26*T^6 + 16*T^7 - 
       8*T^8 + 2*T^9 - 4*T*U + 34*T^2*U - 102*T^3*U + 137*T^4*U - 68*T^5*U - 
       24*T^6*U + 38*T^7*U - 11*T^8*U - 2*U^2 + 32*T*U^2 - 151*T^2*U^2 + 
       260*T^3*U^2 - 99*T^4*U^2 - 216*T^5*U^2 + 300*T^6*U^2 - 160*T^7*U^2 + 
       42*T^8*U^2 - 6*T^9*U^2 + 10*U^3 - 94*T*U^3 + 248*T^2*U^3 - 
       125*T^3*U^3 - 380*T^4*U^3 + 648*T^5*U^3 - 443*T^6*U^3 + 156*T^7*U^3 - 
       32*T^8*U^3 + 4*T^9*U^3 - 23*U^4 + 126*T*U^4 - 104*T^2*U^4 - 
       340*T^3*U^4 + 739*T^4*U^4 - 593*T^5*U^4 + 239*T^6*U^4 - 53*T^7*U^4 + 
       9*T^8*U^4 + 31*U^5 - 73*T*U^5 - 131*T^2*U^5 + 503*T^3*U^5 - 
       497*T^4*U^5 + 227*T^5*U^5 - 51*T^6*U^5 + 9*T^7*U^5 - 2*T^8*U^5 - 
       25*U^6 + 10*T*U^6 + 155*T^2*U^6 - 257*T^3*U^6 + 157*T^4*U^6 - 
       47*T^5*U^6 + 11*T^6*U^6 - 4*T^7*U^6 + 11*U^7 + T*U^7 - 55*T^2*U^7 + 
       61*T^3*U^7 - 35*T^4*U^7 + 11*T^5*U^7 - 2*T^6*U^7 - 2*U^8 + 2*T*U^8 + 
       6*T^2*U^8 - 10*T^3*U^8 + 4*T^4*U^8))/((-1 + T)^3*T^3*(-1 + U)^2*U^3*
      (T + U)^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) + 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 6*T - 5*T^2 + T^3 + 10*U - 16*T*U + 17*T^2*U - 
       10*T^3*U - 19*U^2 + 15*T*U^2 - 23*T^2*U^2 + 15*T^3*U^2 + 15*U^3 - 
       10*T*U^3 + 13*T^2*U^3 - 6*T^3*U^3 - U^4 + 13*T*U^4 - 2*T^2*U^4 - 
       5*U^5 - 12*T*U^5 - 2*T^3*U^5 + 2*U^6 + 4*T*U^6))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 6*T - 5*T^2 + T^3 + 10*U - 16*T*U + 17*T^2*U - 
       10*T^3*U - 19*U^2 + 15*T*U^2 - 23*T^2*U^2 + 15*T^3*U^2 + 15*U^3 - 
       10*T*U^3 + 13*T^2*U^3 - 6*T^3*U^3 - U^4 + 13*T*U^4 - 2*T^2*U^4 - 
       5*U^5 - 12*T*U^5 - 2*T^3*U^5 + 2*U^6 + 4*T*U^6))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) + 
    (16*LbL*Nf*(-1 + T + U)*(12*T^2 - 60*T^3 + 124*T^4 - 136*T^5 + 84*T^6 - 
       28*T^7 + 4*T^8 + 3*T*U - 18*T^2*U + 33*T^3*U - 12*T^4*U - 31*T^5*U + 
       42*T^6*U - 21*T^7*U + 4*T^8*U + 48*U^2 - 156*T*U^2 + 187*T^2*U^2 - 
       81*T^3*U^2 + 3*T^4*U^2 - T^5*U^2 - 48*U^3 + 108*T*U^3 - 67*T^2*U^3 - 
       31*T^3*U^3 + 9*T^4*U^3 - 11*T^5*U^3 + 4*T^6*U^3))/
     (3*(-1 + T)^3*T^2*U^3) + (8*(-1 + T + U)*(4*T^2 - 24*T^3 + 57*T^4 - 
       70*T^5 + 50*T^6 - 24*T^7 + 9*T^8 - 2*T^9 + 8*T*U - 64*T^2*U + 
       182*T^3*U - 247*T^4*U + 165*T^5*U - 39*T^6*U - 13*T^7*U + 10*T^8*U - 
       2*T^9*U + 4*U^2 - 56*T*U^2 + 227*T^2*U^2 - 376*T^3*U^2 + 239*T^4*U^2 + 
       31*T^5*U^2 - 115*T^6*U^2 + 59*T^7*U^2 - 17*T^8*U^2 + 4*T^9*U^2 - 
       16*U^3 + 122*T*U^3 - 275*T^2*U^3 + 173*T^3*U^3 + 138*T^4*U^3 - 
       222*T^5*U^3 + 115*T^6*U^3 - 36*T^7*U^3 + 9*T^8*U^3 + 26*U^4 - 
       106*T*U^4 + 65*T^2*U^4 + 173*T^3*U^4 - 248*T^4*U^4 + 123*T^5*U^4 - 
       28*T^6*U^4 + 3*T^7*U^4 - 20*U^5 + 24*T*U^5 + 81*T^2*U^5 - 
       155*T^3*U^5 + 69*T^4*U^5 - 2*T^5*U^5 - 5*T^6*U^5 + 6*U^6 + 8*T*U^6 - 
       38*T^2*U^6 + 16*T^3*U^6 + 3*T^4*U^6 - 3*T^5*U^6))/
     ((-1 + T)^3*T^3*(-1 + U)*U^3*(T + U)^2))*G[{U^(-1), (T + U)^(-1), 0}, 
    1] + ((16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 
       5*T^3*U - 4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 
       4*T^3*U^3 - 12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 25*T^4 + 35*T^5 - 25*T^6 + 7*T^7 - 
       4*T*U + 30*T^2*U - 86*T^3*U + 133*T^4*U - 112*T^5*U + 43*T^6*U - 
       4*T^7*U - 2*U^2 + 30*T*U^2 - 132*T^2*U^2 + 262*T^3*U^2 - 253*T^4*U^2 + 
       111*T^5*U^2 - 15*T^6*U^2 - T^7*U^2 + 10*U^3 - 78*T*U^3 + 252*T^2*U^3 - 
       370*T^3*U^3 + 239*T^4*U^3 - 54*T^5*U^3 + 7*T^6*U^3 - 4*T^7*U^3 - 
       19*U^4 + 99*T*U^4 - 249*T^2*U^4 + 289*T^3*U^4 - 142*T^4*U^4 + 
       36*T^5*U^4 - 18*T^6*U^4 + 4*T^7*U^4 + 15*U^5 - 66*T*U^5 + 
       143*T^2*U^5 - 148*T^3*U^5 + 72*T^4*U^5 - 28*T^5*U^5 + 8*T^6*U^5 - 
       U^6 + 21*T*U^6 - 57*T^2*U^6 + 61*T^3*U^6 - 32*T^4*U^6 + 8*T^5*U^6 - 
       5*U^7 - 2*T*U^7 + 21*T^2*U^7 - 20*T^3*U^7 + 8*T^4*U^7 + 2*U^8 - 
       6*T^2*U^8 + 4*T^3*U^8))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((16*(-1 + T + U)*(2*T^4 - 12*T^5 + 33*T^6 - 54*T^7 + 56*T^8 - 36*T^9 + 
       13*T^10 - 2*T^11 + 8*T^3*U - 60*T^4*U + 180*T^5*U - 275*T^6*U + 
       219*T^7*U - 77*T^8*U + 3*T^9*U + 2*T^11*U + 12*T^2*U^2 - 120*T^3*U^2 + 
       391*T^4*U^2 - 507*T^5*U^2 + 56*T^6*U^2 + 564*T^7*U^2 - 646*T^8*U^2 + 
       312*T^9*U^2 - 68*T^10*U^2 + 6*T^11*U^2 + 8*T*U^3 - 120*T^2*U^3 + 
       560*T^3*U^3 - 800*T^4*U^3 - 507*T^5*U^3 + 2674*T^6*U^3 - 
       3168*T^7*U^3 + 1839*T^8*U^3 - 560*T^9*U^3 + 90*T^10*U^3 - 
       10*T^11*U^3 + 2*U^4 - 60*T*U^4 + 391*T^2*U^4 - 800*T^3*U^4 - 
       656*T^4*U^4 + 4591*T^5*U^4 - 6739*T^6*U^4 + 4709*T^7*U^4 - 
       1762*T^8*U^4 + 383*T^9*U^4 - 57*T^10*U^4 + 4*T^11*U^4 - 12*U^5 + 
       180*T*U^5 - 507*T^2*U^5 - 507*T^3*U^5 + 4591*T^4*U^5 - 8414*T^5*U^5 + 
       7130*T^6*U^5 - 3082*T^7*U^5 + 719*T^8*U^5 - 134*T^9*U^5 + 
       18*T^10*U^5 + 33*U^6 - 275*T*U^6 + 56*T^2*U^6 + 2674*T^3*U^6 - 
       6739*T^4*U^6 + 7130*T^5*U^6 - 3764*T^6*U^6 + 974*T^7*U^6 - 
       139*T^8*U^6 + 34*T^9*U^6 - 2*T^10*U^6 - 54*U^7 + 219*T*U^7 + 
       564*T^2*U^7 - 3168*T^3*U^7 + 4709*T^4*U^7 - 3082*T^5*U^7 + 
       974*T^6*U^7 - 176*T^7*U^7 + 40*T^8*U^7 - 8*T^9*U^7 + 56*U^8 - 
       77*T*U^8 - 646*T^2*U^8 + 1839*T^3*U^8 - 1762*T^4*U^8 + 719*T^5*U^8 - 
       139*T^6*U^8 + 40*T^7*U^8 - 12*T^8*U^8 - 36*U^9 + 3*T*U^9 + 
       312*T^2*U^9 - 560*T^3*U^9 + 383*T^4*U^9 - 134*T^5*U^9 + 34*T^6*U^9 - 
       8*T^7*U^9 + 13*U^10 - 68*T^2*U^10 + 90*T^3*U^10 - 57*T^4*U^10 + 
       18*T^5*U^10 - 2*T^6*U^10 - 2*U^11 + 2*T*U^11 + 6*T^2*U^11 - 
       10*T^3*U^11 + 4*T^4*U^11))/((-1 + T)^3*T^3*(-1 + U)^3*U^3*(T + U)^4) + 
    (16*LbL*Nf*(-1 + T + U)*(8*T^4 - 56*T^5 + 168*T^6 - 280*T^7 + 280*T^8 - 
       168*T^9 + 56*T^10 - 8*T^11 + 16*T^3*U - 214*T^4*U + 820*T^5*U - 
       1538*T^6*U + 1688*T^7*U - 1178*T^8*U + 532*T^9*U - 142*T^10*U + 
       16*T^11*U + 16*T^2*U^2 - 368*T^3*U^2 + 1706*T^4*U^2 - 3677*T^5*U^2 + 
       4489*T^6*U^2 - 3418*T^7*U^2 + 1690*T^8*U^2 - 512*T^9*U^2 + 
       74*T^10*U^2 + 16*T*U^3 - 368*T^2*U^3 + 2120*T^3*U^3 - 5355*T^4*U^3 + 
       7286*T^5*U^3 - 5794*T^6*U^3 + 2872*T^7*U^3 - 785*T^8*U^3 + 8*T^9*U^3 + 
       70*T^10*U^3 - 16*T^11*U^3 + 8*U^4 - 214*T*U^4 + 1706*T^2*U^4 - 
       5355*T^3*U^4 + 8446*T^4*U^4 - 7116*T^5*U^4 + 3116*T^6*U^4 - 
       508*T^7*U^4 - 319*T^8*U^4 + 248*T^9*U^4 - 74*T^10*U^4 + 8*T^11*U^4 - 
       56*U^5 + 820*T*U^5 - 3677*T^2*U^5 + 7286*T^3*U^5 - 7116*T^4*U^5 + 
       2952*T^5*U^5 - 35*T^6*U^5 - 542*T^7*U^5 + 368*T^8*U^5 - 124*T^9*U^5 + 
       16*T^10*U^5 + 168*U^6 - 1538*T*U^6 + 4489*T^2*U^6 - 5794*T^3*U^6 + 
       3116*T^4*U^6 - 35*T^5*U^6 - 534*T^6*U^6 + 354*T^7*U^6 - 134*T^8*U^6 + 
       16*T^9*U^6 - 280*U^7 + 1688*T*U^7 - 3418*T^2*U^7 + 2872*T^3*U^7 - 
       508*T^4*U^7 - 542*T^5*U^7 + 354*T^6*U^7 - 136*T^7*U^7 + 24*T^8*U^7 + 
       280*U^8 - 1178*T*U^8 + 1690*T^2*U^8 - 785*T^3*U^8 - 319*T^4*U^8 + 
       368*T^5*U^8 - 134*T^6*U^8 + 24*T^7*U^8 - 168*U^9 + 532*T*U^9 - 
       512*T^2*U^9 + 8*T^3*U^9 + 248*T^4*U^9 - 124*T^5*U^9 + 16*T^6*U^9 + 
       56*U^10 - 142*T*U^10 + 74*T^2*U^10 + 70*T^3*U^10 - 74*T^4*U^10 + 
       16*T^5*U^10 - 8*U^11 + 16*T*U^11 - 16*T^3*U^11 + 8*T^4*U^11))/
     (3*(-1 + T)^3*T^3*(-1 + U)^3*U^3*(T + U)^2))*
   G[{(T + U)^(-1), 0, 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
       8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 
       8*T^2*U^2 - 31*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 
       8*T^7*U^2 + 8*T*U^3 - 31*T^2*U^3 + 22*T^3*U^3 - 7*T^5*U^3 + 
       8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
       16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
       29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 
       4*U^8 + 4*T*U^8))/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
       2*T^10 + 8*T^3*U - 50*T^4*U + 108*T^5*U - 105*T^6*U + 44*T^7*U - 
       3*T^8*U - 2*T^9*U + 12*T^2*U^2 - 100*T^3*U^2 + 161*T^4*U^2 + 
       69*T^5*U^2 - 388*T^6*U^2 + 382*T^7*U^2 - 172*T^8*U^2 + 42*T^9*U^2 - 
       6*T^10*U^2 + 8*T*U^3 - 100*T^2*U^3 + 296*T^3*U^3 + 107*T^4*U^3 - 
       1204*T^5*U^3 + 1518*T^6*U^3 - 832*T^7*U^3 + 246*T^8*U^3 - 44*T^9*U^3 + 
       4*T^10*U^3 + 2*U^4 - 50*T*U^4 + 161*T^2*U^4 + 107*T^3*U^4 - 
       1450*T^4*U^4 + 2482*T^5*U^4 - 1654*T^6*U^4 + 498*T^7*U^4 - 
       116*T^8*U^4 + 18*T^9*U^4 - 10*U^5 + 108*T*U^5 + 69*T^2*U^5 - 
       1204*T^3*U^5 + 2482*T^4*U^5 - 2124*T^5*U^5 + 726*T^6*U^5 - 
       76*T^7*U^5 + 34*T^8*U^5 - 4*T^9*U^5 + 23*U^6 - 105*T*U^6 - 
       388*T^2*U^6 + 1518*T^3*U^6 - 1654*T^4*U^6 + 726*T^5*U^6 - 
       140*T^6*U^6 + 40*T^7*U^6 - 16*T^8*U^6 - 31*U^7 + 44*T*U^7 + 
       382*T^2*U^7 - 832*T^3*U^7 + 498*T^4*U^7 - 76*T^5*U^7 + 40*T^6*U^7 - 
       24*T^7*U^7 + 25*U^8 - 3*T*U^8 - 172*T^2*U^8 + 246*T^3*U^8 - 
       116*T^4*U^8 + 34*T^5*U^8 - 16*T^6*U^8 - 11*U^9 - 2*T*U^9 + 
       42*T^2*U^9 - 44*T^3*U^9 + 18*T^4*U^9 - 4*T^5*U^9 + 2*U^10 - 
       6*T^2*U^10 + 4*T^3*U^10))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
       44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
       37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 466*T^4*U^3 - 
       234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 56*T*U^4 - 
       400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
       25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 170*T*U^5 + 406*T^2*U^5 - 
       186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 
       84*U^6 + 283*T*U^6 - 212*T^2*U^6 - 43*T^3*U^6 + 24*T^4*U^6 - 
       43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 268*T*U^7 + 17*T^2*U^7 + 
       45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 140*U^8 + 130*T*U^8 + 
       55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 
       38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 
       4*T*U^11))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 5*T^9 - 
       2*T^10 + 8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 155*T^7*U - 
       56*T^8*U + 3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 
       433*T^4*U^2 - 898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 
       40*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 
       1657*T^4*U^3 + 2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 
       319*T^8*U^3 + 62*T^9*U^3 - 10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 
       477*T^2*U^4 - 1698*T^3*U^4 + 3540*T^4*U^4 - 4234*T^5*U^4 + 
       2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 53*T^9*U^4 + 4*T^10*U^4 - 
       12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 2930*T^3*U^5 - 4364*T^4*U^5 + 
       3644*T^5*U^5 - 1541*T^6*U^5 + 353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 
       31*U^6 - 305*T*U^6 + 1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 
       1715*T^5*U^6 + 519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 
       42*U^7 + 293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 
       491*T^5*U^7 - 182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 
       147*T*U^8 + 414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 
       58*T^6*U^8 - 12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 
       162*T^3*U^9 - 115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 
       2*T*U^10 + 26*T^2*U^10 - 39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 
       2*U^11 - 6*T^2*U^11 + 4*T^3*U^11))/((-1 + T)^2*T^3*(-1 + U)^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
       44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
       37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 466*T^4*U^3 - 
       234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 56*T*U^4 - 
       400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
       25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 170*T*U^5 + 406*T^2*U^5 - 
       186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 
       84*U^6 + 283*T*U^6 - 212*T^2*U^6 - 43*T^3*U^6 + 24*T^4*U^6 - 
       43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 268*T*U^7 + 17*T^2*U^7 + 
       45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 140*U^8 + 130*T*U^8 + 
       55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 
       38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 
       4*T*U^11))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 5*T^9 - 
       2*T^10 + 8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 155*T^7*U - 
       56*T^8*U + 3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 
       433*T^4*U^2 - 898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 
       40*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 
       1657*T^4*U^3 + 2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 
       319*T^8*U^3 + 62*T^9*U^3 - 10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 
       477*T^2*U^4 - 1698*T^3*U^4 + 3540*T^4*U^4 - 4234*T^5*U^4 + 
       2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 53*T^9*U^4 + 4*T^10*U^4 - 
       12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 2930*T^3*U^5 - 4364*T^4*U^5 + 
       3644*T^5*U^5 - 1541*T^6*U^5 + 353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 
       31*U^6 - 305*T*U^6 + 1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 
       1715*T^5*U^6 + 519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 
       42*U^7 + 293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 
       491*T^5*U^7 - 182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 
       147*T*U^8 + 414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 
       58*T^6*U^8 - 12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 
       162*T^3*U^9 - 115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 
       2*T*U^10 + 26*T^2*U^10 - 39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 
       2*U^11 - 6*T^2*U^11 + 4*T^3*U^11))/((-1 + T)^2*T^3*(-1 + U)^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 
       283*T^6*U - 268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       44*T^2*U^2 + 208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 
       223*T^2*U^3 - 514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 
       466*T^3*U^4 - 252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 4*T^9 - 
       5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
       293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 
       112*T^3*U^2 + 477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 
       1021*T^7*U^2 + 414*T^8*U^2 - 102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 
       8*T*U^3 - 108*T^2*U^3 + 568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 
       2885*T^6*U^3 + 1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 
       39*T^10*U^3 + 4*T^11*U^3 + 2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 
       1657*T^3*U^4 + 3540*T^4*U^4 - 4364*T^5*U^4 + 3037*T^6*U^4 - 
       1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 19*T^10*U^4 - 10*U^5 + 
       140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 4234*T^4*U^5 + 3644*T^5*U^5 - 
       1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 41*T^9*U^5 - 2*T^10*U^5 + 
       19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 2395*T^3*U^6 + 2720*T^4*U^6 - 
       1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 58*T^8*U^6 - 8*T^9*U^6 - 
       15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 1164*T^3*U^7 - 927*T^4*U^7 + 
       353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 12*T^8*U^7 + U^8 - 56*T*U^8 + 
       220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 119*T^5*U^8 + 47*T^6*U^8 - 
       8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 62*T^3*U^9 - 53*T^4*U^9 + 
       21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 6*T^2*U^10 - 
       10*T^3*U^10 + 4*T^4*U^10))/((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 
       283*T^6*U - 268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       44*T^2*U^2 + 208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 
       223*T^2*U^3 - 514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 
       466*T^3*U^4 - 252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 4*T^9 - 
       5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
       293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 
       112*T^3*U^2 + 477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 
       1021*T^7*U^2 + 414*T^8*U^2 - 102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 
       8*T*U^3 - 108*T^2*U^3 + 568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 
       2885*T^6*U^3 + 1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 
       39*T^10*U^3 + 4*T^11*U^3 + 2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 
       1657*T^3*U^4 + 3540*T^4*U^4 - 4364*T^5*U^4 + 3037*T^6*U^4 - 
       1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 19*T^10*U^4 - 10*U^5 + 
       140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 4234*T^4*U^5 + 3644*T^5*U^5 - 
       1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 41*T^9*U^5 - 2*T^10*U^5 + 
       19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 2395*T^3*U^6 + 2720*T^4*U^6 - 
       1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 58*T^8*U^6 - 8*T^9*U^6 - 
       15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 1164*T^3*U^7 - 927*T^4*U^7 + 
       353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 12*T^8*U^7 + U^8 - 56*T*U^8 + 
       220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 119*T^5*U^8 + 47*T^6*U^8 - 
       8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 62*T^3*U^9 - 53*T^4*U^9 + 
       21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 6*T^2*U^10 - 
       10*T^3*U^10 + 4*T^4*U^10))/((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (16*(-1 + T + U)*(-2 + 6*T - 7*T^2 + 3*T^3 + 6*U - 4*T*U - T^2*U + 
     2*T^3*U - 7*U^2 - T*U^2 + 3*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  ((-16*LbL*Nf*(-1 + T + U)^2*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 - T^2*U + 
       6*T^3*U - 9*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - 2*T^2*U^2 + 5*T^3*U^2 - 
       4*T^4*U^2 + 12*U^3 + 6*T*U^3 + 5*T^2*U^3 + 8*T^3*U^3 - 12*U^4 - 
       9*T*U^4 - 4*T^2*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) - 
    (8*(-1 + T + U)^2*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 18*T^2*U + 6*T^3*U + 11*U^2 - 18*T*U^2 + 10*T^2*U^2 - 
       10*T^3*U^2 + 12*T^4*U^2 - 6*T^5*U^2 - 4*U^3 + 6*T*U^3 - 10*T^2*U^3 + 
       16*T^3*U^3 - 10*T^4*U^3 + 4*T^5*U^3 - 3*U^4 + 12*T^2*U^4 - 
       10*T^3*U^4 + 2*U^5 - 6*T^2*U^5 + 4*T^3*U^5))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (48*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, 0, 0}, 1])/
   (T^3*U) + ((32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (48*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U))/(T^3*U))*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U + 5*U^2 - 3*T*U^2 - 3*U^3)*
    G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U + 5*U^2 - 3*T*U^2 - 3*U^3)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 6*T*U^2 + 13*U^3 + 
       7*T*U^3))/(T^3*U^3))*G[{T^(-1), 0, U^(-1), 0}, 1] + 
  ((-64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 6*T*U^2 + 13*U^3 + 
       7*T*U^3))/(T^3*U^3))*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((-32*(-1 + T + U)*(-1 + T + T*U))/(T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U))*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-4*T^2 + 4*T^3 + 4*T^3*U - 3*U^2 + 3*T*U^2 + 7*U^3 + 
     4*T*U^3)*G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + 3*T*U^2 + 5*U^3 + 
     2*T*U^3)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T^3*U) + 
  (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U + U^2 + U^3 + T*U^3)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T^3*U) - (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 6*U^2 + 3*T*U^2 + 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 5*U^2 + 3*T*U^2 + 5*U^3 + 2*T*U^3)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*
    G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U) - 
  (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*
    G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  ((-32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 
       4*T*U^3))/(T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 
       4*T*U^3))/(T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 
    1] + (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^3*U) + (48*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) + 
  ((32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (48*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U))/(T*U^3))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), 0, T^(-1), 0}, 1] + 
  ((-64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) + 
    (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
  (16*(-1 + T + U)*(-5*T^2 + 3*T^3 + 3*T^2*U + 2*U^2 - 2*U^3 - 2*T*U^3)*
    G[{U^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5*T^2 + 3*T^3 + 3*T^2*U + 2*U^2 - 2*U^3 - 2*T*U^3)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((-32*(-1 + T + U)*(-1 + U + T*U))/(T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3))*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-3*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - 4*U^2 + 4*U^3 + 
     4*T*U^3)*G[{U^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-T^2 + 5*T^3 + 3*T^2*U + 2*T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/(T*U^3) + 
  (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (32*(-1 + T + U)*(T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U^3) - (32*(-1 + T + U)*(-6*T^2 + 6*T^3 + 3*T^2*U + 3*T^3*U - 2*U^2 + 
     2*U^3 + 2*T*U^3)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-5*T^2 + 5*T^3 + 3*T^2*U + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((-32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) + 
    (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 
    1] + (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*
    G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T*U^3) - 
  (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*
    G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  Pi^2*((8*LbL*Nf*(-1 + T + U)*(-8 + 26*T - 31*T^2 + 13*T^3 + 8*U - 18*T*U + 
       11*T^2*U + 5*T^3*U))/(3*(-1 + T)^3*T^2*U) - 
    (4*(-1 + T + U)*(64*T - 256*T^2 + 384*T^3 - 256*T^4 + 64*T^5 + 28*U - 
       215*T*U + 541*T^2*U - 609*T^3*U + 317*T^4*U - 62*T^5*U - 84*U^2 + 
       311*T*U^2 - 426*T^2*U^2 + 222*T^3*U^2 - 4*T^4*U^2 - 23*T^5*U^2 + 
       84*U^3 - 221*T*U^3 + 185*T^2*U^3 - 21*T^3*U^3 - 27*T^4*U^3 + 
       8*T^5*U^3 - 28*U^4 + 61*T*U^4 - 32*T^2*U^4 - 12*T^3*U^4 + 6*T^4*U^4 + 
       T^5*U^4))/(3*(-1 + T)^3*T^2*(-1 + U)^2*U^2))*Log[T] + 
  ((-8*Nf*(-38*T + 76*T^2 - 38*T^3 - 26*U + 159*T*U - 158*T^2*U + 25*T^3*U + 
       59*U^2 - 178*T*U^2 + 31*T^2*U^2 + 38*T^3*U^2 - 34*U^3 + 25*T*U^3 + 
       76*T^2*U^3 - 5*U^4 + 32*T*U^4 + 6*U^5))/(9*T*(-1 + U)^2*U^2*(T + U)) - 
    (2*(90*T^2 - 274*T^3 + 278*T^4 - 94*T^5 + 272*T*U - 991*T^2*U + 
       1239*T^3*U - 585*T^4*U + 65*T^5*U + 38*U^2 - 948*T*U^2 + 
       2004*T^2*U^2 - 1274*T^3*U^2 + 114*T^4*U^2 + 70*T^5*U^2 - 87*U^3 + 
       1103*T*U^3 - 1220*T^2*U^3 - 74*T^3*U^3 + 278*T^4*U^3 + 60*U^4 - 
       448*T*U^4 + 38*T^2*U^4 + 390*T^3*U^4 - 48*T^4*U^4 - 11*U^5 + 
       17*T*U^5 + 42*T^2*U^5 - 48*T^3*U^5 + 4*T*U^6))/
     ((-1 + T)*T*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
       206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 206*T*U^2 - 
       320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 2*T^6*U^2 + 
       38*U^3 - 202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 29*T^4*U^3 + 
       4*T^5*U^3 - 42*U^4 + 74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 4*T^4*U^4 + 
       18*U^5 - 6*T*U^5 - 7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 2*T^2*U^6))/
     (3*(-1 + T)*T*(-1 + U)*U^2*(T + U)^2))*Log[T] + 
  Pi^2*((-16*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(-14 + 9*T + 14*U + 5*T*U))/(3*T^3*U))*G[{T^(-1)}, 1]*
   Log[T] - (8*Pi^2*(-1 + T + U)*(-32 + 32*T + 15*U + 17*T*U)*G[{U^(-1)}, 1]*
    Log[T])/(3*T*U^3) + 
  ((16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 16*T*U^2 + 
       3*U^3 + 25*T*U^3))/(9*T*(-1 + U)^2*U^3) + 
    (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 
       4*T^8 - 43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 
       39*T^7*U - 4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 
       274*T^4*U^2 - 184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 
       92*U^3 - 327*T*U^3 + 355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 
       16*T^5*U^3 + 53*T^6*U^3 - 25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 
       327*T*U^4 - 212*T^2*U^4 - 13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 
       39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 
       63*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 
       59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 20*U^7 + 
       33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 
       4*T^3*U^8))/(3*(-1 + T)^2*T^2*(-1 + U)*U^3*(T + U)) + 
    (4*(-4*T^3 + 47*T^4 - 152*T^5 + 214*T^6 - 140*T^7 + 35*T^8 - 12*T^2*U + 
       173*T^3*U - 675*T^4*U + 1150*T^5*U - 946*T^6*U + 349*T^7*U - 
       39*T^8*U - 12*T*U^2 + 121*T^2*U^2 - 803*T^3*U^2 + 2076*T^4*U^2 - 
       2365*T^5*U^2 + 1167*T^6*U^2 - 162*T^7*U^2 - 22*T^8*U^2 - 4*U^3 + 
       127*T*U^3 - 483*T^2*U^3 + 1434*T^3*U^3 - 2338*T^4*U^3 + 1545*T^5*U^3 - 
       144*T^6*U^3 - 156*T^7*U^3 + 11*T^8*U^3 - 12*U^4 - 233*T*U^4 + 
       608*T^2*U^4 - 846*T^3*U^4 + 619*T^4*U^4 + 189*T^5*U^4 - 437*T^6*U^4 + 
       90*T^7*U^4 + 22*T^8*U^4 + 114*U^5 - 88*T*U^5 + 118*T^2*U^5 - 
       481*T^3*U^5 + 552*T^4*U^5 - 305*T^5*U^5 + 112*T^6*U^5 + 2*T^7*U^5 - 
       258*U^6 + 599*T*U^6 - 715*T^2*U^6 + 677*T^3*U^6 - 219*T^4*U^6 - 
       80*T^5*U^6 - 28*T^6*U^6 + 24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 
       383*T^2*U^7 - 47*T^3*U^7 - 69*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 
       138*U^8 + 220*T*U^8 + 2*T^2*U^8 - 122*T^3*U^8 + 14*T^4*U^8 + 
       24*T^5*U^8 + 28*U^9 - 24*T*U^9 - 22*T^2*U^9 + 26*T^3*U^9))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^3*(T + U)^3))*G[{U^(-1)}, 1]*Log[T] + 
  ((16*Nf*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 4*U - 13*T*U + 9*T^2*U - 
       T^3*U - 13*U^2 + 18*T*U^2 - T^2*U^2 - 2*T^3*U^2 + 15*U^3 - 4*T*U^3 - 
       6*T^2*U^3 - 8*U^4 - 4*T*U^4 + 2*U^5))/(3*T*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       60*T^2*U + 174*T^3*U - 160*T^4*U + 15*T^5*U + 45*T^6*U - 14*T^7*U - 
       36*T*U^2 + 276*T^2*U^2 - 502*T^3*U^2 + 278*T^4*U^2 + 13*T^5*U^2 - 
       3*T^6*U^2 - 12*T^7*U^2 + 4*T^8*U^2 - 24*U^3 + 222*T*U^3 - 
       620*T^2*U^3 + 602*T^3*U^3 - 92*T^4*U^3 - 32*T^5*U^3 - 24*T^6*U^3 + 
       4*T^7*U^3 + 76*U^4 - 378*T*U^4 + 574*T^2*U^4 - 246*T^3*U^4 - 
       26*T^4*U^4 - 84*U^5 + 247*T*U^5 - 177*T^2*U^5 - 42*T^3*U^5 + 
       20*T^4*U^5 + 36*U^6 - 59*T*U^6 - 3*T^2*U^6 + 12*T^3*U^6 - 4*T^4*U^6 - 
       4*U^7 + 4*T*U^7 + 4*T^2*U^7 - 4*T^3*U^7))/(3*(-1 + T)^2*T^2*(-1 + U)*
      U^2*(T + U)^3) + (4*(-1 + T + U)*(14*T^3 - 56*T^4 + 82*T^5 - 52*T^6 + 
       12*T^7 - 58*T^2*U + 91*T^3*U + 78*T^4*U - 215*T^5*U + 126*T^6*U - 
       22*T^7*U + 52*T*U^2 + 22*T^2*U^2 - 86*T^3*U^2 - 182*T^4*U^2 + 
       248*T^5*U^2 - 46*T^6*U^2 - 10*T^7*U^2 - 20*U^3 - 49*T*U^3 + 
       20*T^2*U^3 - 34*T^3*U^3 + 224*T^4*U^3 - 93*T^5*U^3 - 52*T^6*U^3 + 
       2*T^7*U^3 + 76*U^4 - 152*T*U^4 + 176*T^2*U^4 - 152*T^3*U^4 + 
       36*T^4*U^4 + 16*T^5*U^4 + 4*T^6*U^4 - 110*U^5 + 263*T*U^5 - 
       210*T^2*U^5 + 119*T^3*U^5 - 58*T^4*U^5 + 72*U^6 - 130*T*U^6 + 
       30*T^2*U^6 + 30*T^3*U^6 - 4*T^4*U^6 - 18*U^7 + 16*T*U^7 + 2*T^2*U^7 - 
       2*T^3*U^7))/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  ((-16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
       3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
       T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 10*U - 
       26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 15*U^2 + 18*T*U^2 - 
       6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 5*U^3 + 19*T*U^3 - 
       27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 5*U^4 - 28*T*U^4 + 
       16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 9*T*U^5 - T^2*U^5 - 
       T^4*U^5))/((-1 + T)*T^3*(-1 + U)^2*U^3))*G[{T^(-1), 0}, 1]*Log[T] + 
  ((16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
       3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
       T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 10*U - 
       26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 15*U^2 + 18*T*U^2 - 
       6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 5*U^3 + 19*T*U^3 - 
       27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 5*U^4 - 28*T*U^4 + 
       16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 9*T*U^5 - T^2*U^5 - 
       T^4*U^5))/((-1 + T)*T^3*(-1 + U)^2*U^3))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[T] + ((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (8*(-1 + T + U)*(-2 + 12*T - 25*T^2 + 22*T^3 - 8*T^4 + 4*T^5 - 5*T^6 + 
       2*T^7 + 10*U - 46*T*U + 75*T^2*U - 41*T^3*U - 17*T^4*U + 27*T^5*U - 
       8*T^6*U - 23*U^2 + 56*T*U^2 - 16*T^2*U^2 - 70*T^3*U^2 + 99*T^4*U^2 - 
       68*T^5*U^2 + 28*T^6*U^2 - 6*T^7*U^2 + 31*U^3 - 11*T*U^3 - 
       141*T^2*U^3 + 203*T^3*U^3 - 132*T^4*U^3 + 58*T^5*U^3 - 20*T^6*U^3 + 
       4*T^7*U^3 - 25*U^4 - 20*T*U^4 + 163*T^2*U^4 - 149*T^3*U^4 + 
       58*T^4*U^4 - 15*T^5*U^4 + 4*T^6*U^4 + 11*U^5 + 7*T*U^5 - 62*T^2*U^5 + 
       47*T^3*U^5 - 10*T^4*U^5 - T^6*U^5 - 2*U^6 + 2*T*U^6 + 6*T^2*U^6 - 
       10*T^3*U^6 + 4*T^4*U^6))/((-1 + T)^3*T^3*(-1 + U)^2*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 28*T^3 - 84*T^4 + 140*T^5 - 140*T^6 + 
       84*T^7 - 28*T^8 + 4*T^9 + 6*T^2*U - 26*T^3*U + 39*T^4*U - 12*T^5*U - 
       32*T^6*U + 42*T^7*U - 21*T^8*U + 4*T^9*U - 4*U^2 + 63*T*U^2 - 
       177*T^2*U^2 + 200*T^3*U^2 - 84*T^4*U^2 + 3*T^5*U^2 - T^6*U^2 + 
       16*U^3 - 101*T*U^3 + 172*T^2*U^3 - 102*T^3*U^3 - 20*T^4*U^3 + 
       5*T^5*U^3 - 10*T^6*U^3 + 4*T^7*U^3 - 24*U^4 + 69*T*U^4 - 63*T^2*U^4 + 
       11*T^3*U^4 + 15*T^4*U^4 - 12*T^5*U^4 + 4*T^6*U^4 + 16*U^5 - 39*T*U^5 + 
       21*T^2*U^5 + 11*T^3*U^5 - 9*T^4*U^5 - 4*U^6 + 8*T*U^6 - 8*T^3*U^6 + 
       4*T^4*U^6))/(3*(-1 + T)^3*T^3*U^3))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) + 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 6*T - 5*T^2 + T^3 + 10*U - 16*T*U + 17*T^2*U - 
       10*T^3*U - 19*U^2 + 15*T*U^2 - 23*T^2*U^2 + 15*T^3*U^2 + 15*U^3 - 
       10*T*U^3 + 13*T^2*U^3 - 6*T^3*U^3 - U^4 + 13*T*U^4 - 2*T^2*U^4 - 
       5*U^5 - 12*T*U^5 - 2*T^3*U^5 + 2*U^6 + 4*T*U^6))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 22*T^4 + 26*T^5 - 16*T^6 + 4*T^7 - 
       4*T*U + 30*T^2*U - 80*T^3*U + 121*T^4*U - 113*T^5*U + 57*T^6*U - 
       11*T^7*U - 2*U^2 + 30*T*U^2 - 121*T^2*U^2 + 241*T^3*U^2 - 
       281*T^4*U^2 + 199*T^5*U^2 - 79*T^6*U^2 + 13*T^7*U^2 + 10*U^3 - 
       76*T*U^3 + 224*T^2*U^3 - 357*T^3*U^3 + 334*T^4*U^3 - 179*T^5*U^3 + 
       49*T^6*U^3 - 4*T^7*U^3 - 19*U^4 + 91*T*U^4 - 216*T^2*U^4 + 
       290*T^3*U^4 - 212*T^4*U^4 + 78*T^5*U^4 - 13*T^6*U^4 + T^7*U^4 + 
       15*U^5 - 54*T*U^5 + 116*T^2*U^5 - 142*T^3*U^5 + 83*T^4*U^5 - 
       23*T^5*U^5 + 4*T^6*U^5 - T^7*U^5 - U^6 + 13*T*U^6 - 45*T^2*U^6 + 
       59*T^3*U^6 - 33*T^4*U^6 + 9*T^5*U^6 - 2*T^6*U^6 - 5*U^7 + 20*T^2*U^7 - 
       23*T^3*U^7 + 10*T^4*U^7 - T^5*U^7 + 2*U^8 - 6*T^2*U^8 + 4*T^3*U^8))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{U^(-1), (T + U)^(-1)}, 1]*
   Log[T] + ((8*(-1 + T + U)*(-2*T^4 + 12*T^5 - 33*T^6 + 54*T^7 - 56*T^8 + 
       36*T^9 - 13*T^10 + 2*T^11 - 8*T^3*U + 54*T^4*U - 144*T^5*U + 
       205*T^6*U - 173*T^7*U + 83*T^8*U - 11*T^9*U - 10*T^10*U + 4*T^11*U - 
       12*T^2*U^2 + 96*T^3*U^2 - 223*T^4*U^2 + 160*T^5*U^2 + 93*T^6*U^2 - 
       218*T^7*U^2 + 162*T^8*U^2 - 78*T^9*U^2 + 20*T^10*U^2 - 8*T*U^3 + 
       84*T^2*U^3 - 248*T^3*U^3 + 161*T^4*U^3 + 311*T^5*U^3 - 534*T^6*U^3 + 
       322*T^7*U^3 - 130*T^8*U^3 + 40*T^9*U^3 - 2*T^10*U^3 - 2*U^4 + 
       36*T*U^4 - 103*T^2*U^4 - 94*T^3*U^4 + 712*T^4*U^4 - 1006*T^5*U^4 + 
       585*T^6*U^4 - 180*T^7*U^4 + 44*T^8*U^4 - 8*T^9*U^4 + 6*U^5 - 
       48*T*U^5 - 17*T^2*U^5 + 425*T^3*U^5 - 697*T^4*U^5 + 381*T^5*U^5 - 
       98*T^6*U^5 + 36*T^7*U^5 - 12*T^8*U^5 - 9*U^6 + 20*T*U^6 + 
       105*T^2*U^6 - 290*T^3*U^6 + 224*T^4*U^6 - 86*T^5*U^6 + 28*T^6*U^6 - 
       8*T^7*U^6 + 7*U^7 + T*U^7 - 40*T^2*U^7 + 56*T^3*U^7 - 42*T^4*U^7 + 
       16*T^5*U^7 - 2*T^6*U^7 - 2*U^8 + 2*T*U^8 + 6*T^2*U^8 - 10*T^3*U^8 + 
       4*T^4*U^8))/((-1 + T)^3*T^3*U^3*(T + U)^4) + 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 59*T^4*U - 182*T^5*U + 
       301*T^6*U - 280*T^7*U + 133*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       8*T^2*U^2 + 76*T^3*U^2 - 220*T^4*U^2 + 298*T^5*U^2 - 188*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 8*T*U^3 + 
       100*T^2*U^3 - 304*T^3*U^3 + 380*T^4*U^3 - 180*T^5*U^3 - 28*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 71*T*U^4 - 277*T^2*U^4 + 
       412*T^3*U^4 - 246*T^4*U^4 + 4*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 
       283*T^6*U - 268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       44*T^2*U^2 + 208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 
       223*T^2*U^3 - 514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 
       466*T^3*U^4 - 252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 4*T^9 - 
       5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
       293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 
       112*T^3*U^2 + 477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 
       1021*T^7*U^2 + 414*T^8*U^2 - 102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 
       8*T*U^3 - 108*T^2*U^3 + 568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 
       2885*T^6*U^3 + 1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 
       39*T^10*U^3 + 4*T^11*U^3 + 2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 
       1657*T^3*U^4 + 3540*T^4*U^4 - 4364*T^5*U^4 + 3037*T^6*U^4 - 
       1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 19*T^10*U^4 - 10*U^5 + 
       140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 4234*T^4*U^5 + 3644*T^5*U^5 - 
       1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 41*T^9*U^5 - 2*T^10*U^5 + 
       19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 2395*T^3*U^6 + 2720*T^4*U^6 - 
       1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 58*T^8*U^6 - 8*T^9*U^6 - 
       15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 1164*T^3*U^7 - 927*T^4*U^7 + 
       353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 12*T^8*U^7 + U^8 - 56*T*U^8 + 
       220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 119*T^5*U^8 + 47*T^6*U^8 - 
       8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 62*T^3*U^9 - 53*T^4*U^9 + 
       21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 6*T^2*U^10 - 
       10*T^3*U^10 + 4*T^4*U^10))/((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((-8*(-1 + T + U)^2*(-2*T + 8*T^2 - 15*T^3 + 16*T^4 - 9*T^5 + 2*T^6 - 2*U + 
       16*T*U - 31*T^2*U + 26*T^3*U - 11*T^4*U + 2*T^5*U + 8*U^2 - 35*T*U^2 + 
       40*T^2*U^2 - 8*T^3*U^2 - 14*T^4*U^2 + 16*T^5*U^2 - 6*T^6*U^2 - 
       11*U^3 + 34*T*U^3 - 24*T^2*U^3 - 4*T^3*U^3 + 4*T^4*U^3 - 4*T^5*U^3 + 
       4*T^6*U^3 + 4*U^4 - 15*T*U^4 + 14*T^2*U^4 - 4*T^5*U^4 + 3*U^5 + 
       2*T*U^5 - 12*T^2*U^5 + 4*T^3*U^5 + 4*T^4*U^5 - 2*U^6 + 6*T^2*U^6 - 
       4*T^3*U^6))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)) - 
    (16*LbL*Nf*(T - U)*(-1 + T + U)^2*(-4*T^4 + 12*T^5 - 12*T^6 + 4*T^7 - 
       16*T^3*U + 47*T^4*U - 42*T^5*U + 7*T^6*U + 4*T^7*U - 32*T^2*U^2 + 
       79*T^3*U^2 - 62*T^4*U^2 - 3*T^5*U^2 + 12*T^6*U^2 - 16*T*U^3 + 
       79*T^2*U^3 - 56*T^3*U^3 - 8*T^4*U^3 + 20*T^5*U^3 - 4*U^4 + 47*T*U^4 - 
       62*T^2*U^4 - 8*T^3*U^4 + 24*T^4*U^4 + 12*U^5 - 42*T*U^5 - 3*T^2*U^5 + 
       20*T^3*U^5 - 12*U^6 + 7*T*U^6 + 12*T^2*U^6 + 4*U^7 + 4*T*U^7))/
     (3*T^3*U^3*(T + U)^3))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, 0}, 1]*Log[T])/
   (T^3*U) + ((64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 6*T*U^2 + 13*U^3 + 
       7*T*U^3))/(T^3*U^3))*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((48*(-1 + T + U)*(-2 + T + 2*U + T*U))/(T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/
   (T^3*U) - (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*
    Log[T])/(T^3*U) + ((-32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/
     (T^3*U) + (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 
       7*U^3 + 4*T*U^3))/(T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*
   Log[T] + (32*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0, 0}, 1]*
    Log[T])/(T*U^3) - (16*(-1 + T + U)*(-5*T^2 + 3*T^3 + 3*T^2*U + 2*U^2 - 
     2*U^3 - 2*T*U^3)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 - U^2 + U^3 + T*U^3)*G[{U^(-1), U^(-1), 0}, 1]*
    Log[T])/(T^3*U^3) - (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1)}, 1]*
    Log[T])/(T*U^3) + (16*(-1 + T + U)*(-9 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(-6*T^2 + 6*T^3 + 3*T^2*U + 3*T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 
     1]*Log[T])/(T*U^3) + (32*(-1 + T + U)*(-1 + T + T*U)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + U + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[T])/(T^3*U) - (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + U + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*
    Log[T])/(T^3*U) + 
  ((8*Nf*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2))/
     (3*T*(-1 + U)^2*U^2) + (2*(-1 + T + U)*(20 - 20*T - 37*U + 25*T*U + 
       17*U^2 + 12*T*U^2))/(T*(-1 + U)^2*U^2))*Log[T]^2 + 
  ((-16*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (8*(-1 + T + U)*(-8 + 4*T + 15*U - 6*T*U - 8*U^2 - T*U^2 + U^3 + T*U^3))/
     (T*(-1 + U)^2*U^2))*G[{U^(-1)}, 1]*Log[T]^2 + 
  (8*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0}, 1]*Log[T]^2)/
   (T*U^3) - (8*(-1 + T + U)*(-11 + 7*T + 3*U + 4*T*U)*G[{U^(-1), U^(-1)}, 1]*
    Log[T]^2)/(T*U^3) + 
  Pi^2*((8*LbL*Nf*(-1 + T + U)*(-8 + 8*T + 26*U - 18*T*U - 31*U^2 + 
       11*T*U^2 + 13*U^3 + 5*T*U^3))/(3*T*(-1 + U)^3*U^2) - 
    (4*(-1 + T + U)*(28*T - 84*T^2 + 84*T^3 - 28*T^4 + 64*U - 215*T*U + 
       311*T^2*U - 221*T^3*U + 61*T^4*U - 256*U^2 + 541*T*U^2 - 426*T^2*U^2 + 
       185*T^3*U^2 - 32*T^4*U^2 + 384*U^3 - 609*T*U^3 + 222*T^2*U^3 - 
       21*T^3*U^3 - 12*T^4*U^3 - 256*U^4 + 317*T*U^4 - 4*T^2*U^4 - 
       27*T^3*U^4 + 6*T^4*U^4 + 64*U^5 - 62*T*U^5 - 23*T^2*U^5 + 8*T^3*U^5 + 
       T^4*U^5))/(3*(-1 + T)^2*T^2*(-1 + U)^3*U^2))*Log[U] + 
  ((-8*Nf*(-26*T + 59*T^2 - 34*T^3 - 5*T^4 + 6*T^5 - 38*U + 159*T*U - 
       178*T^2*U + 25*T^3*U + 32*T^4*U + 76*U^2 - 158*T*U^2 + 31*T^2*U^2 + 
       76*T^3*U^2 - 38*U^3 + 25*T*U^3 + 38*T^2*U^3))/
     (9*(-1 + T)^2*T^2*U*(T + U)) - 
    (2*(38*T^2 - 87*T^3 + 60*T^4 - 11*T^5 + 272*T*U - 948*T^2*U + 
       1103*T^3*U - 448*T^4*U + 17*T^5*U + 4*T^6*U + 90*U^2 - 991*T*U^2 + 
       2004*T^2*U^2 - 1220*T^3*U^2 + 38*T^4*U^2 + 42*T^5*U^2 - 274*U^3 + 
       1239*T*U^3 - 1274*T^2*U^3 - 74*T^3*U^3 + 390*T^4*U^3 - 48*T^5*U^3 + 
       278*U^4 - 585*T*U^4 + 114*T^2*U^4 + 278*T^3*U^4 - 48*T^4*U^4 - 
       94*U^5 + 65*T*U^5 + 70*T^2*U^5))/((-1 + T)^2*T^2*(-1 + U)*U*
      (T + U)^2) + (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
       72*T*U + 206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 
       206*T*U^2 - 320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 
       2*T^6*U^2 + 38*U^3 - 202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 
       29*T^4*U^3 + 4*T^5*U^3 - 42*U^4 + 74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 
       4*T^4*U^4 + 18*U^5 - 6*T*U^5 - 7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 
       2*T^2*U^6))/(3*(-1 + T)*T^2*(-1 + U)*U*(T + U)^2))*Log[U] - 
  (8*Pi^2*(-1 + T + U)*(-32 + 15*T + 32*U + 17*T*U)*G[{T^(-1)}, 1]*Log[U])/
   (3*T^3*U) + ((16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 
       25*T*U - 16*T^2*U + 25*T^3*U))/(9*(-1 + T)^2*T^3*U) + 
    (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 16*T^6 - 20*T^7 + 
       4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 76*T^5*U - 60*T^6*U + 
       33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 118*T^2*U^2 + 355*T^3*U^2 - 
       212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 4*T^8*U^2 - 58*U^3 + 
       183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 13*T^4*U^3 + 20*T^5*U^3 + 
       32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 116*U^4 - 309*T*U^4 + 
       274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 63*T^5*U^4 - 39*T^6*U^4 + 
       6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 184*T^2*U^5 - 16*T^3*U^5 + 
       78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 76*U^6 - 138*T*U^6 + 
       44*T^2*U^6 + 53*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 26*U^7 + 
       39*T*U^7 + 6*T^2*U^7 - 25*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 
       4*T^2*U^8 + 4*T^3*U^8))/(3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) + 
    (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
       12*T^2*U + 127*T^3*U - 233*T^4*U - 88*T^5*U + 599*T^6*U - 589*T^7*U + 
       220*T^8*U - 24*T^9*U - 12*T*U^2 + 121*T^2*U^2 - 483*T^3*U^2 + 
       608*T^4*U^2 + 118*T^5*U^2 - 715*T^6*U^2 + 383*T^7*U^2 + 2*T^8*U^2 - 
       22*T^9*U^2 - 4*U^3 + 173*T*U^3 - 803*T^2*U^3 + 1434*T^3*U^3 - 
       846*T^4*U^3 - 481*T^5*U^3 + 677*T^6*U^3 - 47*T^7*U^3 - 122*T^8*U^3 + 
       26*T^9*U^3 + 47*U^4 - 675*T*U^4 + 2076*T^2*U^4 - 2338*T^3*U^4 + 
       619*T^4*U^4 + 552*T^5*U^4 - 219*T^6*U^4 - 69*T^7*U^4 + 14*T^8*U^4 - 
       152*U^5 + 1150*T*U^5 - 2365*T^2*U^5 + 1545*T^3*U^5 + 189*T^4*U^5 - 
       305*T^5*U^5 - 80*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 214*U^6 - 
       946*T*U^6 + 1167*T^2*U^6 - 144*T^3*U^6 - 437*T^4*U^6 + 112*T^5*U^6 - 
       28*T^6*U^6 + 48*T^7*U^6 - 140*U^7 + 349*T*U^7 - 162*T^2*U^7 - 
       156*T^3*U^7 + 90*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 35*U^8 - 
       39*T*U^8 - 22*T^2*U^8 + 11*T^3*U^8 + 22*T^4*U^8))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((-16*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(3*T*U^3) - 
    (8*(-1 + T + U)*(-14 + 14*T + 9*U + 5*T*U))/(3*T*U^3))*G[{U^(-1)}, 1]*
   Log[U] + ((16*Nf*(-1 + T + U)*(4*T - 13*T^2 + 15*T^3 - 8*T^4 + 2*T^5 + 
       2*U - 13*T*U + 18*T^2*U - 4*T^3*U - 4*T^4*U - 4*U^2 + 9*T*U^2 - 
       T^2*U^2 - 6*T^3*U^2 + 2*U^3 - T*U^3 - 2*T^2*U^3))/
     (3*(-1 + T)^2*T^2*U*(T + U)^2) - 
    (4*(-1 + T + U)*(20*T^3 - 76*T^4 + 110*T^5 - 72*T^6 + 18*T^7 - 52*T^2*U + 
       49*T^3*U + 152*T^4*U - 263*T^5*U + 130*T^6*U - 16*T^7*U + 58*T*U^2 - 
       22*T^2*U^2 - 20*T^3*U^2 - 176*T^4*U^2 + 210*T^5*U^2 - 30*T^6*U^2 - 
       2*T^7*U^2 - 14*U^3 - 91*T*U^3 + 86*T^2*U^3 + 34*T^3*U^3 + 
       152*T^4*U^3 - 119*T^5*U^3 - 30*T^6*U^3 + 2*T^7*U^3 + 56*U^4 - 
       78*T*U^4 + 182*T^2*U^4 - 224*T^3*U^4 - 36*T^4*U^4 + 58*T^5*U^4 + 
       4*T^6*U^4 - 82*U^5 + 215*T*U^5 - 248*T^2*U^5 + 93*T^3*U^5 - 
       16*T^4*U^5 + 52*U^6 - 126*T*U^6 + 46*T^2*U^6 + 52*T^3*U^6 - 
       4*T^4*U^6 - 12*U^7 + 22*T*U^7 + 10*T^2*U^7 - 2*T^3*U^7))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
    (16*LbL*Nf*(-1 + T + U)*(24*T^3 - 76*T^4 + 84*T^5 - 36*T^6 + 4*T^7 + 
       36*T^2*U - 222*T^3*U + 378*T^4*U - 247*T^5*U + 59*T^6*U - 4*T^7*U + 
       60*T*U^2 - 276*T^2*U^2 + 620*T^3*U^2 - 574*T^4*U^2 + 177*T^5*U^2 + 
       3*T^6*U^2 - 4*T^7*U^2 - 174*T*U^3 + 502*T^2*U^3 - 602*T^3*U^3 + 
       246*T^4*U^3 + 42*T^5*U^3 - 12*T^6*U^3 + 4*T^7*U^3 + 4*U^4 + 
       160*T*U^4 - 278*T^2*U^4 + 92*T^3*U^4 + 26*T^4*U^4 - 20*T^5*U^4 + 
       4*T^6*U^4 - 16*U^5 - 15*T*U^5 - 13*T^2*U^5 + 32*T^3*U^5 + 24*U^6 - 
       45*T*U^6 + 3*T^2*U^6 + 24*T^3*U^6 - 16*U^7 + 14*T*U^7 + 12*T^2*U^7 - 
       4*T^3*U^7 + 4*U^8 - 4*T^2*U^8))/(3*(-1 + T)*T^2*(-1 + U)^2*U^2*
      (T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  ((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(-2 + 10*T - 23*T^2 + 31*T^3 - 25*T^4 + 11*T^5 - 2*T^6 + 
       12*U - 46*T*U + 56*T^2*U - 11*T^3*U - 20*T^4*U + 7*T^5*U + 2*T^6*U - 
       25*U^2 + 75*T*U^2 - 16*T^2*U^2 - 141*T^3*U^2 + 163*T^4*U^2 - 
       62*T^5*U^2 + 6*T^6*U^2 + 22*U^3 - 41*T*U^3 - 70*T^2*U^3 + 
       203*T^3*U^3 - 149*T^4*U^3 + 47*T^5*U^3 - 10*T^6*U^3 - 8*U^4 - 
       17*T*U^4 + 99*T^2*U^4 - 132*T^3*U^4 + 58*T^4*U^4 - 10*T^5*U^4 + 
       4*T^6*U^4 + 4*U^5 + 27*T*U^5 - 68*T^2*U^5 + 58*T^3*U^5 - 15*T^4*U^5 - 
       5*U^6 - 8*T*U^6 + 28*T^2*U^6 - 20*T^3*U^6 + 4*T^4*U^6 - T^5*U^6 + 
       2*U^7 - 6*T^2*U^7 + 4*T^3*U^7))/((-1 + T)^2*T^3*(-1 + U)^3*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 16*T^3 - 24*T^4 + 16*T^5 - 4*T^6 + 
       63*T^2*U - 101*T^3*U + 69*T^4*U - 39*T^5*U + 8*T^6*U - 4*U^2 + 
       6*T*U^2 - 177*T^2*U^2 + 172*T^3*U^2 - 63*T^4*U^2 + 21*T^5*U^2 + 
       28*U^3 - 26*T*U^3 + 200*T^2*U^3 - 102*T^3*U^3 + 11*T^4*U^3 + 
       11*T^5*U^3 - 8*T^6*U^3 - 84*U^4 + 39*T*U^4 - 84*T^2*U^4 - 20*T^3*U^4 + 
       15*T^4*U^4 - 9*T^5*U^4 + 4*T^6*U^4 + 140*U^5 - 12*T*U^5 + 3*T^2*U^5 + 
       5*T^3*U^5 - 12*T^4*U^5 - 140*U^6 - 32*T*U^6 - T^2*U^6 - 10*T^3*U^6 + 
       4*T^4*U^6 + 84*U^7 + 42*T*U^7 + 4*T^3*U^7 - 28*U^8 - 21*T*U^8 + 
       4*U^9 + 4*T*U^9))/(3*T^3*(-1 + U)^3*U^3))*G[{T^(-1), 0}, 1]*Log[U] + 
  ((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) + 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 5*T^5 + 2*T^6 + 
       6*U - 16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 12*T^5*U + 4*T^6*U - 
       5*U^2 + 17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 2*T^4*U^2 + U^3 - 
       10*T*U^3 + 15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 19*T^4 + 15*T^5 - T^6 - 5*T^7 + 
       2*T^8 - 4*T*U + 30*T^2*U - 76*T^3*U + 91*T^4*U - 54*T^5*U + 13*T^6*U - 
       2*U^2 + 30*T*U^2 - 121*T^2*U^2 + 224*T^3*U^2 - 216*T^4*U^2 + 
       116*T^5*U^2 - 45*T^6*U^2 + 20*T^7*U^2 - 6*T^8*U^2 + 10*U^3 - 
       80*T*U^3 + 241*T^2*U^3 - 357*T^3*U^3 + 290*T^4*U^3 - 142*T^5*U^3 + 
       59*T^6*U^3 - 23*T^7*U^3 + 4*T^8*U^3 - 22*U^4 + 121*T*U^4 - 
       281*T^2*U^4 + 334*T^3*U^4 - 212*T^4*U^4 + 83*T^5*U^4 - 33*T^6*U^4 + 
       10*T^7*U^4 + 26*U^5 - 113*T*U^5 + 199*T^2*U^5 - 179*T^3*U^5 + 
       78*T^4*U^5 - 23*T^5*U^5 + 9*T^6*U^5 - T^7*U^5 - 16*U^6 + 57*T*U^6 - 
       79*T^2*U^6 + 49*T^3*U^6 - 13*T^4*U^6 + 4*T^5*U^6 - 2*T^6*U^6 + 4*U^7 - 
       11*T*U^7 + 13*T^2*U^7 - 4*T^3*U^7 + T^4*U^7 - T^5*U^7))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[U] + ((8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 5*T^4 + 3*T^5 - 
       8*U + 26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 9*T^5*U + 15*U^2 - 
       33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + T^5*U^2 - 16*U^3 + 
       25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 9*U^4 - 8*T*U^4 - 
       14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 2*U^5 + 6*T^2*U^5 - 
       4*T^3*U^5))/((-1 + T)^2*T^3*(-1 + U)*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
       3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
       4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6))/(3*T^3*U^3))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((-8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 5*T^4 + 3*T^5 - 8*U + 
       26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 9*T^5*U + 15*U^2 - 
       33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + T^5*U^2 - 16*U^3 + 
       25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 9*U^4 - 8*T*U^4 - 
       14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 2*U^5 + 6*T^2*U^5 - 
       4*T^3*U^5))/((-1 + T)^2*T^3*(-1 + U)*U^3) + 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
       3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
       4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6))/(3*T^3*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((8*(-1 + T + U)*(-2*T^4 + 6*T^5 - 9*T^6 + 7*T^7 - 2*T^8 - 8*T^3*U + 
       36*T^4*U - 48*T^5*U + 20*T^6*U + T^7*U + 2*T^8*U - 12*T^2*U^2 + 
       84*T^3*U^2 - 103*T^4*U^2 - 17*T^5*U^2 + 105*T^6*U^2 - 40*T^7*U^2 + 
       6*T^8*U^2 - 8*T*U^3 + 96*T^2*U^3 - 248*T^3*U^3 - 94*T^4*U^3 + 
       425*T^5*U^3 - 290*T^6*U^3 + 56*T^7*U^3 - 10*T^8*U^3 - 2*U^4 + 
       54*T*U^4 - 223*T^2*U^4 + 161*T^3*U^4 + 712*T^4*U^4 - 697*T^5*U^4 + 
       224*T^6*U^4 - 42*T^7*U^4 + 4*T^8*U^4 + 12*U^5 - 144*T*U^5 + 
       160*T^2*U^5 + 311*T^3*U^5 - 1006*T^4*U^5 + 381*T^5*U^5 - 86*T^6*U^5 + 
       16*T^7*U^5 - 33*U^6 + 205*T*U^6 + 93*T^2*U^6 - 534*T^3*U^6 + 
       585*T^4*U^6 - 98*T^5*U^6 + 28*T^6*U^6 - 2*T^7*U^6 + 54*U^7 - 
       173*T*U^7 - 218*T^2*U^7 + 322*T^3*U^7 - 180*T^4*U^7 + 36*T^5*U^7 - 
       8*T^6*U^7 - 56*U^8 + 83*T*U^8 + 162*T^2*U^8 - 130*T^3*U^8 + 
       44*T^4*U^8 - 12*T^5*U^8 + 36*U^9 - 11*T*U^9 - 78*T^2*U^9 + 
       40*T^3*U^9 - 8*T^4*U^9 - 13*U^10 - 10*T*U^10 + 20*T^2*U^10 - 
       2*T^3*U^10 + 2*U^11 + 4*T*U^11))/(T^3*(-1 + U)^3*U^3*(T + U)^4) + 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       8*T^3*U + 71*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
       8*T^2*U^2 + 100*T^3*U^2 - 277*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
       37*T^7*U^2 - 8*T*U^3 + 76*T^2*U^3 - 304*T^3*U^3 + 412*T^4*U^3 - 
       234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 59*T*U^4 - 
       220*T^2*U^4 + 380*T^3*U^4 - 246*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
       25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 182*T*U^5 + 298*T^2*U^5 - 
       180*T^3*U^5 + 4*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 
       84*U^6 + 301*T*U^6 - 188*T^2*U^6 - 28*T^3*U^6 + 24*T^4*U^6 - 
       43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 280*T*U^7 + 17*T^2*U^7 + 
       45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 140*U^8 + 133*T*U^8 + 
       55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 
       38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 
       4*T*U^11))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*
   Log[U] + ((-16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 
       4*T^8 - 32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 
       8*T^8*U - 44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 
       145*T^6*U^2 + 37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 
       466*T^4*U^3 - 234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 
       4*U^4 + 56*T*U^4 - 400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 
       38*T^5*U^4 + 37*T^6*U^4 - 25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 
       170*T*U^5 + 406*T^2*U^5 - 186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 
       38*T^6*U^5 + 8*T^7*U^5 - 84*U^6 + 283*T*U^6 - 212*T^2*U^6 - 
       43*T^3*U^6 + 24*T^4*U^6 - 43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 
       268*T*U^7 + 17*T^2*U^7 + 45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 
       140*U^8 + 130*T*U^8 + 55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 
       14*T*U^9 - 38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 
       4*U^11 + 4*T*U^11))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 5*T^9 - 
       2*T^10 + 8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 155*T^7*U - 
       56*T^8*U + 3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 
       433*T^4*U^2 - 898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 
       40*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 
       1657*T^4*U^3 + 2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 
       319*T^8*U^3 + 62*T^9*U^3 - 10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 
       477*T^2*U^4 - 1698*T^3*U^4 + 3540*T^4*U^4 - 4234*T^5*U^4 + 
       2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 53*T^9*U^4 + 4*T^10*U^4 - 
       12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 2930*T^3*U^5 - 4364*T^4*U^5 + 
       3644*T^5*U^5 - 1541*T^6*U^5 + 353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 
       31*U^6 - 305*T*U^6 + 1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 
       1715*T^5*U^6 + 519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 
       42*U^7 + 293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 
       491*T^5*U^7 - 182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 
       147*T*U^8 + 414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 
       58*T^6*U^8 - 12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 
       162*T^3*U^9 - 115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 
       2*T*U^10 + 26*T^2*U^10 - 39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 
       2*U^11 - 6*T^2*U^11 + 4*T^3*U^11))/((-1 + T)^2*T^3*(-1 + U)^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((8*(-1 + T + U)^2*(2*T - 8*T^2 + 11*T^3 - 4*T^4 - 3*T^5 + 2*T^6 + 2*U - 
       16*T*U + 35*T^2*U - 34*T^3*U + 15*T^4*U - 2*T^5*U - 8*U^2 + 31*T*U^2 - 
       40*T^2*U^2 + 24*T^3*U^2 - 14*T^4*U^2 + 12*T^5*U^2 - 6*T^6*U^2 + 
       15*U^3 - 26*T*U^3 + 8*T^2*U^3 + 4*T^3*U^3 - 4*T^5*U^3 + 4*T^6*U^3 - 
       16*U^4 + 11*T*U^4 + 14*T^2*U^4 - 4*T^3*U^4 - 4*T^5*U^4 + 9*U^5 - 
       2*T*U^5 - 16*T^2*U^5 + 4*T^3*U^5 + 4*T^4*U^5 - 2*U^6 + 6*T^2*U^6 - 
       4*T^3*U^6))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)) + 
    (16*LbL*Nf*(T - U)*(-1 + T + U)^2*(-4*T^4 + 12*T^5 - 12*T^6 + 4*T^7 - 
       16*T^3*U + 47*T^4*U - 42*T^5*U + 7*T^6*U + 4*T^7*U - 32*T^2*U^2 + 
       79*T^3*U^2 - 62*T^4*U^2 - 3*T^5*U^2 + 12*T^6*U^2 - 16*T*U^3 + 
       79*T^2*U^3 - 56*T^3*U^3 - 8*T^4*U^3 + 20*T^5*U^3 - 4*U^4 + 47*T*U^4 - 
       62*T^2*U^4 - 8*T^3*U^4 + 24*T^4*U^4 + 12*U^5 - 42*T*U^5 - 3*T^2*U^5 + 
       20*T^3*U^5 - 12*U^6 + 7*T*U^6 + 12*T^2*U^6 + 4*U^7 + 4*T*U^7))/
     (3*T^3*U^3*(T + U)^3))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (32*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, 0}, 1]*Log[U])/
   (T^3*U) + (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U + 5*U^2 - 3*T*U^2 - 
     3*U^3)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 
     4*T*U^3)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U + 2*U^2)*G[{T^(-1), T^(-1), 0}, 1]*
    Log[U])/(T^3*U^3) - (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1)}, 1]*
    Log[U])/(T^3*U) + (16*(-1 + T + U)*(-9 + 3*T + 5*U + 2*T*U)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 6*U^2 + 3*T*U^2 + 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 
     1]*Log[U])/(T^3*U) + (32*(-1 + T + U)*(-1 + U + T*U)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0, 0}, 1]*Log[U])/
   (T*U^3) + ((64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((48*(-1 + T + U)*(-2 + 2*T + U + T*U))/(T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/
   (T*U^3) - (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^3) - 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U^3) + ((-32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/
     (T*U^3) + (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + 
       U^3 + T*U^3))/(T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + T + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[U])/(T*U^3) - (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + 
     U^3 + T*U^3)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + T + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U^3) + 
  ((-16*LbL*Nf*(-8*T^3 + 28*T^4 - 36*T^5 + 20*T^6 - 4*T^7 - 5*T^2*U + 
       36*T^3*U - 70*T^4*U + 52*T^5*U - 13*T^6*U - 5*T*U^2 + 22*T^2*U^2 - 
       45*T^3*U^2 + 35*T^4*U^2 + 2*T^5*U^2 - 13*T^6*U^2 + 4*T^7*U^2 - 8*U^3 + 
       36*T*U^3 - 45*T^2*U^3 + 12*T^3*U^3 + 21*T^4*U^3 - 25*T^5*U^3 + 
       6*T^6*U^3 + 28*U^4 - 70*T*U^4 + 35*T^2*U^4 + 21*T^3*U^4 - 24*T^4*U^4 + 
       10*T^5*U^4 - 36*U^5 + 52*T*U^5 + 2*T^2*U^5 - 25*T^3*U^5 + 10*T^4*U^5 + 
       20*U^6 - 13*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 - 4*U^7 + 4*T^2*U^7))/
     (3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
    (8*(2*T^3 - 2*T^4 - 11*T^5 + 25*T^6 - 19*T^7 + 5*T^8 + 6*T^2*U - 
       40*T^3*U + 65*T^4*U - 12*T^5*U - 45*T^6*U + 30*T^7*U - 4*T^8*U + 
       6*T*U^2 - 4*T^2*U^2 + 10*T^3*U^2 - 11*T^4*U^2 - 35*T^5*U^2 + 
       34*T^6*U^2 + 10*T^7*U^2 - 10*T^8*U^2 + 2*U^3 - 40*T*U^3 + 10*T^2*U^3 + 
       124*T^3*U^3 - 169*T^4*U^3 + 98*T^5*U^3 - 34*T^7*U^3 + 12*T^8*U^3 - 
       2*U^4 + 65*T*U^4 - 11*T^2*U^4 - 169*T^3*U^4 + 106*T^4*U^4 + 
       42*T^5*U^4 - 32*T^6*U^4 + 4*T^7*U^4 - 11*U^5 - 12*T*U^5 - 35*T^2*U^5 + 
       98*T^3*U^5 + 42*T^4*U^5 - 88*T^5*U^5 - 12*T^6*U^5 + 12*T^7*U^5 + 
       25*U^6 - 45*T*U^6 + 34*T^2*U^6 - 32*T^4*U^6 - 12*T^5*U^6 + 
       24*T^6*U^6 - 19*U^7 + 30*T*U^7 + 10*T^2*U^7 - 34*T^3*U^7 + 4*T^4*U^7 + 
       12*T^5*U^7 + 5*U^8 - 4*T*U^8 - 10*T^2*U^8 + 12*T^3*U^8))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3))*Log[T]*Log[U] + 
  ((-16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
       3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
       T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 10*U - 
       26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 15*U^2 + 18*T*U^2 - 
       6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 5*U^3 + 19*T*U^3 - 
       27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 5*U^4 - 28*T*U^4 + 
       16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 9*T*U^5 - T^2*U^5 - 
       T^4*U^5))/((-1 + T)*T^3*(-1 + U)^2*U^3))*G[{T^(-1)}, 1]*Log[T]*
   Log[U] + ((8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 5*T^4 + 3*T^5 - 
       8*U + 26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 9*T^5*U + 15*U^2 - 
       33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + T^5*U^2 - 16*U^3 + 
       25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 9*U^4 - 8*T*U^4 - 
       14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 2*U^5 + 6*T^2*U^5 - 
       4*T^3*U^5))/((-1 + T)^2*T^3*(-1 + U)*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
       3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
       4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6))/(3*T^3*U^3))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((16*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
       8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 
       8*T^2*U^2 - 28*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 
       8*T^7*U^2 + 8*T*U^3 - 28*T^2*U^3 + 16*T^3*U^3 - 7*T^5*U^3 + 
       8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
       16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
       29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 
       4*U^8 + 4*T*U^8))/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
       2*T^10 + 8*T^3*U - 50*T^4*U + 118*T^5*U - 141*T^6*U + 92*T^7*U - 
       31*T^8*U + 4*T^9*U + 12*T^2*U^2 - 100*T^3*U^2 + 233*T^4*U^2 - 
       191*T^5*U^2 - 22*T^6*U^2 + 135*T^7*U^2 - 94*T^8*U^2 + 33*T^9*U^2 - 
       6*T^10*U^2 + 8*T*U^3 - 100*T^2*U^3 + 348*T^3*U^3 - 289*T^4*U^3 - 
       344*T^5*U^3 + 727*T^6*U^3 - 500*T^7*U^3 + 189*T^8*U^3 - 42*T^9*U^3 + 
       4*T^10*U^3 + 2*U^4 - 50*T*U^4 + 233*T^2*U^4 - 289*T^3*U^4 - 
       438*T^4*U^4 + 1268*T^5*U^4 - 1036*T^6*U^4 + 411*T^7*U^4 - 
       118*T^8*U^4 + 19*T^9*U^4 - 10*U^5 + 118*T*U^5 - 191*T^2*U^5 - 
       344*T^3*U^5 + 1268*T^4*U^5 - 1336*T^5*U^5 + 603*T^6*U^5 - 
       146*T^7*U^5 + 39*T^8*U^5 - 2*T^9*U^5 + 23*U^6 - 141*T*U^6 - 
       22*T^2*U^6 + 727*T^3*U^6 - 1036*T^4*U^6 + 603*T^5*U^6 - 200*T^6*U^6 + 
       50*T^7*U^6 - 8*T^8*U^6 - 31*U^7 + 92*T*U^7 + 135*T^2*U^7 - 
       500*T^3*U^7 + 411*T^4*U^7 - 146*T^5*U^7 + 50*T^6*U^7 - 12*T^7*U^7 + 
       25*U^8 - 31*T*U^8 - 94*T^2*U^8 + 189*T^3*U^8 - 118*T^4*U^8 + 
       39*T^5*U^8 - 8*T^6*U^8 - 11*U^9 + 4*T*U^9 + 33*T^2*U^9 - 42*T^3*U^9 + 
       19*T^4*U^9 - 2*T^5*U^9 + 2*U^10 - 6*T^2*U^10 + 4*T^3*U^10))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^4))*G[{(T + U)^(-1)}, 1]*Log[T]*
   Log[U] + (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0}, 1]*
    Log[T]*Log[U])/(T^3*U) + (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
    G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[T]*Log[U])/(T^3*U) + (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), 0}, 1]*Log[T]*Log[U])/(T*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*
    Log[U])/(T*U^3) - (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/(T*U^3) + 
  (4*(-1 + T + U)*(-10 + 10*T + 21*U - 11*T*U - 13*U^2 - 2*T*U^2 + 2*U^3 + 
     2*T*U^3)*Log[T]^2*Log[U])/(T*(-1 + U)^2*U^2) + 
  (8*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/
   (T*U^3) + ((8*Nf*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U))/
     (3*(-1 + T)^2*T^2*U) + (2*(-1 + T + U)*(20 - 37*T + 17*T^2 - 20*U + 
       25*T*U + 12*T^2*U))/((-1 + T)^2*T^2*U))*Log[U]^2 + 
  ((-16*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(-8 + 15*T - 8*T^2 + T^3 + 4*U - 6*T*U - T^2*U + T^3*U))/
     ((-1 + T)^2*T^2*U))*G[{T^(-1)}, 1]*Log[U]^2 + 
  (8*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0}, 1]*Log[U]^2)/
   (T^3*U) - (8*(-1 + T + U)*(-11 + 3*T + 7*U + 4*T*U)*G[{T^(-1), T^(-1)}, 1]*
    Log[U]^2)/(T^3*U) + (4*(-1 + T + U)*(-10 + 21*T - 13*T^2 + 2*T^3 + 10*U - 
     11*T*U - 2*T^2*U + 2*T^3*U)*Log[T]*Log[U]^2)/((-1 + T)^2*T^2*U) + 
  (8*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/
   (T^3*U) + ((24*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + 
       T^3*U + 8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (16*Nf*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 
       8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)))*Log[\[Mu]\[Mu]] + 
  ((24*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*Nf*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6))/
     (3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((48*(-1 + T + U)*(-1 + U + T*U))/(T^3*U) + 
    (32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U))*G[{T^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((-48*(-1 + T + U)*(-1 + U + T*U))/(T^3*U) - 
    (32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((48*(-1 + T + U)*(-1 + T + T*U))/(T*U^3) + 
    (32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3))*G[{U^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((-48*(-1 + T + U)*(-1 + T + T*U))/(T*U^3) - 
    (32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-24*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2))/
     (T*(-1 + U)^2*U^2) - (16*Nf*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 
       2*T*U^2))/(3*T*(-1 + U)^2*U^2))*Log[T]*Log[\[Mu]\[Mu]] + 
  ((48*(-1 + T + U)*(-1 + T + T*U))/(T*U^3) + 
    (32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3))*G[{U^(-1)}, 1]*Log[T]*
   Log[\[Mu]\[Mu]] + 
  ((-24*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U))/
     ((-1 + T)^2*T^2*U) - (16*Nf*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 
       2*T^2*U))/(3*(-1 + T)^2*T^2*U))*Log[U]*Log[\[Mu]\[Mu]] + 
  ((48*(-1 + T + U)*(-1 + U + T*U))/(T^3*U) + 
    (32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U))*G[{T^(-1)}, 1]*Log[U]*
   Log[\[Mu]\[Mu]] + (8*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + 
     T^3*U + 8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3)*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
     34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
     88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
     54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
     40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
     T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (16*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/
   (T^3*U) - (16*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T^3*U) + (16*(-1 + T + U)*(-1 + T + T*U)*
    G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (16*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (8*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[T]*
    Log[\[Mu]\[Mu]]^2)/(T*(-1 + U)^2*U^2) + 
  (16*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/
   (T*U^3) - (8*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*Log[U]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)^2*T^2*U) + 
  (16*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/
   (T^3*U) + ((-48*LbL*Nf*(-1 + T + U)*(8*T - 32*T^2 + 48*T^3 - 32*T^4 + 
       8*T^5 + 8*U - 52*T*U + 127*T^2*U - 145*T^3*U + 80*T^4*U - 18*T^5*U - 
       32*U^2 + 127*T*U^2 - 208*T^2*U^2 + 160*T^3*U^2 - 64*T^4*U^2 + 
       11*T^5*U^2 + 48*U^3 - 145*T*U^3 + 160*T^2*U^3 - 48*T^3*U^3 - 
       2*T^4*U^3 + 5*T^5*U^3 - 32*U^4 + 80*T*U^4 - 64*T^2*U^4 - 2*T^3*U^4 + 
       8*U^5 - 18*T*U^5 + 11*T^2*U^5 + 5*T^3*U^5))/((-1 + T)^3*T^2*(-1 + U)^3*
      U^2) + (8*(-1 + T + U)*(4*T - 16*T^2 + 24*T^3 - 16*T^4 + 4*T^5 + 4*U - 
       2*T*U - 16*T^2*U + 19*T^3*U - 8*T^4*U + 3*T^5*U - 16*U^2 - 16*T*U^2 + 
       154*T^2*U^2 - 180*T^3*U^2 + 101*T^4*U^2 - 31*T^5*U^2 + 24*U^3 + 
       19*T*U^3 - 180*T^2*U^3 + 114*T^3*U^3 - 25*T^4*U^3 + 12*T^5*U^3 - 
       16*U^4 - 8*T*U^4 + 101*T^2*U^4 - 25*T^3*U^4 - 12*T^4*U^4 - 4*T^5*U^4 + 
       4*U^5 + 3*T*U^5 - 31*T^2*U^5 + 12*T^3*U^5 - 4*T^4*U^5 + 4*T^5*U^5))/
     ((-1 + T)^3*T^2*(-1 + U)^3*U^2))*Zeta[3] + 
  ((96*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (16*(-1 + T + U)*(-2 - 3*T + 2*U + 5*T*U))/(T^3*U))*G[{T^(-1)}, 1]*
   Zeta[3] + ((96*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (16*(-1 + T + U)*(-2 + 2*T - 3*U + 5*T*U))/(T*U^3))*G[{U^(-1)}, 1]*
   Zeta[3], (-16*LbL*Nf*(T - U)*(-1 + T + U)*(24 - 22*T + 7*T^2 - 22*U + 
     38*T*U + 2*T^2*U + 7*U^2 + 2*T*U^2))/(3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (8*Nf*(T - U)*(-1 + T + U)*(38 - 38*T - 38*U - 12*T*U + 25*T^2*U + 
     25*T*U^2))/(9*(-1 + T)^2*T*(-1 + U)^2*U) + 
  (2*(T - U)*(-1 + T + U)*(20 + 4*T^2 - 24*T^3 + 60*T*U - 162*T^2*U + 
     65*T^3*U + 4*U^2 - 162*T*U^2 + 154*T^2*U^2 - 24*U^3 + 65*T*U^3))/
   ((-1 + T)^2*T*(-1 + U)^2*U*(T + U)) + 
  Pi^2*((-8*LbL*Nf*(T - U)*(-1 + T + U)*(-7 + 17*T - 16*T^2 + 6*T^3 + 17*U - 
       36*T*U + 38*T^2*U - 13*T^3*U - 16*U^2 + 38*T*U^2 - 47*T^2*U^2 + 
       13*T^3*U^2 + 6*U^3 - 13*T*U^3 + 13*T^2*U^3))/
     (3*(-1 + T)^3*T*(-1 + U)^3*U) + 
    (4*(T - U)*(-1 + T + U)*(3 - 17*T + 27*T^2 - 13*T^3 - 17*U + 63*T*U - 
       83*T^2*U + 33*T^3*U + 27*U^2 - 83*T*U^2 + 91*T^2*U^2 - 27*T^3*U^2 - 
       13*U^3 + 33*T*U^3 - 27*T^2*U^3 + 3*T^3*U^3))/
     (3*(-1 + T)^3*T*(-1 + U)^3*U)) + 
  Pi^2*((-16*LbL*Nf*(-1 + T + U)*(1 + 3*U))/(3*T^2*U) - 
    (16*(-1 + T + U)*(5 + 3*U))/(3*T^2*U))*G[{T^(-1)}, 1] + 
  ((16*Nf*(-1 + T + U)*(19 - 44*T + 25*T^2 + 3*T^2*U))/(9*(-1 + T)^2*T^2*U) - 
    (16*LbL*Nf*(-1 + T + U)*(-9*T - 4*T^2 + 33*T^3 - 21*T^4 + T^5 - 3*U + 
       6*T*U + 42*T^2*U - 98*T^3*U + 49*T^4*U - 2*T^5*U + 10*U^2 + 9*T*U^2 - 
       57*T^2*U^2 + 54*T^3*U^2 - 11*T^4*U^2 + T^5*U^2 - 12*U^3 + 26*T*U^3 - 
       3*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 + 6*U^4 - 16*T*U^4 + 5*T^2*U^4 - 
       T^3*U^4 - U^5 + 2*T*U^5 - T^2*U^5))/(3*(-1 + T)*T^2*(-1 + U)^2*U*
      (T + U)) - (4*(-1 + T + U)*(-107*T^3 + 266*T^4 - 195*T^5 + 30*T^6 + 
       6*T^7 - 97*T^2*U + 322*T^3*U - 401*T^4*U + 237*T^5*U - 70*T^6*U + 
       2*T^7*U - 161*T*U^2 + 490*T^2*U^2 - 396*T^3*U^2 - 39*T^4*U^2 + 
       71*T^5*U^2 + 28*T^6*U^2 - 27*U^3 + 334*T*U^3 - 640*T^2*U^3 + 
       223*T^3*U^3 + 249*T^4*U^3 - 137*T^5*U^3 + 12*T^6*U^3 + 44*U^4 - 
       169*T*U^4 + 151*T^2*U^4 + 51*T^3*U^4 - 63*T^4*U^4 - 7*U^5 - 40*T*U^5 + 
       121*T^2*U^5 - 69*T^3*U^5 - 12*T^4*U^5 - 10*U^6 + 28*T*U^6 - 
       25*T^2*U^6))/((-1 + T)^2*T^2*(-1 + U)^2*U*(T + U)^3))*G[{T^(-1)}, 1] + 
  Pi^2*((16*LbL*Nf*(1 + 3*T)*(-1 + T + U))/(3*T*U^2) + 
    (16*(5 + 3*T)*(-1 + T + U))/(3*T*U^2))*G[{U^(-1)}, 1] + 
  ((-16*Nf*(-1 + T + U)*(19 - 44*U + 25*U^2 + 3*T*U^2))/
     (9*T*(-1 + U)^2*U^2) - (16*LbL*Nf*(-1 + T + U)*(3*T - 10*T^2 + 12*T^3 - 
       6*T^4 + T^5 + 9*U - 6*T*U - 9*T^2*U - 26*T^3*U + 16*T^4*U - 2*T^5*U + 
       4*U^2 - 42*T*U^2 + 57*T^2*U^2 + 3*T^3*U^2 - 5*T^4*U^2 + T^5*U^2 - 
       33*U^3 + 98*T*U^3 - 54*T^2*U^3 + 6*T^3*U^3 + T^4*U^3 + 21*U^4 - 
       49*T*U^4 + 11*T^2*U^4 - T^3*U^4 - U^5 + 2*T*U^5 - T^2*U^5))/
     (3*(-1 + T)^2*T*(-1 + U)*U^2*(T + U)) - 
    (4*(-1 + T + U)*(27*T^3 - 44*T^4 + 7*T^5 + 10*T^6 + 161*T^2*U - 
       334*T^3*U + 169*T^4*U + 40*T^5*U - 28*T^6*U + 97*T*U^2 - 490*T^2*U^2 + 
       640*T^3*U^2 - 151*T^4*U^2 - 121*T^5*U^2 + 25*T^6*U^2 + 107*U^3 - 
       322*T*U^3 + 396*T^2*U^3 - 223*T^3*U^3 - 51*T^4*U^3 + 69*T^5*U^3 - 
       266*U^4 + 401*T*U^4 + 39*T^2*U^4 - 249*T^3*U^4 + 63*T^4*U^4 + 
       12*T^5*U^4 + 195*U^5 - 237*T*U^5 - 71*T^2*U^5 + 137*T^3*U^5 - 30*U^6 + 
       70*T*U^6 - 28*T^2*U^6 - 12*T^3*U^6 - 6*U^7 - 2*T*U^7))/
     ((-1 + T)^2*T*(-1 + U)^2*U^2*(T + U)^3))*G[{U^(-1)}, 1] + 
  ((-8*(T - U)*(-1 + T + U)*(3 - 6*T - 6*T^2 + 14*T^3 - 5*T^4 - 6*U - 9*T*U + 
       39*T^2*U - 21*T^3*U + T^4*U - 6*U^2 + 39*T*U^2 - 30*T^2*U^2 + 
       2*T^3*U^2 + 14*U^3 - 21*T*U^3 + 2*T^2*U^3 - 5*U^4 + T*U^4))/
     ((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2) + 
    (16*LbL*Nf*(T - U)*(-1 + T + U)*(-4 + 14*T - 18*T^2 + 13*T^3 - 5*T^4 + 
       14*U - 44*T*U + 59*T^2*U - 46*T^3*U + 11*T^4*U - 18*U^2 + 59*T*U^2 - 
       86*T^2*U^2 + 39*T^3*U^2 + 13*U^3 - 46*T*U^3 + 39*T^2*U^3 - 5*U^4 + 
       11*T*U^4))/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2))*
   G[{(T + U)^(-1)}, 1] + 
  ((-8*(-1 + T + U)*(-8*T + 26*T^2 - 32*T^3 + 18*T^4 - 4*T^5 - 8*U + 22*T*U - 
       63*T^2*U + 100*T^3*U - 63*T^4*U + 12*T^5*U + 18*U^2 - 4*T*U^2 + 
       39*T^2*U^2 - 125*T^3*U^2 + 86*T^4*U^2 - 12*T^5*U^2 - 4*U^3 - 
       62*T*U^3 + 61*T^2*U^3 + 33*T^3*U^3 - 38*T^4*U^3 + 4*T^5*U^3 - 16*U^4 + 
       88*T*U^4 - 86*T^2*U^4 + 15*T^3*U^4 + 5*T^4*U^4 + 12*U^5 - 40*T*U^5 + 
       33*T^2*U^5 - 7*T^3*U^5 - 2*U^6 + 4*T*U^6 - 2*T^2*U^6))/
     ((-1 + T)^2*T^2*(-1 + U)^3*U^2) + 
    (16*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 4*U - 18*T*U - 
       24*T^2*U - 10*T^3*U + 6*T^4*U - 18*U^2 + 51*T*U^2 + 81*T^2*U^2 - 
       6*T^3*U^2 - 6*T^4*U^2 + 27*U^3 - 45*T*U^3 - 99*T^2*U^3 + 18*T^3*U^3 + 
       2*T^4*U^3 - 12*U^4 + 21*T*U^4 + 15*T^2*U^4 - 8*T^3*U^4 - 6*U^5 - 
       15*T*U^5 - 3*T^2*U^5 + 6*U^6 + 4*T*U^6 - U^7))/(3*T^2*(-1 + U)^3*U^2))*
   G[{T^(-1), 0}, 1] + ((-32*Nf*(-1 + T + U))/(3*T^2*U) - 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(T - 2*T^2 + T^3 - U - T*U - 4*T^2*U - 
       3*U^2 - 3*T*U^2))/(3*T^2*U^2) + 
    (8*(-1 + T + U)*(4*T - 15*T^2 + 20*T^3 - 11*T^4 + 2*T^5 - 4*U + 10*T*U - 
       6*T^2*U + 2*T^3*U - 2*T^4*U + 3*U^2 - 14*T*U^2 + 13*T^2*U^2 - 
       4*T^3*U^2))/((-1 + T)^2*T^2*U^2))*G[{T^(-1), T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + U)*(-1 + T + U))/(T^2*U) + 
    (8*(-1 + T + U)*(2*T^4 + 7*T^2*U + 2*T^3*U + 12*T*U^2 - 2*T^2*U^2 + 
       7*U^3 - 4*T*U^3 - 2*U^4))/(T^2*U^2*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T + 18*T^2 - 27*T^3 + 12*T^4 + 6*T^5 - 6*T^6 + 
       T^7 - 2*U + 18*T*U - 51*T^2*U + 45*T^3*U - 21*T^4*U + 15*T^5*U - 
       4*T^6*U + 6*U^2 + 24*T*U^2 - 81*T^2*U^2 + 99*T^3*U^2 - 15*T^4*U^2 + 
       3*T^5*U^2 - 6*U^3 + 10*T*U^3 + 6*T^2*U^3 - 18*T^3*U^3 + 8*T^4*U^3 + 
       2*U^4 - 6*T*U^4 + 6*T^2*U^4 - 2*T^3*U^4))/(3*(-1 + T)^3*T^2*U^2) - 
    (8*(-1 + T + U)*(8*T - 18*T^2 + 4*T^3 + 16*T^4 - 12*T^5 + 2*T^6 + 8*U - 
       22*T*U + 4*T^2*U + 62*T^3*U - 88*T^4*U + 40*T^5*U - 4*T^6*U - 26*U^2 + 
       63*T*U^2 - 39*T^2*U^2 - 61*T^3*U^2 + 86*T^4*U^2 - 33*T^5*U^2 + 
       2*T^6*U^2 + 32*U^3 - 100*T*U^3 + 125*T^2*U^3 - 33*T^3*U^3 - 
       15*T^4*U^3 + 7*T^5*U^3 - 18*U^4 + 63*T*U^4 - 86*T^2*U^4 + 38*T^3*U^4 - 
       5*T^4*U^4 + 4*U^5 - 12*T*U^5 + 12*T^2*U^5 - 4*T^3*U^5))/
     ((-1 + T)^3*T^2*(-1 + U)^2*U^2))*G[{U^(-1), 0}, 1] + 
  ((32*Nf*(-1 + T + U))/(3*T*U^2) - (16*LbL*Nf*(-1 + U)*(-1 + T + U)*
      (T + 3*T^2 - U + T*U + 3*T^2*U + 2*U^2 + 4*T*U^2 - U^3))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(-4*T + 3*T^2 + 4*U + 10*T*U - 14*T^2*U - 15*U^2 - 
       6*T*U^2 + 13*T^2*U^2 + 20*U^3 + 2*T*U^3 - 4*T^2*U^3 - 11*U^4 - 
       2*T*U^4 + 2*U^5))/(T^2*(-1 + U)^2*U^2))*G[{U^(-1), U^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)*(-1 + T + U))/(T*U^2) + 
    (8*(-1 + T + U)*(-7*T^3 + 2*T^4 - 12*T^2*U + 4*T^3*U - 7*T*U^2 + 
       2*T^2*U^2 - 2*T*U^3 - 2*U^4))/(T^2*U^2*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(T - U)*(-1 + T + U)*(-2*T^2 + 12*T^3 - 30*T^4 + 40*T^5 - 
       30*T^6 + 12*T^7 - 2*T^8 - 10*T*U + 54*T^2*U - 111*T^3*U + 137*T^4*U - 
       120*T^5*U + 78*T^6*U - 34*T^7*U + 6*T^8*U - 2*U^2 + 54*T*U^2 - 
       180*T^2*U^2 + 247*T^3*U^2 - 186*T^4*U^2 + 78*T^5*U^2 - 53*T^6*U^2 + 
       30*T^7*U^2 - 6*T^8*U^2 + 12*U^3 - 111*T*U^3 + 247*T^2*U^3 - 
       210*T^3*U^3 - 54*T^4*U^3 + 159*T^5*U^3 - 39*T^6*U^3 - 6*T^7*U^3 + 
       2*T^8*U^3 - 30*U^4 + 137*T*U^4 - 186*T^2*U^4 - 54*T^3*U^4 + 
       354*T^4*U^4 - 225*T^5*U^4 + 42*T^6*U^4 - 2*T^7*U^4 + 40*U^5 - 
       120*T*U^5 + 78*T^2*U^5 + 159*T^3*U^5 - 225*T^4*U^5 + 84*T^5*U^5 - 
       16*T^6*U^5 - 30*U^6 + 78*T*U^6 - 53*T^2*U^6 - 39*T^3*U^6 + 
       42*T^4*U^6 - 16*T^5*U^6 + 12*U^7 - 34*T*U^7 + 30*T^2*U^7 - 6*T^3*U^7 - 
       2*T^4*U^7 - 2*U^8 + 6*T*U^8 - 6*T^2*U^8 + 2*T^3*U^8))/
     (3*(-1 + T)^3*T^2*(-1 + U)^3*U^2*(T + U)^2) + 
    (8*(T - U)*(-1 + T + U)*(8*T^4 - 34*T^5 + 58*T^6 - 50*T^7 + 22*T^8 - 
       4*T^9 + 64*T^3*U - 286*T^4*U + 528*T^5*U - 530*T^6*U + 310*T^7*U - 
       98*T^8*U + 12*T^9*U + 40*T^2*U^2 - 424*T^3*U^2 + 1326*T^4*U^2 - 
       1986*T^5*U^2 + 1632*T^6*U^2 - 733*T^7*U^2 + 161*T^8*U^2 - 12*T^9*U^2 + 
       64*T*U^3 - 424*T^2*U^3 + 1496*T^3*U^3 - 3082*T^4*U^3 + 3682*T^5*U^3 - 
       2425*T^6*U^3 + 800*T^7*U^3 - 107*T^8*U^3 + 4*T^9*U^3 + 8*U^4 - 
       286*T*U^4 + 1326*T^2*U^4 - 3082*T^3*U^4 + 4460*T^4*U^4 - 
       3900*T^5*U^4 + 1831*T^6*U^4 - 387*T^7*U^4 + 26*T^8*U^4 - 34*U^5 + 
       528*T*U^5 - 1986*T^2*U^5 + 3682*T^3*U^5 - 3900*T^4*U^5 + 
       2288*T^5*U^5 - 662*T^6*U^5 + 68*T^7*U^5 + 58*U^6 - 530*T*U^6 + 
       1632*T^2*U^6 - 2425*T^3*U^6 + 1831*T^4*U^6 - 662*T^5*U^6 + 
       92*T^6*U^6 - 50*U^7 + 310*T*U^7 - 733*T^2*U^7 + 800*T^3*U^7 - 
       387*T^4*U^7 + 68*T^5*U^7 + 22*U^8 - 98*T*U^8 + 161*T^2*U^8 - 
       107*T^3*U^8 + 26*T^4*U^8 - 4*U^9 + 12*T*U^9 - 12*T^2*U^9 + 4*T^3*U^9))/
     ((-1 + T)^3*T^2*(-1 + U)^3*U^2*(T + U)^4))*G[{(T + U)^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 7*T^2*U - 3*T^3*U + 
       6*T^4*U + 7*T^5*U - 3*T^6*U - 8*T*U^2 + 6*T^2*U^2 + 48*T^3*U^2 - 
       28*T^4*U^2 - 3*T^5*U^2 + 3*T^6*U^2 + 4*U^3 + 12*T*U^3 + 36*T^2*U^3 - 
       98*T^3*U^3 + 48*T^4*U^3 - 3*T^5*U^3 - T^6*U^3 - 18*U^4 + 12*T*U^4 - 
       76*T^2*U^4 + 90*T^3*U^4 - 18*T^4*U^4 + 2*T^5*U^4 + 33*U^5 - 38*T*U^5 + 
       45*T^2*U^5 + 7*T^4*U^5 - 32*U^6 + 21*T*U^6 + 21*T^2*U^6 + 18*U^7 + 
       3*T*U^7 - 7*T^2*U^7 - 6*U^8 - 2*T*U^8 + U^9))/
     (3*T^2*(-1 + U)^3*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(-4*T^5 + 15*T^6 - 20*T^7 + 11*T^8 - 2*T^9 - 21*T^4*U + 
       84*T^5*U - 141*T^6*U + 118*T^7*U - 46*T^8*U + 6*T^9*U + 29*T^3*U^2 + 
       8*T^4*U^2 - 243*T^5*U^2 + 412*T^6*U^2 - 273*T^7*U^2 + 74*T^8*U^2 - 
       6*T^9*U^2 - 3*T^2*U^3 - 113*T^3*U^3 + 123*T^4*U^3 + 325*T^5*U^3 - 
       578*T^6*U^3 + 291*T^7*U^3 - 46*T^8*U^3 + 2*T^9*U^3 + 23*T*U^4 - 
       76*T^2*U^4 + 256*T^3*U^4 - 218*T^4*U^4 - 259*T^5*U^4 + 389*T^6*U^4 - 
       129*T^7*U^4 + 11*T^8*U^4 - 99*T*U^5 + 319*T^2*U^5 - 454*T^3*U^5 + 
       246*T^4*U^5 + 77*T^5*U^5 - 113*T^6*U^5 + 21*T^7*U^5 - 3*U^6 + 
       175*T*U^6 - 518*T^2*U^6 + 566*T^3*U^6 - 245*T^4*U^6 + 16*T^5*U^6 + 
       12*T^6*U^6 + 11*U^7 - 173*T*U^7 + 433*T^2*U^7 - 380*T^3*U^7 + 
       124*T^4*U^7 - 12*T^5*U^7 - 15*U^8 + 104*T*U^8 - 184*T^2*U^8 + 
       115*T^3*U^8 - 21*T^4*U^8 + 9*U^9 - 34*T*U^9 + 35*T^2*U^9 - 
       11*T^3*U^9 - 2*U^10 + 4*T*U^10 - 2*T^2*U^10))/
     ((-1 + T)^2*T^2*(-1 + U)^3*U^2*(T + U)^4))*G[{(T + U)^(-1), T^(-1)}, 
    1] + ((16*LbL*Nf*(-1 + T + U)*(4*T^3 - 18*T^4 + 33*T^5 - 32*T^6 + 
       18*T^7 - 6*T^8 + T^9 - 8*T^2*U + 12*T^3*U + 12*T^4*U - 38*T^5*U + 
       21*T^6*U + 3*T^7*U - 2*T^8*U - 7*T*U^2 + 6*T^2*U^2 + 36*T^3*U^2 - 
       76*T^4*U^2 + 45*T^5*U^2 + 21*T^6*U^2 - 7*T^7*U^2 - U^3 - 3*T*U^3 + 
       48*T^2*U^3 - 98*T^3*U^3 + 90*T^4*U^3 + 3*U^4 + 6*T*U^4 - 28*T^2*U^4 + 
       48*T^3*U^4 - 18*T^4*U^4 + 7*T^5*U^4 - 3*U^5 + 7*T*U^5 - 3*T^2*U^5 - 
       3*T^3*U^5 + 2*T^4*U^5 + U^6 - 3*T*U^6 + 3*T^2*U^6 - T^3*U^6))/
     (3*(-1 + T)^3*T^2*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(3*T^6 - 11*T^7 + 15*T^8 - 9*T^9 + 2*T^10 - 23*T^4*U + 
       99*T^5*U - 175*T^6*U + 173*T^7*U - 104*T^8*U + 34*T^9*U - 4*T^10*U + 
       3*T^3*U^2 + 76*T^4*U^2 - 319*T^5*U^2 + 518*T^6*U^2 - 433*T^7*U^2 + 
       184*T^8*U^2 - 35*T^9*U^2 + 2*T^10*U^2 - 29*T^2*U^3 + 113*T^3*U^3 - 
       256*T^4*U^3 + 454*T^5*U^3 - 566*T^6*U^3 + 380*T^7*U^3 - 115*T^8*U^3 + 
       11*T^9*U^3 + 21*T*U^4 - 8*T^2*U^4 - 123*T^3*U^4 + 218*T^4*U^4 - 
       246*T^5*U^4 + 245*T^6*U^4 - 124*T^7*U^4 + 21*T^8*U^4 + 4*U^5 - 
       84*T*U^5 + 243*T^2*U^5 - 325*T^3*U^5 + 259*T^4*U^5 - 77*T^5*U^5 - 
       16*T^6*U^5 + 12*T^7*U^5 - 15*U^6 + 141*T*U^6 - 412*T^2*U^6 + 
       578*T^3*U^6 - 389*T^4*U^6 + 113*T^5*U^6 - 12*T^6*U^6 + 20*U^7 - 
       118*T*U^7 + 273*T^2*U^7 - 291*T^3*U^7 + 129*T^4*U^7 - 21*T^5*U^7 - 
       11*U^8 + 46*T*U^8 - 74*T^2*U^8 + 46*T^3*U^8 - 11*T^4*U^8 + 2*U^9 - 
       6*T*U^9 + 6*T^2*U^9 - 2*T^3*U^9))/((-1 + T)^3*T^2*(-1 + U)^2*U^2*
      (T + U)^4))*G[{(T + U)^(-1), U^(-1)}, 1] + 
  (16*(T - U)*(-1 + T + U)^3*(-T - U + 2*T*U)*G[{(T + U)^(-1), (T + U)^(-1)}, 
     1])/((-1 + T)^2*T^2*(-1 + U)^2*U^2) + 
  (48*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0, 0}, 1])/(T^2*U) - 
  (16*(-1 + T + U)*(2*T + 3*U^2)*G[{T^(-1), 0, T^(-1)}, 1])/(T^2*U^2) + 
  ((64*LbL*Nf*(-1 + T + U)*(1 + 3*U))/(T^2*U) + 
    (16*(-1 + T + U)*(T - 5*U - 6*U^2))/(T^2*U^2))*
   G[{T^(-1), 0, U^(-1)}, 1] + ((16*(2*T - U)*(-1 + T + U))/(T^2*U^2) - 
    (32*LbL*Nf*(-1 + T + U)*(1 + 3*U))/(T^2*U))*G[{T^(-1), 0, (T + U)^(-1)}, 
    1] - (16*(-1 + T + U)*(2*T - 2*U - 3*U^2)*G[{T^(-1), T^(-1), 0}, 1])/
   (T^2*U^2) - (48*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  (16*(-1 + T + U)*(2*T - 5*U - 6*U^2)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U^2) + (16*(-1 + T + U)*(1 + 3*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 
     1])/(T^2*U) + ((-32*LbL*Nf*(-1 + T + U)*(1 + 3*U))/(T^2*U) - 
    (16*(-1 + T + U)*(T - 2*U - 3*U^2))/(T^2*U^2))*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
  (32*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U) - 
  (48*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1])/(T*U^2) + 
  ((-64*LbL*Nf*(1 + 3*T)*(-1 + T + U))/(T*U^2) + 
    (16*(5*T + 6*T^2 - U)*(-1 + T + U))/(T^2*U^2))*
   G[{U^(-1), 0, T^(-1)}, 1] + (16*(-1 + T + U)*(3*T^2 + 2*U)*
    G[{U^(-1), 0, U^(-1)}, 1])/(T^2*U^2) + 
  ((32*LbL*Nf*(1 + 3*T)*(-1 + T + U))/(T*U^2) + (16*(T - 2*U)*(-1 + T + U))/
     (T^2*U^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  (16*(2*T + 3*T^2 - 2*U)*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1])/(T^2*U^2) + 
  (48*(-1 + T + U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U^2 + 
  (16*(5*T + 6*T^2 - 2*U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U^2) + ((32*LbL*Nf*(1 + 3*T)*(-1 + T + U))/(T*U^2) - 
    (16*(2*T + 3*T^2 - U)*(-1 + T + U))/(T^2*U^2))*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
  (16*(1 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/(T*U^2) - 
  (32*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
  (16*(2*T - U)*(-1 + T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/(T^2*U^2) + 
  (16*(T - 2*U)*(-1 + T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/(T^2*U^2) - 
  (32*(T - U)*(-1 + T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (16*(2*T - U)*(-1 + T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(T - 2*U)*(-1 + T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/(T^2*U^2) - 
  (32*(T - U)*(-1 + T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  ((16*LbL*Nf*(T - U)*(-1 + T + U)*(3 - 11*T + 9*T^2 - T^3 - 11*U + 21*T*U - 
       8*T^2*U + T^3*U + 9*U^2 - 8*T*U^2 + 2*T^2*U^2 - U^3 + T*U^3))/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)) - 
    (4*(-1 + T + U)*(-40*T^3 + 76*T^4 - 34*T^5 - 2*T^6 + 16*T^2*U + 8*T^3*U - 
       69*T^4*U + 50*T^5*U + T^6*U - 64*T*U^2 + 36*T^2*U^2 + 127*T^3*U^2 - 
       88*T^4*U^2 - 5*T^5*U^2 + 24*U^3 + 40*T*U^3 - 57*T^2*U^3 - 90*T^3*U^3 + 
       83*T^4*U^3 - 12*T^5*U^3 - 64*U^4 + 119*T*U^4 - 52*T^2*U^4 - 
       15*T^3*U^4 + 50*U^5 - 112*T*U^5 + 56*T^2*U^5 + 12*T^3*U^5 - 10*U^6 + 
       16*T*U^6))/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^3))*Log[T] + 
  ((16*LbL*Nf*(-1 + T + U)*(-T + 3*T^2 - 3*T^3 + T^4 - 2*U + 3*T^2*U - 
       4*T^3*U + 6*U^2 - 3*T^2*U^2))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(-4*T + 9*T^2 - 7*T^3 + 2*T^4 - 4*U + 10*T*U - 15*T^2*U + 
       13*T^3*U - 4*T^4*U + 7*U^2 - T*U^2 + 2*T^2*U^2 - 6*T^3*U^2 + 
       2*T^4*U^2 - 2*U^3 - 14*T*U^3 + 9*T^2*U^3 - T^3*U^3 - U^4 + 9*T*U^4 - 
       4*T^2*U^4))/((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1)}, 1]*Log[T] + 
  ((16*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + U - 3*U^2 - 3*T*U^2 + 3*T^2*U^2 + 
       3*U^3 + 4*T*U^3 - U^4))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(-4*T + 7*T^2 - 2*T^3 - T^4 - 4*U + 12*T*U - 6*T^2*U - 
       6*T^3*U + 4*T^4*U + 13*U^2 - 25*T*U^2 + 3*T^2*U^2 + 11*T^3*U^2 - 
       3*T^4*U^2 - 16*U^3 + 30*T*U^3 - 6*T^2*U^3 - 8*T^3*U^3 + 2*T^4*U^3 + 
       9*U^4 - 17*T*U^4 + 6*T^2*U^4 + T^3*U^4 - 2*U^5 + 4*T*U^5 - 2*T^2*U^5))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((-16*LbL*Nf*(T - U)*(-1 + T + U)*(-T^2 + 3*T^3 - 3*T^4 + T^5 - 5*T*U + 
       9*T^2*U - 6*T^3*U - T^4*U - U^2 + 9*T*U^2 - 6*T^2*U^2 - 8*T^3*U^2 + 
       3*U^3 - 6*T*U^3 - 8*T^2*U^3 - 3*U^4 - T*U^4 + U^5))/
     (3*T^2*U^2*(T + U)^2) + (8*(T - U)*(-1 + T + U)*
      (4*T^4 - 13*T^5 + 16*T^6 - 9*T^7 + 2*T^8 + 32*T^3*U - 107*T^4*U + 
       143*T^5*U - 99*T^6*U + 35*T^7*U - 4*T^8*U + 20*T^2*U^2 - 160*T^3*U^2 + 
       376*T^4*U^2 - 397*T^5*U^2 + 200*T^6*U^2 - 40*T^7*U^2 + 2*T^8*U^2 + 
       32*T*U^3 - 160*T^2*U^3 + 426*T^3*U^3 - 639*T^4*U^3 + 485*T^5*U^3 - 
       154*T^6*U^3 + 13*T^7*U^3 + 4*U^4 - 107*T*U^4 + 376*T^2*U^4 - 
       639*T^3*U^4 + 600*T^4*U^4 - 266*T^5*U^4 + 34*T^6*U^4 - 13*U^5 + 
       143*T*U^5 - 397*T^2*U^5 + 485*T^3*U^5 - 266*T^4*U^5 + 46*T^5*U^5 + 
       16*U^6 - 99*T*U^6 + 200*T^2*U^6 - 154*T^3*U^6 + 34*T^4*U^6 - 9*U^7 + 
       35*T*U^7 - 40*T^2*U^7 + 13*T^3*U^7 + 2*U^8 - 4*T*U^8 + 2*T^2*U^8))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0}, 1]*Log[T])/(T^2*U) + 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), T^(-1)}, 1]*Log[T])/(T^2*U) - 
  (16*(-1 + T + U)*(T + U)*G[{T^(-1), U^(-1)}, 1]*Log[T])/(T^2*U^2) - 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U) - 
  (32*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T])/(T*U^2) - 
  (16*(-1 + T + U)*(T + U)*G[{U^(-1), T^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (32*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T])/(T*U^2) + 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^2) - 
  (4*(-1 + T + U)*(4 + 6*T - 6*U - 9*T*U + 2*U^2 + 2*T*U^2)*Log[T]^2)/
   (T*(-1 + U)^2*U) - (8*(2 + 3*T)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2)/
   (T*U^2) + ((16*LbL*Nf*(T - U)*(-1 + T + U)*(3 - 11*T + 9*T^2 - T^3 - 
       11*U + 21*T*U - 8*T^2*U + T^3*U + 9*U^2 - 8*T*U^2 + 2*T^2*U^2 - U^3 + 
       T*U^3))/(3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (4*(-1 + T + U)*(24*T^3 - 64*T^4 + 50*T^5 - 10*T^6 - 64*T^2*U + 
       40*T^3*U + 119*T^4*U - 112*T^5*U + 16*T^6*U + 16*T*U^2 + 36*T^2*U^2 - 
       57*T^3*U^2 - 52*T^4*U^2 + 56*T^5*U^2 - 40*U^3 + 8*T*U^3 + 
       127*T^2*U^3 - 90*T^3*U^3 - 15*T^4*U^3 + 12*T^5*U^3 + 76*U^4 - 
       69*T*U^4 - 88*T^2*U^4 + 83*T^3*U^4 - 34*U^5 + 50*T*U^5 - 5*T^2*U^5 - 
       12*T^3*U^5 - 2*U^6 + T*U^6))/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^3))*
   Log[U] + ((16*LbL*Nf*(-1 + T + U)*(-T + 3*T^2 - 3*T^3 + T^4 - 2*U + 
       3*T^2*U - 4*T^3*U + 6*U^2 - 3*T^2*U^2))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(4*T - 13*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 4*U - 12*T*U + 
       25*T^2*U - 30*T^3*U + 17*T^4*U - 4*T^5*U - 7*U^2 + 6*T*U^2 - 
       3*T^2*U^2 + 6*T^3*U^2 - 6*T^4*U^2 + 2*T^5*U^2 + 2*U^3 + 6*T*U^3 - 
       11*T^2*U^3 + 8*T^3*U^3 - T^4*U^3 + U^4 - 4*T*U^4 + 3*T^2*U^4 - 
       2*T^3*U^4))/((-1 + T)^2*T^2*(-1 + U)^2*U^2))*G[{T^(-1)}, 1]*Log[U] + 
  ((16*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + U - 3*U^2 - 3*T*U^2 + 3*T^2*U^2 + 
       3*U^3 + 4*T*U^3 - U^4))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(4*T - 7*T^2 + 2*T^3 + T^4 + 4*U - 10*T*U + T^2*U + 
       14*T^3*U - 9*T^4*U - 9*U^2 + 15*T*U^2 - 2*T^2*U^2 - 9*T^3*U^2 + 
       4*T^4*U^2 + 7*U^3 - 13*T*U^3 + 6*T^2*U^3 + T^3*U^3 - 2*U^4 + 4*T*U^4 - 
       2*T^2*U^4))/((-1 + T)^2*T^2*(-1 + U)*U^2))*G[{U^(-1)}, 1]*Log[U] + 
  ((-16*LbL*Nf*(T - U)*(-1 + T + U)*(-T^2 + 3*T^3 - 3*T^4 + T^5 - 5*T*U + 
       9*T^2*U - 6*T^3*U - T^4*U - U^2 + 9*T*U^2 - 6*T^2*U^2 - 8*T^3*U^2 + 
       3*U^3 - 6*T*U^3 - 8*T^2*U^3 - 3*U^4 - T*U^4 + U^5))/
     (3*T^2*U^2*(T + U)^2) + (8*(T - U)*(-1 + T + U)*
      (4*T^4 - 13*T^5 + 16*T^6 - 9*T^7 + 2*T^8 + 32*T^3*U - 107*T^4*U + 
       143*T^5*U - 99*T^6*U + 35*T^7*U - 4*T^8*U + 20*T^2*U^2 - 160*T^3*U^2 + 
       376*T^4*U^2 - 397*T^5*U^2 + 200*T^6*U^2 - 40*T^7*U^2 + 2*T^8*U^2 + 
       32*T*U^3 - 160*T^2*U^3 + 426*T^3*U^3 - 639*T^4*U^3 + 485*T^5*U^3 - 
       154*T^6*U^3 + 13*T^7*U^3 + 4*U^4 - 107*T*U^4 + 376*T^2*U^4 - 
       639*T^3*U^4 + 600*T^4*U^4 - 266*T^5*U^4 + 34*T^6*U^4 - 13*U^5 + 
       143*T*U^5 - 397*T^2*U^5 + 485*T^3*U^5 - 266*T^4*U^5 + 46*T^5*U^5 + 
       16*U^6 - 99*T*U^6 + 200*T^2*U^6 - 154*T^3*U^6 + 34*T^4*U^6 - 9*U^7 + 
       35*T*U^7 - 40*T^2*U^7 + 13*T^3*U^7 + 2*U^8 - 4*T*U^8 + 2*T^2*U^8))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  (32*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0}, 1]*Log[U])/(T^2*U) - 
  (32*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/(T^2*U) + 
  (16*(-1 + T + U)*(T + U)*G[{T^(-1), U^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U) - 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[U])/(T*U^2) + 
  (16*(-1 + T + U)*(T + U)*G[{U^(-1), T^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/(T*U^2) + 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^2) - 
  (8*(T - U)*(-1 + T + U)*(4 - 10*T + 6*T^2 - 10*U + 20*T*U - 9*T^2*U + 
     6*U^2 - 9*T*U^2 + 2*T^2*U^2)*Log[T]*Log[U])/
   ((-1 + T)^2*T*(-1 + U)^2*U) + (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1)}, 1]*
    Log[T]*Log[U])/(T^2*U) - (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]*
    Log[U])/(T*U^2) + (4*(-1 + T + U)*(4 - 6*T + 2*T^2 + 6*U - 9*T*U + 
     2*T^2*U)*Log[U]^2)/((-1 + T)^2*T*U) + 
  (8*(-1 + T + U)*(2 + 3*U)*G[{T^(-1)}, 1]*Log[U]^2)/(T^2*U) + 
  ((24*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2))/
     ((-1 + T)^2*T*(-1 + U)^2*U) + (16*Nf*(T - U)*(-1 + T + U)*
      (2 - 2*T - 2*U + T^2*U + T*U^2))/(3*(-1 + T)^2*T*(-1 + U)^2*U))*
   Log[\[Mu]\[Mu]] + ((48*(-1 + T + U))/(T^2*U) + 
    (32*Nf*(-1 + T + U))/(3*T^2*U))*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + T + U))/(T*U^2) - (32*Nf*(-1 + T + U))/(3*T*U^2))*
   G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  (8*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2)*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)^2*T*(-1 + U)^2*U) + (16*(-1 + T + U)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T^2*U) - (16*(-1 + T + U)*G[{U^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T*U^2)}


==> anc/calHmn/calHmn.smallT.0 <==
(*
  Born coefficients in hard massless leptonic tensor at small T.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(0)}$.
  Notations:  T=-t/s, U=-u/s.
*)
{-((2 - 2*U + U^2)/(T*U)), (4*(-1 + U))/(T*U), (4*(-1 + U))/(T*U), 0, 0}


==> anc/calHmn/calHmn.smallT.1 <==
(*
  One-loop coefficients in hard massless leptonic tensor at small T.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(1)}$.
  Notations:  T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  H[{n1,...},U] denotes harmonic polylogarithm.
*)
{(-7*Pi^2*(2 - 2*U + U^2))/(3*T*U) + (2*(16 - 17*U + 9*U^2))/(T*U) + 
  (6*(2 - 2*U + U^2)*H[{1}, U])/(T*U) + (2*(2 - 2*U + U^2)*H[{1}, U]^2)/
   (T*U) - (4*(2 - 2*U + U^2)*H[{2}, U])/(T*U) + 
  (4*(2 - 2*U + U^2)*H[{1}, U]*Log[T])/(T*U) + 
  (6*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]])/(T*U) + 
  (2*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^2)/(T*U), 
 (28*Pi^2*(-1 + U))/(3*T*U) - (12*(-1 + U)*(-1 + 6*U))/(T*U^2) - 
  (4*(-1 + U)*(5 - 8*U + 6*U^2)*H[{1}, U])/(T*U^3) - 
  (4*(-1 + U)*(1 + U^2)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*(1 + U^2)*H[{2}, U])/(T*U^3) + (4*(-1 + U)*(2 + U)*Log[T])/
   (T*U^2) - (8*(-1 + U)*(1 + U^2)*H[{1}, U]*Log[T])/(T*U^3) - 
  (24*(-1 + U)*Log[\[Mu]\[Mu]])/(T*U) - (8*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(T*U), 
 (28*Pi^2*(-1 + U))/(3*T*U) - (4*(-3 + 22*U - 36*U^2 + 18*U^3))/
   (T*(-1 + U)*U^2) - (4*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4)*H[{1}, U])/
   (T*(-1 + U)*U^3) - (4*(-1 + U)*(1 + 2*U^2)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*(1 + 2*U^2)*H[{2}, U])/(T*U^3) - 
  (4*(-2 + 3*U)*Log[T])/(T*(-1 + U)*U^2) - 
  (8*(-1 + U)*(1 + 2*U^2)*H[{1}, U]*Log[T])/(T*U^3) - 
  (24*(-1 + U)*Log[\[Mu]\[Mu]])/(T*U) - (8*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(T*U), 
 (-4*(-3 + U)*(-1 + U))/(T*U^2) - (4*(-5 + 12*U - 8*U^2 + 2*U^3)*H[{1}, U])/
   (T*U^3) - (4*(-1 + U)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*H[{2}, U])/(T*U^3) + (4*(-2 + U)*Log[T])/(T*U^2) - 
  (8*(-1 + U)*H[{1}, U]*Log[T])/(T*U^3), 
 -8/(T*U) - (8*(-1 + U)*H[{1}, U])/(T*U^2)}


==> anc/calHmn/calHmn.smallT.2 <==
(*
  Two-loop coefficients in hard massless leptonic tensor at small T.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(2)}$.
  Notations:  T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
  H[{n1,...},U] denotes harmonic polylogarithm.
*)
{(-67*Pi^4*(2 - 2*U + U^2))/(30*T*U) - (19*Nf*(430 - 466*U + 251*U^2))/
   (81*T*U) - (1022 - 1162*U + 655*U^2)/(4*T*U) + 
  Pi^2*((182*Nf*(2 - 2*U + U^2))/(27*T*U) + (166 - 180*U + 99*U^2)/(3*T*U)) + 
  Pi^2*((16*Nf*(2 - 2*U + U^2))/(9*T*U) + (2*(36 - 38*U + 17*U^2))/(3*T*U))*
   H[{1}, U] + ((-68*Nf*(2 - 2*U + U^2))/(3*T*U) - 
    (3*(70 - 78*U + 39*U^2))/(T*U))*H[{1}, U] + 
  (14*Pi^2*(2 - 2*U + U^2)*H[{1}, U]^2)/(3*T*U) + 
  ((-76*Nf*(2 - 2*U + U^2))/(9*T*U) - (2*(52 - 55*U + 28*U^2))/(T*U))*
   H[{1}, U]^2 + ((-8*Nf*(2 - 2*U + U^2))/(9*T*U) - 
    (4*(15 - 14*U + 8*U^2))/(3*T*U))*H[{1}, U]^3 - 
  (2*(2 - 2*U + U^2)*H[{1}, U]^4)/(T*U) - (28*Pi^2*(2 - 2*U + U^2)*H[{2}, U])/
   (3*T*U) + ((80*Nf*(2 - 2*U + U^2))/(9*T*U) + (4*(34 - 39*U + 21*U^2))/
     (T*U))*H[{2}, U] + (8*(3 - 2*U + 2*U^2)*H[{1}, U]*H[{2}, U])/(T*U) + 
  (8*(2 - 2*U + U^2)*H[{1}, U]^2*H[{2}, U])/(T*U) + 
  ((-4*(-10 + 7*U))/T + (16*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{3}, U] - 
  (8*(2 - 2*U + U^2)*H[{1}, U]*H[{3}, U])/(T*U) + 
  (4*(6 - 10*U + U^2)*H[{2, 1}, U])/(T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]*H[{2, 1}, U])/(T*U) + 
  (16*(2 - 2*U + U^2)*H[{3, 1}, U])/(T*U) + (8*Nf*(-1 + U)*Log[T])/(3*T) + 
  (28*Pi^2*(2 - 2*U + U^2)*H[{1}, U]*Log[T])/(3*T*U) + 
  ((-80*Nf*(2 - 2*U + U^2))/(9*T*U) - (8*(16 - 17*U + 9*U^2))/(T*U))*
   H[{1}, U]*Log[T] - (24*(2 - 2*U + U^2)*H[{1}, U]^2*Log[T])/(T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]^3*Log[T])/(T*U) - 
  (16*Nf*(2 - 2*U + U^2)*H[{2}, U]*Log[T])/(3*T*U) + 
  (16*(2 - 2*U + U^2)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U) + 
  (8*Nf*(2 - 2*U + U^2)*H[{1}, U]*Log[T]^2)/(3*T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]^2*Log[T]^2)/(T*U) - (12*(-2 + U)*Log[U])/T - 
  (8*Pi^2*U*Log[U])/(3*T) - (8*(-1 + U)^2*H[{1}, U]*Log[U])/(T*U) + 
  (4*(-3 + U)*(-1 + U)*H[{1}, U]^2*Log[U])/(T*U) + 
  (8*(-2 + U)*H[{2}, U]*Log[U])/T - (16*(2 - 2*U + U^2)*H[{2, 1}, U]*Log[U])/
   (T*U) + Pi^2*((10*(2 - 2*U + U^2))/(T*U) + (16*Nf*(2 - 2*U + U^2))/
     (9*T*U))*Log[\[Mu]\[Mu]] + ((-3*(62 - 66*U + 35*U^2))/(T*U) - 
    (4*Nf*(418 - 436*U + 227*U^2))/(27*T*U))*Log[\[Mu]\[Mu]] + 
  ((-36*(2 - 2*U + U^2))/(T*U) - (8*Nf*(2 - 2*U + U^2))/(T*U))*H[{1}, U]*
   Log[\[Mu]\[Mu]] + ((-12*(2 - 2*U + U^2))/(T*U) - 
    (8*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{1}, U]^2*Log[\[Mu]\[Mu]] + 
  ((24*(2 - 2*U + U^2))/(T*U) + (16*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{2}, U]*
   Log[\[Mu]\[Mu]] + ((-24*(2 - 2*U + U^2))/(T*U) - 
    (16*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]] + 
  (14*Pi^2*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^2)/(3*T*U) + 
  ((-76*Nf*(2 - 2*U + U^2))/(9*T*U) - (2*(50 - 52*U + 27*U^2))/(T*U))*
   Log[\[Mu]\[Mu]]^2 - (12*(2 - 2*U + U^2)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/
   (T*U) - (4*(2 - 2*U + U^2)*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2)/(T*U) + 
  (8*(2 - 2*U + U^2)*H[{2}, U]*Log[\[Mu]\[Mu]]^2)/(T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U) + 
  ((-12*(2 - 2*U + U^2))/(T*U) - (8*Nf*(2 - 2*U + U^2))/(9*T*U))*
   Log[\[Mu]\[Mu]]^3 - (2*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  ((-8*Nf*(2 - 2*U + U^2))/(9*T*U) + (8*(15 - 16*U + 13*U^2))/(T*U))*
   Zeta[3] + (32*(2 - 2*U + U^2)*H[{1}, U]*Zeta[3])/(T*U) + 
  (48*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U), 
 (134*Pi^4*(-1 + U))/(15*T*U) + (76*Nf*(-1 + U)*(-54 + 251*U))/(81*T*U^2) + 
  ((-1 + U)*(-192 + 631*U + 8*U^2))/(T*U^2) + 
  Pi^2*((64*LbL*Nf*(-1 + U)^2)/(3*T*U^2) - (8*Nf*(-1 + U)*(-12 + 85*U))/
     (27*T*U^2) + (2*(-1 + U)*(160 - 366*U - 66*U^2 + 37*U^3))/(3*T*U^2)) + 
  ((-32*LbL*Nf*(-1 + U)^3*(10 + U))/(T*U^3) + 
    (8*Nf*(-1 + U)*(77 - 128*U + 102*U^2))/(9*T*U^3) + 
    (2*(-1 + U)*(230 - 414*U + 293*U^2 - 22*U^3 + 2*U^4))/(T*U^3))*
   H[{1}, U] + Pi^2*((-16*LbL*Nf*(-1 + U)^2)/(3*T*U^2) - 
    (32*Nf*(-1 + U)*(1 + U^2))/(9*T*U^3) + 
    (8*(-1 + U)*(-86 + 151*U - 61*U^2 - 4*U^3 + 3*U^4))/(3*T*U^3))*
   H[{1}, U] - (8*Pi^2*(-1 + U)*(8 - 9*U + 8*U^2)*H[{1}, U]^2)/(3*T*U^3) + 
  ((-16*LbL*Nf*(-1 + U)^2*(-5 + 2*U))/(T*U^3) + 
    (8*Nf*(-1 + U)*(19 - 6*U + 16*U^2))/(9*T*U^3) + 
    (2*(-1 + U)*(161 - 242*U + 161*U^2 - 10*U^3 + U^4))/(T*U^3))*
   H[{1}, U]^2 + ((16*Nf*(-1 + U)*(1 + U^2))/(9*T*U^3) + 
    (4*(-1 + U)*(59 - 70*U + 27*U^2 + 2*U^4))/(3*T*U^3))*H[{1}, U]^3 + 
  (2*(-1 + U)*(3 + U^2)*H[{1}, U]^4)/(T*U^3) + 
  Pi^2*((32*LbL*Nf*(-2 + U)*(-1 + U)^2)/(3*T*U^3) + 
    (16*(-1 + U)*(23 - 24*U + 8*U^2))/(3*T*U^3))*H[{2}, U] + 
  ((32*LbL*Nf*(-1 + U)^2*(-10 + 9*U))/(T*U^3) + 
    (32*Nf*(-1 + U)*(-2 - 9*U + U^2))/(9*T*U^3) + 
    (4*(-1 + U)*(-123 + 110*U - 40*U^2 - 14*U^3 + 7*U^4))/(T*U^3))*
   H[{2}, U] + ((-64*LbL*Nf*(-1 + U)^2)/(T*U^2) - 
    (8*(-1 + U)*(-31 + 42*U - 7*U^2 + 2*U^4))/(T*U^3))*H[{1}, U]*H[{2}, U] - 
  (16*(-1 + U)*(-1 + 3*U)*H[{1}, U]^2*H[{2}, U])/(T*U^3) + 
  ((-8*(-11 + U)*(-1 + U)^2)/(T*U^3) + (64*LbL*Nf*(-2 + U)*(-1 + U)^2)/
     (T*U^3))*H[{2}, U]^2 + ((-384*LbL*Nf*(-1 + U)^2)/(T*U^2) - 
    (32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3) - 
    (8*(-1 + U)*(-58 + 118*U - 23*U^2 + 2*U^3 + 3*U^4))/(T*U^3))*H[{3}, U] + 
  ((-192*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) - (32*(-1 + U)*(-7 + 6*U))/
     (T*U^3))*H[{1}, U]*H[{3}, U] - (48*(-5 + U)*(-1 + U)^2*H[{4}, U])/
   (T*U^3) + ((96*LbL*Nf*(-1 + U)^2)/(T*U^2) + 
    (8*(-1 + U)*(-105 + 136*U - 31*U^2 - 2*U^3 + 5*U^4))/(T*U^3))*
   H[{2, 1}, U] + (32*(-1 + U)*(-2 + 3*U)*H[{1}, U]*H[{2, 1}, U])/(T*U^3) + 
  ((128*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) + (16*(-1 + U)*(1 - 6*U + U^2))/
     (T*U^3))*H[{3, 1}, U] + (4*Pi^2*(-1 + U)*(64 - 27*U - 2*U^2 + U^3)*
    Log[T])/(3*T*U^2) + ((2*(-6 + U)*(-1 + U)*(3 + 14*U))/(T*U^2) - 
    (8*Nf*(-1 + U)*(26 + 19*U))/(9*T*U^2))*Log[T] - 
  (16*Pi^2*(-1 + U)*(16 - 15*U + 6*U^2)*H[{1}, U]*Log[T])/(3*T*U^3) + 
  ((16*Nf*(-1 + U)*(7 + 6*U + 7*U^2))/(9*T*U^3) - 
    (4*(-1 + U)*(-27 + 42*U - 65*U^2 - 8*U^3 + 5*U^4))/(T*U^3))*H[{1}, U]*
   Log[T] - (4*(-1 + U)*(-53 + 78*U - 30*U^2 - 2*U^3 + U^4)*H[{1}, U]^2*
    Log[T])/(T*U^3) + (16*(-1 + U)*(7 - 3*U + 2*U^2)*H[{1}, U]^3*Log[T])/
   (3*T*U^3) + ((32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3) + 
    (8*(-1 + U)*(-29 + 38*U - 2*U^2 - 2*U^3 + U^4))/(T*U^3))*H[{2}, U]*
   Log[T] - (32*(-1 + U)*(-1 + 3*U)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U^3) + 
  (32*(-5 + U)*(-1 + U)^2*H[{3}, U]*Log[T])/(T*U^3) - 
  (48*(-5 + U)*(-1 + U)^2*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  ((8*Nf*(-1 + U)*(2 + U))/(3*T*U^2) - (2*(-1 + U)*(-20 + 9*U))/(T*U^2))*
   Log[T]^2 + ((16*(-4 + U)*(-1 + U))/(T*U^2) - (16*Nf*(-1 + U)*(1 + U^2))/
     (3*T*U^3))*H[{1}, U]*Log[T]^2 + 
  (4*(-1 + U)*(11 - 6*U + 3*U^2)*H[{1}, U]^2*Log[T]^2)/(T*U^3) - 
  (8*(-5 + U)*(-1 + U)^2*H[{2}, U]*Log[T]^2)/(T*U^3) + 
  Pi^2*((-64*LbL*Nf*(-1 + U)^2)/(3*T*U^2) + 
    (4*(-1 + U)*(28 - 25*U + 2*U^2 + U^3))/(3*T*U^2))*Log[U] + 
  ((-16*Nf*(-1 + U)^2)/(3*T*U^2) - (32*LbL*Nf*(-1 + U)^2*(10 + U))/(T*U^2) + 
    (2*(-1 + U)*(-116 + 87*U - 18*U^2 + 2*U^3))/(T*U^2))*Log[U] + 
  Pi^2*((-32*LbL*Nf*(-2 + U)*(-1 + U)^2)/(3*T*U^3) - 
    (16*(-1 + U)^2*(-7 + 2*U))/(3*T*U^3))*H[{1}, U]*Log[U] + 
  ((-64*LbL*Nf*(-1 + U)^2*(-5 + 3*U))/(T*U^3) - (16*Nf*(-1 + U)^2*(-1 + 3*U))/
     (3*T*U^3) - (4*(-1 + U)*(-96 + 140*U - 50*U^2 - 2*U^3 + 3*U^4))/(T*U^3))*
   H[{1}, U]*Log[U] + ((16*LbL*Nf*(-1 + U)^2)/(T*U^2) + 
    (4*(-1 + U)*(-10 + 12*U - 7*U^2 + 2*U^4))/(T*U^3))*H[{1}, U]^2*Log[U] - 
  (8*(-5 + U)*(-1 + U)^2*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  ((128*LbL*Nf*(-1 + U)^2)/(T*U^2) + 
    (8*(-1 + U)*(-29 + 56*U - 14*U^2 + 2*U^4))/(T*U^3))*H[{2}, U]*Log[U] + 
  ((96*(-1 + U)^2)/(T*U^3) + (64*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3))*
   H[{1}, U]*H[{2}, U]*Log[U] + (16*(-5 + U)*(-1 + U)^2*H[{3}, U]*Log[U])/
   (T*U^3) + ((-128*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) + 
    (32*(-1 + U)*(7 - 6*U + U^2))/(T*U^3))*H[{2, 1}, U]*Log[U] - 
  (4*(-1 + U)*(38 - 40*U - 8*U^2 + 5*U^3)*Log[T]*Log[U])/(T*U^2) - 
  (8*(-1 + U)*(-29 + 44*U - 11*U^2 - 2*U^3 + U^4)*H[{1}, U]*Log[T]*Log[U])/
   (T*U^3) - (16*(-5 + U)*(-1 + U)^2*H[{2}, U]*Log[T]*Log[U])/(T*U^3) + 
  (4*(-1 + U)*(-10 + 7*U)*Log[T]^2*Log[U])/(T*U^2) + 
  (8*(-5 + U)*(-1 + U)^2*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) + 
  Pi^2*((-40*(-1 + U))/(T*U) - (64*Nf*(-1 + U))/(9*T*U))*Log[\[Mu]\[Mu]] + 
  ((12*(-1 + U)*(-6 + 35*U))/(T*U^2) + (16*Nf*(-1 + U)*(-27 + 227*U))/
     (27*T*U^2))*Log[\[Mu]\[Mu]] + ((24*(-1 + U)*(5 - 8*U + 6*U^2))/(T*U^3) + 
    (16*Nf*(-1 + U)*(5 - 8*U + 6*U^2))/(3*T*U^3))*H[{1}, U]*Log[\[Mu]\[Mu]] + 
  ((24*(-1 + U)*(1 + U^2))/(T*U^3) + (16*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3))*
   H[{1}, U]^2*Log[\[Mu]\[Mu]] + ((-48*(-1 + U)*(1 + U^2))/(T*U^3) - 
    (32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3))*H[{2}, U]*Log[\[Mu]\[Mu]] + 
  ((-24*(-1 + U)*(2 + U))/(T*U^2) - (16*Nf*(-1 + U)*(2 + U))/(3*T*U^2))*
   Log[T]*Log[\[Mu]\[Mu]] + ((48*(-1 + U)*(1 + U^2))/(T*U^3) + 
    (32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3))*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]] - 
  (56*Pi^2*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(3*T*U) + 
  ((304*Nf*(-1 + U))/(9*T*U) + (24*(-1 + U)*(-1 + 9*U))/(T*U^2))*
   Log[\[Mu]\[Mu]]^2 + (8*(-1 + U)*(5 - 8*U + 6*U^2)*H[{1}, U]*
    Log[\[Mu]\[Mu]]^2)/(T*U^3) + (8*(-1 + U)*(1 + U^2)*H[{1}, U]^2*
    Log[\[Mu]\[Mu]]^2)/(T*U^3) - (16*(-1 + U)*(1 + U^2)*H[{2}, U]*
    Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (8*(-1 + U)*(2 + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (16*(-1 + U)*(1 + U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  ((48*(-1 + U))/(T*U) + (32*Nf*(-1 + U))/(9*T*U))*Log[\[Mu]\[Mu]]^3 + 
  (8*(-1 + U)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  ((384*LbL*Nf*(-1 + U)^2)/(T*U^2) + (32*Nf*(-1 + U))/(9*T*U) - 
    (8*(-1 + U)*(-2 + 5*U)*(2 + U^2))/(T*U^2))*Zeta[3] + 
  ((192*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) - (32*(-1 + U)*(1 + 3*U))/
     (T*U^3))*H[{1}, U]*Zeta[3] - (192*(-1 + U)*Log[\[Mu]\[Mu]]*Zeta[3])/
   (T*U), (134*Pi^4*(-1 + U))/(15*T*U) + 
  (76*Nf*(-54 + 323*U - 502*U^2 + 251*U^3))/(81*T*(-1 + U)*U^2) + 
  (-192 + 895*U - 1294*U^2 + 655*U^3)/(T*(-1 + U)*U^2) + 
  Pi^2*((16*LbL*Nf*(-4 + 7*U))/(3*T*(-1 + U)*U^2) - 
    (8*Nf*(-12 + 109*U - 182*U^2 + 91*U^3))/(27*T*(-1 + U)*U^2) - 
    (2*(-160 + 510*U - 590*U^2 + 253*U^3))/(3*T*(-1 + U)*U^2)) + 
  Pi^2*((-32*Nf*(-1 + U)*(1 + 2*U^2))/(9*T*U^3) - 
    (8*(86 - 231*U + 217*U^2 - 91*U^3 + 25*U^4))/(3*T*(-1 + U)*U^3))*
   H[{1}, U] + ((32*LbL*Nf*(10 - 16*U + 3*U^2))/(T*U^3) + 
    (8*Nf*(77 - 256*U + 370*U^2 - 268*U^3 + 102*U^4))/(9*T*(-1 + U)*U^3) + 
    (2*(230 - 734*U + 945*U^2 - 614*U^3 + 220*U^4))/(T*(-1 + U)*U^3))*
   H[{1}, U] - (8*Pi^2*(-1 + U)*(8 + 7*U^2)*H[{1}, U]^2)/(3*T*U^3) + 
  ((-80*LbL*Nf*(-1 + U))/(T*U^3) + 
    (8*Nf*(19 - 44*U + 66*U^2 - 76*U^3 + 38*U^4))/(9*T*(-1 + U)*U^3) + 
    (2*(161 - 448*U + 487*U^2 - 306*U^3 + 117*U^4))/(T*(-1 + U)*U^3))*
   H[{1}, U]^2 + ((16*Nf*(-1 + U)*(1 + 2*U^2))/(9*T*U^3) + 
    (4*(59 - 148*U + 141*U^2 - 74*U^3 + 28*U^4))/(3*T*(-1 + U)*U^3))*
   H[{1}, U]^3 + (2*(-1 + U)*(3 + 4*U^2)*H[{1}, U]^4)/(T*U^3) + 
  Pi^2*((64*LbL*Nf*(-1 + U))/(3*T*U^3) + (16*(-1 + U)*(23 + 7*U^2))/
     (3*T*U^3))*H[{2}, U] + ((-64*Nf*(-1 + U)*(1 + 3*U + 5*U^2))/(9*T*U^3) + 
    (64*LbL*Nf*(5 - 13*U + 11*U^2))/(T*(-1 + U)*U^3) - 
    (4*(123 - 252*U + 182*U^2 - 138*U^3 + 73*U^4))/(T*(-1 + U)*U^3))*
   H[{2}, U] - (8*(-31 + 72*U - 45*U^2 + 2*U^3 + 4*U^4)*H[{1}, U]*H[{2}, U])/
   (T*(-1 + U)*U^3) - (16*(-1 + U)*(-1 + 2*U^2)*H[{1}, U]^2*H[{2}, U])/
   (T*U^3) + ((-88*(-1 + U))/(T*U^3) + (128*LbL*Nf*(-1 + U))/(T*U^3))*
   H[{2}, U]^2 + ((-32*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3) - 
    (96*LbL*Nf*(4 - 10*U + 9*U^2))/(T*(-1 + U)^2*U^2) + 
    (8*(-58 + 224*U - 313*U^2 + 177*U^3 - 61*U^4 + 19*U^5))/
     (T*(-1 + U)^2*U^3))*H[{3}, U] + 
  ((-384*LbL*Nf*(-1 + U))/(T*U^3) + (32*(-1 + U)*(7 + U^2))/(T*U^3))*
   H[{1}, U]*H[{3}, U] - (240*(-1 + U)*H[{4}, U])/(T*U^3) - 
  (8*(105 - 244*U + 183*U^2 - 58*U^3 + 13*U^4)*H[{2, 1}, U])/
   (T*(-1 + U)*U^3) + (32*(-1 + U)*(-2 + U^2)*H[{1}, U]*H[{2, 1}, U])/
   (T*U^3) + ((256*LbL*Nf*(-1 + U))/(T*U^3) - 
    (16*(-1 + U)*(-1 + 2*U)*(1 + 2*U))/(T*U^3))*H[{3, 1}, U] - 
  (4*Pi^2*(-64 + 99*U - 26*U^2 + 3*U^3)*Log[T])/(3*T*(-1 + U)*U^2) + 
  ((2*(-18 + 31*U + 22*U^2))/(T*(-1 + U)*U^2) - 
    (8*Nf*(26 - 33*U - 24*U^2 + 12*U^3))/(9*T*(-1 + U)*U^2))*Log[T] - 
  (16*Pi^2*(-1 + U)*(16 + 7*U^2)*H[{1}, U]*Log[T])/(3*T*U^3) + 
  ((16*Nf*(-1 + U)*(7 + 12*U + 20*U^2))/(9*T*U^3) + 
    (4*(27 - 102*U + 181*U^2 - 184*U^3 + 83*U^4))/(T*(-1 + U)*U^3))*H[{1}, U]*
   Log[T] + (4*(53 - 150*U + 158*U^2 - 82*U^3 + 27*U^4)*H[{1}, U]^2*Log[T])/
   (T*(-1 + U)*U^3) + (16*(-1 + U)*(7 + 6*U^2)*H[{1}, U]^3*Log[T])/
   (3*T*U^3) + ((32*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3) - 
    (8*(29 - 62*U + 42*U^2 - 10*U^3 + 3*U^4))/(T*(-1 + U)*U^3))*H[{2}, U]*
   Log[T] - (32*(-1 + U)*(-1 + 2*U^2)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U^3) + 
  (160*(-1 + U)*H[{3}, U]*Log[T])/(T*U^3) - 
  (240*(-1 + U)*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  ((-8*Nf*(-2 + 3*U))/(3*T*(-1 + U)*U^2) - (10*(-4 + 5*U))/(T*(-1 + U)*U^2))*
   Log[T]^2 + ((-16*(4 - 6*U + U^2))/(T*(-1 + U)*U^2) - 
    (16*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3))*H[{1}, U]*Log[T]^2 + 
  (4*(-1 + U)*(11 + 8*U^2)*H[{1}, U]^2*Log[T]^2)/(T*U^3) - 
  (40*(-1 + U)*H[{2}, U]*Log[T]^2)/(T*U^3) + 
  ((-16*Nf)/(3*T*U^2) + (32*LbL*Nf*(10 - 16*U + 3*U^2))/(T*(-1 + U)*U^2) + 
    (2*(-116 + 163*U - 62*U^2 + 10*U^3))/(T*(-1 + U)*U^2))*Log[U] + 
  Pi^2*((-16*LbL*Nf*(4 - 10*U + 9*U^2))/(3*T*(-1 + U)^2*U^2) + 
    (4*(-28 + 69*U - 53*U^2 + U^3 + 7*U^4))/(3*T*(-1 + U)^2*U^2))*Log[U] + 
  Pi^2*((-112*(-1 + U))/(3*T*U^3) - (64*LbL*Nf*(-1 + U))/(3*T*U^3))*H[{1}, U]*
   Log[U] + ((-16*Nf*(-1 + U))/(3*T*U^3) - (32*LbL*Nf*(10 - 23*U + 16*U^2))/
     (T*(-1 + U)*U^3) + (4*(96 - 222*U + 144*U^2 - 26*U^3 + 5*U^4))/
     (T*(-1 + U)*U^3))*H[{1}, U]*Log[U] - 
  (4*(10 - 36*U + 47*U^2 - 30*U^3 + 8*U^4)*H[{1}, U]^2*Log[U])/
   (T*(-1 + U)*U^3) - (40*(-1 + U)*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  ((32*LbL*Nf*(4 - 10*U + 9*U^2))/(T*(-1 + U)^2*U^2) - 
    (8*(-29 + 109*U - 150*U^2 + 88*U^3 - 30*U^4 + 8*U^5))/(T*(-1 + U)^2*U^3))*
   H[{2}, U]*Log[U] + ((-96*(-1 + U))/(T*U^3) + (128*LbL*Nf*(-1 + U))/
     (T*U^3))*H[{1}, U]*H[{2}, U]*Log[U] + (80*(-1 + U)*H[{3}, U]*Log[U])/
   (T*U^3) + ((-256*LbL*Nf*(-1 + U))/(T*U^3) + (32*(-1 + U)*(7 + 2*U^2))/
     (T*U^3))*H[{2, 1}, U]*Log[U] + (4*(-38 + 72*U - 40*U^2 + 11*U^3)*Log[T]*
    Log[U])/(T*(-1 + U)*U^2) + (8*(29 - 68*U + 51*U^2 - 14*U^3 + 3*U^4)*
    H[{1}, U]*Log[T]*Log[U])/(T*(-1 + U)*U^3) - 
  (80*(-1 + U)*H[{2}, U]*Log[T]*Log[U])/(T*U^3) - 
  (4*(10 - 15*U + 4*U^2)*Log[T]^2*Log[U])/(T*(-1 + U)*U^2) + 
  (40*(-1 + U)*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) + 
  Pi^2*((-40*(-1 + U))/(T*U) - (64*Nf*(-1 + U))/(9*T*U))*Log[\[Mu]\[Mu]] + 
  ((12*(-6 + 43*U - 70*U^2 + 35*U^3))/(T*(-1 + U)*U^2) + 
    (16*Nf*(-27 + 263*U - 454*U^2 + 227*U^3))/(27*T*(-1 + U)*U^2))*
   Log[\[Mu]\[Mu]] + ((24*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4))/
     (T*(-1 + U)*U^3) + (16*Nf*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4))/
     (3*T*(-1 + U)*U^3))*H[{1}, U]*Log[\[Mu]\[Mu]] + 
  ((24*(-1 + U)*(1 + 2*U^2))/(T*U^3) + (16*Nf*(-1 + U)*(1 + 2*U^2))/
     (3*T*U^3))*H[{1}, U]^2*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + U)*(1 + 2*U^2))/(T*U^3) - (32*Nf*(-1 + U)*(1 + 2*U^2))/
     (3*T*U^3))*H[{2}, U]*Log[\[Mu]\[Mu]] + 
  ((24*(-2 + 3*U))/(T*(-1 + U)*U^2) + (16*Nf*(-2 + 3*U))/(3*T*(-1 + U)*U^2))*
   Log[T]*Log[\[Mu]\[Mu]] + ((48*(-1 + U)*(1 + 2*U^2))/(T*U^3) + 
    (32*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3))*H[{1}, U]*Log[T]*
   Log[\[Mu]\[Mu]] - (56*Pi^2*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(3*T*U) + 
  ((304*Nf*(-1 + U))/(9*T*U) + (8*(-3 + 31*U - 54*U^2 + 27*U^3))/
     (T*(-1 + U)*U^2))*Log[\[Mu]\[Mu]]^2 + 
  (8*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/
   (T*(-1 + U)*U^3) + (8*(-1 + U)*(1 + 2*U^2)*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2)/
   (T*U^3) - (16*(-1 + U)*(1 + 2*U^2)*H[{2}, U]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  (8*(-2 + 3*U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*(-1 + U)*U^2) + 
  (16*(-1 + U)*(1 + 2*U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  ((48*(-1 + U))/(T*U) + (32*Nf*(-1 + U))/(9*T*U))*Log[\[Mu]\[Mu]]^3 + 
  (8*(-1 + U)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  ((32*Nf*(-1 + U))/(9*T*U) + (96*LbL*Nf*(4 - 10*U + 9*U^2))/
     (T*(-1 + U)^2*U^2) - (8*(4 - 34*U + 68*U^2 - 91*U^3 + 41*U^4))/
     (T*(-1 + U)^2*U^2))*Zeta[3] + ((384*LbL*Nf*(-1 + U))/(T*U^3) - 
    (32*(-1 + U)*(1 + 4*U^2))/(T*U^3))*H[{1}, U]*Zeta[3] - 
  (192*(-1 + U)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U), 
 (152*Nf*(-3 + U)*(-1 + U))/(9*T*U^2) + (2*(96 - 126*U + 31*U^2))/(T*U^2) + 
  Pi^2*((16*Nf*(-2 + U))/(9*T*U^2) - (8*LbL*Nf*(-8 + 11*U))/(3*T*U^2) + 
    (2*(-160 + 272*U - 82*U^2 + 9*U^3))/(3*T*U^2)) + 
  Pi^2*((-32*Nf*(-1 + U))/(9*T*U^3) + (8*LbL*Nf*(-1 + U))/(3*T*U^2) + 
    (4*(172 - 382*U + 242*U^2 - 49*U^3 + 5*U^4))/(3*T*U^3))*H[{1}, U] + 
  ((-16*LbL*Nf*(-1 + U)*(20 - 25*U + 2*U^2))/(T*U^3) + 
    (8*Nf*(-77 + 192*U - 134*U^2 + 32*U^3))/(9*T*U^3) + 
    (2*(-230 + 574*U - 409*U^2 + 84*U^3 + 6*U^4))/(T*U^3))*H[{1}, U] + 
  (4*Pi^2*(-1 + U)*(-16 + 9*U)*H[{1}, U]^2)/(3*T*U^3) + 
  ((8*LbL*Nf*(-1 + U)*(-10 + 7*U))/(T*U^3) - (8*Nf*(19 - 25*U + 3*U^2))/
     (9*T*U^3) - (2*(161 - 345*U + 220*U^2 - 48*U^3 + 3*U^4))/(T*U^3))*
   H[{1}, U]^2 + ((16*Nf*(-1 + U))/(9*T*U^3) + 
    (4*(-59 + 109*U - 54*U^2 + 9*U^3 + U^4))/(3*T*U^3))*H[{1}, U]^3 + 
  (6*(-1 + U)*H[{1}, U]^4)/(T*U^3) + 
  Pi^2*((-16*LbL*Nf*(-1 + U)*(-4 + 3*U))/(3*T*U^3) - 
    (16*(-1 + U)*(-23 + 12*U))/(3*T*U^3))*H[{2}, U] + 
  ((16*Nf*(-1 + U)*(-4 - 15*U + 6*U^2))/(9*T*U^3) - 
    (16*LbL*Nf*(20 - 45*U + 31*U^2))/(T*U^3) - 
    (4*(-123 + 181*U - 43*U^2 - 16*U^3 + 9*U^4))/(T*U^3))*H[{2}, U] + 
  ((32*LbL*Nf*(-1 + U))/(T*U^2) - (8*(31 - 57*U + 32*U^2 - 5*U^3 + U^4))/
     (T*U^3))*H[{1}, U]*H[{2}, U] - 
  (8*(-1 + U)*(-2 + 3*U)*H[{1}, U]^2*H[{2}, U])/(T*U^3) + 
  ((-32*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3) + (8*(-1 + U)*(-11 + 6*U))/
     (T*U^3))*H[{2}, U]^2 + ((-32*Nf*(-1 + U))/(3*T*U^3) + 
    (48*LbL*Nf*(8 - 18*U + 13*U^2))/(T*(-1 + U)*U^2) - 
    (8*(-58 + 200*U - 227*U^2 + 91*U^3 - 13*U^4 + U^5))/(T*(-1 + U)*U^3))*
   H[{3}, U] + ((-32*(-1 + U)*(-7 + 3*U))/(T*U^3) + 
    (96*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3))*H[{1}, U]*H[{3}, U] + 
  (48*(-1 + U)*(-5 + 3*U)*H[{4}, U])/(T*U^3) + 
  ((-48*LbL*Nf*(-1 + U))/(T*U^2) + 
    (8*(105 - 190*U + 101*U^2 - 18*U^3 + 3*U^4))/(T*U^3))*H[{2, 1}, U] + 
  (16*(-1 + U)*(-4 + 3*U)*H[{1}, U]*H[{2, 1}, U])/(T*U^3) + 
  ((-64*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3) - (16*(-1 + U)*(-1 + 3*U))/
     (T*U^3))*H[{3, 1}, U] + (4*Pi^2*(-64 + 63*U - 12*U^2 + U^3)*Log[T])/
   (3*T*U^2) + ((-8*Nf*(-26 + 7*U + 6*U^2))/(9*T*U^2) - 
    (2*(-18 - 25*U + 18*U^2))/(T*U^2))*Log[T] + 
  (8*Pi^2*(-1 + U)*(-32 + 15*U)*H[{1}, U]*Log[T])/(3*T*U^3) + 
  ((-16*Nf*(-1 + U)*(-7 - 9*U + 6*U^2))/(9*T*U^3) - 
    (4*(27 - 72*U + 59*U^2 - 20*U^3 + 3*U^4))/(T*U^3))*H[{1}, U]*Log[T] - 
  (4*(53 - 114*U + 70*U^2 - 16*U^3 + U^4)*H[{1}, U]^2*Log[T])/(T*U^3) - 
  (8*(-1 + U)*(-14 + 3*U)*H[{1}, U]^3*Log[T])/(3*T*U^3) + 
  ((32*Nf*(-1 + U))/(3*T*U^3) + (8*(29 - 50*U + 22*U^2 - 4*U^3 + U^4))/
     (T*U^3))*H[{2}, U]*Log[T] - (16*(-1 + U)*(-2 + 3*U)*H[{1}, U]*H[{2}, U]*
    Log[T])/(T*U^3) - (32*(-1 + U)*(-5 + 3*U)*H[{3}, U]*Log[T])/(T*U^3) + 
  (48*(-1 + U)*(-5 + 3*U)*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  ((8*Nf*(-2 + U))/(3*T*U^2) + (2*(-20 + 17*U))/(T*U^2))*Log[T]^2 + 
  ((-16*Nf*(-1 + U))/(3*T*U^3) + (8*(8 - 7*U + U^2))/(T*U^2))*H[{1}, U]*
   Log[T]^2 - (4*(-1 + U)*(-11 + 3*U)*H[{1}, U]^2*Log[T]^2)/(T*U^3) + 
  (8*(-1 + U)*(-5 + 3*U)*H[{2}, U]*Log[T]^2)/(T*U^3) + 
  Pi^2*((8*LbL*Nf*(8 - 18*U + 13*U^2))/(3*T*(-1 + U)*U^2) - 
    (4*(-28 + 61*U - 40*U^2 + 5*U^3))/(3*T*(-1 + U)*U^2))*Log[U] + 
  ((16*Nf*(-1 + U))/(3*T*U^2) - (16*LbL*Nf*(20 - 25*U + 2*U^2))/(T*U^2) + 
    (2*(116 - 125*U + 16*U^2 + 6*U^3))/(T*U^2))*Log[U] + 
  Pi^2*((16*LbL*Nf*(-1 + U)*(-4 + 3*U))/(3*T*U^3) + 
    (8*(-1 + U)*(-14 + 9*U))/(3*T*U^3))*H[{1}, U]*Log[U] + 
  ((16*Nf*(-1 + U)*(-1 + 2*U))/(3*T*U^3) + (16*LbL*Nf*(20 - 39*U + 22*U^2))/
     (T*U^3) + (4*(-96 + 181*U - 93*U^2 + 4*U^3 + 3*U^4))/(T*U^3))*H[{1}, U]*
   Log[U] + ((-8*LbL*Nf*(-1 + U))/(T*U^2) + 
    (4*(10 - 24*U + 21*U^2 - 7*U^3 + U^4))/(T*U^3))*H[{1}, U]^2*Log[U] + 
  (8*(-1 + U)*(-5 + 3*U)*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  ((-16*LbL*Nf*(8 - 18*U + 13*U^2))/(T*(-1 + U)*U^2) + 
    (8*(-29 + 97*U - 110*U^2 + 47*U^3 - 8*U^4 + U^5))/(T*(-1 + U)*U^3))*
   H[{2}, U]*Log[U] + ((48*(-2 + U)*(-1 + U))/(T*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3))*H[{1}, U]*H[{2}, U]*Log[U] - 
  (16*(-1 + U)*(-5 + 3*U)*H[{3}, U]*Log[U])/(T*U^3) + 
  ((-32*(-1 + U)*(-7 + 3*U))/(T*U^3) + (64*LbL*Nf*(-1 + U)*(-4 + 3*U))/
     (T*U^3))*H[{2, 1}, U]*Log[U] - (4*(-38 + 56*U - 16*U^2 + 3*U^3)*Log[T]*
    Log[U])/(T*U^2) - (8*(29 - 56*U + 31*U^2 - 6*U^3 + U^4)*H[{1}, U]*Log[T]*
    Log[U])/(T*U^3) + (16*(-1 + U)*(-5 + 3*U)*H[{2}, U]*Log[T]*Log[U])/
   (T*U^3) + (4*(10 - 11*U + 2*U^2)*Log[T]^2*Log[U])/(T*U^2) - 
  (8*(-1 + U)*(-5 + 3*U)*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) + 
  ((24*(-3 + U)*(-1 + U))/(T*U^2) + (16*Nf*(-3 + U)*(-1 + U))/(3*T*U^2))*
   Log[\[Mu]\[Mu]] + ((24*(-5 + 12*U - 8*U^2 + 2*U^3))/(T*U^3) + 
    (16*Nf*(-5 + 12*U - 8*U^2 + 2*U^3))/(3*T*U^3))*H[{1}, U]*
   Log[\[Mu]\[Mu]] + ((24*(-1 + U))/(T*U^3) + (16*Nf*(-1 + U))/(3*T*U^3))*
   H[{1}, U]^2*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + U))/(T*U^3) - (32*Nf*(-1 + U))/(3*T*U^3))*H[{2}, U]*
   Log[\[Mu]\[Mu]] + ((-24*(-2 + U))/(T*U^2) - (16*Nf*(-2 + U))/(3*T*U^2))*
   Log[T]*Log[\[Mu]\[Mu]] + ((48*(-1 + U))/(T*U^3) + 
    (32*Nf*(-1 + U))/(3*T*U^3))*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]] + 
  (8*(-3 + U)*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (8*(-5 + 12*U - 8*U^2 + 2*U^3)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  (8*(-1 + U)*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (16*(-1 + U)*H[{2}, U]*Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (8*(-2 + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (16*(-1 + U)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  ((-48*LbL*Nf*(8 - 18*U + 13*U^2))/(T*(-1 + U)*U^2) - 
    (8*(-4 - 6*U + 22*U^2 - 9*U^3 + 3*U^4))/(T*(-1 + U)*U^2))*Zeta[3] + 
  ((-96*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3) - (16*(-1 + U)*(2 + 3*U))/
     (T*U^3))*H[{1}, U]*Zeta[3], (304*Nf)/(9*T*U) + 
  (16*LbL*Nf*(-7 + 4*U))/(T*U) - (4*(-47 + 9*U + 4*U^2))/(T*U) + 
  Pi^2*((-8*LbL*Nf*(-2 + 5*U))/(3*T*(-1 + U)*U) - 
    (4*(-20 + 31*U - 10*U^2 + U^3))/(3*T*(-1 + U)*U)) + 
  Pi^2*((-80*(-1 + U))/(3*T*U^2) - (16*LbL*Nf*(-1 + U))/(3*T*U^2))*
   H[{1}, U] + ((-16*LbL*Nf*(-7 + 10*U))/(T*U^2) + 
    (16*Nf*(-19 + 25*U))/(9*T*U^2) + (4*(-1 + U)*(71 - 26*U + 8*U^2))/
     (T*U^2))*H[{1}, U] + ((16*Nf*(-1 + U))/(3*T*U^2) - 
    (8*LbL*Nf*(-1 + U))/(T*U^2) + (4*(-8 + 12*U + U^2 + U^3))/(T*U^2))*
   H[{1}, U]^2 + (8*(-1 + U)*H[{1}, U]^3)/(T*U^2) + 
  ((16*LbL*Nf*(-2 + 5*U))/(T*(-1 + U)*U) - 
    (8*(24 - 72*U + 63*U^2 - 20*U^3 + 3*U^4))/(T*(-1 + U)*U^2))*H[{2}, U] + 
  ((-32*(-1 + U))/(T*U^2) + (32*LbL*Nf*(-1 + U))/(T*U^2))*H[{1}, U]*
   H[{2}, U] + (96*(-1 + U)*H[{3}, U])/(T*U^2) + 
  ((32*(-1 + U))/(T*U^2) - (64*LbL*Nf*(-1 + U))/(T*U^2))*H[{2, 1}, U] + 
  (32*(1 - 3*U + U^2)*Log[T])/(T*U) + 
  (16*(-6 + 13*U - 5*U^2 + U^3)*H[{1}, U]*Log[T])/(T*U^2) + 
  (32*(-1 + U)*H[{1}, U]^2*Log[T])/(T*U^2) - (64*(-1 + U)*H[{2}, U]*Log[T])/
   (T*U^2) - (8*(-2 + U)*Log[T]^2)/(T*U) + (16*(-1 + U)*H[{1}, U]*Log[T]^2)/
   (T*U^2) + (32*(-2 + U)*(-1 + U)*Log[U])/(T*U) + 
  (16*(-6 + 10*U - 4*U^2 + U^3)*H[{1}, U]*Log[U])/(T*U^2) - 
  (32*(-1 + U)*H[{2}, U]*Log[U])/(T*U^2) - (16*(-2 + U)*Log[T]*Log[U])/
   (T*U) + (32*(-1 + U)*H[{1}, U]*Log[T]*Log[U])/(T*U^2) + 
  (48/(T*U) + (32*Nf)/(3*T*U))*Log[\[Mu]\[Mu]] + 
  ((48*(-1 + U))/(T*U^2) + (32*Nf*(-1 + U))/(3*T*U^2))*H[{1}, U]*
   Log[\[Mu]\[Mu]] + (16*Log[\[Mu]\[Mu]]^2)/(T*U) + 
  (16*(-1 + U)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/(T*U^2)}


==> anc/calHmn/calHmn.smallqq.0 <==
(*
  Born coefficients in hard massless leptonic tensor at small qq=q^2/s.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(0)}$.
  Notations:  T=-t/s, qq=1-T-U.
*)
{(1 - 2*T + 2*T^2)/((-1 + T)*T), 0, 0, 0, 0}


==> anc/calHmn/calHmn.smallqq.1 <==
(*
  One-loop coefficients in hard massless leptonic tensor at small qq=q^2/s.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(1)}$.
  Notations:  T=-t/s, qq=1-T-U, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{(7*Pi^2*(1 - 2*T + 2*T^2))/(3*(-1 + T)*T) - (4*(4 - 9*T + 9*T^2))/
   ((-1 + T)*T) + (2*(-3 + T)*G[{(1 - T)^(-1)}, 1])/T + 
  (2*(2 + T)*G[{T^(-1)}, 1])/(-1 + T) - (4*(1 + T^2)*G[{0, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (4*(2 - 2*T + T^2)*G[{0, T^(-1)}, 1])/((-1 + T)*T) - 
  (4*(1 + T^2)*G[{(1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (4*(2 - 2*T + T^2)*G[{T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(2 - 2*T + T^2)*G[{T^(-1), T^(-1)}, 1])/((-1 + T)*T) - 
  (6*(1 - 2*T + 2*T^2)*Log[\[Mu]\[Mu]])/((-1 + T)*T) - 
  (2*(1 - 2*T + 2*T^2)*Log[\[Mu]\[Mu]]^2)/((-1 + T)*T), 
 (4*(-1 + 2*T)^2)/(-1 + T)^2, (4*(-1 + 2*T)^2)/T^2, 
 (4*(-1 + 2*T)^2)/((-1 + T)*T), 0}


==> anc/calHmn/calHmn.smallqq.2 <==
(*
  Two-loop coefficients in hard massless leptonic tensor at small qq=q^2/s.
  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(2)}$.
  Notations:  T=-t/s, qq=1-T-U, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{(67*Pi^4*(1 - 2*T + 2*T^2))/(30*(-1 + T)*T) + (5*(103 - 262*T + 262*T^2))/
   (4*(-1 + T)*T) + (19*Nf*(215 - 502*T + 502*T^2))/(81*(-1 + T)*T) + 
  Pi^2*((4*LbL*Nf*(53 - 60*T + 60*T^2))/9 - (2*Nf*(55 - 158*T + 158*T^2))/
     (27*(-1 + T)*T) - (2*(45 - 8*T + 68*T^2 - 120*T^3 + 60*T^4))/
     (3*(-1 + T)*T)) + Pi^2*((-32*LbL*Nf)/3 - (4*(-18 - 9*T + 25*T^2))/
     (3*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  ((-4*Nf*(-51 + 19*T))/(9*T) - (8*LbL*Nf*(-9 - 20*T + 20*T^2))/
     (3*(-1 + T)) + (93 - 35*T + 48*T^2)/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((16*Nf*(1 + T^2))/(9*(-1 + T)*T) + (8*LbL*Nf*(-3 + 3*T + 20*T^2))/
     (9*(-1 + T)) - (2*(-21 + 55*T - 34*T^2 + 12*T^3))/(3*(-1 + T)^2*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((-32*LbL*Nf)/3 - (4*(-2 - 41*T + 25*T^2))/
     (3*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  ((-4*Nf*(32 + 19*T))/(9*(-1 + T)) + (8*LbL*Nf*(-9 - 20*T + 20*T^2))/(3*T) - 
    (106 - 61*T + 48*T^2)/(-1 + T))*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf*(2 - 2*T + T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(20 - 43*T + 20*T^2))/(9*T) - (2*(-12 + 23*T - 2*T^2 + 12*T^3))/
     (3*(-1 + T)*T^2))*G[{T^(-1)}, 1] + 
  (8*Pi^2*(3 - 2*T + 2*T^2)*G[{0, 1}, 1])/(3*(-1 + T)*T) + 
  (16*LbL*Nf*(-5 - 4*T + 4*T^2) - (4*(1 + 44*T - 20*T^2 - 48*T^3 + 24*T^4))/
     ((-1 + T)*T))*G[{0, 1}, 1] + Pi^2*((-16*LbL*Nf*(1 + T))/(3*(-1 + T)) - 
    (4*(13 + 26*T + 20*T^2))/(3*(-1 + T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*Nf*(5 + 6*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-4 + 6*T + 3*T^2 - 12*T^3 + 4*T^4))/(-1 + T)^2 + 
    (4*(-17 + 17*T - 8*T^2 + 36*T^3 - 36*T^4 + 12*T^5))/((-1 + T)^2*T))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((-16*LbL*Nf*(-2 + T))/(3*T) - 
    (4*(59 - 66*T + 20*T^2))/(3*(-1 + T)*T))*G[{0, T^(-1)}, 1] + 
  ((16*Nf*(19 - 22*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-3 + 8*T - 9*T^2 - 4*T^3 + 4*T^4))/T^2 + 
    (4*(-4 + 25*T - 4*T^2 + 12*T^3 - 24*T^4 + 12*T^5))/((-1 + T)*T^2))*
   G[{0, T^(-1)}, 1] - (4*Pi^2*(9 + 20*T + 14*T^2)*G[{(1 - T)^(-1), 1}, 1])/
   (3*(-1 + T)*T) + ((16*Nf*(5 + 6*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-4 + 6*T + 3*T^2 - 12*T^3 + 4*T^4))/(-1 + T)^2 + 
    (4*(-17 + 17*T - 8*T^2 + 36*T^3 - 36*T^4 + 12*T^5))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1}, 1] + (8*Pi^2*(1 + 2*T)*(7 + 6*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(-1 + T)*T) + 
  (8*Pi^2*(1 + 8*T - 8*T^2 + 2*T^4)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(-1 + T)^3*T) + ((8*Nf*(-3 + T))/(3*T) - (8*(-5 + 2*T + 2*T^2))/
     ((-1 + T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*Nf*(5 + 6*T + 8*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-4 + 6*T + 3*T^2 - 12*T^3 + 4*T^4))/(-1 + T)^2 - 
    (4*(-17 + 17*T - 8*T^2 + 36*T^3 - 36*T^4 + 12*T^5))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (16*Pi^2*G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((16*LbL*Nf*(-2 + T))/(3*T) + (8*(-7 + 2*T))/(3*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + Pi^2*((16*LbL*Nf*(1 + T))/(3*(-1 + T)) + 
    (8*(5 + 2*T))/(3*(-1 + T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (8*(-7 - 6*T + 6*T^2) - (8*LbL*Nf*(1 - 12*T + 12*T^2))/3)*
   G[{(1 - T)^(-1), T^(-1)}, 1] - 
  (4*Pi^2*(43 - 48*T + 14*T^2)*G[{T^(-1), 1}, 1])/(3*(-1 + T)*T) + 
  ((16*Nf*(19 - 22*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-3 + 8*T - 9*T^2 - 4*T^3 + 4*T^4))/T^2 + 
    (4*(-4 + 25*T - 4*T^2 + 12*T^3 - 24*T^4 + 12*T^5))/((-1 + T)*T^2))*
   G[{T^(-1), 1}, 1] + (16*Pi^2*G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((16*LbL*Nf*(-2 + T))/(3*T) + (8*(-7 + 2*T))/(3*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + Pi^2*((16*LbL*Nf*(1 + T))/(3*(-1 + T)) + 
    (8*(5 + 2*T))/(3*(-1 + T)))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  (8*(-7 - 6*T + 6*T^2) - (8*LbL*Nf*(1 - 12*T + 12*T^2))/3)*
   G[{T^(-1), (1 - T)^(-1)}, 1] + (8*Pi^2*(-3 + 2*T)*(-13 + 6*T)*
    G[{T^(-1), T^(-1)}, 1])/(3*(-1 + T)*T) + 
  (8*Pi^2*(3 + 4*T^2 - 8*T^3 + 2*T^4)*G[{T^(-1), T^(-1)}, 1])/
   (3*(-1 + T)*T^3) + ((8*Nf*(2 + T))/(3*(-1 + T)) - 
    (8*(-1 - 6*T + 2*T^2))/((-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((-16*Nf*(19 - 22*T + 8*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-3 + 8*T - 9*T^2 - 4*T^3 + 4*T^4))/T^2 - 
    (4*(-4 + 25*T - 4*T^2 + 12*T^3 - 24*T^4 + 12*T^5))/((-1 + T)*T^2))*
   G[{T^(-1), T^(-1)}, 1] + 
  (384*LbL*Nf - (4*(-21 - 38*T + 38*T^2))/((-1 + T)*T))*G[{0, 0, 1}, 1] + 
  (-288*LbL*Nf + (16*Nf*(1 + T^2))/(3*(-1 + T)*T) + 
    (8*(6 - 34*T + 23*T^2))/((-1 + T)*T))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  (-288*LbL*Nf + (16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (8*(-5 - 12*T + 23*T^2))/((-1 + T)*T))*G[{0, 0, T^(-1)}, 1] - 
  (8*(3 - 2*T + 2*T^2)*G[{0, 1, 1}, 1])/((-1 + T)*T) + 
  (-64*LbL*Nf - (8*(-3 + 7*T))/((-1 + T)*T))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  (-64*LbL*Nf + (8*(-4 + 7*T))/((-1 + T)*T))*G[{0, 1, T^(-1)}, 1] + 
  (-64*LbL*Nf - (8*(-3 + 7*T))/((-1 + T)*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((16*Nf*(1 + T^2))/(3*(-1 + T)*T) + (32*LbL*Nf*(15 - 15*T + 2*T^2))/
     (3*(-1 + T)) + (12*(3 - 8*T + 7*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  2*(144*LbL*Nf - (16*Nf*(1 + T^2))/(3*(-1 + T)*T) - 
    (8*(-3 + 2*T)*(2 - 6*T + 5*T^2))/((-1 + T)^2*T))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  (-64*LbL*Nf + (8*(-4 + 7*T))/((-1 + T)*T))*G[{0, T^(-1), 1}, 1] + 
  ((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (32*LbL*Nf*(2 + 11*T + 2*T^2))/
     (3*T) + (12*(2 - 6*T + 7*T^2))/((-1 + T)*T))*G[{0, T^(-1), 1}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  2*(144*LbL*Nf - (16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - 
    (8*(1 + 2*T)*(1 - 4*T + 5*T^2))/((-1 + T)*T^2))*
   G[{0, T^(-1), T^(-1)}, 1] + ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(4 - 5*T + 4*T^2))/(3*T) + (4*(-11 + 2*T + 6*T^2))/
     ((-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  (-64*LbL*Nf - (8*(-3 + 7*T))/((-1 + T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((16*Nf*(1 + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) - (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  (144*LbL*Nf - (16*Nf*(1 + T^2))/(3*(-1 + T)*T) - 
    (8*(-3 + 2*T)*(2 - 6*T + 5*T^2))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((4*(3 + 6*T + 2*T^2))/((-1 + T)*T) + (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)))*G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(9 + 3*T - 15*T^2 + 5*T^3))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(9 + 3*T - 15*T^2 + 5*T^3))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((16*Nf*(1 + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) - (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (8*(6 - 4*T - 3*T^2 + 3*T^3))/
     ((-1 + T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (4*(3 + 7*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  2*((-64*LbL*Nf*T^2)/(3*(-1 + T)) + (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  (4*(3 + 7*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-64*LbL*Nf*T^2)/(3*(-1 + T)) + (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  (4*(-10 + 7*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((64*LbL*Nf*(-1 + T)^2)/(3*T) + (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  (-64*LbL*Nf + (8*(-4 + 7*T))/((-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) - (4*(-11 + 2*T + 6*T^2))/((-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (144*LbL*Nf - (16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - 
    (8*(1 + 2*T)*(1 - 4*T + 5*T^2))/((-1 + T)*T^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(4 - 5*T + 4*T^2))/(3*T) + (4*(-11 + 2*T + 6*T^2))/
     ((-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((4*(11 - 10*T + 2*T^2))/((-1 + T)*T) - (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T))*G[{T^(-1), 1, 1}, 1] + ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - 
    (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) + (4*(-2 - 12*T + 5*T^3))/((-1 + T)*T^2))*
   G[{T^(-1), 1, T^(-1)}, 1] + ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - 
    (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  (4*(3 + 7*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-64*LbL*Nf*T^2)/(3*(-1 + T)) + (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (4*(-10 + 7*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((64*LbL*Nf*(-1 + T)^2)/(3*T) + (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) + (4*(-11 + 2*T + 6*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1), 1}, 1] + 2*((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(4 - 5*T + 4*T^2))/(3*T) + (4*(-2 - 12*T + 5*T^3))/
     ((-1 + T)*T^2))*G[{T^(-1), T^(-1), 1}, 1] + 
  (4*(-10 + 7*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((64*LbL*Nf*(-1 + T)^2)/(3*T) + (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  3*((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) - (4*(-11 + 2*T + 6*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (8*(-2 - T - 6*T^2 + 3*T^3))/
     ((-1 + T)*T^2))*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  (24*(4 + T)*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{0, 0, 0, T^(-1)}, 1])/T - 
  (32*(3 - 2*T + 2*T^2)*G[{0, 0, 1, 1}, 1])/((-1 + T)*T) + 
  (16*(5 - 4*T + 3*T^2)*G[{0, 0, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(4 - 2*T + 3*T^2)*G[{0, 0, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(5 + 4*T^2)*G[{0, 0, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (32*(4 + T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) - 
  (8*(8 - 24*T + 23*T^2 - 14*T^3 + 5*T^4)*
    G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (8*(-5 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (32*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  (16*(9 - 8*T + 4*T^2)*G[{0, 0, T^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(-5 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (32*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) - 
  (32*(-5 + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(-2 + 11*T^2 - 6*T^3 + 5*T^4)*G[{0, 0, T^(-1), T^(-1)}, 1])/
   ((-1 + T)*T^3) - (16*(3 - 2*T + 2*T^2)*G[{0, 1, 0, 1}, 1])/((-1 + T)*T) + 
  (8*(5 - 4*T + 3*T^2)*G[{0, 1, 0, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(4 - 2*T + 3*T^2)*G[{0, 1, 0, T^(-1)}, 1])/((-1 + T)*T) - 
  (16*(3 - 2*T + 2*T^2)*G[{0, 1, 1, 1}, 1])/((-1 + T)*T) + 
  (16*(2 - 2*T + T^2)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2)*G[{0, 1, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(2 - 2*T + T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(5 - 4*T + 3*T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(5 - 4*T + 3*T^2)*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + (16*(1 + T^2)*G[{0, 1, T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(4 - 2*T + 3*T^2)*G[{0, 1, T^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(4 - 2*T + 3*T^2)*G[{0, 1, T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (8*(5 + 6*T + 4*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 0, 1}, 1] - 
  (16*(4 + T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) - 
  (8*(3 - 4*T - T^2 - 2*T^3 + 3*T^4)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 
     1])/((-1 + T)^3*T) - (8*(-5 + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((64*LbL*Nf*(1 + T))/(-1 + T) - (16*(-1 + 6*T))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] + 
  (16*(2 - 2*T + T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(3 - 2*T + 2*T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (8*(5 - 4*T + 3*T^2)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (8*(5 + 4*T^2)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + (8*(6 - 8*T + 2*T^2 + T^3)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T)^3 - 
  (8*(4 + T)*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(-1 + T) + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (16*(5 + 4*T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(2 - 8*T + 8*T^2 - 4*T^3 + T^4)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 
     1])/((-1 + T)^3*T) + 
  (24*(4 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (48*(-1 + 6*T - 6*T^2 + 2*T^3)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (32*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) - 
  (8*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (32*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(-1 + T) - 
  (32*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (32*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(-2 + T))/T + (8*(15 - 14*T + 4*T^2))/((-1 + T)*T))*
   G[{0, T^(-1), 0, 1}, 1] - (8*(4 + T)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/
   (-1 + T) + ((64*LbL*Nf*(-2 + T))/T + (16*(-5 + 6*T))/((-1 + T)*T))*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-5 + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(-1 + 11*T^2 - 10*T^3 + 3*T^4)*G[{0, T^(-1), 0, T^(-1)}, 1])/
   ((-1 + T)*T^3) + (16*(1 + T^2)*G[{0, T^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(3 - 2*T + 2*T^2)*G[{0, T^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (8*(-5 + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(4 - 2*T + 3*T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) - 
  (8*(9 - 8*T + 4*T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{0, T^(-1), 1, T^(-1)}, 1])/T^3 - 
  (8*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (32*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(-1 + T) - 
  (32*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (32*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) - 
  (16*(9 - 8*T + 4*T^2)*G[{0, T^(-1), T^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(-1 + 2*T^2 + T^4)*G[{0, T^(-1), T^(-1), 1}, 1])/((-1 + T)*T^3) + 
  (24*(-5 + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (32*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (24*(-5 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (48*(-1 + 2*T^3)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) + 
  ((-96*LbL*Nf*(1 + T))/(-1 + T) + (8*(-1 + 26*T + T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] - 
  (16*(4 + T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(-1 + T) - 
  (8*(-2 + 12*T + T^2)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (8*(-5 + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  (-192/(-1 + T) + (128*LbL*Nf*(1 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] + 
  (16*(2 - 2*T + T^2)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/((-1 + T)*T) + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (8*(5 - 4*T + 3*T^2)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + (8*(6 - 8*T + 2*T^2 + T^3)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(-1 + T)^3 + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(5 + 4*T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(-1 + 4*T - 8*T^2 + 4*T^3)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/
   ((-1 + T)^3*T) + (16*(4 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (16*(-1 + 6*T - 6*T^2 + 2*T^3)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (16*(3 - 8*T + 12*T^2 - 8*T^3 + 2*T^4)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (32*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(4 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) - 
  (8*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((64*LbL*Nf*(1 + T))/(-1 + T) - (16*(-1 + 6*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (32*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(4 + T)*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  2*(96/(-1 + T) - (64*LbL*Nf*(1 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] - 
  (16*(-1 + 4*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/((-1 + T)*T) + 
  (8*(6 - 8*T + 2*T^2 + T^3)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/
   (-1 + T)^3 + ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] + 
  (16*(1 + T^2)*G[{(1 - T)^(-1), 1, 1, 1}, 1])/((-1 + T)*T) - 
  (16*(1 + T^2)*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (16*(1 + T^2)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(6 - 8*T + 2*T^2 + T^3)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/
   (-1 + T)^3 - (16*(6 - 8*T + 2*T^2 + T^3)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T)^3 + 
  (8*(4 + T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] + 
  (8*(4 + T)*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((32*LbL*Nf*(1 + T))/(-1 + T) - (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] + 
  (16*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/((-1 + T)*T) - 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/((-1 + T)*T) + 
  (8*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (16*(3 - 8*T + 12*T^2 - 8*T^3 + 2*T^4)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (32*G[{(1 - T)^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/((-1 + T)*T) - 
  (32*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2 - 2*T^3 + T^4)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/
   ((-1 + T)^3*T) - (16*(6 - 8*T + 2*T^2 + T^3)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T)^3 - 
  (8*(2 + 4*T - 5*T^2 - 2*T^3 + 3*T^4)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 
      (1 - T)^(-1)}, 1])/((-1 + T)^3*T) + 
  (24*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   ((-1 + T)*T) - (24*(2 + 4*T - 5*T^2 - 2*T^3 + 3*T^4)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)^3*T) - 
  (32*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (48*(4 - T^2 - 6*T^3 + 5*T^4)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (48*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (-1 + T) - (32*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   ((-1 + T)*T) + (24*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (-1 + T) - (48*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(-1 + T) + 
  (64*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{(1 - T)^(-1), T^(-1), 0, 1}, 
    1] + ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + (-96/T - (64*LbL*Nf*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (16*(4 + T)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (16*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (96/(-1 + T) - (64*LbL*Nf*(1 + T))/(-1 + T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  (32*G[{(1 - T)^(-1), T^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (16*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(4 + T)*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T) + 
  ((32*LbL*Nf*(-2 + T))/T + (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] + 
  (8*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (16*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (32*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(-1 + T) - 
  (48*(4 + T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (-1 + T) + (64*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + (24*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (32*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/((-1 + T)*T) + 
  (64*G[{(1 - T)^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (48*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-96*LbL*Nf*(-2 + T))/T + (8*(26 - 28*T + T^2))/((-1 + T)*T))*
   G[{T^(-1), 0, 0, 1}, 1] + (192/T + (128*LbL*Nf*(-2 + T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] - 
  (8*(4 + T)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(-1 + T) - 
  (16*(-5 + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T - 
  (8*(11 - 14*T + T^2)*G[{T^(-1), 0, 0, T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2)*G[{T^(-1), 0, 1, 1}, 1])/((-1 + T)*T) + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 
    1] + ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  (8*(2 - 2*T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((-1 + T)*T) - 
  (8*(4 - 2*T + 3*T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T^3 + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 
    1] - (8*(4 + T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(-1 + T) + 
  ((64*LbL*Nf*(-2 + T))/T + (16*(-5 + 6*T))/((-1 + T)*T))*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 2*(-96/T - (64*LbL*Nf*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (24*(4 + T)*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (16*(-5 + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (32*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (8*(2 - 2*T + T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(9 - 8*T + 4*T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(1 - 4*T^2 + 4*T^3)*G[{T^(-1), 0, T^(-1), 1}, 1])/((-1 + T)*T^3) + 
  (16*(-5 + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (32*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(-5 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(-1 + 2*T^3)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) - 
  (16*(1 + 2*T^4)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) + 
  (16*(-3 + 4*T)*G[{T^(-1), 1, 0, 1}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T^3 + 
  (16*(2 - 2*T + T^2)*G[{T^(-1), 1, 1, 1}, 1])/((-1 + T)*T) - 
  (16*(2 - 2*T + T^2)*G[{T^(-1), 1, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((32*LbL*Nf*(-2 + T))/T + (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (8*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (16*(2 - 2*T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 1, T^(-1), 1}, 1])/T^3 + 
  (8*(-5 + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (16*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/T^3 + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{T^(-1), (1 - T)^(-1), 0, 1}, 
    1] + ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + (-96/T - (64*LbL*Nf*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  (16*(4 + T)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (16*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (96/(-1 + T) - (64*LbL*Nf*(1 + T))/(-1 + T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  (32*G[{T^(-1), (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (16*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(4 + T)*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T) + 
  ((32*LbL*Nf*(-2 + T))/T + (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  (8*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T - 
  (16*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (16*(1 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (32*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(-1 + T) - 
  (48*(4 + T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (-1 + T) + (64*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + (24*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/T - 
  (32*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/((-1 + T)*T) + 
  (64*G[{T^(-1), (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (48*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (16*(2 - 2*T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/((-1 + T)*T) - 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/((-1 + T)*T) - 
  (32*G[{T^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(-5 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/((-1 + T)*T) - 
  (16*(1 + 2*T^4)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/((-1 + T)*T^3) - 
  (32*(2 - 2*T + T^2)*G[{T^(-1), T^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2 - 2*T^3 + T^4)*G[{T^(-1), T^(-1), 1, 1}, 1])/((-1 + T)*T^3) + 
  (24*(-5 + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (16*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T^3 - 
  (8*(2 + 7*T^2 - 10*T^3 + 3*T^4)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   ((-1 + T)*T^3) + (24*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (32*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (64*G[{T^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (48*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/((-1 + T)*T) - 
  (24*(2 + 7*T^2 - 10*T^3 + 3*T^4)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/
   ((-1 + T)*T^3) - (48*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/T - (32*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + (48*(2 + 11*T^2 - 14*T^3 + 5*T^4)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) + 
  Pi^2*((-10*(1 - 2*T + 2*T^2))/((-1 + T)*T) - (16*Nf*(1 - 2*T + 2*T^2))/
     (9*(-1 + T)*T))*Log[\[Mu]\[Mu]] + 
  ((3*(31 - 70*T + 70*T^2))/((-1 + T)*T) + (4*Nf*(209 - 454*T + 454*T^2))/
     (27*(-1 + T)*T))*Log[\[Mu]\[Mu]] + 
  ((-12*(-3 + T))/T - (8*Nf*(-3 + T))/(3*T))*G[{(1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((-12*(2 + T))/(-1 + T) - (8*Nf*(2 + T))/(3*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((24*(1 + T^2))/((-1 + T)*T) + (16*Nf*(1 + T^2))/(3*(-1 + T)*T))*
   G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((24*(2 - 2*T + T^2))/((-1 + T)*T) + (16*Nf*(2 - 2*T + T^2))/
     (3*(-1 + T)*T))*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((24*(1 + T^2))/((-1 + T)*T) + (16*Nf*(1 + T^2))/(3*(-1 + T)*T))*
   G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]] + 
  2*((-24*(1 + T^2))/((-1 + T)*T) - (16*Nf*(1 + T^2))/(3*(-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((24*(2 - 2*T + T^2))/((-1 + T)*T) + (16*Nf*(2 - 2*T + T^2))/
     (3*(-1 + T)*T))*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]] + 
  2*((-24*(2 - 2*T + T^2))/((-1 + T)*T) - (16*Nf*(2 - 2*T + T^2))/
     (3*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  (14*Pi^2*(1 - 2*T + 2*T^2)*Log[\[Mu]\[Mu]]^2)/(3*(-1 + T)*T) + 
  ((76*Nf*(1 - 2*T + 2*T^2))/(9*(-1 + T)*T) + (2*(25 - 54*T + 54*T^2))/
     ((-1 + T)*T))*Log[\[Mu]\[Mu]]^2 - 
  (4*(-3 + T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (4*(2 + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  (8*(1 + T^2)*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/((-1 + T)*T) + 
  (8*(2 - 2*T + T^2)*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/((-1 + T)*T) + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/((-1 + T)*T) - 
  (16*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*T) + (8*(2 - 2*T + T^2)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*T) - (16*(2 - 2*T + T^2)*G[{T^(-1), T^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)*T) + 
  ((12*(1 - 2*T + 2*T^2))/((-1 + T)*T) + (8*Nf*(1 - 2*T + 2*T^2))/
     (9*(-1 + T)*T))*Log[\[Mu]\[Mu]]^3 + 
  (2*(1 - 2*T + 2*T^2)*Log[\[Mu]\[Mu]]^4)/((-1 + T)*T) + 
  (384*LbL*Nf - (4*(-9 - 2*T + 2*T^2))/((-1 + T)*T) + 
    (8*Nf*(1 - 2*T + 2*T^2))/(9*(-1 + T)*T))*Zeta[3] + 
  ((-96*LbL*Nf*(1 + T))/(-1 + T) + (16*(2 + T))/((-1 + T)*T))*
   G[{(1 - T)^(-1)}, 1]*Zeta[3] + 
  ((-96*LbL*Nf*(-2 + T))/T - (16*(-3 + T))/((-1 + T)*T))*G[{T^(-1)}, 1]*
   Zeta[3] - (48*(1 - 2*T + 2*T^2)*Log[\[Mu]\[Mu]]*Zeta[3])/((-1 + T)*T), 
 (-62*(-1 + 2*T)^2)/(-1 + T)^2 - (152*Nf*(-1 + 2*T)^2)/(9*(-1 + T)^2) + 
  Pi^2*((-40*LbL*Nf*T*(-1 + 2*T)^2)/(3*(-1 + T)) + 
    (4*(-1 + 2*T)^2*(7 - 30*T + 30*T^2))/(3*(-1 + T)^2)) + 
  ((16*Nf*(-1 + 2*T))/(3*(-1 + T)) + (48*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T)^2 - 
    (8*(-1 + 2*T)*(-1 + 3*T)*(-3 + 4*T))/(-1 + T)^2)*G[{(1 - T)^(-1)}, 1] + 
  ((16*Nf*T*(-1 + 2*T))/(3*(-1 + T)^2) - (48*LbL*Nf*(-1 + 2*T)^2)/(-1 + T) + 
    (8*(-1 + 2*T)*(-2 + 3*T)*(-1 + 4*T))/(-1 + T)^2)*G[{T^(-1)}, 1] + 
  ((96*T*(-1 + 2*T)^2)/(-1 + T) - (32*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T))*
   G[{0, 1}, 1] + ((16*LbL*Nf*T^2*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^3 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/(-1 + T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + 2*T)*(3 + T + 2*T^2))/T - 
    (16*T*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T)^2)*G[{0, T^(-1)}, 1] + 
  ((16*LbL*Nf*T^2*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^3 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/(-1 + T))*G[{(1 - T)^(-1), 1}, 1] + 
  2*((-16*LbL*Nf*T^2*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^3 + 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/(-1 + T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-48*T*(-1 + 2*T)^2)/(-1 + T) + (16*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + ((16*LbL*Nf*(-1 + 2*T)*(3 + T + 2*T^2))/T - 
    (16*T*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T)^2)*G[{T^(-1), 1}, 1] + 
  ((-48*T*(-1 + 2*T)^2)/(-1 + T) + (16*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*LbL*Nf*(-1 + 2*T)*(3 + T + 2*T^2))/T + 
    (16*T*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T)^2)*G[{T^(-1), T^(-1)}, 1] + 
  ((-24*(-1 + 2*T)^2)/(-1 + T)^2 - (16*Nf*(-1 + 2*T)^2)/(3*(-1 + T)^2))*
   Log[\[Mu]\[Mu]] - (8*(-1 + 2*T)^2*Log[\[Mu]\[Mu]]^2)/(-1 + T)^2, 
 (-62*(-1 + 2*T)^2)/T^2 - (152*Nf*(-1 + 2*T)^2)/(9*T^2) + 
  Pi^2*((-40*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/(3*T) + 
    (4*(-1 + 2*T)^2*(7 - 30*T + 30*T^2))/(3*T^2)) + 
  ((16*Nf*(-1 + T)*(-1 + 2*T))/(3*T^2) + (48*LbL*Nf*(-1 + 2*T)^2)/T - 
    (8*(-1 + 2*T)*(-1 + 3*T)*(-3 + 4*T))/T^2)*G[{(1 - T)^(-1)}, 1] + 
  ((16*Nf*(-1 + 2*T))/(3*T) - (48*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T^2 + 
    (8*(-1 + 2*T)*(-2 + 3*T)*(-1 + 4*T))/T^2)*G[{T^(-1)}, 1] + 
  ((96*(-1 + T)*(-1 + 2*T)^2)/T - (32*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T)*
   G[{0, 1}, 1] + ((16*LbL*Nf*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T) - 
    (16*(-1 + T)*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T^2)*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)^2*(-1 + 2*T)*(3 + T + 2*T^2))/T^3 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/T)*G[{0, T^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T) - 
    (16*(-1 + T)*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T^2)*G[{(1 - T)^(-1), 1}, 1] + 
  2*((-16*LbL*Nf*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T) + 
    (16*(-1 + T)*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-48*(-1 + T)*(-1 + 2*T)^2)/T + (16*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T)*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)^2*(-1 + 2*T)*(3 + T + 2*T^2))/T^3 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/T)*G[{T^(-1), 1}, 1] + 
  ((-48*(-1 + T)*(-1 + 2*T)^2)/T + (16*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T)*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*LbL*Nf*(-1 + T)^2*(-1 + 2*T)*(3 + T + 2*T^2))/T^3 + 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/T)*G[{T^(-1), T^(-1)}, 1] + 
  ((-24*(-1 + 2*T)^2)/T^2 - (16*Nf*(-1 + 2*T)^2)/(3*T^2))*Log[\[Mu]\[Mu]] - 
  (8*(-1 + 2*T)^2*Log[\[Mu]\[Mu]]^2)/T^2, (-62*(-1 + 2*T)^2)/((-1 + T)*T) - 
  (152*Nf*(-1 + 2*T)^2)/(9*(-1 + T)*T) + 
  Pi^2*((-40*LbL*Nf*(-1 + 2*T)^2)/3 + (4*(-1 + 2*T)^2*(7 - 30*T + 30*T^2))/
     (3*(-1 + T)*T)) + ((16*Nf*(-1 + 2*T))/(3*T) + 
    (48*LbL*Nf*(-1 + 2*T)^2)/(-1 + T) - (8*(-1 + 2*T)*(-1 + 3*T)*(-3 + 4*T))/
     ((-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  ((16*Nf*(-1 + 2*T))/(3*(-1 + T)) - (48*LbL*Nf*(-1 + 2*T)^2)/T + 
    (8*(-1 + 2*T)*(-2 + 3*T)*(-1 + 4*T))/((-1 + T)*T))*G[{T^(-1)}, 1] + 
  (96*(-1 + 2*T)^2 - 32*LbL*Nf*(-1 + 2*T)^2)*G[{0, 1}, 1] + 
  ((16*LbL*Nf*T*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^2 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T)*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)*(-1 + 2*T)*(3 + T + 2*T^2))/T^2 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T))*G[{0, T^(-1)}, 1] + 
  ((16*LbL*Nf*T*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^2 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T)*G[{(1 - T)^(-1), 1}, 1] + 
  2*((-16*LbL*Nf*T*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^2 + 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (-48*(-1 + 2*T)^2 + 16*LbL*Nf*(-1 + 2*T)^2)*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)*(-1 + 2*T)*(3 + T + 2*T^2))/T^2 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T))*G[{T^(-1), 1}, 1] + 
  (-48*(-1 + 2*T)^2 + 16*LbL*Nf*(-1 + 2*T)^2)*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*LbL*Nf*(-1 + T)*(-1 + 2*T)*(3 + T + 2*T^2))/T^2 + 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-24*(-1 + 2*T)^2)/((-1 + T)*T) - (16*Nf*(-1 + 2*T)^2)/(3*(-1 + T)*T))*
   Log[\[Mu]\[Mu]] - (8*(-1 + 2*T)^2*Log[\[Mu]\[Mu]]^2)/((-1 + T)*T), 0}


==> anc/calHmn/descript.ion <==
<|"calHmn.1" -> "  One-loop coefficients in hard massless leptonic tensor.\n  \
Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(1)}$.\n  Notations:  T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.", "calHmn.2" -> "  Two-loop coefficients in \
hard massless leptonic tensor.\n  Format: {H(00),H(11),H(22),H(12),H(-1)}, \
where H(mn) denotes $\\widehat{\\mathcal{H}}_{mn}^{(2)}$.\n  Notations:  \
T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions \
coming from diagrams with fermionic loop.\n  Additional flag LbL=1 marks the \
contribution from light-by-light diagrams.", 
 "calHmn.0" -> "  Born coefficients in hard massless leptonic tensor.\n  \
Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(0)}$.\n  Notations:  T=-t/s, U=-u/s.", 
 "calHmn.smallqq.0" -> "  Born coefficients in hard massless leptonic tensor \
at small qq=q^2/s.\n  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) \
denotes $\\widehat{\\mathcal{H}}_{mn}^{(0)}$.\n  Notations:  T=-t/s, \
qq=1-T-U.", "calHmn.smallqq.1" -> "  One-loop coefficients in hard massless \
leptonic tensor at small qq=q^2/s.\n  Format: \
{H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(1)}$.\n  Notations:  T=-t/s, qq=1-T-U, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.", "calHmn.smallqq.2" -> "  Two-loop \
coefficients in hard massless leptonic tensor at small qq=q^2/s.\n  Format: \
{H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(2)}$.\n  Notations:  T=-t/s, qq=1-T-U, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  Additional flag LbL=1 marks the contribution \
from light-by-light diagrams.", "calHmn.smallT.0" -> "  Born coefficients in \
hard massless leptonic tensor at small T.\n  Format: \
{H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(0)}$.\n  Notations:  T=-t/s, U=-u/s.", 
 "calHmn.smallT.1" -> "  One-loop coefficients in hard massless leptonic \
tensor at small T.\n  Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) \
denotes $\\widehat{\\mathcal{H}}_{mn}^{(1)}$.\n  Notations:  T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  H[{n1,...},U] denotes harmonic \
polylogarithm.", "calHmn.smallT.2" -> "  Two-loop coefficients in hard \
massless leptonic tensor at small T.\n  Format: \
{H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(2)}$.\n  Notations:  T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  Additional flag LbL=1 marks the contribution \
from light-by-light diagrams.\n  H[{n1,...},U] denotes harmonic \
polylogarithm."|>


==> anc/calHn/calHn.0 <==
(*
  Born hard massless invariant amplitudes.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(0)}$.
  Notations: T=-t/s, U=-u/s
*)
{0, 0, 0, 0, 2 - T - U, -T + U, (T + U)/(T*U)}


==> anc/calHn/calHn.1 <==
(*
  One-loop hard massless invariant amplitudes.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(1)}$.
  Notations:  T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{2 + ((2*I)*Pi*(-2*T + 2*T^2 - 2*U + 3*T*U))/((-1 + T)*T) - 
  ((4*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1)}, 1])/T^2 - 
  (2*(2 - 6*T + 4*T^2 - 2*U + 3*T*U)*G[{(T + U)^(-1)}, 1])/((-1 + T)*T) - 
  (4*(-1 + T)*(T + U)*G[{T^(-1), 0}, 1])/T^2 + 
  (4*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/T^2 + 
  (2*(-2*T + 2*T^2 - 2*U + 3*T*U)*Log[U])/((-1 + T)*T) - 
  (4*(-1 + T)*(T + U)*G[{T^(-1)}, 1]*Log[U])/T^2, 
 -2 - ((2*I)*Pi*(-2*T - 2*U + 3*T*U + 2*U^2))/((-1 + U)*U) + 
  ((4*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1)}, 1])/U^2 + 
  (2*(2 - 2*T - 6*U + 3*T*U + 4*U^2)*G[{(T + U)^(-1)}, 1])/((-1 + U)*U) + 
  (4*(-1 + U)*(T + U)*G[{U^(-1), 0}, 1])/U^2 - 
  (4*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1])/U^2 - 
  (2*(-2*T - 2*U + 3*T*U + 2*U^2)*Log[T])/((-1 + U)*U) + 
  (4*(-1 + U)*(T + U)*G[{U^(-1)}, 1]*Log[T])/U^2, 
 2 - ((2*I)*Pi*(T + 2*U))/(-1 + T) + ((4*I)*Pi*(T + U)*G[{T^(-1)}, 1])/T + 
  (2*(-2 + 2*T + T^2 + 3*T*U + 2*U^2)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*(T + U)) + (4*(T + U)*G[{T^(-1), 0}, 1])/T - 
  (4*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/T - 
  (2*(T + 2*U)*Log[U])/(-1 + T) + (4*(T + U)*G[{T^(-1)}, 1]*Log[U])/T, 
 -2 + ((2*I)*Pi*(2*T + U))/(-1 + U) - ((4*I)*Pi*(T + U)*G[{U^(-1)}, 1])/U - 
  (2*(-2 + 2*T^2 + 2*U + 3*T*U + U^2)*G[{(T + U)^(-1)}, 1])/
   ((-1 + U)*(T + U)) - (4*(T + U)*G[{U^(-1), 0}, 1])/U + 
  (4*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1])/U + 
  (2*(2*T + U)*Log[T])/(-1 + U) - (4*(T + U)*G[{U^(-1)}, 1]*Log[T])/U, 
 -16 + 9*T + 9*U - (7*Pi^2*(-2 + T + U))/6 + 
  (I*Pi*(-6 + 11*T - 5*T^2 + 11*U - 10*T*U + 2*T^2*U - 5*U^2 + 2*T*U^2))/
   ((-1 + T)*(-1 + U)) - ((2*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1)}, 1])/T + 
  ((2*I)*Pi*(T + 2*U - U^2)*G[{U^(-1)}, 1])/U - 
  ((-1 + T + U)*(8 - 5*T - 5*U + 2*T*U)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*(-1 + U)) - (2*(-2*T + T^2 - U)*G[{T^(-1), 0}, 1])/T + 
  (2*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1)}, 1])/T + 
  (2*(T + 2*U - U^2)*G[{U^(-1), 0}, 1])/U - 
  (2*(T + 2*U - U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/U - 
  (T*(2 + U)*Log[T])/(-1 + U) + (2*(T + 2*U - U^2)*G[{U^(-1)}, 1]*Log[T])/U - 
  ((2 + T)*U*Log[U])/(-1 + T) - (2*(-2*T + T^2 - U)*G[{T^(-1)}, 1]*Log[U])/
   T + 3*(-2 + T + U)*Log[\[Mu]\[Mu]] + (2*I)*Pi*(-2 + T + U)*
   Log[\[Mu]\[Mu]] + (-2 + T + U)*Log[\[Mu]\[Mu]]^2, 
 9*(T - U) - (7*Pi^2*(T - U))/6 + (I*Pi*(T - U)*(5 - 5*T - 5*U + 2*T*U))/
   ((-1 + T)*(-1 + U)) - ((2*I)*Pi*(T^2 + U)*G[{T^(-1)}, 1])/T + 
  ((2*I)*Pi*(T + U^2)*G[{U^(-1)}, 1])/U - 
  ((T - U)*(-1 + T + U)*(2 - 5*T - 5*U + 2*T*U)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*(-1 + U)*(T + U)) - (2*(T^2 + U)*G[{T^(-1), 0}, 1])/T + 
  (2*(T^2 + U)*G[{T^(-1), (T + U)^(-1)}, 1])/T + 
  (2*(T + U^2)*G[{U^(-1), 0}, 1])/U - 
  (2*(T + U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/U - 
  (T*(2 + U)*Log[T])/(-1 + U) + (2*(T + U^2)*G[{U^(-1)}, 1]*Log[T])/U + 
  ((2 + T)*U*Log[U])/(-1 + T) - (2*(T^2 + U)*G[{T^(-1)}, 1]*Log[U])/T + 
  3*(T - U)*Log[\[Mu]\[Mu]] + (2*I)*Pi*(T - U)*Log[\[Mu]\[Mu]] + 
  (T - U)*Log[\[Mu]\[Mu]]^2, (-9*(T + U))/(T*U) + (7*Pi^2*(T + U))/(6*T*U) - 
  ((3*I)*Pi*(-1 + T + U)*(-T - U + 2*T*U))/((-1 + T)*T*(-1 + U)*U) + 
  ((2*I)*Pi*G[{T^(-1)}, 1])/U + ((2*I)*Pi*G[{U^(-1)}, 1])/T + 
  (3*(-1 + T + U)*(-T - U + 2*T*U)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*T*(-1 + U)*U) + (2*G[{T^(-1), 0}, 1])/U - 
  (2*G[{T^(-1), (T + U)^(-1)}, 1])/U + (2*G[{U^(-1), 0}, 1])/T - 
  (2*G[{U^(-1), (T + U)^(-1)}, 1])/T - (3*Log[T])/(-1 + U) + 
  (2*G[{U^(-1)}, 1]*Log[T])/T - (3*Log[U])/(-1 + T) + 
  (2*G[{T^(-1)}, 1]*Log[U])/U - (3*(T + U)*Log[\[Mu]\[Mu]])/(T*U) - 
  ((2*I)*Pi*(T + U)*Log[\[Mu]\[Mu]])/(T*U) - ((T + U)*Log[\[Mu]\[Mu]]^2)/
   (T*U)}


==> anc/calHn/calHn.2 <==
(*
  Two-loop hard massless invariant amplitudes.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(2)}$.
  Notations:  T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{-17 - (76*Nf)/9 + 
  Pi^3*((((4*I)/3)*LbL*Nf*(2*T - 7*T^2 + 5*T^3 + 8*U - 20*T*U + 18*T^2*U))/
     ((-1 + T)^2*T) - ((I/3)*(-22*T + 58*T^2 - 44*T^3 + 6*T^4 + 2*T^5 - 
       50*U + 123*T*U - 97*T^2*U + 14*T^3*U + 2*T^4*U))/((-1 + T)^2*T)) + 
  Pi*((((-4*I)/9)*Nf*(-38*T + 38*T^2 - 38*U + 63*T*U))/((-1 + T)*T) + 
    (I*(-60*T + 82*T^2 - 22*T^3 - 58*U + 143*T*U - 86*T^2*U + 24*T^3*U + 
       58*U^2 - 81*T*U^2))/((-1 + T)*T*(-1 + U)) + 
    (((8*I)/3)*LbL*Nf*(18*T - 9*T^2 + 12*U - 5*T*U + 2*T^2*U - 2*U^2 + 
       2*T*U^2))/T) + Pi^2*((8*Nf*(-2*T + 2*T^2 - 2*U + 3*T*U))/
     (9*(-1 + T)*T) + (14*T^2 - 83*T^3 + 107*T^4 - 38*T^5 + 28*T*U + 
      88*T^2*U - 258*T^3*U + 106*T^4*U + 60*T^5*U + 14*U^2 + 125*T*U^2 - 
      297*T^2*U^2 + 146*T^3*U^2 + 60*T^4*U^2 + 74*U^3 - 172*T*U^3 + 
      122*T^2*U^3)/(3*(-1 + T)*T*(T + U)^2) + 
    (4*LbL*Nf*(9*T^2 - 9*T^3 + 48*T*U - 106*T^2*U + 70*T^3*U - 50*T^4*U + 
       20*T^5*U + 24*U^2 - 107*T*U^2 + 145*T^2*U^2 - 110*T^3*U^2 + 
       30*T^4*U^2 - 40*U^3 + 110*T*U^3 - 100*T^2*U^3 + 30*T^3*U^3 + 20*U^4 - 
       40*T*U^4 + 20*T^2*U^4))/(9*(-1 + T)*T*(T + U))) + 
  Pi^3*((((-8*I)/3)*LbL*Nf*(-1 + T)*(T + 4*U))/T^2 - 
    (((2*I)/3)*(-1 + T)*(13*T + 25*U))/T^2)*G[{T^(-1)}, 1] + 
  Pi^2*((-16*Nf*(-1 + T)*(T + U))/(9*T^2) + 
    (4*LbL*Nf*(-1 + T)*(13*T - 15*T^3 + 20*T^4 - 20*U + 20*T^3*U))/(9*T^2) - 
    (2*(7 - 28*T + 35*T^2 - 14*T^3 - 28*U + 60*T*U - 52*T^2*U + 32*T^3*U - 
       16*T^4*U + 4*T^5*U + U^2 + 4*T*U^2 - 3*T^2*U^2 - 2*T^3*U^2 + 
       4*T^4*U^2))/(3*(-1 + T)*T^2*U))*G[{T^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(19*T - 44*T^2 + 25*T^3 + 19*U - 44*T*U + 28*T^2*U))/
     ((-1 + T)*T^2) + ((2*I)*(-2*T^2 + 57*T^3 - 130*T^4 + 85*T^5 - 10*T^6 - 
       4*T*U + 83*T^2*U - 156*T^3*U + 58*T^4*U + 14*T^5*U + 12*T^6*U - 
       2*U^2 + 67*T*U^2 - 126*T^2*U^2 + 41*T^3*U^2 + 22*T^4*U^2 + 
       12*T^5*U^2 + 17*U^3 - 28*T*U^3 - 4*T^2*U^3 + 22*T^3*U^3))/
     ((-1 + T)*T^2*(T + U)^2) + (((8*I)/3)*LbL*Nf*(3*T^2 - 3*T^3 + 18*T*U - 
       25*T^2*U + 15*T^3*U - 6*T^4*U + 4*T^5*U + 12*U^2 - 26*T*U^2 + 
       34*T^2*U^2 - 20*T^3*U^2 + 6*T^4*U^2 - 10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 
       6*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/(T^2*(T + U)))*
   G[{T^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(9*T^2) + 
    (2*(-1 + T)*(-1 + U)*(7 - 14*T - 21*U + 20*T*U + 10*U^2))/(3*T^2*U))*
   G[{U^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-3*T^2 + 6*T^3 - 3*T^4 - 24*T*U + 
       41*T^2*U + 9*T^3*U - 12*T^4*U + 4*T^5*U - 24*U^2 + 37*T*U^2 + 
       19*T^2*U^2 - 20*T^3*U^2 + 6*T^4*U^2 - 4*U^3 + 14*T*U^3 - 16*T^2*U^3 + 
       6*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/((-1 + T)*T*U*(T + U)) + 
    ((4*I)*(-T^2 + 3*T^4 - 2*T^5 - 2*T*U - 25*T^2*U + 48*T^3*U - 22*T^4*U - 
       3*T^5*U - U^2 - 26*T*U^2 + 71*T^2*U^2 - 67*T^3*U^2 + 13*T^4*U^2 + 
       6*T^5*U^2 - 13*U^3 + 52*T*U^3 - 58*T^2*U^3 + 17*T^3*U^3 + 6*T^4*U^3 + 
       14*U^4 - 23*T*U^4 + 13*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*
   G[{U^(-1)}, 1] + 
  Pi*(((-4*I)*(-3*T + 2*T^2 + T^3 - 4*U + 7*T*U + T^2*U + 3*U^2 + T*U^2))/
     ((-1 + T)*T*(T + U)) - ((8*I)*LbL*Nf*(6*T - 15*T^2 + 9*T^3 + 8*U - 
       27*T*U + 25*T^2*U - 8*U^2 + 14*T*U^2))/((-1 + T)*T*(T + U)))*
   G[{(T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(18*T - 9*T^2 + 12*U - 5*T*U + 2*T^2*U - 2*U^2 + 
       2*T*U^2))/(3*T*(T + U)) + 
    (4*Nf*(32*T - 102*T^2 + 70*T^3 + 38*U - 152*T*U + 139*T^2*U - 38*U^2 + 
       63*T*U^2))/(9*(-1 + T)*T*(T + U)) + 
    (-56*T + 168*T^2 - 134*T^3 + 22*T^4 - 58*U + 286*T*U - 387*T^2*U + 
      160*T^3*U - 24*T^4*U + 116*U^2 - 313*T*U^2 + 221*T^2*U^2 - 24*T^3*U^2 - 
      58*U^3 + 81*T*U^3)/((-1 + T)*T*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-20*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(9*T^2*(T + U)^2) + 
    (14*T^3 - 56*T^4 + 70*T^5 - 28*T^6 + 42*T^2*U - 224*T^3*U + 216*T^4*U + 
      114*T^5*U - 138*T^6*U - 20*T^7*U + 10*T^8*U + 42*T*U^2 - 336*T^2*U^2 + 
      530*T^3*U^2 - 12*T^4*U^2 - 205*T^5*U^2 - 80*T^6*U^2 + 40*T^7*U^2 + 
      14*U^3 - 224*T*U^3 + 454*T^2*U^3 + 60*T^3*U^3 - 287*T^4*U^3 - 
      140*T^5*U^3 + 60*T^6*U^3 - 56*U^4 + 252*T*U^4 - 108*T^2*U^4 - 
      51*T^3*U^4 - 140*T^4*U^4 + 40*T^5*U^4 + 62*U^5 - 102*T*U^5 + 
      89*T^2*U^5 - 80*T^3*U^5 + 10*T^4*U^5 - 20*U^6 + 40*T*U^6 - 20*T^2*U^6)/
     (3*(-1 + T)*T^2*U*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(T + 4*U))/(3*T^2) - (2*(-1 + T)*(41*T + 89*U))/
     (3*T^2))*G[{T^(-1), 0}, 1] + 
  Pi*(((4*I)*(2 - 8*T + 10*T^2 - 4*T^3 - 8*U + 15*T*U - 10*T^2*U + 6*T^3*U - 
       4*T^4*U + T^5*U - 3*U^2 + 14*T*U^2 - 11*T^2*U^2 + T^4*U^2 - 2*U^3 + 
       4*T*U^3 - 2*T^2*U^3))/((-1 + T)*T^2*U) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(4*T - 6*T^3 + 8*T^4 - 8*U + 6*T*U + 8*T^3*U + 
       12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 4*U^4))/T^2)*G[{T^(-1), 0}, 1] + 
  ((8*Nf*(19*T - 44*T^2 + 25*T^3 + 19*U - 44*T*U + 28*T^2*U))/
     (9*(-1 + T)*T^2) + (2*(-2*T^2 + 57*T^3 - 130*T^4 + 85*T^5 - 10*T^6 - 
       4*T*U + 83*T^2*U - 156*T^3*U + 58*T^4*U + 14*T^5*U + 12*T^6*U - 
       2*U^2 + 67*T*U^2 - 126*T^2*U^2 + 41*T^3*U^2 + 22*T^4*U^2 + 
       12*T^5*U^2 + 17*U^3 - 28*T*U^3 - 4*T^2*U^3 + 22*T^3*U^3))/
     ((-1 + T)*T^2*(T + U)^2) + 
    (8*LbL*Nf*(3*T^2 - 3*T^3 + 18*T*U - 25*T^2*U + 15*T^3*U - 6*T^4*U + 
       4*T^5*U + 12*U^2 - 26*T*U^2 + 34*T^2*U^2 - 20*T^3*U^2 + 6*T^4*U^2 - 
       10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 8*T*U^4 + 
       4*T^2*U^4))/(3*T^2*(T + U)))*G[{T^(-1), 0}, 1] - 
  (8*Pi^2*(-1 + T)*U*G[{T^(-1), T^(-1)}, 1])/T^2 + 
  Pi*((((-16*I)/3)*Nf*(-1 + T)*(T + U))/T^2 + 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/
     T^2 - ((4*I)*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U - 2*T^2*U + 
       4*T^3*U - 2*T^4*U + 2*T^5*U - U^2 + 8*T*U^2 - 9*T^2*U^2 + 2*T^3*U^2 + 
       2*T^4*U^2))/((-1 + T)*T^2*U))*G[{T^(-1), T^(-1)}, 1] + 
  (2*Pi^2*(-1 + T)*(31*T + 61*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^2) + 
  Pi*(((8*I)*LbL*Nf*(-1 + T))/T + 
    ((4*I)*(-1 + T)*(-2 + 4*T + 8*U + T*U - U^2))/(T^2*U))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((-8*Nf*(19*T - 44*T^2 + 25*T^3 + 19*U - 44*T*U + 28*T^2*U))/
     (9*(-1 + T)*T^2) - (2*(-2*T^2 + 57*T^3 - 130*T^4 + 85*T^5 - 10*T^6 - 
       4*T*U + 83*T^2*U - 156*T^3*U + 58*T^4*U + 14*T^5*U + 12*T^6*U - 
       2*U^2 + 67*T*U^2 - 126*T^2*U^2 + 41*T^3*U^2 + 22*T^4*U^2 + 
       12*T^5*U^2 + 17*U^3 - 28*T*U^3 - 4*T^2*U^3 + 22*T^3*U^3))/
     ((-1 + T)*T^2*(T + U)^2) - 
    (8*LbL*Nf*(3*T^2 - 3*T^3 + 18*T*U - 25*T^2*U + 15*T^3*U - 6*T^4*U + 
       4*T^5*U + 12*U^2 - 26*T*U^2 + 34*T^2*U^2 - 20*T^3*U^2 + 6*T^4*U^2 - 
       10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 8*T*U^4 + 
       4*T^2*U^4))/(3*T^2*(T + U)))*G[{T^(-1), (T + U)^(-1)}, 1] - 
  (8*Pi^2*(-1 + T)*(T + U)*G[{U^(-1), 0}, 1])/(3*T^2) + 
  ((8*LbL*Nf*(-1 + U)*(-3*T^2 + 6*T^3 - 3*T^4 - 24*T*U + 41*T^2*U + 9*T^3*U - 
       12*T^4*U + 4*T^5*U - 24*U^2 + 37*T*U^2 + 19*T^2*U^2 - 20*T^3*U^2 + 
       6*T^4*U^2 - 4*U^3 + 14*T*U^3 - 16*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 
       8*T*U^4 + 4*T^2*U^4))/(3*(-1 + T)*T*U*(T + U)) + 
    (4*(-T^2 + 3*T^4 - 2*T^5 - 2*T*U - 25*T^2*U + 48*T^3*U - 22*T^4*U - 
       3*T^5*U - U^2 - 26*T*U^2 + 71*T^2*U^2 - 67*T^3*U^2 + 13*T^4*U^2 + 
       6*T^5*U^2 - 13*U^3 + 52*T*U^3 - 58*T^2*U^3 + 17*T^3*U^3 + 6*T^4*U^3 + 
       14*U^4 - 23*T*U^4 + 13*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*
   G[{U^(-1), 0}, 1] + 
  Pi*(((4*I)*(-2 + 10*T - 18*T^2 + 14*T^3 - 4*T^4 + 8*U - 36*T*U + 46*T^2*U - 
       19*T^3*U + T^4*U - T^5*U + T^6*U - 10*U^2 + 14*T*U^2 + 7*T^2*U^2 - 
       T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 4*U^3 - 12*T*U^3 + 12*T^2*U^3 - 
       4*T^3*U^3))/((-1 + T)^2*T^2*U) - 
    (((8*I)/3)*LbL*Nf*(2*T - 18*T^2 + 51*T^3 - 45*T^4 + 21*T^5 - 15*T^6 + 
       4*T^7 + 8*U - 84*T*U + 180*T^2*U - 156*T^3*U + 24*T^4*U - 12*T^5*U + 
       4*T^6*U - 24*U^2 + 90*T*U^2 - 126*T^2*U^2 + 78*T^3*U^2 - 18*T^4*U^2 + 
       24*U^3 - 80*T*U^3 + 96*T^2*U^3 - 48*T^3*U^3 + 8*T^4*U^3 - 8*U^4 + 
       24*T*U^4 - 24*T^2*U^4 + 8*T^3*U^4))/((-1 + T)^2*T^2))*
   G[{U^(-1), 0}, 1] + 
  Pi*(((4*I)*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T^2*U) + 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/T^2)*
   G[{U^(-1), U^(-1)}, 1] - ((8*I)*Pi*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  ((-8*LbL*Nf*(-1 + U)*(-3*T^2 + 6*T^3 - 3*T^4 - 24*T*U + 41*T^2*U + 
       9*T^3*U - 12*T^4*U + 4*T^5*U - 24*U^2 + 37*T*U^2 + 19*T^2*U^2 - 
       20*T^3*U^2 + 6*T^4*U^2 - 4*U^3 + 14*T*U^3 - 16*T^2*U^3 + 6*T^3*U^3 + 
       4*U^4 - 8*T*U^4 + 4*T^2*U^4))/(3*(-1 + T)*T*U*(T + U)) - 
    (4*(-T^2 + 3*T^4 - 2*T^5 - 2*T*U - 25*T^2*U + 48*T^3*U - 22*T^4*U - 
       3*T^5*U - U^2 - 26*T*U^2 + 71*T^2*U^2 - 67*T^3*U^2 + 13*T^4*U^2 + 
       6*T^5*U^2 - 13*U^3 + 52*T*U^3 - 58*T^2*U^3 + 17*T^3*U^3 + 6*T^4*U^3 + 
       14*U^4 - 23*T*U^4 + 13*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  (8*Pi^2*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0}, 1])/(3*T^2) + 
  ((-8*Nf*(2 - 6*T + 4*T^2 - 2*U + 3*T*U))/(3*(-1 + T)*T) - 
    (2*(2*T^2 - 38*T^3 + 52*T^4 - 16*T^5 + 2*T*U + 38*T^2*U - 81*T^3*U + 
       40*T^4*U + 24*T^5*U + 66*T*U^2 - 100*T^2*U^2 + 56*T^3*U^2 + 
       24*T^4*U^2 + 38*U^3 - 63*T*U^3 + 48*T^2*U^3))/((-1 + T)*T*(T + U)^2) - 
    (16*LbL*Nf*(9*T - 27*T^2 + 18*T^3 + 12*U - 48*T*U + 41*T^2*U + 21*T^3*U - 
       12*T^4*U + 4*T^5*U - 18*U^2 + 16*T*U^2 + 40*T^2*U^2 - 26*T^3*U^2 + 
       6*T^4*U^2 - 10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 
       8*T*U^4 + 4*T^2*U^4))/(3*(-1 + T)*T*(T + U)))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((-4*I)*(-2*T^3 + 10*T^4 - 18*T^5 + 14*T^6 - 4*T^7 - 6*T^2*U + 
       38*T^3*U - 58*T^4*U + 48*T^6*U - 18*T^7*U - 6*T^8*U + 2*T^9*U - 
       6*T*U^2 + 54*T^2*U^2 - 124*T^3*U^2 + 78*T^4*U^2 + 19*T^5*U^2 - 
       T^6*U^2 - 24*T^7*U^2 + 8*T^8*U^2 - 2*U^3 + 34*T*U^3 - 96*T^2*U^3 + 
       54*T^3*U^3 + 41*T^4*U^3 + 9*T^5*U^3 - 40*T^6*U^3 + 12*T^7*U^3 + 
       8*U^4 - 46*T*U^4 + 60*T^2*U^4 - 27*T^3*U^4 + 45*T^4*U^4 - 36*T^5*U^4 + 
       8*T^6*U^4 - 10*U^5 + 30*T*U^5 - 41*T^2*U^5 + 41*T^3*U^5 - 18*T^4*U^5 + 
       2*T^5*U^5 + 4*U^6 - 12*T*U^6 + 12*T^2*U^6 - 4*T^3*U^6))/
     ((-1 + T)^2*T^2*U*(T + U)^3) + 
    (((8*I)/3)*LbL*Nf*(-4*T^3 + 6*T^4 + 15*T^5 - 37*T^6 + 42*T^7 - 30*T^8 + 
       8*T^9 + 12*T^2*U - 84*T^3*U + 186*T^4*U - 192*T^5*U + 120*T^6*U - 
       84*T^7*U + 24*T^8*U + 18*T*U^2 - 156*T^2*U^2 + 363*T^3*U^2 - 
       381*T^4*U^2 + 192*T^5*U^2 - 96*T^6*U^2 + 24*T^7*U^2 + 8*U^3 - 
       108*T*U^3 + 324*T^2*U^3 - 438*T^3*U^3 + 288*T^4*U^3 - 108*T^5*U^3 + 
       16*T^6*U^3 - 24*U^4 + 138*T*U^4 - 294*T^2*U^4 + 294*T^3*U^4 - 
       138*T^4*U^4 + 24*T^5*U^4 + 24*U^5 - 96*T*U^5 + 144*T^2*U^5 - 
       96*T^3*U^5 + 24*T^4*U^5 - 8*U^6 + 24*T*U^6 - 24*T^2*U^6 + 8*T^3*U^6))/
     ((-1 + T)^2*T^2*(T + U)^2))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(T^2*(T + U)^2) + 
    ((4*I)*(T^3 - 3*T^4 + 2*T^5 + 3*T^2*U - 13*T^3*U + 22*T^4*U - 12*T^5*U - 
       T^6*U + T^7*U + 3*T*U^2 - 21*T^2*U^2 + 33*T^3*U^2 - 19*T^4*U^2 - 
       4*T^5*U^2 + 4*T^6*U^2 + U^3 - 15*T*U^3 + 38*T^2*U^3 - 34*T^3*U^3 - 
       8*T^4*U^3 + 6*T^5*U^3 - 4*U^4 + 13*T*U^4 - 15*T^2*U^4 - 10*T^3*U^4 + 
       4*T^4*U^4 + 2*T*U^5 - 7*T^2*U^5 + T^3*U^5 + 2*U^6 - 2*T*U^6))/
     (T^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*(((4*I)*(T^3 - 5*T^4 + 9*T^5 - 7*T^6 + 2*T^7 + 3*T^2*U - 19*T^3*U + 
       62*T^4*U - 108*T^5*U + 88*T^6*U - 24*T^7*U - 3*T^8*U + T^9*U + 
       3*T*U^2 - 27*T^2*U^2 + 106*T^3*U^2 - 212*T^4*U^2 + 192*T^5*U^2 - 
       50*T^6*U^2 - 12*T^7*U^2 + 4*T^8*U^2 + U^3 - 17*T*U^3 + 93*T^2*U^3 - 
       227*T^3*U^3 + 233*T^4*U^3 - 57*T^5*U^3 - 20*T^6*U^3 + 6*T^7*U^3 - 
       4*U^4 + 29*T*U^4 - 87*T^2*U^4 + 100*T^3*U^4 - 12*T^4*U^4 - 
       18*T^5*U^4 + 4*T^6*U^4 + U^5 - 5*T*U^5 + 3*T^2*U^5 + 13*T^3*U^5 - 
       9*T^4*U^5 + T^5*U^5 + 2*U^6 - 6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/
     ((-1 + T)^2*T^2*U*(T + U)^3) - 
    (((8*I)/3)*LbL*Nf*(16*T^3 - 54*T^4 + 72*T^5 - 44*T^6 + 21*T^7 - 15*T^8 + 
       4*T^9 + 48*T^2*U - 186*T^3*U + 270*T^4*U - 180*T^5*U + 60*T^6*U - 
       42*T^7*U + 12*T^8*U + 33*T*U^2 - 177*T^2*U^2 + 324*T^3*U^2 - 
       276*T^4*U^2 + 96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 
       66*T*U^3 + 192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 
       8*T^6*U^3 - 12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 
       48*T^3*U^5 + 12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     ((-1 + T)^2*T^2*(T + U)^2))*G[{(T + U)^(-1), U^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T + U)*(1 - 3*T + 2*T^2 - 3*U + 4*T*U)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T^2*U) + 
  ((4*(1 + 2*T)*(-1 + T + U))/((-1 + T)*T) + 
    (16*LbL*Nf*(-1 + T + U)*(3*T + 4*U - 3*T*U + 2*T^2*U - 2*U^2 + 2*T*U^2))/
     (3*T*(T + U)))*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0, 0}, 1])/T^2 + 
  ((-16*Nf*(-1 + T)*(T + U))/(3*T^2) - 
    (8*(1 - 3*T + 2*T^2 - 4*U + 2*T*U + T^2*U + T^3*U - 3*U^2 + 9*T*U^2 - 
       2*U^3 + 2*T*U^3))/(T^2*U) - 
    (16*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 6*T*U + 4*T^3*U + 
       12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 4*U^4))/(3*T^2))*
   G[{T^(-1), 0, 0}, 1] - ((24*I)*Pi*(-1 + T)*U*G[{T^(-1), 0, T^(-1)}, 1])/
   T^2 + Pi*(((-48*I)*(-1 + T)*(T + 2*U))/T^2 + 
    ((32*I)*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*G[{T^(-1), 0, U^(-1)}, 1] + 
  Pi*(((-8*I)*(-1 + T)*(T + U))/T^2 - ((16*I)*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-4*(1 - 4*T + 5*T^2 - 2*T^3 - 4*U + 6*T*U - 3*T^3*U + T^5*U - 3*U^2 + 
       16*T*U^2 - 15*T^2*U^2 + 2*T^3*U^2 + T^4*U^2 - 2*U^3 + 4*T*U^3 - 
       2*T^2*U^3))/((-1 + T)*T^2*U) + 
    (8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 6*T*U + 4*T^3*U + 
       12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 4*U^4))/(3*T^2))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), 0}, 1])/T^2 + 
  ((-16*Nf*(-1 + T)*(T + U))/(3*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/(3*T^2) - 
    (4*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U - 2*T^2*U + 4*T^3*U - 
       2*T^4*U + 2*T^5*U - U^2 + 8*T*U^2 - 9*T^2*U^2 + 2*T^3*U^2 + 
       2*T^4*U^2))/((-1 + T)*T^2*U))*G[{T^(-1), T^(-1), 0}, 1] - 
  ((24*I)*Pi*(-1 + T)*U*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  ((16*Nf*(-1 + T)*(T + U))/(3*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/(3*T^2) + 
    (4*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U - 2*T^2*U + 4*T^3*U - 
       2*T^4*U + 2*T^5*U - U^2 + 8*T*U^2 - 9*T^2*U^2 + 2*T^3*U^2 + 
       2*T^4*U^2))/((-1 + T)*T^2*U))*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*T + 11*U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/T^2 + 
  ((16*Nf*(-1 + T)*(T + U))/(3*T^2) + 
    (4*(-2 + 8*T - 10*T^2 + 4*T^3 + 8*U - 12*T*U - 2*T^2*U + 7*T^3*U - 
       2*T^4*U + T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 + T^4*U^2 + 2*U^3 - 
       4*T*U^3 + 2*T^2*U^3))/((-1 + T)*T^2*U) + 
    (8*LbL*Nf*(-1 + T)*(3*T + 6*T*U + 12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 
       4*U^4))/(3*T^2))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((8*I)*Pi*(-1 + T)*(T + 4*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/T^2 + 
  Pi*(((24*I)*(-1 + T)*(T + 2*U))/T^2 - ((16*I)*LbL*Nf*(-1 + T)*(T + 4*U))/
     T^2)*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   T^2 + ((8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/
     (3*T^2) + (4*(-1 + T)*(1 - 2*T - 4*U - 2*T*U + 4*T^2*U + U^2 + 2*T*U^2))/
     (T^2*U))*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((8*(-1 + 5*T - 9*T^2 + 7*T^3 - 2*T^4 + 4*U - 18*T*U + 16*T^2*U + 3*T^3*U - 
       5*T^4*U - T^5*U + T^6*U - 5*U^2 - 5*T*U^2 + 34*T^2*U^2 - 18*T^3*U^2 + 
       T^4*U^2 + T^5*U^2 + 2*U^3 - 6*T*U^3 + 6*T^2*U^3 - 2*T^3*U^3))/
     ((-1 + T)^2*T^2*U) - (16*LbL*Nf*(T - 15*T^2 + 48*T^3 - 44*T^4 + 21*T^5 - 
       15*T^6 + 4*T^7 + 4*U - 66*T*U + 150*T^2*U - 134*T^3*U + 18*T^4*U - 
       12*T^5*U + 4*T^6*U - 12*U^2 + 45*T*U^2 - 63*T^2*U^2 + 39*T^3*U^2 - 
       9*T^4*U^2 + 12*U^3 - 40*T*U^3 + 48*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 
       4*U^4 + 12*T*U^4 - 12*T^2*U^4 + 4*T^3*U^4))/(3*(-1 + T)^2*T^2))*
   G[{U^(-1), 0, 0}, 1] + ((16*I)*Pi*(-1 + T)*(T + U)*
    G[{U^(-1), 0, U^(-1)}, 1])/T^2 - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/T^2 + 
  ((-4*(-1 + 5*T - 9*T^2 + 7*T^3 - 2*T^4 + 4*U - 18*T*U + 16*T^2*U + 
       3*T^3*U - 5*T^4*U - T^5*U + T^6*U - 5*U^2 - 5*T*U^2 + 34*T^2*U^2 - 
       18*T^3*U^2 + T^4*U^2 + T^5*U^2 + 2*U^3 - 6*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3))/((-1 + T)^2*T^2*U) + 
    (8*LbL*Nf*(T - 15*T^2 + 48*T^3 - 44*T^4 + 21*T^5 - 15*T^6 + 4*T^7 + 4*U - 
       66*T*U + 150*T^2*U - 134*T^3*U + 18*T^4*U - 12*T^5*U + 4*T^6*U - 
       12*U^2 + 45*T*U^2 - 63*T^2*U^2 + 39*T^3*U^2 - 9*T^4*U^2 + 12*U^3 - 
       40*T*U^3 + 48*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 4*U^4 + 12*T*U^4 - 
       12*T^2*U^4 + 4*T^3*U^4))/(3*(-1 + T)^2*T^2))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), 0}, 1])/T^2 + 
  ((4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T^2*U) + 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((-4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T^2*U) - 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/T^2 + 
  ((8*LbL*Nf*(-12*T + 45*T^2 - 43*T^3 + 21*T^4 - 15*T^5 + 4*T^6 - 48*U + 
       120*T*U - 112*T^2*U + 12*T^3*U - 12*T^4*U + 4*T^5*U))/
     (3*(-1 + T)^2*T) - (4*(-2 + 10*T - 18*T^2 + 14*T^3 - 4*T^4 + 8*U - 
       28*T*U + 22*T^2*U + 5*T^3*U - 7*T^4*U - T^5*U + T^6*U - 6*U^2 - 
       6*T*U^2 + 43*T^2*U^2 - 29*T^3*U^2 + 5*T^4*U^2 + T^5*U^2))/
     ((-1 + T)^2*T^2*U))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T^2*U) + 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*(-T^3 + 5*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 3*T^2*U + 19*T^3*U - 
       29*T^4*U - 10*T^5*U + 45*T^6*U - 23*T^7*U + T^9*U - 3*T*U^2 + 
       27*T^2*U^2 - 62*T^3*U^2 - 8*T^4*U^2 + 116*T^5*U^2 - 71*T^6*U^2 + 
       3*T^7*U^2 + 4*T^8*U^2 - U^3 + 17*T*U^3 - 48*T^2*U^3 - 54*T^3*U^3 + 
       214*T^4*U^3 - 123*T^5*U^3 + 7*T^6*U^3 + 6*T^7*U^3 + 4*U^4 - 23*T*U^4 - 
       31*T^2*U^4 + 138*T^3*U^4 - 77*T^4*U^4 + 3*T^5*U^4 + 4*T^6*U^4 - 
       5*U^5 - 2*T*U^5 + 23*T^2*U^5 - 8*T^3*U^5 - 3*T^4*U^5 + T^5*U^5 + 
       2*U^6 - 6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T^2*U*
      (T + U)^3) + (8*LbL*Nf*(-4*T^3 - 6*T^4 + 57*T^5 - 67*T^6 + 42*T^7 - 
       30*T^8 + 8*T^9 + 12*T^2*U - 156*T^3*U + 390*T^4*U - 360*T^5*U + 
       120*T^6*U - 84*T^7*U + 24*T^8*U + 18*T*U^2 - 264*T^2*U^2 + 
       645*T^3*U^2 - 627*T^4*U^2 + 192*T^5*U^2 - 96*T^6*U^2 + 24*T^7*U^2 + 
       8*U^3 - 156*T*U^3 + 444*T^2*U^3 - 546*T^3*U^3 + 288*T^4*U^3 - 
       108*T^5*U^3 + 16*T^6*U^3 - 24*U^4 + 138*T*U^4 - 294*T^2*U^4 + 
       294*T^3*U^4 - 138*T^4*U^4 + 24*T^5*U^4 + 24*U^5 - 96*T*U^5 + 
       144*T^2*U^5 - 96*T^3*U^5 + 24*T^4*U^5 - 8*U^6 + 24*T*U^6 - 
       24*T^2*U^6 + 8*T^3*U^6))/(3*(-1 + T)^2*T^2*(T + U)^2))*
   G[{(T + U)^(-1), 0, 0}, 1] - ((8*I)*Pi*(-1 + T)*(T + U)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1])/T^2 - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/T^2 + 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/T^2 + 
  ((-8*LbL*Nf*(-1 + T)*(5*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T^2*(T + U)^2) + 
    (4*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U - 3*T^4*U + 
       44*T^5*U - 30*T^6*U + 2*T^8*U + 3*T*U^2 - 24*T^2*U^2 + 14*T^3*U^2 + 
       50*T^4*U^2 - 52*T^5*U^2 + 2*T^6*U^2 + 8*T^7*U^2 + U^3 - 16*T*U^3 + 
       2*T^2*U^3 + 80*T^3*U^3 - 80*T^4*U^3 + 4*T^5*U^3 + 12*T^6*U^3 - 4*U^4 + 
       9*T*U^4 + 26*T^2*U^4 - 36*T^3*U^4 + 8*T^5*U^4 + 5*U^5 - 4*T*U^5 + 
       2*T^2*U^5 - 4*T^3*U^5 + 2*T^4*U^5 - 2*U^6 + 4*T*U^6 - 2*T^2*U^6))/
     ((-1 + T)*T^2*U*(T + U)^3))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/T^2 + 
  ((-8*LbL*Nf*(-1 + T)*(-T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T^2*(T + U)^2) + 
    (4*(T^3 - 3*T^4 + 2*T^5 + 3*T^2*U - 13*T^3*U + 22*T^4*U - 12*T^5*U - 
       T^6*U + T^7*U + 3*T*U^2 - 21*T^2*U^2 + 33*T^3*U^2 - 19*T^4*U^2 - 
       4*T^5*U^2 + 4*T^6*U^2 + U^3 - 15*T*U^3 + 38*T^2*U^3 - 34*T^3*U^3 - 
       8*T^4*U^3 + 6*T^5*U^3 - 4*U^4 + 13*T*U^4 - 15*T^2*U^4 - 10*T^3*U^4 + 
       4*T^4*U^4 + 2*T*U^5 - 7*T^2*U^5 + T^3*U^5 + 2*U^6 - 2*T*U^6))/
     (T^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T^2*(T + U)^2) - 
    (4*(T^3 - 3*T^4 + 2*T^5 + 3*T^2*U - 13*T^3*U + 22*T^4*U - 12*T^5*U - 
       T^6*U + T^7*U + 3*T*U^2 - 21*T^2*U^2 + 33*T^3*U^2 - 19*T^4*U^2 - 
       4*T^5*U^2 + 4*T^6*U^2 + U^3 - 15*T*U^3 + 38*T^2*U^3 - 34*T^3*U^3 - 
       8*T^4*U^3 + 6*T^5*U^3 - 4*U^4 + 13*T*U^4 - 15*T^2*U^4 - 10*T^3*U^4 + 
       4*T^4*U^4 + 2*T*U^5 - 7*T^2*U^5 + T^3*U^5 + 2*U^6 - 2*T*U^6))/
     (T^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/T^2 + 
  ((4*(T^3 - 5*T^4 + 9*T^5 - 7*T^6 + 2*T^7 + 3*T^2*U - 19*T^3*U + 62*T^4*U - 
       108*T^5*U + 88*T^6*U - 24*T^7*U - 3*T^8*U + T^9*U + 3*T*U^2 - 
       27*T^2*U^2 + 106*T^3*U^2 - 212*T^4*U^2 + 192*T^5*U^2 - 50*T^6*U^2 - 
       12*T^7*U^2 + 4*T^8*U^2 + U^3 - 17*T*U^3 + 93*T^2*U^3 - 227*T^3*U^3 + 
       233*T^4*U^3 - 57*T^5*U^3 - 20*T^6*U^3 + 6*T^7*U^3 - 4*U^4 + 29*T*U^4 - 
       87*T^2*U^4 + 100*T^3*U^4 - 12*T^4*U^4 - 18*T^5*U^4 + 4*T^6*U^4 + U^5 - 
       5*T*U^5 + 3*T^2*U^5 + 13*T^3*U^5 - 9*T^4*U^5 + T^5*U^5 + 2*U^6 - 
       6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T^2*U*(T + U)^3) - 
    (8*LbL*Nf*(16*T^3 - 54*T^4 + 72*T^5 - 44*T^6 + 21*T^7 - 15*T^8 + 4*T^9 + 
       48*T^2*U - 186*T^3*U + 270*T^4*U - 180*T^5*U + 60*T^6*U - 42*T^7*U + 
       12*T^8*U + 33*T*U^2 - 177*T^2*U^2 + 324*T^3*U^2 - 276*T^4*U^2 + 
       96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 66*T*U^3 + 
       192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 8*T^6*U^3 - 
       12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 69*T^4*U^4 + 
       12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     (3*(-1 + T)^2*T^2*(T + U)^2))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-4*(T^3 - 5*T^4 + 9*T^5 - 7*T^6 + 2*T^7 + 3*T^2*U - 19*T^3*U + 62*T^4*U - 
       108*T^5*U + 88*T^6*U - 24*T^7*U - 3*T^8*U + T^9*U + 3*T*U^2 - 
       27*T^2*U^2 + 106*T^3*U^2 - 212*T^4*U^2 + 192*T^5*U^2 - 50*T^6*U^2 - 
       12*T^7*U^2 + 4*T^8*U^2 + U^3 - 17*T*U^3 + 93*T^2*U^3 - 227*T^3*U^3 + 
       233*T^4*U^3 - 57*T^5*U^3 - 20*T^6*U^3 + 6*T^7*U^3 - 4*U^4 + 29*T*U^4 - 
       87*T^2*U^4 + 100*T^3*U^4 - 12*T^4*U^4 - 18*T^5*U^4 + 4*T^6*U^4 + U^5 - 
       5*T*U^5 + 3*T^2*U^5 + 13*T^3*U^5 - 9*T^4*U^5 + T^5*U^5 + 2*U^6 - 
       6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T^2*U*(T + U)^3) + 
    (8*LbL*Nf*(16*T^3 - 54*T^4 + 72*T^5 - 44*T^6 + 21*T^7 - 15*T^8 + 4*T^9 + 
       48*T^2*U - 186*T^3*U + 270*T^4*U - 180*T^5*U + 60*T^6*U - 42*T^7*U + 
       12*T^8*U + 33*T*U^2 - 177*T^2*U^2 + 324*T^3*U^2 - 276*T^4*U^2 + 
       96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 66*T*U^3 + 
       192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 8*T^6*U^3 - 
       12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 69*T^4*U^4 + 
       12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     (3*(-1 + T)^2*T^2*(T + U)^2))*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 
    1] + ((16*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   T^2 + (8*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U) + 
  ((-4*(-1 + T + U)*(-1 + 3*T - 2*T^2 + 3*U - 8*T^2*U + 4*T^3*U + 2*U^2 - 
       4*T*U^2 + 2*T^2*U^2))/((-1 + T)*T^2*U) - 
    (8*LbL*Nf*(-1 + T)*(-1 + T + U)*(T + T^2 + 4*T^3 + 4*U - T*U - 8*U^2 + 
       4*U^3))/(3*T^2))*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (24*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0, 0, 0}, 1])/T^2 + 
  ((16*LbL*Nf*(-1 + T)*(T + 4*U))/T^2 - (24*(-1 + T)*(2*T + 5*U))/T^2)*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (24*(-1 + T)*U*G[{T^(-1), 0, T^(-1), 0}, 1])/T^2 + 
  (24*(-1 + T)*U*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/T^2 + 
  ((-48*(-1 + T)*(T + 2*U))/T^2 + (32*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), 0, U^(-1), 0}, 1] + ((48*(-1 + T)*(T + 2*U))/T^2 - 
    (32*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 
    1] - (16*LbL*Nf*(-1 + T)*(T + 4*U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/
   T^2 + (16*(-1 + T)*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   T^2 + (8*(-1 + T)*(4*T + 7*U)*G[{T^(-1), T^(-1), 0, 0}, 1])/T^2 - 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T^2 - 
  (24*(-1 + T)*U*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/T^2 + 
  (24*(-1 + T)*U*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/T^2 - 
  (48*(-1 + T)*(T + 2*U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/T^2 + 
  (16*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   T^2 + (8*(-1 + T)*(T + 4*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T^2 - 
  (8*(-1 + T)*(T + 4*U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/
   T^2 + ((24*(-1 + T)*(T + 2*U))/T^2 - (16*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((-24*(-1 + T)*(T + 2*U))/T^2 + (16*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (16*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/T^2 + (16*(-1 + T)*(T + U)*G[{U^(-1), 0, U^(-1), 0}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/T^2 + 
  (32*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), 0, 0}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/T^2 - 
  (32*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T^2 - 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/T^2 + 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   T^2 - (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/T^2 + 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/T^2 - 
  (32*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/T^2 + 
  (32*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   T^2 - (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 
      0}, 1])/T^2 + 
  Pi^2*((4*LbL*Nf*(2*T - 7*T^2 + 5*T^3 + 8*U - 20*T*U + 18*T^2*U))/
     (3*(-1 + T)^2*T) - (2*(-8*T + 25*T^2 - 23*T^3 + 5*T^4 + T^5 - 28*U + 
       69*T*U - 57*T^2*U + 11*T^3*U + T^4*U))/(3*(-1 + T)^2*T))*Log[T] + 
  ((2*(13*T - 11*T^2 + U - 13*T*U + 12*T^2*U - 2*U^2))/((-1 + U)*(T + U)) + 
    (8*LbL*Nf*(18*T - 9*T^2 + 12*U - 5*T*U + 2*T^2*U - 2*U^2 + 2*T*U^2))/
     (3*(T + U)))*Log[T] + 
  Pi*((((-8*I)/3)*LbL*Nf*U*(-3*T + 8*T^2 - 6*T^3 + 4*T^4 + 13*T*U - 
       16*T^2*U + 6*T^3*U + 8*U^2 - 14*T*U^2 + 6*T^2*U^2 - 4*U^3 + 4*T*U^3))/
     (T*(T + U)) - ((4*I)*(T^2 - 7*T^3 + 10*T^4 - 4*T^5 + 2*T*U + 9*T^2*U - 
       24*T^3*U + 10*T^4*U + 6*T^5*U + U^2 + 9*T*U^2 - 24*T^2*U^2 + 
       14*T^3*U^2 + 6*T^4*U^2 + 5*U^3 - 14*T*U^3 + 12*T^2*U^3))/
     ((-1 + T)*T*(T + U)^2))*Log[T] + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(T + 4*U))/(3*T^2) - (4*(-1 + T)*(5*T + 14*U))/
     (3*T^2))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/
     T^2 + ((4*I)*(-1 + 3*T - 2*T^2 + 4*U - 2*T*U - 2*T^2*U - T^3*U + T^4*U + 
       3*U^2 - 11*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T^2*U))*G[{T^(-1)}, 1]*
   Log[T] + Pi*(((-4*I)*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/
     (T^2*U) - (((8*I)/3)*LbL*Nf*(-1 + T)*(-1 + U)^2*
      (-T - 4*U + 4*T*U + 4*U^2))/T^2)*G[{U^(-1)}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + U)*(-3*T^2 + 6*T^3 - 3*T^4 - 24*T*U + 41*T^2*U + 9*T^3*U - 
       12*T^4*U + 4*T^5*U - 24*U^2 + 37*T*U^2 + 19*T^2*U^2 - 20*T^3*U^2 + 
       6*T^4*U^2 - 4*U^3 + 14*T*U^3 - 16*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 
       8*T*U^4 + 4*T^2*U^4))/(3*(-1 + T)*T*U*(T + U)) + 
    (4*(-T^2 + 3*T^4 - 2*T^5 - 2*T*U - 25*T^2*U + 48*T^3*U - 22*T^4*U - 
       3*T^5*U - U^2 - 26*T*U^2 + 71*T^2*U^2 - 67*T^3*U^2 + 13*T^4*U^2 + 
       6*T^5*U^2 - 13*U^3 + 52*T*U^3 - 58*T^2*U^3 + 17*T^3*U^3 + 6*T^4*U^3 + 
       14*U^4 - 23*T*U^4 + 13*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*
   G[{U^(-1)}, 1]*Log[T] + ((8*Nf*(-1 + T))/(3*(T + U)) - 
    (2*(-35*T^2 + 70*T^3 - 37*T^4 + 2*T^5 - 29*T*U + 76*T^2*U - 51*T^3*U + 
       6*T^4*U - 18*U^2 + 72*T*U^2 - 56*T^2*U^2 + 6*T^3*U^2 + 18*U^3 - 
       18*T*U^3 + 2*T^2*U^3))/((-1 + T)*T*(T + U)^2) + 
    (8*LbL*Nf*(-21*T^2 + 51*T^3 - 30*T^4 - 39*T*U + 122*T^2*U - 105*T^3*U + 
       4*T^5*U - 24*U^2 + 111*T*U^2 - 137*T^2*U^2 + 10*T^3*U^2 + 4*T^4*U^2 + 
       28*U^3 - 60*T*U^3 + 18*T^2*U^3 - 4*T^3*U^3 - 4*U^4 + 8*T*U^4 - 
       4*T^2*U^4))/(3*(-1 + T)*T*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(T^2*(T + U)^2) - 
    ((4*I)*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U + 13*T^4*U + 
       12*T^5*U - 11*T^6*U - 2*T^7*U + T^8*U + 3*T*U^2 - 24*T^2*U^2 + 
       38*T^3*U^2 - 4*T^4*U^2 - 10*T^5*U^2 - 8*T^6*U^2 + 4*T^7*U^2 + U^3 - 
       16*T*U^3 + 32*T^2*U^3 + 2*T^3*U^3 - 14*T^4*U^3 - 14*T^5*U^3 + 
       6*T^6*U^3 - 4*U^4 + 19*T*U^4 - 12*T^2*U^4 + 4*T^3*U^4 - 14*T^4*U^4 + 
       4*T^5*U^4 + 5*U^5 - 10*T*U^5 + 11*T^2*U^5 - 8*T^3*U^5 + T^4*U^5 - 
       2*U^6 + 4*T*U^6 - 2*T^2*U^6))/((-1 + T)*T^2*U*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T] + ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*
    G[{T^(-1), 0}, 1]*Log[T])/T^2 + 
  ((-8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/(3*T^2) + 
    (4*(-1 + 3*T - 2*T^2 + 4*U - 2*T*U - 2*T^2*U - T^3*U + T^4*U + 3*U^2 - 
       11*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T^2*U))*G[{T^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1)}, 1]*Log[T])/T^2 - 
  ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T^2 + 
  ((8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/(3*T^2) - 
    (4*(-1 + 3*T - 2*T^2 + 4*U - 2*T*U - 2*T^2*U - T^3*U + T^4*U + 3*U^2 - 
       11*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T^2*U))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[T] + ((4*(-1 + 5*T - 9*T^2 + 7*T^3 - 2*T^4 + 4*U - 18*T*U + 16*T^2*U + 
       3*T^3*U - 5*T^4*U - T^5*U + T^6*U - 5*U^2 - 5*T*U^2 + 34*T^2*U^2 - 
       18*T^3*U^2 + T^4*U^2 + T^5*U^2 + 2*U^3 - 6*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3))/((-1 + T)^2*T^2*U) - 
    (8*LbL*Nf*(T - 15*T^2 + 48*T^3 - 44*T^4 + 21*T^5 - 15*T^6 + 4*T^7 + 4*U - 
       66*T*U + 150*T^2*U - 134*T^3*U + 18*T^4*U - 12*T^5*U + 4*T^6*U - 
       12*U^2 + 45*T*U^2 - 63*T^2*U^2 + 39*T^3*U^2 - 9*T^4*U^2 + 12*U^3 - 
       40*T*U^3 + 48*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 4*U^4 + 12*T*U^4 - 
       12*T^2*U^4 + 4*T^3*U^4))/(3*(-1 + T)^2*T^2))*G[{U^(-1), 0}, 1]*
   Log[T] + ((4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T^2*U) + 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((-4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T^2*U) - 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-4*(-T^3 + 5*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 3*T^2*U + 19*T^3*U - 
       29*T^4*U - 7*T^5*U + 40*T^6*U - 20*T^7*U - 2*T^8*U + 2*T^9*U - 
       3*T*U^2 + 27*T^2*U^2 - 62*T^3*U^2 + 6*T^4*U^2 + 88*T^5*U^2 - 
       54*T^6*U^2 - 6*T^7*U^2 + 8*T^8*U^2 - U^3 + 17*T*U^3 - 48*T^2*U^3 - 
       30*T^3*U^3 + 160*T^4*U^3 - 90*T^5*U^3 - 8*T^6*U^3 + 12*T^7*U^3 + 
       4*U^4 - 23*T*U^4 - 13*T^2*U^4 + 94*T^3*U^4 - 50*T^4*U^4 - 8*T^5*U^4 + 
       8*T^6*U^4 - 5*U^5 + 3*T*U^5 + 10*T^2*U^5 - 6*T^4*U^5 + 2*T^5*U^5 + 
       2*U^6 - 6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T^2*U*
      (T + U)^3) + (8*LbL*Nf*(-2*T^3 + 18*T^5 - 26*T^6 + 21*T^7 - 15*T^8 + 
       4*T^9 + 6*T^2*U - 60*T^3*U + 144*T^4*U - 138*T^5*U + 60*T^6*U - 
       42*T^7*U + 12*T^8*U + 9*T*U^2 - 105*T^2*U^2 + 252*T^3*U^2 - 
       252*T^4*U^2 + 96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 
       66*T*U^3 + 192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 
       8*T^6*U^3 - 12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 
       48*T^3*U^5 + 12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     (3*(-1 + T)^2*T^2*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((4*(T^3 - 5*T^4 + 9*T^5 - 7*T^6 + 2*T^7 + 3*T^2*U - 19*T^3*U + 62*T^4*U - 
       108*T^5*U + 88*T^6*U - 24*T^7*U - 3*T^8*U + T^9*U + 3*T*U^2 - 
       27*T^2*U^2 + 106*T^3*U^2 - 212*T^4*U^2 + 192*T^5*U^2 - 50*T^6*U^2 - 
       12*T^7*U^2 + 4*T^8*U^2 + U^3 - 17*T*U^3 + 93*T^2*U^3 - 227*T^3*U^3 + 
       233*T^4*U^3 - 57*T^5*U^3 - 20*T^6*U^3 + 6*T^7*U^3 - 4*U^4 + 29*T*U^4 - 
       87*T^2*U^4 + 100*T^3*U^4 - 12*T^4*U^4 - 18*T^5*U^4 + 4*T^6*U^4 + U^5 - 
       5*T*U^5 + 3*T^2*U^5 + 13*T^3*U^5 - 9*T^4*U^5 + T^5*U^5 + 2*U^6 - 
       6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T^2*U*(T + U)^3) - 
    (8*LbL*Nf*(16*T^3 - 54*T^4 + 72*T^5 - 44*T^6 + 21*T^7 - 15*T^8 + 4*T^9 + 
       48*T^2*U - 186*T^3*U + 270*T^4*U - 180*T^5*U + 60*T^6*U - 42*T^7*U + 
       12*T^8*U + 33*T*U^2 - 177*T^2*U^2 + 324*T^3*U^2 - 276*T^4*U^2 + 
       96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 66*T*U^3 + 
       192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 8*T^6*U^3 - 
       12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 69*T^4*U^4 + 
       12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     (3*(-1 + T)^2*T^2*(T + U)^2))*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((-4*(-1 + T + U)*(T - 3*T^2 + 2*T^3 + U - 6*T*U + 10*T^2*U - 8*T^3*U + 
       4*T^4*U - 3*U^2 + 2*T*U^2 + 4*T^2*U^2 - 2*T^3*U^2 - 2*U^3 + 4*T*U^3 - 
       2*T^2*U^3))/((-1 + T)*T^2*U*(T + U)) - 
    (8*LbL*Nf*(-1 + T)*(-1 + T + U)*(T^3 + T^4 + 4*T^5 - 6*T^2*U + T^3*U + 
       8*T^4*U - 9*T*U^2 + 9*T^2*U^2 + 4*T^3*U^2 - 4*U^3 + 17*T*U^3 - 
       4*T^2*U^3 + 8*U^4 - 8*T*U^4 - 4*U^5))/(3*T^2*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0, 0}, 1]*Log[T])/T^2 + 
  ((-48*(-1 + T)*(T + 2*U))/T^2 + (32*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((24*(-1 + T)*(T + 2*U))/T^2 - (16*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T^2 - 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T^2 - 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T^2 + 
  ((24*(-1 + T)*(T + 2*U))/T^2 - (16*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T^2 - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T^2 - 
  (Pi^2*(54*T - 74*T^2 + 20*T^3 + 114*U - 171*T*U + 40*T^2*U)*Log[U])/
   (3*(-1 + T)*T) + ((-4*Nf*(-32*T + 32*T^2 - 38*U + 63*T*U))/
     (9*(-1 + T)*T) + (28*T^2 - 28*T^3 + 110*T*U - 157*T^2*U + 24*T^3*U + 
      58*U^2 - 81*T*U^2)/((-1 + T)*T*(T + U)) + 
    (8*LbL*Nf*U*(18*T - 9*T^2 + 12*U - 5*T*U + 2*T^2*U - 2*U^2 + 2*T*U^2))/
     (3*T*(T + U)))*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*U*(-3*T + 8*T^2 - 6*T^3 + 4*T^4 + 13*T*U - 
       16*T^2*U + 6*T^3*U + 8*U^2 - 14*T*U^2 + 6*T^2*U^2 - 4*U^3 + 4*T*U^3))/
     (T*(T + U)) - ((4*I)*(T^2 - 6*T^3 + 9*T^4 - 4*T^5 + 2*T*U + 18*T^2*U - 
       34*T^3*U + 10*T^4*U + 6*T^5*U + U^2 + 24*T*U^2 - 41*T^2*U^2 + 
       14*T^3*U^2 + 6*T^4*U^2 + 12*U^3 - 22*T*U^3 + 12*T^2*U^3))/
     ((-1 + T)*T*(T + U)^2))*Log[U] - 
  (2*Pi^2*(-1 + T)*(9*T + 19*U)*G[{T^(-1)}, 1]*Log[U])/T^2 + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/
     T^2 + ((4*I)*(1 - 4*T + 5*T^2 - 2*T^3 - 4*U + 9*T*U - 12*T^2*U + 
       10*T^3*U - 4*T^4*U + T^5*U - 4*T*U^2 + 7*T^2*U^2 - 2*T^3*U^2 + 
       T^4*U^2))/((-1 + T)*T^2*U))*G[{T^(-1)}, 1]*Log[U] + 
  ((8*Nf*(19*T - 44*T^2 + 25*T^3 + 19*U - 44*T*U + 28*T^2*U))/
     (9*(-1 + T)*T^2) + (2*(-2*T^2 + 57*T^3 - 130*T^4 + 85*T^5 - 10*T^6 - 
       4*T*U + 83*T^2*U - 156*T^3*U + 58*T^4*U + 14*T^5*U + 12*T^6*U - 
       2*U^2 + 67*T*U^2 - 126*T^2*U^2 + 41*T^3*U^2 + 22*T^4*U^2 + 
       12*T^5*U^2 + 17*U^3 - 28*T*U^3 - 4*T^2*U^3 + 22*T^3*U^3))/
     ((-1 + T)*T^2*(T + U)^2) + 
    (8*LbL*Nf*(3*T^2 - 3*T^3 + 18*T*U - 25*T^2*U + 15*T^3*U - 6*T^4*U + 
       4*T^5*U + 12*U^2 - 26*T*U^2 + 34*T^2*U^2 - 20*T^3*U^2 + 6*T^4*U^2 - 
       10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 8*T*U^4 + 
       4*T^2*U^4))/(3*T^2*(T + U)))*G[{T^(-1)}, 1]*Log[U] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/(T^2*U) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/T^2)*
   G[{U^(-1)}, 1]*Log[U] + 
  ((-8*Nf*(3*T - 8*T^2 + 5*T^3 + 2*U - 8*T*U + 7*T^2*U - 2*U^2 + 3*T*U^2))/
     (3*(-1 + T)*T*(T + U)) + (2*(-35*T^2 + 84*T^3 - 51*T^4 + 2*T^5 - 
       27*T*U + 100*T^2*U - 88*T^3*U + 6*T^4*U - 16*U^2 + 82*T*U^2 - 
       90*T^2*U^2 + 6*T^3*U^2 + 18*U^3 - 29*T*U^3 + 2*T^2*U^3))/
     ((-1 + T)*T*(T + U)^2) - (8*LbL*Nf*(3*T^2 - 3*T^3 - 3*T*U + T^2*U + 
       4*T^3*U + 4*T^4*U - 6*T*U^2 + 14*T^2*U^2 + 4*T^3*U^2 - 4*U^3 + 
       14*T*U^3 - 4*T^2*U^3 + 4*U^4 - 4*T*U^4))/(3*T*(T + U)^2))*
   G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(T^2*(T + U)^2) - 
    ((4*I)*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U + 13*T^4*U + 
       12*T^5*U - 11*T^6*U - 2*T^7*U + T^8*U + 3*T*U^2 - 24*T^2*U^2 + 
       38*T^3*U^2 - 4*T^4*U^2 - 10*T^5*U^2 - 8*T^6*U^2 + 4*T^7*U^2 + U^3 - 
       16*T*U^3 + 32*T^2*U^3 + 2*T^3*U^3 - 14*T^4*U^3 - 14*T^5*U^3 + 
       6*T^6*U^3 - 4*U^4 + 19*T*U^4 - 12*T^2*U^4 + 4*T^3*U^4 - 14*T^4*U^4 + 
       4*T^5*U^4 + 5*U^5 - 10*T*U^5 + 11*T^2*U^5 - 8*T^3*U^5 + T^4*U^5 - 
       2*U^6 + 4*T*U^6 - 2*T^2*U^6))/((-1 + T)*T^2*U*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[U] + ((16*I)*Pi*(-1 + T)*(2*T + 5*U)*
    G[{T^(-1), 0}, 1]*Log[U])/T^2 + 
  ((-16*Nf*(-1 + T)*(T + U))/(3*T^2) - 
    (4*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U + 4*T^2*U - 4*T^3*U + 
       2*T^4*U + 3*U^2 - 6*T*U^2 + 2*T^3*U^2 + 2*U^3 - 4*T*U^3 + 2*T^2*U^3))/
     ((-1 + T)*T^2*U) - (8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 
       6*T*U + 4*T^3*U + 12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 4*U^4))/
     (3*T^2))*G[{T^(-1), 0}, 1]*Log[U] - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/T^2 + 
  ((-16*Nf*(-1 + T)*(T + U))/(3*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/(3*T^2) - 
    (4*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U - 2*T^2*U + 4*T^3*U - 
       2*T^4*U + 2*T^5*U - U^2 + 8*T*U^2 - 9*T^2*U^2 + 2*T^3*U^2 + 
       2*T^4*U^2))/((-1 + T)*T^2*U))*G[{T^(-1), T^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/T^2 + 
  ((16*Nf*(-1 + T)*(T + U))/(3*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/(3*T^2) + 
    (4*(1 - 3*T + 2*T^2 - 4*U + 2*T*U + 2*T^2*U - T^3*U + T^4*U + U^2 - 
       9*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T^2*U))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[U] + ((-4*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/(T^2*U) - 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((4*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/(T^2*U) + 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T^2))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((4*(-1 + T)*(-T^3 + 2*T^4 - 3*T^2*U + 10*T^3*U + 10*T^4*U + 4*T^5*U - 
       3*T*U^2 + 18*T^2*U^2 + T^3*U^2 + 18*T^4*U^2 - U^3 + 14*T*U^3 - 
       3*T^2*U^3 + 32*T^3*U^3 + 4*U^4 - 11*T*U^4 + 28*T^2*U^4 - 5*U^5 + 
       12*T*U^5 + 2*U^6))/(T^2*U*(T + U)^3) + 
    (8*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T^2*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*
   Log[U] + ((-8*LbL*Nf*(-1 + T)*(-T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(3*T^2*(T + U)^2) + 
    (4*(T^3 - 3*T^4 + 2*T^5 + 3*T^2*U - 13*T^3*U + 22*T^4*U - 12*T^5*U - 
       T^6*U + T^7*U + 3*T*U^2 - 21*T^2*U^2 + 33*T^3*U^2 - 19*T^4*U^2 - 
       4*T^5*U^2 + 4*T^6*U^2 + U^3 - 15*T*U^3 + 38*T^2*U^3 - 34*T^3*U^3 - 
       8*T^4*U^3 + 6*T^5*U^3 - 4*U^4 + 13*T*U^4 - 15*T^2*U^4 - 10*T^3*U^4 + 
       4*T^4*U^4 + 2*T*U^5 - 7*T^2*U^5 + T^3*U^5 + 2*U^6 - 2*T*U^6))/
     (T^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((4*(-1 + T + U)*(-T + 3*T^2 - 2*T^3 - U + 6*T*U - 2*T^2*U - 8*T^3*U + 
       4*T^4*U + 3*U^2 - 6*T*U^2 + 4*T^2*U^2 - 2*T^3*U^2 - 2*U^3 + 4*T*U^3 - 
       2*T^2*U^3))/((-1 + T)*T^2*U*(T + U)) + 
    (8*LbL*Nf*(-1 + T)*(-1 + T + U)*(T^3 + T^4 + 4*T^5 - 6*T^2*U + T^3*U + 
       8*T^4*U - 9*T*U^2 + 9*T^2*U^2 + 4*T^3*U^2 - 4*U^3 + 17*T*U^3 - 
       4*T^2*U^3 + 8*U^4 - 8*T*U^4 - 4*U^5))/(3*T^2*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0, 0}, 1]*Log[U])/T^2 - 
  (24*(-1 + T)*U*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/T^2 - 
  (8*(-1 + T)*(4*T + 7*U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/T^2 - 
  (24*(-1 + T)*U*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/T^2 + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T^2 - 
  (24*(-1 + T)*(T + 2*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/T^2 + 
  (8*(-1 + T)*(T + 4*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/T^2 + 
  (16*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/
   T^2 - (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/T^2 - 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/T^2 + 
  ((4*I)*Pi*(4*T - 6*T^2 + 2*T^3 + 10*U - 15*T*U + 4*T^2*U)*Log[T]*Log[U])/
   ((-1 + T)*T) + 
  ((-8*LbL*Nf*U*(-3*T + 8*T^2 - 6*T^3 + 4*T^4 + 13*T*U - 16*T^2*U + 6*T^3*U + 
       8*U^2 - 14*T*U^2 + 6*T^2*U^2 - 4*U^3 + 4*T*U^3))/(3*T*(T + U)) - 
    (4*(T^2 - 7*T^3 + 10*T^4 - 4*T^5 + 2*T*U + 9*T^2*U - 24*T^3*U + 
       10*T^4*U + 6*T^5*U + U^2 + 9*T*U^2 - 24*T^2*U^2 + 14*T^3*U^2 + 
       6*T^4*U^2 + 5*U^3 - 14*T*U^3 + 12*T^2*U^3))/((-1 + T)*T*(T + U)^2))*
   Log[T]*Log[U] + ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1)}, 1]*Log[T]*
    Log[U])/T^2 + ((-8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/
     (3*T^2) + (4*(-1 + 3*T - 2*T^2 + 4*U - 2*T*U - 2*T^2*U - T^3*U + T^4*U + 
       3*U^2 - 11*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T^2*U))*G[{T^(-1)}, 1]*
   Log[T]*Log[U] + ((-4*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/
     (T^2*U) - (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/
     (3*T^2))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((8*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T^2*(T + U)^2) - 
    (4*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U + 13*T^4*U + 
       12*T^5*U - 11*T^6*U - 2*T^7*U + T^8*U + 3*T*U^2 - 24*T^2*U^2 + 
       38*T^3*U^2 - 4*T^4*U^2 - 10*T^5*U^2 - 8*T^6*U^2 + 4*T^7*U^2 + U^3 - 
       16*T*U^3 + 32*T^2*U^3 + 2*T^3*U^3 - 14*T^4*U^3 - 14*T^5*U^3 + 
       6*T^6*U^3 - 4*U^4 + 19*T*U^4 - 12*T^2*U^4 + 4*T^3*U^4 - 14*T^4*U^4 + 
       4*T^5*U^4 + 5*U^5 - 10*T*U^5 + 11*T^2*U^5 - 8*T^3*U^5 + T^4*U^5 - 
       2*U^6 + 4*T*U^6 - 2*T^2*U^6))/((-1 + T)*T^2*U*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T^2 + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T^2 - 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T^2 + 
  ((2*I)*Pi*(4*T - 6*T^2 + 2*T^3 + 10*U - 15*T*U + 4*T^2*U)*Log[U]^2)/
   ((-1 + T)*T) + ((4*Nf*(-2*T + 2*T^2 - 2*U + 3*T*U))/(3*(-1 + T)*T) + 
    (-8*T + 8*T^2 - 20*U + 25*T*U)/((-1 + T)*T))*Log[U]^2 + 
  ((4*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1)}, 1]*Log[U]^2)/T^2 + 
  ((-8*Nf*(-1 + T)*(T + U))/(3*T^2) - 
    (4*(3*T - 4*T^2 + T^3 + 6*U - 9*T*U + 2*T^2*U))/((-1 + T)*T))*
   G[{T^(-1)}, 1]*Log[U]^2 + (4*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0}, 1]*
    Log[U]^2)/T^2 - (4*(-1 + T)*(4*T + 7*U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/
   T^2 + (2*(4*T - 6*T^2 + 2*T^3 + 10*U - 15*T*U + 4*T^2*U)*Log[T]*Log[U]^2)/
   ((-1 + T)*T) + (4*(-1 + T)*(2*T + 5*U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/
   T^2 + (-6 - (8*Nf)/3)*Log[\[Mu]\[Mu]] + 
  (4*Pi^2*(-2*T + 2*T^2 - 2*U + 3*T*U)*Log[\[Mu]\[Mu]])/((-1 + T)*T) + 
  Pi*((((-8*I)/3)*Nf*(-2*T + 2*T^2 - 2*U + 3*T*U))/((-1 + T)*T) - 
    ((2*I)*(-8*T + 8*T^2 - 6*U + 9*T*U))/((-1 + T)*T))*Log[\[Mu]\[Mu]] - 
  (8*Pi^2*(-1 + T)*(T + U)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T^2 + 
  Pi*(((12*I)*(-1 + T)*(T + U))/T^2 + (((16*I)/3)*Nf*(-1 + T)*(T + U))/T^2)*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + ((4*I)*Pi*(2 - 6*T + 4*T^2 - 2*U + 3*T*U)*
    G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/((-1 + T)*T) + 
  ((6*(2 - 6*T + 4*T^2 - 2*U + 3*T*U))/((-1 + T)*T) + 
    (8*Nf*(2 - 6*T + 4*T^2 - 2*U + 3*T*U))/(3*(-1 + T)*T))*
   G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((8*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/T^2 + 
  ((12*(-1 + T)*(T + U))/T^2 + (16*Nf*(-1 + T)*(T + U))/(3*T^2))*
   G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]] - 
  ((8*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   T^2 + ((-12*(-1 + T)*(T + U))/T^2 - (16*Nf*(-1 + T)*(T + U))/(3*T^2))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(-2*T + 2*T^2 - 2*U + 3*T*U)*Log[U]*Log[\[Mu]\[Mu]])/
   ((-1 + T)*T) + ((-6*(-2*T + 2*T^2 - 2*U + 3*T*U))/((-1 + T)*T) - 
    (8*Nf*(-2*T + 2*T^2 - 2*U + 3*T*U))/(3*(-1 + T)*T))*Log[U]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1)}, 1]*Log[U]*
    Log[\[Mu]\[Mu]])/T^2 + ((12*(-1 + T)*(T + U))/T^2 + 
    (16*Nf*(-1 + T)*(T + U))/(3*T^2))*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]] - 
  2*Log[\[Mu]\[Mu]]^2 - ((2*I)*Pi*(-2*T + 2*T^2 - 2*U + 3*T*U)*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)*T) + 
  ((4*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T^2 + 
  (2*(2 - 6*T + 4*T^2 - 2*U + 3*T*U)*G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*T) + (4*(-1 + T)*(T + U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/
   T^2 - (4*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   T^2 - (2*(-2*T + 2*T^2 - 2*U + 3*T*U)*Log[U]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*T) + (4*(-1 + T)*(T + U)*G[{T^(-1)}, 1]*Log[U]*
    Log[\[Mu]\[Mu]]^2)/T^2 + 
  ((-24*LbL*Nf*(2*T - 7*T^2 + 5*T^3 + 8*U - 20*T*U + 18*T^2*U))/
     ((-1 + T)^2*T) + (4*(16*T - 22*T^2 + 4*T^3 + 2*T^5 + 4*U - 13*T*U - 
       7*T^2*U + 2*T^3*U + 2*T^4*U))/((-1 + T)^2*T))*Zeta[3] + 
  ((-8*(-1 + T)*(5*T + 2*U))/T^2 + (48*LbL*Nf*(-1 + T)*(T + 4*U))/T^2)*
   G[{T^(-1)}, 1]*Zeta[3], 17 + (76*Nf)/9 + 
  Pi*((((4*I)/9)*Nf*(-38*T - 38*U + 63*T*U + 38*U^2))/((-1 + U)*U) - 
    (((8*I)/3)*LbL*Nf*(12*T - 2*T^2 + 18*U - 5*T*U + 2*T^2*U - 9*U^2 + 
       2*T*U^2))/U + (I*(58*T - 58*T^2 + 60*U - 143*T*U + 81*T^2*U - 82*U^2 + 
       86*T*U^2 + 22*U^3 - 24*T*U^3))/((-1 + T)*(-1 + U)*U)) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(8*T + 2*U - 20*T*U - 7*U^2 + 18*T*U^2 + 5*U^3))/
     ((-1 + U)^2*U) + ((I/3)*(-50*T - 22*U + 123*T*U + 58*U^2 - 97*T*U^2 - 
       44*U^3 + 14*T*U^3 + 6*U^4 + 2*T*U^4 + 2*U^5))/((-1 + U)^2*U)) + 
  Pi^2*((-8*Nf*(-2*T - 2*U + 3*T*U + 2*U^2))/(9*(-1 + U)*U) - 
    (4*LbL*Nf*(24*T^2 - 40*T^3 + 20*T^4 + 48*T*U - 107*T^2*U + 110*T^3*U - 
       40*T^4*U + 9*U^2 - 106*T*U^2 + 145*T^2*U^2 - 100*T^3*U^2 + 
       20*T^4*U^2 - 9*U^3 + 70*T*U^3 - 110*T^2*U^3 + 30*T^3*U^3 - 50*T*U^4 + 
       30*T^2*U^4 + 20*T*U^5))/(9*(-1 + U)*U*(T + U)) - 
    (14*T^2 + 74*T^3 + 28*T*U + 125*T^2*U - 172*T^3*U + 14*U^2 + 88*T*U^2 - 
      297*T^2*U^2 + 122*T^3*U^2 - 83*U^3 - 258*T*U^3 + 146*T^2*U^3 + 
      107*U^4 + 106*T*U^4 + 60*T^2*U^4 - 38*U^5 + 60*T*U^5)/
     (3*(-1 + U)*U*(T + U)^2)) + 
  Pi^2*((-20*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(9*U^2) - 
    (2*(-1 + T)*(-1 + U)*(7 - 21*T + 10*T^2 - 14*U + 20*T*U))/(3*T*U^2))*
   G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-24*T^2 - 4*T^3 + 4*T^4 - 24*T*U + 
       37*T^2*U + 14*T^3*U - 8*T^4*U - 3*U^2 + 41*T*U^2 + 19*T^2*U^2 - 
       16*T^3*U^2 + 4*T^4*U^2 + 6*U^3 + 9*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       3*U^4 - 12*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(T*(-1 + U)*U*(T + U)) - 
    ((4*I)*(-T^2 - 13*T^3 + 14*T^4 - 2*T*U - 26*T^2*U + 52*T^3*U - 23*T^4*U - 
       U^2 - 25*T*U^2 + 71*T^2*U^2 - 58*T^3*U^2 + 13*T^4*U^2 + 48*T*U^3 - 
       67*T^2*U^3 + 17*T^3*U^3 + 3*U^4 - 22*T*U^4 + 13*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 3*T*U^5 + 6*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*
   G[{T^(-1)}, 1] + Pi^3*((((8*I)/3)*LbL*Nf*(-1 + U)*(4*T + U))/U^2 + 
    (((2*I)/3)*(-1 + U)*(25*T + 13*U))/U^2)*G[{U^(-1)}, 1] + 
  Pi^2*((16*Nf*(-1 + U)*(T + U))/(9*U^2) - 
    (4*LbL*Nf*(-1 + U)*(-20*T + 13*U - 15*U^3 + 20*T*U^3 + 20*U^4))/(9*U^2) + 
    (2*(7 - 28*T + T^2 - 28*U + 60*T*U + 4*T^2*U + 35*U^2 - 52*T*U^2 - 
       3*T^2*U^2 - 14*U^3 + 32*T*U^3 - 2*T^2*U^3 - 16*T*U^4 + 4*T^2*U^4 + 
       4*T*U^5))/(3*T*(-1 + U)*U^2))*G[{U^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(19*T + 19*U - 44*T*U - 44*U^2 + 28*T*U^2 + 25*U^3))/
     ((-1 + U)*U^2) - (((8*I)/3)*LbL*Nf*(12*T^2 - 10*T^3 + 4*T^4 + 18*T*U - 
       26*T^2*U + 26*T^3*U - 8*T^4*U + 3*U^2 - 25*T*U^2 + 34*T^2*U^2 - 
       22*T^3*U^2 + 4*T^4*U^2 - 3*U^3 + 15*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       6*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(U^2*(T + U)) - 
    ((2*I)*(-2*T^2 + 17*T^3 - 4*T*U + 67*T^2*U - 28*T^3*U - 2*U^2 + 
       83*T*U^2 - 126*T^2*U^2 - 4*T^3*U^2 + 57*U^3 - 156*T*U^3 + 41*T^2*U^3 + 
       22*T^3*U^3 - 130*U^4 + 58*T*U^4 + 22*T^2*U^4 + 85*U^5 + 14*T*U^5 + 
       12*T^2*U^5 - 10*U^6 + 12*T*U^6))/((-1 + U)*U^2*(T + U)^2))*
   G[{U^(-1)}, 1] + 
  Pi*(((4*I)*(-4*T + 3*T^2 - 3*U + 7*T*U + T^2*U + 2*U^2 + T*U^2 + U^3))/
     ((-1 + U)*U*(T + U)) + ((8*I)*LbL*Nf*(8*T - 8*T^2 + 6*U - 27*T*U + 
       14*T^2*U - 15*U^2 + 25*T*U^2 + 9*U^3))/((-1 + U)*U*(T + U)))*
   G[{(T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T + U)*(12*T - 2*T^2 + 18*U - 5*T*U + 2*T^2*U - 9*U^2 + 
       2*T*U^2))/(3*U*(T + U)) - 
    (4*Nf*(38*T - 38*T^2 + 32*U - 152*T*U + 63*T^2*U - 102*U^2 + 139*T*U^2 + 
       70*U^3))/(9*(-1 + U)*U*(T + U)) - 
    (-58*T + 116*T^2 - 58*T^3 - 56*U + 286*T*U - 313*T^2*U + 81*T^3*U + 
      168*U^2 - 387*T*U^2 + 221*T^2*U^2 - 134*U^3 + 160*T*U^3 - 24*T^2*U^3 + 
      22*U^4 - 24*T*U^4)/((-1 + T)*(-1 + U)*U*(T + U)))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 9*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(9*U^2*(T + U)^2) + 
    (-14*T^3 + 56*T^4 - 62*T^5 + 20*T^6 - 42*T^2*U + 224*T^3*U - 252*T^4*U + 
      102*T^5*U - 40*T^6*U - 42*T*U^2 + 336*T^2*U^2 - 454*T^3*U^2 + 
      108*T^4*U^2 - 89*T^5*U^2 + 20*T^6*U^2 - 14*U^3 + 224*T*U^3 - 
      530*T^2*U^3 - 60*T^3*U^3 + 51*T^4*U^3 + 80*T^5*U^3 + 56*U^4 - 
      216*T*U^4 + 12*T^2*U^4 + 287*T^3*U^4 + 140*T^4*U^4 - 10*T^5*U^4 - 
      70*U^5 - 114*T*U^5 + 205*T^2*U^5 + 140*T^3*U^5 - 40*T^4*U^5 + 28*U^6 + 
      138*T*U^6 + 80*T^2*U^6 - 60*T^3*U^6 + 20*T*U^7 - 40*T^2*U^7 - 10*T*U^8)/
     (3*T*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  (8*Pi^2*(-1 + U)*(T + U)*G[{T^(-1), 0}, 1])/(3*U^2) + 
  ((-8*LbL*Nf*(-1 + T)*(-24*T^2 - 4*T^3 + 4*T^4 - 24*T*U + 37*T^2*U + 
       14*T^3*U - 8*T^4*U - 3*U^2 + 41*T*U^2 + 19*T^2*U^2 - 16*T^3*U^2 + 
       4*T^4*U^2 + 6*U^3 + 9*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 3*U^4 - 
       12*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*T*(-1 + U)*U*(T + U)) - 
    (4*(-T^2 - 13*T^3 + 14*T^4 - 2*T*U - 26*T^2*U + 52*T^3*U - 23*T^4*U - 
       U^2 - 25*T*U^2 + 71*T^2*U^2 - 58*T^3*U^2 + 13*T^4*U^2 + 48*T*U^3 - 
       67*T^2*U^3 + 17*T^3*U^3 + 3*U^4 - 22*T*U^4 + 13*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 3*T*U^5 + 6*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*
   G[{T^(-1), 0}, 1] + 
  Pi*(((-4*I)*(-2 + 8*T - 10*T^2 + 4*T^3 + 10*U - 36*T*U + 14*T^2*U - 
       12*T^3*U - 18*U^2 + 46*T*U^2 + 7*T^2*U^2 + 12*T^3*U^2 + 14*U^3 - 
       19*T*U^3 - T^2*U^3 - 4*T^3*U^3 - 4*U^4 + T*U^4 - 3*T^2*U^4 - T*U^5 + 
       T^2*U^5 + T*U^6))/(T*(-1 + U)^2*U^2) + 
    (((8*I)/3)*LbL*Nf*(8*T - 24*T^2 + 24*T^3 - 8*T^4 + 2*U - 84*T*U + 
       90*T^2*U - 80*T^3*U + 24*T^4*U - 18*U^2 + 180*T*U^2 - 126*T^2*U^2 + 
       96*T^3*U^2 - 24*T^4*U^2 + 51*U^3 - 156*T*U^3 + 78*T^2*U^3 - 
       48*T^3*U^3 + 8*T^4*U^3 - 45*U^4 + 24*T*U^4 - 18*T^2*U^4 + 8*T^3*U^4 + 
       21*U^5 - 12*T*U^5 - 15*U^6 + 4*T*U^6 + 4*U^7))/((-1 + U)^2*U^2))*
   G[{T^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/
     U^2 - ((4*I)*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/
     (T*U^2))*G[{T^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*U)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (T*U^2) + ((8*LbL*Nf*(-1 + T)*(-24*T^2 - 4*T^3 + 4*T^4 - 24*T*U + 
       37*T^2*U + 14*T^3*U - 8*T^4*U - 3*U^2 + 41*T*U^2 + 19*T^2*U^2 - 
       16*T^3*U^2 + 4*T^4*U^2 + 6*U^3 + 9*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       3*U^4 - 12*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*T*(-1 + U)*U*(T + U)) + 
    (4*(-T^2 - 13*T^3 + 14*T^4 - 2*T*U - 26*T^2*U + 52*T^3*U - 23*T^4*U - 
       U^2 - 25*T*U^2 + 71*T^2*U^2 - 58*T^3*U^2 + 13*T^4*U^2 + 48*T*U^3 - 
       67*T^2*U^3 + 17*T^3*U^3 + 3*U^4 - 22*T*U^4 + 13*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 3*T*U^5 + 6*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(-1 + U)*(4*T + U))/(3*U^2) + (2*(-1 + U)*(89*T + 41*U))/
     (3*U^2))*G[{U^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-8*T + 12*T^2 - 12*T^3 + 4*T^4 + 4*U + 
       6*T*U - 9*T^2*U + 4*T^3*U - 6*U^3 + 8*T*U^3 + 8*U^4))/U^2 + 
    ((4*I)*(-2 + 8*T + 3*T^2 + 2*T^3 + 8*U - 15*T*U - 14*T^2*U - 4*T^3*U - 
       10*U^2 + 10*T*U^2 + 11*T^2*U^2 + 2*T^3*U^2 + 4*U^3 - 6*T*U^3 + 
       4*T*U^4 - T^2*U^4 - T*U^5))/(T*(-1 + U)*U^2))*G[{U^(-1), 0}, 1] + 
  ((-8*Nf*(19*T + 19*U - 44*T*U - 44*U^2 + 28*T*U^2 + 25*U^3))/
     (9*(-1 + U)*U^2) - (8*LbL*Nf*(12*T^2 - 10*T^3 + 4*T^4 + 18*T*U - 
       26*T^2*U + 26*T^3*U - 8*T^4*U + 3*U^2 - 25*T*U^2 + 34*T^2*U^2 - 
       22*T^3*U^2 + 4*T^4*U^2 - 3*U^3 + 15*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       6*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*U^2*(T + U)) - 
    (2*(-2*T^2 + 17*T^3 - 4*T*U + 67*T^2*U - 28*T^3*U - 2*U^2 + 83*T*U^2 - 
       126*T^2*U^2 - 4*T^3*U^2 + 57*U^3 - 156*T*U^3 + 41*T^2*U^3 + 
       22*T^3*U^3 - 130*U^4 + 58*T*U^4 + 22*T^2*U^4 + 85*U^5 + 14*T*U^5 + 
       12*T^2*U^5 - 10*U^6 + 12*T*U^6))/((-1 + U)*U^2*(T + U)^2))*
   G[{U^(-1), 0}, 1] + (8*Pi^2*T*(-1 + U)*G[{U^(-1), U^(-1)}, 1])/U^2 + 
  Pi*((((16*I)/3)*Nf*(-1 + U)*(T + U))/U^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/
     U^2 + ((4*I)*(-1 + 4*T - T^2 + 4*U - 6*T*U + 8*T^2*U - 5*U^2 - 2*T*U^2 - 
       9*T^2*U^2 + 2*U^3 + 4*T*U^3 + 2*T^2*U^3 - 2*T*U^4 + 2*T^2*U^4 + 
       2*T*U^5))/(T*(-1 + U)*U^2))*G[{U^(-1), U^(-1)}, 1] - 
  (2*Pi^2*(-1 + U)*(61*T + 31*U)*G[{U^(-1), (T + U)^(-1)}, 1])/(3*U^2) + 
  Pi*(((-8*I)*LbL*Nf*(-1 + U))/U - 
    ((4*I)*(-1 + U)*(-2 + 8*T - T^2 + 4*U + T*U))/(T*U^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((8*Nf*(19*T + 19*U - 44*T*U - 44*U^2 + 28*T*U^2 + 25*U^3))/
     (9*(-1 + U)*U^2) + (8*LbL*Nf*(12*T^2 - 10*T^3 + 4*T^4 + 18*T*U - 
       26*T^2*U + 26*T^3*U - 8*T^4*U + 3*U^2 - 25*T*U^2 + 34*T^2*U^2 - 
       22*T^3*U^2 + 4*T^4*U^2 - 3*U^3 + 15*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       6*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*U^2*(T + U)) + 
    (2*(-2*T^2 + 17*T^3 - 4*T*U + 67*T^2*U - 28*T^3*U - 2*U^2 + 83*T*U^2 - 
       126*T^2*U^2 - 4*T^3*U^2 + 57*U^3 - 156*T*U^3 + 41*T^2*U^3 + 
       22*T^3*U^3 - 130*U^4 + 58*T*U^4 + 22*T^2*U^4 + 85*U^5 + 14*T*U^5 + 
       12*T^2*U^5 - 10*U^6 + 12*T*U^6))/((-1 + U)*U^2*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] - 
  (8*Pi^2*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0}, 1])/(3*U^2) + 
  ((8*Nf*(2 - 2*T - 6*U + 3*T*U + 4*U^2))/(3*(-1 + U)*U) + 
    (16*LbL*Nf*(12*T - 18*T^2 - 10*T^3 + 4*T^4 + 9*U - 48*T*U + 16*T^2*U + 
       26*T^3*U - 8*T^4*U - 27*U^2 + 41*T*U^2 + 40*T^2*U^2 - 22*T^3*U^2 + 
       4*T^4*U^2 + 18*U^3 + 21*T*U^3 - 26*T^2*U^3 + 6*T^3*U^3 - 12*T*U^4 + 
       6*T^2*U^4 + 4*T*U^5))/(3*(-1 + U)*U*(T + U)) + 
    (2*(38*T^3 + 2*T*U + 66*T^2*U - 63*T^3*U + 2*U^2 + 38*T*U^2 - 
       100*T^2*U^2 + 48*T^3*U^2 - 38*U^3 - 81*T*U^3 + 56*T^2*U^3 + 52*U^4 + 
       40*T*U^4 + 24*T^2*U^4 - 16*U^5 + 24*T*U^5))/((-1 + U)*U*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(8*T^3 - 24*T^4 + 24*T^5 - 8*T^6 + 18*T^2*U - 
       108*T^3*U + 138*T^4*U - 96*T^5*U + 24*T^6*U + 12*T*U^2 - 156*T^2*U^2 + 
       324*T^3*U^2 - 294*T^4*U^2 + 144*T^5*U^2 - 24*T^6*U^2 - 4*U^3 - 
       84*T*U^3 + 363*T^2*U^3 - 438*T^3*U^3 + 294*T^4*U^3 - 96*T^5*U^3 + 
       8*T^6*U^3 + 6*U^4 + 186*T*U^4 - 381*T^2*U^4 + 288*T^3*U^4 - 
       138*T^4*U^4 + 24*T^5*U^4 + 15*U^5 - 192*T*U^5 + 192*T^2*U^5 - 
       108*T^3*U^5 + 24*T^4*U^5 - 37*U^6 + 120*T*U^6 - 96*T^2*U^6 + 
       16*T^3*U^6 + 42*U^7 - 84*T*U^7 + 24*T^2*U^7 - 30*U^8 + 24*T*U^8 + 
       8*U^9))/((-1 + U)^2*U^2*(T + U)^2) + 
    ((4*I)*(-2*T^3 + 8*T^4 - 10*T^5 + 4*T^6 - 6*T^2*U + 34*T^3*U - 46*T^4*U + 
       30*T^5*U - 12*T^6*U - 6*T*U^2 + 54*T^2*U^2 - 96*T^3*U^2 + 60*T^4*U^2 - 
       41*T^5*U^2 + 12*T^6*U^2 - 2*U^3 + 38*T*U^3 - 124*T^2*U^3 + 
       54*T^3*U^3 - 27*T^4*U^3 + 41*T^5*U^3 - 4*T^6*U^3 + 10*U^4 - 58*T*U^4 + 
       78*T^2*U^4 + 41*T^3*U^4 + 45*T^4*U^4 - 18*T^5*U^4 - 18*U^5 + 
       19*T^2*U^5 + 9*T^3*U^5 - 36*T^4*U^5 + 2*T^5*U^5 + 14*U^6 + 48*T*U^6 - 
       T^2*U^6 - 40*T^3*U^6 + 8*T^4*U^6 - 4*U^7 - 18*T*U^7 - 24*T^2*U^7 + 
       12*T^3*U^7 - 6*T*U^8 + 8*T^2*U^8 + 2*T*U^9))/
     (T*(-1 + U)^2*U^2*(T + U)^3))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 33*T^2*U - 
       66*T^3*U + 69*T^4*U - 48*T^5*U + 12*T^6*U + 48*T*U^2 - 177*T^2*U^2 + 
       192*T^3*U^2 - 147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 + 16*U^3 - 
       186*T*U^3 + 324*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 
       4*T^6*U^3 - 54*U^4 + 270*T*U^4 - 276*T^2*U^4 + 144*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 72*U^5 - 180*T*U^5 + 96*T^2*U^5 - 
       54*T^3*U^5 + 12*T^4*U^5 - 44*U^6 + 60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 
       21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 15*U^8 + 12*T*U^8 + 4*U^9))/
     ((-1 + U)^2*U^2*(T + U)^2) - 
    ((4*I)*(T^3 - 4*T^4 + T^5 + 2*T^6 + 3*T^2*U - 17*T^3*U + 29*T^4*U - 
       5*T^5*U - 6*T^6*U + 3*T*U^2 - 27*T^2*U^2 + 93*T^3*U^2 - 87*T^4*U^2 + 
       3*T^5*U^2 + 6*T^6*U^2 + U^3 - 19*T*U^3 + 106*T^2*U^3 - 227*T^3*U^3 + 
       100*T^4*U^3 + 13*T^5*U^3 - 2*T^6*U^3 - 5*U^4 + 62*T*U^4 - 
       212*T^2*U^4 + 233*T^3*U^4 - 12*T^4*U^4 - 9*T^5*U^4 + 9*U^5 - 
       108*T*U^5 + 192*T^2*U^5 - 57*T^3*U^5 - 18*T^4*U^5 + T^5*U^5 - 7*U^6 + 
       88*T*U^6 - 50*T^2*U^6 - 20*T^3*U^6 + 4*T^4*U^6 + 2*U^7 - 24*T*U^7 - 
       12*T^2*U^7 + 6*T^3*U^7 - 3*T*U^8 + 4*T^2*U^8 + T*U^9))/
     (T*(-1 + U)^2*U^2*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 
       6*T^2*U + 30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 
       30*T^3*U^2 + 12*T^4*U^2 - U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 
       6*T*U^4 + 12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(U^2*(T + U)^2) - 
    ((4*I)*(T^3 - 4*T^4 + 2*T^6 + 3*T^2*U - 15*T^3*U + 13*T^4*U + 2*T^5*U - 
       2*T^6*U + 3*T*U^2 - 21*T^2*U^2 + 38*T^3*U^2 - 15*T^4*U^2 - 7*T^5*U^2 + 
       U^3 - 13*T*U^3 + 33*T^2*U^3 - 34*T^3*U^3 - 10*T^4*U^3 + T^5*U^3 - 
       3*U^4 + 22*T*U^4 - 19*T^2*U^4 - 8*T^3*U^4 + 4*T^4*U^4 + 2*U^5 - 
       12*T*U^5 - 4*T^2*U^5 + 6*T^3*U^5 - T*U^6 + 4*T^2*U^6 + T*U^7))/
     (T*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T + U)*(1 - 3*T - 3*U + 4*T*U + 2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/(T*(-1 + U)*U^2) + 
  ((-4*(-1 + T + U)*(1 + 2*U))/((-1 + U)*U) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T - 2*T^2 + 3*U - 3*T*U + 2*T^2*U + 2*T*U^2))/
     (3*U*(T + U)))*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*(-1 + 4*T - 5*T^2 + 2*T^3 + 5*U - 18*T*U - 5*T^2*U - 6*T^3*U - 9*U^2 + 
       16*T*U^2 + 34*T^2*U^2 + 6*T^3*U^2 + 7*U^3 + 3*T*U^3 - 18*T^2*U^3 - 
       2*T^3*U^3 - 2*U^4 - 5*T*U^4 + T^2*U^4 - T*U^5 + T^2*U^5 + T*U^6))/
     (T*(-1 + U)^2*U^2) + (16*LbL*Nf*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + U - 
       66*T*U + 45*T^2*U - 40*T^3*U + 12*T^4*U - 15*U^2 + 150*T*U^2 - 
       63*T^2*U^2 + 48*T^3*U^2 - 12*T^4*U^2 + 48*U^3 - 134*T*U^3 + 
       39*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 44*U^4 + 18*T*U^4 - 9*T^2*U^4 + 
       4*T^3*U^4 + 21*U^5 - 12*T*U^5 - 15*U^6 + 4*T*U^6 + 4*U^7))/
     (3*(-1 + U)^2*U^2))*G[{T^(-1), 0, 0}, 1] - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{T^(-1), 0, T^(-1)}, 1])/U^2 + 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/U^2 + 
  ((4*(-1 + 4*T - 5*T^2 + 2*T^3 + 5*U - 18*T*U - 5*T^2*U - 6*T^3*U - 9*U^2 + 
       16*T*U^2 + 34*T^2*U^2 + 6*T^3*U^2 + 7*U^3 + 3*T*U^3 - 18*T^2*U^3 - 
       2*T^3*U^3 - 2*U^4 - 5*T*U^4 + T^2*U^4 - T*U^5 + T^2*U^5 + T*U^6))/
     (T*(-1 + U)^2*U^2) - (8*LbL*Nf*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + U - 
       66*T*U + 45*T^2*U - 40*T^3*U + 12*T^4*U - 15*U^2 + 150*T*U^2 - 
       63*T^2*U^2 + 48*T^3*U^2 - 12*T^4*U^2 + 48*U^3 - 134*T*U^3 + 
       39*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 44*U^4 + 18*T*U^4 - 9*T^2*U^4 + 
       4*T^3*U^4 + 21*U^5 - 12*T*U^5 - 15*U^6 + 4*T*U^6 + 4*U^7))/
     (3*(-1 + U)^2*U^2))*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), 0}, 1])/U^2 + 
  ((-8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2) - 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U^2))*
   G[{T^(-1), T^(-1), 0}, 1] + 
  ((8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2) + 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U^2))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/U^2 + 
  ((-8*LbL*Nf*(-48*T - 12*U + 120*T*U + 45*U^2 - 112*T*U^2 - 43*U^3 + 
       12*T*U^3 + 21*U^4 - 12*T*U^4 - 15*U^5 + 4*T*U^5 + 4*U^6))/
     (3*(-1 + U)^2*U) + (4*(-2 + 8*T - 6*T^2 + 10*U - 28*T*U - 6*T^2*U - 
       18*U^2 + 22*T*U^2 + 43*T^2*U^2 + 14*U^3 + 5*T*U^3 - 29*T^2*U^3 - 
       4*U^4 - 7*T*U^4 + 5*T^2*U^4 - T*U^5 + T^2*U^5 + T*U^6))/
     (T*(-1 + U)^2*U^2))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2) - 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  ((24*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0, 0}, 1])/U^2 + 
  ((16*Nf*(-1 + U)*(T + U))/(3*U^2) + 
    (8*(1 - 4*T - 3*T^2 - 2*T^3 - 3*U + 2*T*U + 9*T^2*U + 2*T^3*U + 2*U^2 + 
       T*U^2 + T*U^3))/(T*U^2) + 
    (16*LbL*Nf*(-1 + U)*(-4*T + 12*T^2 - 12*T^3 + 4*T^4 + 2*U + 6*T*U - 
       9*T^2*U + 4*T^3*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U^2))*
   G[{U^(-1), 0, 0}, 1] + Pi*(((48*I)*(-1 + U)*(2*T + U))/U^2 - 
    ((32*I)*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*G[{U^(-1), 0, T^(-1)}, 1] + 
  ((24*I)*Pi*T*(-1 + U)*G[{U^(-1), 0, U^(-1)}, 1])/U^2 + 
  Pi*(((8*I)*(-1 + U)*(T + U))/U^2 + ((16*I)*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + U)*(-4*T + 12*T^2 - 12*T^3 + 4*T^4 + 2*U + 6*T*U - 
       9*T^2*U + 4*T^3*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U^2) - 
    (4*(-1 + 4*T + 3*T^2 + 2*T^3 + 4*U - 6*T*U - 16*T^2*U - 4*T^3*U - 5*U^2 + 
       15*T^2*U^2 + 2*T^3*U^2 + 2*U^3 + 3*T*U^3 - 2*T^2*U^3 - T^2*U^4 - 
       T*U^5))/(T*(-1 + U)*U^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), 0}, 1])/U^2 + 
  ((16*Nf*(-1 + U)*(T + U))/(3*U^2) - 
    (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/(3*U^2) + 
    (4*(-1 + 4*T - T^2 + 4*U - 6*T*U + 8*T^2*U - 5*U^2 - 2*T*U^2 - 
       9*T^2*U^2 + 2*U^3 + 4*T*U^3 + 2*T^2*U^3 - 2*T*U^4 + 2*T^2*U^4 + 
       2*T*U^5))/(T*(-1 + U)*U^2))*G[{U^(-1), U^(-1), 0}, 1] + 
  ((24*I)*Pi*T*(-1 + U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U^2 + 
  ((-16*Nf*(-1 + U)*(T + U))/(3*U^2) + 
    (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/(3*U^2) - 
    (4*(-1 + 4*T - T^2 + 4*U - 6*T*U + 8*T^2*U - 5*U^2 - 2*T*U^2 - 
       9*T^2*U^2 + 2*U^3 + 4*T*U^3 + 2*T^2*U^3 - 2*T*U^4 + 2*T^2*U^4 + 
       2*T*U^5))/(T*(-1 + U)*U^2))*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + U)*(11*T + 5*U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/U^2 + 
  ((-16*Nf*(-1 + U)*(T + U))/(3*U^2) - 
    (8*LbL*Nf*(-1 + U)*(12*T^2 - 12*T^3 + 4*T^4 + 3*U + 6*T*U - 9*T^2*U + 
       4*T^3*U))/(3*U^2) - (4*(-2 + 8*T + 2*T^2 + 2*T^3 + 8*U - 12*T*U - 
       8*T^2*U - 4*T^3*U - 10*U^2 - 2*T*U^2 + 6*T^2*U^2 + 2*T^3*U^2 + 4*U^3 + 
       7*T*U^3 - 2*T*U^4 + T^2*U^4 + T*U^5))/(T*(-1 + U)*U^2))*
   G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  Pi*(((-24*I)*(-1 + U)*(2*T + U))/U^2 + ((16*I)*LbL*Nf*(-1 + U)*(4*T + U))/
     U^2)*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + U)*(4*T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/U^2 - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   U^2 + ((-4*(-1 + U)*(1 - 4*T + T^2 - 2*U - 2*T*U + 2*T^2*U + 4*T*U^2))/
     (T*U^2) - (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 
       4*U^3))/(3*U^2))*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(8*T^3 - 24*T^4 + 24*T^5 - 8*T^6 + 18*T^2*U - 156*T^3*U + 
       138*T^4*U - 96*T^5*U + 24*T^6*U + 12*T*U^2 - 264*T^2*U^2 + 
       444*T^3*U^2 - 294*T^4*U^2 + 144*T^5*U^2 - 24*T^6*U^2 - 4*U^3 - 
       156*T*U^3 + 645*T^2*U^3 - 546*T^3*U^3 + 294*T^4*U^3 - 96*T^5*U^3 + 
       8*T^6*U^3 - 6*U^4 + 390*T*U^4 - 627*T^2*U^4 + 288*T^3*U^4 - 
       138*T^4*U^4 + 24*T^5*U^4 + 57*U^5 - 360*T*U^5 + 192*T^2*U^5 - 
       108*T^3*U^5 + 24*T^4*U^5 - 67*U^6 + 120*T*U^6 - 96*T^2*U^6 + 
       16*T^3*U^6 + 42*U^7 - 84*T*U^7 + 24*T^2*U^7 - 30*U^8 + 24*T*U^8 + 
       8*U^9))/(3*(-1 + U)^2*U^2*(T + U)^2) + 
    (8*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 17*T^3*U - 23*T^4*U - 
       2*T^5*U - 6*T^6*U - 3*T*U^2 + 27*T^2*U^2 - 48*T^3*U^2 - 31*T^4*U^2 + 
       23*T^5*U^2 + 6*T^6*U^2 - U^3 + 19*T*U^3 - 62*T^2*U^3 - 54*T^3*U^3 + 
       138*T^4*U^3 - 8*T^5*U^3 - 2*T^6*U^3 + 5*U^4 - 29*T*U^4 - 8*T^2*U^4 + 
       214*T^3*U^4 - 77*T^4*U^4 - 3*T^5*U^4 - 9*U^5 - 10*T*U^5 + 
       116*T^2*U^5 - 123*T^3*U^5 + 3*T^4*U^5 + T^5*U^5 + 7*U^6 + 45*T*U^6 - 
       71*T^2*U^6 + 7*T^3*U^6 + 4*T^4*U^6 - 2*U^7 - 23*T*U^7 + 3*T^2*U^7 + 
       6*T^3*U^7 + 4*T^2*U^8 + T*U^9))/(T*(-1 + U)^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0, 0}, 1] + ((16*I)*Pi*(-1 + U)*(T + U)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1])/U^2 + 
  ((8*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/U^2 - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/U^2 + 
  ((8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 9*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U^2*(T + U)^2) - 
    (4*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U + 9*T^4*U - 
       4*T^5*U + 4*T^6*U + 3*T*U^2 - 24*T^2*U^2 + 2*T^3*U^2 + 26*T^4*U^2 + 
       2*T^5*U^2 - 2*T^6*U^2 + U^3 - 16*T*U^3 + 14*T^2*U^3 + 80*T^3*U^3 - 
       36*T^4*U^3 - 4*T^5*U^3 - 4*U^4 - 3*T*U^4 + 50*T^2*U^4 - 80*T^3*U^4 + 
       2*T^5*U^4 + 5*U^5 + 44*T*U^5 - 52*T^2*U^5 + 4*T^3*U^5 + 8*T^4*U^5 - 
       2*U^6 - 30*T*U^6 + 2*T^2*U^6 + 12*T^3*U^6 + 8*T^2*U^7 + 2*T*U^8))/
     (T*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/U^2 + 
  ((8*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 33*T^2*U - 66*T^3*U + 
       69*T^4*U - 48*T^5*U + 12*T^6*U + 48*T*U^2 - 177*T^2*U^2 + 
       192*T^3*U^2 - 147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 + 16*U^3 - 
       186*T*U^3 + 324*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 
       4*T^6*U^3 - 54*U^4 + 270*T*U^4 - 276*T^2*U^4 + 144*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 72*U^5 - 180*T*U^5 + 96*T^2*U^5 - 
       54*T^3*U^5 + 12*T^4*U^5 - 44*U^6 + 60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 
       21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 15*U^8 + 12*T*U^8 + 4*U^9))/
     (3*(-1 + U)^2*U^2*(T + U)^2) - 
    (4*(T^3 - 4*T^4 + T^5 + 2*T^6 + 3*T^2*U - 17*T^3*U + 29*T^4*U - 5*T^5*U - 
       6*T^6*U + 3*T*U^2 - 27*T^2*U^2 + 93*T^3*U^2 - 87*T^4*U^2 + 3*T^5*U^2 + 
       6*T^6*U^2 + U^3 - 19*T*U^3 + 106*T^2*U^3 - 227*T^3*U^3 + 100*T^4*U^3 + 
       13*T^5*U^3 - 2*T^6*U^3 - 5*U^4 + 62*T*U^4 - 212*T^2*U^4 + 
       233*T^3*U^4 - 12*T^4*U^4 - 9*T^5*U^4 + 9*U^5 - 108*T*U^5 + 
       192*T^2*U^5 - 57*T^3*U^5 - 18*T^4*U^5 + T^5*U^5 - 7*U^6 + 88*T*U^6 - 
       50*T^2*U^6 - 20*T^3*U^6 + 4*T^4*U^6 + 2*U^7 - 24*T*U^7 - 12*T^2*U^7 + 
       6*T^3*U^7 - 3*T*U^8 + 4*T^2*U^8 + T*U^9))/(T*(-1 + U)^2*U^2*
      (T + U)^3))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 33*T^2*U - 66*T^3*U + 
       69*T^4*U - 48*T^5*U + 12*T^6*U + 48*T*U^2 - 177*T^2*U^2 + 
       192*T^3*U^2 - 147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 + 16*U^3 - 
       186*T*U^3 + 324*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 
       4*T^6*U^3 - 54*U^4 + 270*T*U^4 - 276*T^2*U^4 + 144*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 72*U^5 - 180*T*U^5 + 96*T^2*U^5 - 
       54*T^3*U^5 + 12*T^4*U^5 - 44*U^6 + 60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 
       21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 15*U^8 + 12*T*U^8 + 4*U^9))/
     (3*(-1 + U)^2*U^2*(T + U)^2) + 
    (4*(T^3 - 4*T^4 + T^5 + 2*T^6 + 3*T^2*U - 17*T^3*U + 29*T^4*U - 5*T^5*U - 
       6*T^6*U + 3*T*U^2 - 27*T^2*U^2 + 93*T^3*U^2 - 87*T^4*U^2 + 3*T^5*U^2 + 
       6*T^6*U^2 + U^3 - 19*T*U^3 + 106*T^2*U^3 - 227*T^3*U^3 + 100*T^4*U^3 + 
       13*T^5*U^3 - 2*T^6*U^3 - 5*U^4 + 62*T*U^4 - 212*T^2*U^4 + 
       233*T^3*U^4 - 12*T^4*U^4 - 9*T^5*U^4 + 9*U^5 - 108*T*U^5 + 
       192*T^2*U^5 - 57*T^3*U^5 - 18*T^4*U^5 + T^5*U^5 - 7*U^6 + 88*T*U^6 - 
       50*T^2*U^6 - 20*T^3*U^6 + 4*T^4*U^6 + 2*U^7 - 24*T*U^7 - 12*T^2*U^7 + 
       6*T^3*U^7 - 3*T*U^8 + 4*T^2*U^8 + T*U^9))/(T*(-1 + U)^2*U^2*
      (T + U)^3))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/U^2 + 
  ((8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 6*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 - U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U^2*(T + U)^2) - 
    (4*(T^3 - 4*T^4 + 2*T^6 + 3*T^2*U - 15*T^3*U + 13*T^4*U + 2*T^5*U - 
       2*T^6*U + 3*T*U^2 - 21*T^2*U^2 + 38*T^3*U^2 - 15*T^4*U^2 - 7*T^5*U^2 + 
       U^3 - 13*T*U^3 + 33*T^2*U^3 - 34*T^3*U^3 - 10*T^4*U^3 + T^5*U^3 - 
       3*U^4 + 22*T*U^4 - 19*T^2*U^4 - 8*T^3*U^4 + 4*T^4*U^4 + 2*U^5 - 
       12*T*U^5 - 4*T^2*U^5 + 6*T^3*U^5 - T*U^6 + 4*T^2*U^6 + T*U^7))/
     (T*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 6*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 - U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U^2*(T + U)^2) + 
    (4*(T^3 - 4*T^4 + 2*T^6 + 3*T^2*U - 15*T^3*U + 13*T^4*U + 2*T^5*U - 
       2*T^6*U + 3*T*U^2 - 21*T^2*U^2 + 38*T^3*U^2 - 15*T^4*U^2 - 7*T^5*U^2 + 
       U^3 - 13*T*U^3 + 33*T^2*U^3 - 34*T^3*U^3 - 10*T^4*U^3 + T^5*U^3 - 
       3*U^4 + 22*T*U^4 - 19*T^2*U^4 - 8*T^3*U^4 + 4*T^4*U^4 + 2*U^5 - 
       12*T*U^5 - 4*T^2*U^5 + 6*T^3*U^5 - T*U^6 + 4*T^2*U^6 + T*U^7))/
     (T*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/U^2 - 
  (8*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 
     1])/(T*U^2) + 
  ((8*LbL*Nf*(-1 + U)*(-1 + T + U)*(4*T - 8*T^2 + 4*T^3 + U - T*U + U^2 + 
       4*U^3))/(3*U^2) + (4*(-1 + T + U)*(-1 + 3*T + 2*T^2 + 3*U - 4*T^2*U - 
       2*U^2 - 8*T*U^2 + 2*T^2*U^2 + 4*T*U^3))/(T*(-1 + U)*U^2))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, T^(-1), 0}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U^2 - 
  (32*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), 0, 0}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/U^2 + 
  (32*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/U^2 - 
  (24*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0, 0, 0}, 1])/U^2 + 
  ((-16*LbL*Nf*(-1 + U)*(4*T + U))/U^2 + (24*(-1 + U)*(5*T + 2*U))/U^2)*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((48*(-1 + U)*(2*T + U))/U^2 - (32*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), 0, T^(-1), 0}, 1] + ((-48*(-1 + U)*(2*T + U))/U^2 + 
    (32*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 
    1] + (24*T*(-1 + U)*G[{U^(-1), 0, U^(-1), 0}, 1])/U^2 - 
  (24*T*(-1 + U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/U^2 + 
  (16*LbL*Nf*(-1 + U)*(4*T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U^2 - 
  (8*(-1 + U)*(7*T + 4*U)*G[{U^(-1), U^(-1), 0, 0}, 1])/U^2 + 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U^2 + 
  (24*T*(-1 + U)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/U^2 - 
  (24*T*(-1 + U)*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/U^2 + 
  (48*(-1 + U)*(2*T + U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/U^2 - 
  (16*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   U^2 + ((-24*(-1 + U)*(2*T + U))/U^2 + (16*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((24*(-1 + U)*(2*T + U))/U^2 - (16*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  (8*(-1 + U)*(4*T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U^2 + 
  (8*(-1 + U)*(4*T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/
   U^2 - (16*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/
   U^2 + (16*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U^2 + 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/U^2 - 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   U^2 + (32*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/U^2 - 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U^2 - 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/U^2 - 
  (32*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   U^2 + (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 
      0}, 1])/U^2 + (Pi^2*(114*T + 54*U - 171*T*U - 74*U^2 + 40*T*U^2 + 
     20*U^3)*Log[T])/(3*(-1 + U)*U) + 
  ((4*Nf*(-38*T - 32*U + 63*T*U + 32*U^2))/(9*(-1 + U)*U) - 
    (8*LbL*Nf*T*(12*T - 2*T^2 + 18*U - 5*T*U + 2*T^2*U - 9*U^2 + 2*T*U^2))/
     (3*U*(T + U)) + (-58*T^2 - 110*T*U + 81*T^2*U - 28*U^2 + 157*T*U^2 + 
      28*U^3 - 24*T*U^3)/((-1 + U)*U*(T + U)))*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(8*T^2 - 4*T^3 - 3*U + 13*T*U - 14*T^2*U + 
       4*T^3*U + 8*U^2 - 16*T*U^2 + 6*T^2*U^2 - 6*U^3 + 6*T*U^3 + 4*U^4))/
     (U*(T + U)) + ((4*I)*(T^2 + 12*T^3 + 2*T*U + 24*T^2*U - 22*T^3*U + U^2 + 
       18*T*U^2 - 41*T^2*U^2 + 12*T^3*U^2 - 6*U^3 - 34*T*U^3 + 14*T^2*U^3 + 
       9*U^4 + 10*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5))/
     ((-1 + U)*U*(T + U)^2))*Log[T] + 
  Pi*(((4*I)*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/U^2)*
   G[{T^(-1)}, 1]*Log[T] + (2*Pi^2*(-1 + U)*(19*T + 9*U)*G[{U^(-1)}, 1]*
    Log[T])/U^2 + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/
     U^2 - ((4*I)*(1 - 4*T - 4*U + 9*T*U - 4*T^2*U + 5*U^2 - 12*T*U^2 + 
       7*T^2*U^2 - 2*U^3 + 10*T*U^3 - 2*T^2*U^3 - 4*T*U^4 + T^2*U^4 + T*U^5))/
     (T*(-1 + U)*U^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((-8*Nf*(19*T + 19*U - 44*T*U - 44*U^2 + 28*T*U^2 + 25*U^3))/
     (9*(-1 + U)*U^2) - (8*LbL*Nf*(12*T^2 - 10*T^3 + 4*T^4 + 18*T*U - 
       26*T^2*U + 26*T^3*U - 8*T^4*U + 3*U^2 - 25*T*U^2 + 34*T^2*U^2 - 
       22*T^3*U^2 + 4*T^4*U^2 - 3*U^3 + 15*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       6*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*U^2*(T + U)) - 
    (2*(-2*T^2 + 17*T^3 - 4*T*U + 67*T^2*U - 28*T^3*U - 2*U^2 + 83*T*U^2 - 
       126*T^2*U^2 - 4*T^3*U^2 + 57*U^3 - 156*T*U^3 + 41*T^2*U^3 + 
       22*T^3*U^3 - 130*U^4 + 58*T*U^4 + 22*T^2*U^4 + 85*U^5 + 14*T*U^5 + 
       12*T^2*U^5 - 10*U^6 + 12*T*U^6))/((-1 + U)*U^2*(T + U)^2))*
   G[{U^(-1)}, 1]*Log[T] + 
  ((8*Nf*(2*T - 2*T^2 + 3*U - 8*T*U + 3*T^2*U - 8*U^2 + 7*T*U^2 + 5*U^3))/
     (3*(-1 + U)*U*(T + U)) - (8*LbL*Nf*(4*T^3 - 4*T^4 + 3*T*U + 6*T^2*U - 
       14*T^3*U + 4*T^4*U - 3*U^2 - T*U^2 - 14*T^2*U^2 + 4*T^3*U^2 + 3*U^3 - 
       4*T*U^3 - 4*T^2*U^3 - 4*T*U^4))/(3*U*(T + U)^2) - 
    (2*(-16*T^2 + 18*T^3 - 27*T*U + 82*T^2*U - 29*T^3*U - 35*U^2 + 
       100*T*U^2 - 90*T^2*U^2 + 2*T^3*U^2 + 84*U^3 - 88*T*U^3 + 6*T^2*U^3 - 
       51*U^4 + 6*T*U^4 + 2*U^5))/((-1 + U)*U*(T + U)^2))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 
       9*T^2*U + 30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 
       30*T^3*U^2 + 12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 
       6*T*U^4 + 12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(U^2*(T + U)^2) - 
    ((4*I)*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 16*T^3*U - 19*T^4*U + 
       10*T^5*U - 4*T^6*U - 3*T*U^2 + 24*T^2*U^2 - 32*T^3*U^2 + 12*T^4*U^2 - 
       11*T^5*U^2 + 2*T^6*U^2 - U^3 + 16*T*U^3 - 38*T^2*U^3 - 2*T^3*U^3 - 
       4*T^4*U^3 + 8*T^5*U^3 + 4*U^4 - 13*T*U^4 + 4*T^2*U^4 + 14*T^3*U^4 + 
       14*T^4*U^4 - T^5*U^4 - 5*U^5 - 12*T*U^5 + 10*T^2*U^5 + 14*T^3*U^5 - 
       4*T^4*U^5 + 2*U^6 + 11*T*U^6 + 8*T^2*U^6 - 6*T^3*U^6 + 2*T*U^7 - 
       4*T^2*U^7 - T*U^8))/(T*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T] + ((4*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2))*
   G[{T^(-1), 0}, 1]*Log[T] + 
  ((-4*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  ((16*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0}, 1]*Log[T])/U^2 + 
  ((16*Nf*(-1 + U)*(T + U))/(3*U^2) + 
    (8*LbL*Nf*(-1 + U)*(-4*T + 12*T^2 - 12*T^3 + 4*T^4 + 2*U + 6*T*U - 
       9*T^2*U + 4*T^3*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U^2) + 
    (4*(-1 + 4*T + 3*T^2 + 2*T^3 + 4*U - 6*T*U - 6*T^2*U - 4*T^3*U - 5*U^2 + 
       4*T*U^2 + 2*T^3*U^2 + 2*U^3 - 4*T*U^3 + 2*T^2*U^3 + 2*T*U^4))/
     (T*(-1 + U)*U^2))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T])/U^2 + 
  ((16*Nf*(-1 + U)*(T + U))/(3*U^2) - 
    (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/(3*U^2) + 
    (4*(-1 + 4*T - T^2 + 4*U - 6*T*U + 8*T^2*U - 5*U^2 - 2*T*U^2 - 
       9*T^2*U^2 + 2*U^3 + 4*T*U^3 + 2*T^2*U^3 - 2*T*U^4 + 2*T^2*U^4 + 
       2*T*U^5))/(T*(-1 + U)*U^2))*G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/U^2 + 
  ((-16*Nf*(-1 + U)*(T + U))/(3*U^2) + 
    (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/(3*U^2) - 
    (4*(1 - 4*T + T^2 - 3*U + 2*T*U - 9*T^2*U + 2*U^2 + 2*T*U^2 + 3*T^2*U^2 - 
       T*U^3 + T^2*U^3 + T*U^4))/(T*U^2))*G[{U^(-1), (T + U)^(-1)}, 1]*
   Log[T] + ((-4*(-1 + U)*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 
       14*T^3*U - 11*T^4*U + 12*T^5*U - 3*T*U^2 + 18*T^2*U^2 - 3*T^3*U^2 + 
       28*T^4*U^2 - U^3 + 10*T*U^3 + T^2*U^3 + 32*T^3*U^3 + 2*U^4 + 
       10*T*U^4 + 18*T^2*U^4 + 4*T*U^5))/(T*U^2*(T + U)^3) - 
    (8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 9*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U^2*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 6*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 - U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U^2*(T + U)^2) - 
    (4*(T^3 - 4*T^4 + 2*T^6 + 3*T^2*U - 15*T^3*U + 13*T^4*U + 2*T^5*U - 
       2*T^6*U + 3*T*U^2 - 21*T^2*U^2 + 38*T^3*U^2 - 15*T^4*U^2 - 7*T^5*U^2 + 
       U^3 - 13*T*U^3 + 33*T^2*U^3 - 34*T^3*U^3 - 10*T^4*U^3 + T^5*U^3 - 
       3*U^4 + 22*T*U^4 - 19*T^2*U^4 - 8*T^3*U^4 + 4*T^4*U^4 + 2*U^5 - 
       12*T*U^5 - 4*T^2*U^5 + 6*T^3*U^5 - T*U^6 + 4*T^2*U^6 + T*U^7))/
     (T*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((4*(-1 + T + U)*(T - 3*T^2 + 2*T^3 + U - 6*T*U + 6*T^2*U - 4*T^3*U - 
       3*U^2 + 2*T*U^2 - 4*T^2*U^2 + 2*T^3*U^2 + 2*U^3 + 8*T*U^3 + 
       2*T^2*U^3 - 4*T*U^4))/(T*(-1 + U)*U^2*(T + U)) + 
    (8*LbL*Nf*(-1 + U)*(-1 + T + U)*(4*T^3 - 8*T^4 + 4*T^5 + 9*T^2*U - 
       17*T^3*U + 8*T^4*U + 6*T*U^2 - 9*T^2*U^2 + 4*T^3*U^2 - U^3 - T*U^3 - 
       4*T^2*U^3 - U^4 - 8*T*U^4 - 4*U^5))/(3*U^2*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (16*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U^2 + 
  (24*T*(-1 + U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/U^2 + 
  (8*(-1 + U)*(7*T + 4*U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/U^2 + 
  (24*T*(-1 + U)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/U^2 - 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U^2 + 
  (24*(-1 + U)*(2*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/U^2 - 
  (8*(-1 + U)*(4*T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/
   U^2 + (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/U^2 + 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/U^2 - 
  ((2*I)*Pi*(10*T + 4*U - 15*T*U - 6*U^2 + 4*T*U^2 + 2*U^3)*Log[T]^2)/
   ((-1 + U)*U) + ((-4*Nf*(-2*T - 2*U + 3*T*U + 2*U^2))/(3*(-1 + U)*U) - 
    (-20*T - 8*U + 25*T*U + 8*U^2)/((-1 + U)*U))*Log[T]^2 - 
  ((4*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1)}, 1]*Log[T]^2)/U^2 + 
  ((8*Nf*(-1 + U)*(T + U))/(3*U^2) + 
    (4*(6*T + 3*U - 9*T*U - 4*U^2 + 2*T*U^2 + U^3))/((-1 + U)*U))*
   G[{U^(-1)}, 1]*Log[T]^2 - (4*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0}, 1]*
    Log[T]^2)/U^2 + (4*(-1 + U)*(7*T + 4*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/
   U^2 + ((2*(-T + 2*T^2 - 13*U + 13*T*U + 11*U^2 - 12*T*U^2))/
     ((-1 + T)*(T + U)) - (8*LbL*Nf*(12*T - 2*T^2 + 18*U - 5*T*U + 2*T^2*U - 
       9*U^2 + 2*T*U^2))/(3*(T + U)))*Log[U] + 
  Pi^2*((-4*LbL*Nf*(8*T + 2*U - 20*T*U - 7*U^2 + 18*T*U^2 + 5*U^3))/
     (3*(-1 + U)^2*U) + (2*(-28*T - 8*U + 69*T*U + 25*U^2 - 57*T*U^2 - 
       23*U^3 + 11*T*U^3 + 5*U^4 + T*U^4 + U^5))/(3*(-1 + U)^2*U))*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(8*T^2 - 4*T^3 - 3*U + 13*T*U - 14*T^2*U + 
       4*T^3*U + 8*U^2 - 16*T*U^2 + 6*T^2*U^2 - 6*U^3 + 6*T*U^3 + 4*U^4))/
     (U*(T + U)) + ((4*I)*(T^2 + 5*T^3 + 2*T*U + 9*T^2*U - 14*T^3*U + U^2 + 
       9*T*U^2 - 24*T^2*U^2 + 12*T^3*U^2 - 7*U^3 - 24*T*U^3 + 14*T^2*U^3 + 
       10*U^4 + 10*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5))/
     ((-1 + U)*U*(T + U)^2))*Log[U] + 
  Pi*(((4*I)*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/U^2)*
   G[{T^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-1 + T)*(-24*T^2 - 4*T^3 + 4*T^4 - 24*T*U + 37*T^2*U + 
       14*T^3*U - 8*T^4*U - 3*U^2 + 41*T*U^2 + 19*T^2*U^2 - 16*T^3*U^2 + 
       4*T^4*U^2 + 6*U^3 + 9*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 3*U^4 - 
       12*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*T*(-1 + U)*U*(T + U)) - 
    (4*(-T^2 - 13*T^3 + 14*T^4 - 2*T*U - 26*T^2*U + 52*T^3*U - 23*T^4*U - 
       U^2 - 25*T*U^2 + 71*T^2*U^2 - 58*T^3*U^2 + 13*T^4*U^2 + 48*T*U^3 - 
       67*T^2*U^3 + 17*T^3*U^3 + 3*U^4 - 22*T*U^4 + 13*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 3*T*U^5 + 6*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*G[{T^(-1)}, 1]*
   Log[U] + Pi^2*((8*LbL*Nf*(-1 + U)*(4*T + U))/(3*U^2) + 
    (4*(-1 + U)*(14*T + 5*U))/(3*U^2))*G[{U^(-1)}, 1]*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/
     U^2 - ((4*I)*(-1 + 4*T + 3*T^2 + 3*U - 2*T*U - 11*T^2*U - 2*U^2 - 
       2*T*U^2 + 3*T^2*U^2 - T*U^3 + T^2*U^3 + T*U^4))/(T*U^2))*
   G[{U^(-1)}, 1]*Log[U] + ((-8*Nf*(-1 + U))/(3*(T + U)) + 
    (2*(-18*T^2 + 18*T^3 - 29*T*U + 72*T^2*U - 18*T^3*U - 35*U^2 + 76*T*U^2 - 
       56*T^2*U^2 + 2*T^3*U^2 + 70*U^3 - 51*T*U^3 + 6*T^2*U^3 - 37*U^4 + 
       6*T*U^4 + 2*U^5))/((-1 + U)*U*(T + U)^2) + 
    (8*LbL*Nf*(24*T^2 - 28*T^3 + 4*T^4 + 39*T*U - 111*T^2*U + 60*T^3*U - 
       8*T^4*U + 21*U^2 - 122*T*U^2 + 137*T^2*U^2 - 18*T^3*U^2 + 4*T^4*U^2 - 
       51*U^3 + 105*T*U^3 - 10*T^2*U^3 + 4*T^3*U^3 + 30*U^4 - 4*T^2*U^4 - 
       4*T*U^5))/(3*(-1 + U)*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 
       9*T^2*U + 30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 
       30*T^3*U^2 + 12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 
       6*T*U^4 + 12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(U^2*(T + U)^2) - 
    ((4*I)*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 16*T^3*U - 19*T^4*U + 
       10*T^5*U - 4*T^6*U - 3*T*U^2 + 24*T^2*U^2 - 32*T^3*U^2 + 12*T^4*U^2 - 
       11*T^5*U^2 + 2*T^6*U^2 - U^3 + 16*T*U^3 - 38*T^2*U^3 - 2*T^3*U^3 - 
       4*T^4*U^3 + 8*T^5*U^3 + 4*U^4 - 13*T*U^4 + 4*T^2*U^4 + 14*T^3*U^4 + 
       14*T^4*U^4 - T^5*U^4 - 5*U^5 - 12*T*U^5 + 10*T^2*U^5 + 14*T^3*U^5 - 
       4*T^4*U^5 + 2*U^6 + 11*T*U^6 + 8*T^2*U^6 - 6*T^3*U^6 + 2*T*U^7 - 
       4*T^2*U^7 - T*U^8))/(T*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[U] + ((-4*(-1 + 4*T - 5*T^2 + 2*T^3 + 5*U - 18*T*U - 5*T^2*U - 
       6*T^3*U - 9*U^2 + 16*T*U^2 + 34*T^2*U^2 + 6*T^3*U^2 + 7*U^3 + 
       3*T*U^3 - 18*T^2*U^3 - 2*T^3*U^3 - 2*U^4 - 5*T*U^4 + T^2*U^4 - T*U^5 + 
       T^2*U^5 + T*U^6))/(T*(-1 + U)^2*U^2) + 
    (8*LbL*Nf*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + U - 66*T*U + 45*T^2*U - 
       40*T^3*U + 12*T^4*U - 15*U^2 + 150*T*U^2 - 63*T^2*U^2 + 48*T^3*U^2 - 
       12*T^4*U^2 + 48*U^3 - 134*T*U^3 + 39*T^2*U^3 - 24*T^3*U^3 + 
       4*T^4*U^3 - 44*U^4 + 18*T*U^4 - 9*T^2*U^4 + 4*T^3*U^4 + 21*U^5 - 
       12*T*U^5 - 15*U^6 + 4*T*U^6 + 4*U^7))/(3*(-1 + U)^2*U^2))*
   G[{T^(-1), 0}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2) - 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U^2))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2) + 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U^2))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0}, 1]*Log[U])/U^2 + 
  ((8*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U^2) - 
    (4*(-1 + 4*T + 3*T^2 + 3*U - 2*T*U - 11*T^2*U - 2*U^2 - 2*T*U^2 + 
       3*T^2*U^2 - T*U^3 + T^2*U^3 + T*U^4))/(T*U^2))*G[{U^(-1), 0}, 1]*
   Log[U] - ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/
   U^2 + ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/
   U^2 + ((-8*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/
     (3*U^2) + (4*(-1 + 4*T + 3*T^2 + 3*U - 2*T*U - 11*T^2*U - 2*U^2 - 
       2*T*U^2 + 3*T^2*U^2 - T*U^3 + T^2*U^3 + T*U^4))/(T*U^2))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 9*T^2*U - 66*T^3*U + 
       69*T^4*U - 48*T^5*U + 12*T^6*U + 6*T*U^2 - 105*T^2*U^2 + 192*T^3*U^2 - 
       147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 - 2*U^3 - 60*T*U^3 + 
       252*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 4*T^6*U^3 + 
       144*T*U^4 - 252*T^2*U^4 + 144*T^3*U^4 - 69*T^4*U^4 + 12*T^5*U^4 + 
       18*U^5 - 138*T*U^5 + 96*T^2*U^5 - 54*T^3*U^5 + 12*T^4*U^5 - 26*U^6 + 
       60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 
       15*U^8 + 12*T*U^8 + 4*U^9))/(3*(-1 + U)^2*U^2*(T + U)^2) + 
    (4*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 17*T^3*U - 23*T^4*U + 
       3*T^5*U - 6*T^6*U - 3*T*U^2 + 27*T^2*U^2 - 48*T^3*U^2 - 13*T^4*U^2 + 
       10*T^5*U^2 + 6*T^6*U^2 - U^3 + 19*T*U^3 - 62*T^2*U^3 - 30*T^3*U^3 + 
       94*T^4*U^3 - 2*T^6*U^3 + 5*U^4 - 29*T*U^4 + 6*T^2*U^4 + 160*T^3*U^4 - 
       50*T^4*U^4 - 6*T^5*U^4 - 9*U^5 - 7*T*U^5 + 88*T^2*U^5 - 90*T^3*U^5 - 
       8*T^4*U^5 + 2*T^5*U^5 + 7*U^6 + 40*T*U^6 - 54*T^2*U^6 - 8*T^3*U^6 + 
       8*T^4*U^6 - 2*U^7 - 20*T*U^7 - 6*T^2*U^7 + 12*T^3*U^7 - 2*T*U^8 + 
       8*T^2*U^8 + 2*T*U^9))/(T*(-1 + U)^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 33*T^2*U - 66*T^3*U + 
       69*T^4*U - 48*T^5*U + 12*T^6*U + 48*T*U^2 - 177*T^2*U^2 + 
       192*T^3*U^2 - 147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 + 16*U^3 - 
       186*T*U^3 + 324*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 
       4*T^6*U^3 - 54*U^4 + 270*T*U^4 - 276*T^2*U^4 + 144*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 72*U^5 - 180*T*U^5 + 96*T^2*U^5 - 
       54*T^3*U^5 + 12*T^4*U^5 - 44*U^6 + 60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 
       21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 15*U^8 + 12*T*U^8 + 4*U^9))/
     (3*(-1 + U)^2*U^2*(T + U)^2) - 
    (4*(T^3 - 4*T^4 + T^5 + 2*T^6 + 3*T^2*U - 17*T^3*U + 29*T^4*U - 5*T^5*U - 
       6*T^6*U + 3*T*U^2 - 27*T^2*U^2 + 93*T^3*U^2 - 87*T^4*U^2 + 3*T^5*U^2 + 
       6*T^6*U^2 + U^3 - 19*T*U^3 + 106*T^2*U^3 - 227*T^3*U^3 + 100*T^4*U^3 + 
       13*T^5*U^3 - 2*T^6*U^3 - 5*U^4 + 62*T*U^4 - 212*T^2*U^4 + 
       233*T^3*U^4 - 12*T^4*U^4 - 9*T^5*U^4 + 9*U^5 - 108*T*U^5 + 
       192*T^2*U^5 - 57*T^3*U^5 - 18*T^4*U^5 + T^5*U^5 - 7*U^6 + 88*T*U^6 - 
       50*T^2*U^6 - 20*T^3*U^6 + 4*T^4*U^6 + 2*U^7 - 24*T*U^7 - 12*T^2*U^7 + 
       6*T^3*U^7 - 3*T*U^8 + 4*T^2*U^8 + T*U^9))/(T*(-1 + U)^2*U^2*
      (T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-4*(-1 + T + U)*(-T + 3*T^2 + 2*T^3 - U + 6*T*U - 2*T^2*U - 4*T^3*U + 
       3*U^2 - 10*T*U^2 - 4*T^2*U^2 + 2*T^3*U^2 - 2*U^3 + 8*T*U^3 + 
       2*T^2*U^3 - 4*T*U^4))/(T*(-1 + U)*U^2*(T + U)) - 
    (8*LbL*Nf*(-1 + U)*(-1 + T + U)*(4*T^3 - 8*T^4 + 4*T^5 + 9*T^2*U - 
       17*T^3*U + 8*T^4*U + 6*T*U^2 - 9*T^2*U^2 + 4*T^3*U^2 - U^3 - T*U^3 - 
       4*T^2*U^3 - U^4 - 8*T*U^4 - 4*U^5))/(3*U^2*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U^2 - 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U^2 + 
  ((48*(-1 + U)*(2*T + U))/U^2 - (32*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-24*(-1 + U)*(2*T + U))/U^2 + (16*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U^2 + 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U^2 + 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U^2 + 
  ((-24*(-1 + U)*(2*T + U))/U^2 + (16*LbL*Nf*(-1 + U)*(4*T + U))/U^2)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U^2 + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/U^2 - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U^2 - 
  ((4*I)*Pi*(10*T + 4*U - 15*T*U - 6*U^2 + 4*T*U^2 + 2*U^3)*Log[T]*Log[U])/
   ((-1 + U)*U) + 
  ((8*LbL*Nf*T*(8*T^2 - 4*T^3 - 3*U + 13*T*U - 14*T^2*U + 4*T^3*U + 8*U^2 - 
       16*T*U^2 + 6*T^2*U^2 - 6*U^3 + 6*T*U^3 + 4*U^4))/(3*U*(T + U)) + 
    (4*(T^2 + 5*T^3 + 2*T*U + 9*T^2*U - 14*T^3*U + U^2 + 9*T*U^2 - 
       24*T^2*U^2 + 12*T^3*U^2 - 7*U^3 - 24*T*U^3 + 14*T^2*U^3 + 10*U^4 + 
       10*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5))/((-1 + U)*U*(T + U)^2))*
   Log[T]*Log[U] + ((4*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U^2))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] - ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*
    G[{U^(-1)}, 1]*Log[T]*Log[U])/U^2 + 
  ((8*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U^2) - 
    (4*(-1 + 4*T + 3*T^2 + 3*U - 2*T*U - 11*T^2*U - 2*U^2 - 2*T*U^2 + 
       3*T^2*U^2 - T*U^3 + T^2*U^3 + T*U^4))/(T*U^2))*G[{U^(-1)}, 1]*Log[T]*
   Log[U] + ((-8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 
       9*T^2*U + 30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 
       30*T^3*U^2 + 12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 
       6*T*U^4 + 12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U^2*(T + U)^2) - 
    (4*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 16*T^3*U - 19*T^4*U + 
       10*T^5*U - 4*T^6*U - 3*T*U^2 + 24*T^2*U^2 - 32*T^3*U^2 + 12*T^4*U^2 - 
       11*T^5*U^2 + 2*T^6*U^2 - U^3 + 16*T*U^3 - 38*T^2*U^3 - 2*T^3*U^3 - 
       4*T^4*U^3 + 8*T^5*U^3 + 4*U^4 - 13*T*U^4 + 4*T^2*U^4 + 14*T^3*U^4 + 
       14*T^4*U^4 - T^5*U^4 - 5*U^5 - 12*T*U^5 + 10*T^2*U^5 + 14*T^3*U^5 - 
       4*T^4*U^5 + 2*U^6 + 11*T*U^6 + 8*T^2*U^6 - 6*T^3*U^6 + 2*T*U^7 - 
       4*T^2*U^7 - T*U^8))/(T*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T]*Log[U] - (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/
   U^2 - (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U^2 + 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U^2 - 
  (2*(10*T + 4*U - 15*T*U - 6*U^2 + 4*T*U^2 + 2*U^3)*Log[T]^2*Log[U])/
   ((-1 + U)*U) - (4*(-1 + U)*(5*T + 2*U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/
   U^2 + (6 + (8*Nf)/3)*Log[\[Mu]\[Mu]] - 
  (4*Pi^2*(-2*T - 2*U + 3*T*U + 2*U^2)*Log[\[Mu]\[Mu]])/((-1 + U)*U) + 
  Pi*((((8*I)/3)*Nf*(-2*T - 2*U + 3*T*U + 2*U^2))/((-1 + U)*U) + 
    ((2*I)*(-6*T - 8*U + 9*T*U + 8*U^2))/((-1 + U)*U))*Log[\[Mu]\[Mu]] + 
  (8*Pi^2*(-1 + U)*(T + U)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]])/U^2 + 
  Pi*(((-12*I)*(-1 + U)*(T + U))/U^2 - (((16*I)/3)*Nf*(-1 + U)*(T + U))/U^2)*
   G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]] - ((4*I)*Pi*(2 - 2*T - 6*U + 3*T*U + 4*U^2)*
    G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/((-1 + U)*U) + 
  ((-6*(2 - 2*T - 6*U + 3*T*U + 4*U^2))/((-1 + U)*U) - 
    (8*Nf*(2 - 2*T - 6*U + 3*T*U + 4*U^2))/(3*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((8*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/U^2 + 
  ((-12*(-1 + U)*(T + U))/U^2 - (16*Nf*(-1 + U)*(T + U))/(3*U^2))*
   G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]] + 
  ((8*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   U^2 + ((12*(-1 + U)*(T + U))/U^2 + (16*Nf*(-1 + U)*(T + U))/(3*U^2))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*(-2*T - 2*U + 3*T*U + 2*U^2)*Log[T]*Log[\[Mu]\[Mu]])/
   ((-1 + U)*U) + ((6*(-2*T - 2*U + 3*T*U + 2*U^2))/((-1 + U)*U) + 
    (8*Nf*(-2*T - 2*U + 3*T*U + 2*U^2))/(3*(-1 + U)*U))*Log[T]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1)}, 1]*Log[T]*
    Log[\[Mu]\[Mu]])/U^2 + ((-12*(-1 + U)*(T + U))/U^2 - 
    (16*Nf*(-1 + U)*(T + U))/(3*U^2))*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]] + 
  2*Log[\[Mu]\[Mu]]^2 + ((2*I)*Pi*(-2*T - 2*U + 3*T*U + 2*U^2)*
    Log[\[Mu]\[Mu]]^2)/((-1 + U)*U) - 
  ((4*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U^2 - 
  (2*(2 - 2*T - 6*U + 3*T*U + 4*U^2)*G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + U)*U) - (4*(-1 + U)*(T + U)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/
   U^2 + (4*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   U^2 + (2*(-2*T - 2*U + 3*T*U + 2*U^2)*Log[T]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + U)*U) - (4*(-1 + U)*(T + U)*G[{U^(-1)}, 1]*Log[T]*
    Log[\[Mu]\[Mu]]^2)/U^2 + 
  ((24*LbL*Nf*(8*T + 2*U - 20*T*U - 7*U^2 + 18*T*U^2 + 5*U^3))/
     ((-1 + U)^2*U) - (4*(4*T + 16*U - 13*T*U - 22*U^2 - 7*T*U^2 + 4*U^3 + 
       2*T*U^3 + 2*T*U^4 + 2*U^5))/((-1 + U)^2*U))*Zeta[3] + 
  ((-48*LbL*Nf*(-1 + U)*(4*T + U))/U^2 + (8*(-1 + U)*(2*T + 5*U))/U^2)*
   G[{U^(-1)}, 1]*Zeta[3], -17 - (76*Nf)/9 + 
  Pi^3*((((4*I)/3)*LbL*Nf*(6 - 11*T + 8*T^2 + 2*U - 5*T*U))/(-1 + T)^2 + 
    ((I/3)*(28 - 43*T + 17*T^2 + 2*T^4 + 22*U - 36*T*U + 8*T^2*U + 2*T^3*U))/
     (-1 + T)^2) + Pi*((((4*I)/9)*Nf*(13*T + 38*U))/(-1 + T) - 
    (I*(30 + T - 20*T^2 + 4*U - 5*T*U + 24*T^2*U - 34*U^2))/
     ((-1 + T)*(-1 + U)) - ((8*I)/3)*LbL*Nf*(-18 - 9*T - 3*U + 2*T*U + 
      2*U^2)) + Pi^2*((-8*Nf*(T + 2*U))/(9*(-1 + T)) - 
    (4*LbL*Nf*(-15*T + 24*T^2 - 15*T*U + 40*T^2*U - 45*T^3*U + 20*T^4*U - 
       9*U^2 + 50*T*U^2 - 80*T^2*U^2 + 30*T^3*U^2 + 25*U^3 - 55*T*U^3 + 
       30*T^2*U^3 - 20*U^4 + 20*T*U^4))/(9*(-1 + T)*(T + U)) - 
    (-14*T^2 + 14*T^3 - 28*T*U + 119*T^2*U - 53*T^3*U - 38*T^4*U - 14*U^2 - 
      104*T*U^2 + 36*T^2*U^2 + 46*T^3*U^2 + 60*T^4*U^2 + 31*U^3 - 129*T*U^3 + 
      86*T^2*U^3 + 60*T^3*U^3 - 98*U^4 + 122*T*U^4)/
     (3*(-1 + T)*U*(T + U)^2)) + Pi^3*((((-8*I)/3)*LbL*Nf*(-3 + 2*T - U))/T + 
    (((2*I)/3)*(12 + T + 13*U))/T)*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf*(T + U))/(9*T) - (4*LbL*Nf*(-33 + 46*T + 15*T^2 - 30*T^3 + 
       20*T^4 + 13*U - 15*T^2*U + 20*T^3*U))/(9*T) + 
    (2*(-7 + 14*T - 7*T^2 + 14*U - 14*T*U + 17*U^2 - 46*T*U^2 + 55*T^2*U^2 - 
       26*T^3*U^2 + 4*T^4*U^2 - 4*U^3 + 20*T*U^3 - 12*T^2*U^3 + 4*T^3*U^3))/
     (3*(-1 + T)*T*U^2))*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(-19*T + 22*T^2 - 19*U + 25*T*U))/((-1 + T)*T) - 
    (((8*I)/3)*LbL*Nf*(-15*T + 6*T^2 - 12*U - 6*T*U + 7*T^2*U - 5*T^3*U + 
       4*T^4*U - 6*U^2 + 11*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 
       13*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(T*(T + U)) - 
    ((2*I)*(2*T^2 - 2*T^3 + 4*T*U - 48*T^2*U + 55*T^3*U - 10*T^5*U + 2*U^2 - 
       6*T*U^2 - 41*T^2*U^2 + 41*T^3*U^2 + 2*T^4*U^2 + 12*T^5*U^2 - 8*U^3 - 
       31*T*U^3 + 34*T^2*U^3 + 10*T^3*U^3 + 12*T^4*U^3 - 7*U^4 - 7*T*U^4 + 
       22*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*G[{T^(-1)}, 1] + 
  Pi^2*((-20*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(9*T) - 
    (2*(-1 + U)*(7 - 7*T - 7*U - 7*T*U - 24*U^2 + 30*T*U^2 + 20*U^3))/
     (3*T*U^2))*G[{U^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + U)*(15*T - 21*T^2 - 3*T^3 + 18*U - 18*T*U + 
       7*T^2*U - 11*T^3*U + 4*T^4*U + 9*U^2 + 8*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 + U^3 - 7*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/
     ((-1 + T)*U*(T + U)) - ((4*I)*(T^2 - T^3 + 2*T*U - T^2*U + 3*T^3*U - 
       2*T^4*U + U^2 + 19*T*U^2 - 2*T^2*U^2 - 15*T^3*U^2 - 3*T^4*U^2 - 
       5*U^3 - T*U^3 - 11*T^2*U^3 + 7*T^3*U^3 + 6*T^4*U^3 + 16*U^4 - 
       33*T*U^4 + 11*T^2*U^4 + 6*T^3*U^4 - 11*U^5 + 13*T*U^5))/
     ((-1 + T)*U^2*(T + U)^2))*G[{U^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T + U)*(-18 - 9*T - 3*U + 2*T*U + 2*U^2))/(3*(T + U)) - 
    (4*Nf*(-32 + 32*T + 13*T^2 - 6*U + 57*T*U + 38*U^2))/
     (9*(-1 + T)*(T + U)) + (-56 + 82*T + 5*T^2 - 20*T^3 + 80*U - 41*T*U - 
      29*T^2*U + 24*T^3*U + 10*U^2 - 45*T*U^2 + 24*T^2*U^2 - 34*U^3)/
     ((-1 + T)*(-1 + U)*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(6 - 11*T + 8*T^2 - 3*U + 3*T*U - 3*U^2))/
     ((-1 + T)*(T + U)) + ((4*I)*(2*T - 2*T^2 + 3*U - 8*T*U + 3*T^2*U - 
       4*U^2 + 4*T*U^2 + 2*U^3))/((-1 + T)*U*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 
       12*T^2*U + 6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (9*T*(T + U)^2) - (-14*T^3 + 28*T^4 - 14*T^5 - 42*T^2*U + 112*T^3*U - 
      70*T^4*U - 42*T*U^2 + 168*T^2*U^2 + 82*T^3*U^2 - 362*T^4*U^2 + 
      173*T^5*U^2 - 50*T^6*U^2 + 10*T^7*U^2 - 14*U^3 + 112*T*U^3 + 
      52*T^2*U^3 - 640*T^3*U^3 + 565*T^4*U^3 - 220*T^5*U^3 + 40*T^6*U^3 + 
      28*U^4 + 188*T*U^4 - 762*T^2*U^4 + 697*T^3*U^4 - 400*T^4*U^4 + 
      60*T^5*U^4 + 34*U^5 - 452*T*U^5 + 611*T^2*U^5 - 380*T^3*U^5 + 
      40*T^4*U^5 - 88*U^6 + 226*T*U^6 - 190*T^2*U^6 + 10*T^3*U^6 + 40*U^7 - 
      40*T*U^7)/(3*(-1 + T)*T*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-2*(-48 + 7*T - 41*U))/(3*T) - (8*LbL*Nf*(-3 + 2*T - U))/(3*T))*
   G[{T^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-12 + 16*T + 6*T^2 - 12*T^3 + 8*T^4 + 10*U - 
       6*T^2*U + 8*T^3*U + 3*U^2 - 6*T*U^2 - 9*U^3 + 4*T*U^3 + 4*U^4))/T - 
    ((4*I)*(-2 + 4*T - 2*T^2 + 4*U - 4*T*U + 6*U^2 - 23*T*U^2 + 28*T^2*U^2 - 
       11*T^3*U^2 + T^4*U^2 - U^3 + 11*T*U^3 - 9*T^2*U^3 + T^3*U^3 + 4*U^4 - 
       4*T*U^4))/((-1 + T)*T*U^2))*G[{T^(-1), 0}, 1] + 
  ((-8*Nf*(-19*T + 22*T^2 - 19*U + 25*T*U))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-15*T + 6*T^2 - 12*U - 6*T*U + 7*T^2*U - 5*T^3*U + 4*T^4*U - 
       6*U^2 + 11*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 13*T*U^3 + 
       6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*T*(T + U)) - 
    (2*(2*T^2 - 2*T^3 + 4*T*U - 48*T^2*U + 55*T^3*U - 10*T^5*U + 2*U^2 - 
       6*T*U^2 - 41*T^2*U^2 + 41*T^3*U^2 + 2*T^4*U^2 + 12*T^5*U^2 - 8*U^3 - 
       31*T*U^3 + 34*T^2*U^3 + 10*T^3*U^3 + 12*T^4*U^3 - 7*U^4 - 7*T*U^4 + 
       22*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*G[{T^(-1), 0}, 1] - 
  (8*Pi^2*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T + 
  Pi*((((16*I)/3)*Nf*(T + U))/T - (((8*I)/3)*LbL*Nf*(-1 + T)*
      (3 + T - 2*T^2 + 4*T^3 + U + T*U + 4*T^2*U))/T + 
    ((4*I)*(1 - 2*T + T^2 - 2*U + 2*T*U + U^2 - 14*T*U^2 + 17*T^2*U^2 - 
       4*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 4*T*U^3 + 2*T^3*U^3))/
     ((-1 + T)*T*U^2))*G[{T^(-1), T^(-1)}, 1] - 
  (2*Pi^2*(30 + T + 31*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(3*T) + 
  Pi*(((-8*I)*LbL*Nf*(-1 + 2*T + U))/T - 
    ((4*I)*(-2 + 2*T + 4*U + 2*U^2 + 3*T*U^2 + U^3))/(T*U^2))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((8*Nf*(-19*T + 22*T^2 - 19*U + 25*T*U))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-15*T + 6*T^2 - 12*U - 6*T*U + 7*T^2*U - 5*T^3*U + 4*T^4*U - 
       6*U^2 + 11*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 13*T*U^3 + 
       6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*T*(T + U)) + 
    (2*(2*T^2 - 2*T^3 + 4*T*U - 48*T^2*U + 55*T^3*U - 10*T^5*U + 2*U^2 - 
       6*T*U^2 - 41*T^2*U^2 + 41*T^3*U^2 + 2*T^4*U^2 + 12*T^5*U^2 - 8*U^3 - 
       31*T*U^3 + 34*T^2*U^3 + 10*T^3*U^3 + 12*T^4*U^3 - 7*U^4 - 7*T*U^4 + 
       22*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  (8*Pi^2*(T + U)*G[{U^(-1), 0}, 1])/(3*T) + 
  Pi*(((-4*I)*(2 - 6*T + 6*T^2 - 2*T^3 - 4*U + 8*T*U - 4*T^2*U - 6*U^2 + 
       36*T*U^2 - 56*T^2*U^2 + 27*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 16*U^3 - 
       30*T*U^3 + 29*T^2*U^3 - 12*T^3*U^3 + T^4*U^3 - 8*U^4 + 16*T*U^4 - 
       8*T^2*U^4))/((-1 + T)^2*T*U^2) + 
    (((8*I)/3)*LbL*Nf*(-6 + 52*T - 77*T^2 + 40*T^3 + 19*T^4 - 14*T^5 + 
       4*T^6 + 10*U - 8*T*U - 23*T^2*U + 10*T^3*U - 11*T^4*U + 4*T^5*U + 
       6*U^2 - 24*T*U^2 + 30*T^2*U^2 - 12*T^3*U^2 - 18*U^3 + 44*T*U^3 - 
       34*T^2*U^3 + 8*T^3*U^3 + 8*U^4 - 16*T*U^4 + 8*T^2*U^4))/
     ((-1 + T)^2*T))*G[{U^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + U)*(15*T - 21*T^2 - 3*T^3 + 18*U - 18*T*U + 7*T^2*U - 
       11*T^3*U + 4*T^4*U + 9*U^2 + 8*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + U^3 - 
       7*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*(-1 + T)*U*(T + U)) - 
    (4*(T^2 - T^3 + 2*T*U - T^2*U + 3*T^3*U - 2*T^4*U + U^2 + 19*T*U^2 - 
       2*T^2*U^2 - 15*T^3*U^2 - 3*T^4*U^2 - 5*U^3 - T*U^3 - 11*T^2*U^3 + 
       7*T^3*U^3 + 6*T^4*U^3 + 16*U^4 - 33*T*U^4 + 11*T^2*U^4 + 6*T^3*U^4 - 
       11*U^5 + 13*T*U^5))/((-1 + T)*U^2*(T + U)^2))*G[{U^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/T - 
    ((4*I)*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), U^(-1)}, 1] + ((8*I)*Pi*(-1 + U)*(1 + U)*(-1 + T + 2*U)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
  ((8*LbL*Nf*(-1 + U)*(15*T - 21*T^2 - 3*T^3 + 18*U - 18*T*U + 7*T^2*U - 
       11*T^3*U + 4*T^4*U + 9*U^2 + 8*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + U^3 - 
       7*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*(-1 + T)*U*(T + U)) + 
    (4*(T^2 - T^3 + 2*T*U - T^2*U + 3*T^3*U - 2*T^4*U + U^2 + 19*T*U^2 - 
       2*T^2*U^2 - 15*T^3*U^2 - 3*T^4*U^2 - 5*U^3 - T*U^3 - 11*T^2*U^3 + 
       7*T^3*U^3 + 6*T^4*U^3 + 16*U^4 - 33*T*U^4 + 11*T^2*U^4 + 6*T^3*U^4 - 
       11*U^5 + 13*T*U^5))/((-1 + T)*U^2*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] - (8*Pi^2*(T + U)*G[{(T + U)^(-1), 0}, 1])/
   (3*T) + ((8*Nf*(-2 + 2*T + T^2 + 3*T*U + 2*U^2))/(3*(-1 + T)*(T + U)) + 
    (16*LbL*Nf*(-9 + 21*T - 21*T^2 + 12*U - 18*T*U + 13*T^2*U - 11*T^3*U + 
       4*T^4*U + 6*U^2 + 17*T*U^2 - 20*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 
       13*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*(-1 + T)*(T + U)) + 
    (2*(2*T^2 - 2*T^3 + 18*T^2*U - 9*T^3*U - 16*T^4*U - 2*U^2 - 80*T*U^2 + 
       44*T^2*U^2 + 16*T^3*U^2 + 24*T^4*U^2 - 4*U^3 - 27*T*U^3 + 32*T^2*U^3 + 
       24*T^3*U^3 - 32*U^4 + 48*T*U^4))/((-1 + T)*U*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12*T^2 + 58*T^3 - 71*T^4 + 16*T^5 + 38*T^6 - 
       28*T^7 + 8*T^8 - 12*T*U + 84*T^2*U - 108*T^3*U + 3*T^4*U + 96*T^5*U - 
       78*T^6*U + 24*T^7*U - 6*U^2 + 54*T*U^2 - 63*T^2*U^2 - 42*T^3*U^2 + 
       108*T^4*U^2 - 84*T^5*U^2 + 24*T^6*U^2 + 10*U^3 - 2*T*U^3 - 
       77*T^2*U^3 + 124*T^3*U^3 - 80*T^4*U^3 + 16*T^5*U^3 + 6*U^4 - 
       60*T*U^4 + 126*T^2*U^4 - 96*T^3*U^4 + 24*T^4*U^4 - 18*U^5 + 60*T*U^5 - 
       66*T^2*U^5 + 24*T^3*U^5 + 8*U^6 - 16*T*U^6 + 8*T^2*U^6))/
     ((-1 + T)^2*T*(T + U)^2) + ((4*I)*(2*T^3 - 6*T^4 + 6*T^5 - 2*T^6 + 
       6*T^2*U - 22*T^3*U + 26*T^4*U - 10*T^5*U + 6*T*U^2 - 30*T^2*U^2 + 
       4*T^3*U^2 + 86*T^4*U^2 - 101*T^5*U^2 + 43*T^6*U^2 - 12*T^7*U^2 + 
       2*T^8*U^2 + 2*U^3 - 18*T*U^3 + 8*T^2*U^3 + 118*T^3*U^3 - 225*T^4*U^3 + 
       155*T^5*U^3 - 52*T^6*U^3 + 8*T^7*U^3 - 4*U^4 - 30*T*U^4 + 
       168*T^2*U^4 - 277*T^3*U^4 + 223*T^4*U^4 - 92*T^5*U^4 + 12*T^6*U^4 - 
       6*U^5 + 88*T*U^5 - 207*T^2*U^5 + 205*T^3*U^5 - 84*T^4*U^5 + 
       8*T^5*U^5 + 16*U^6 - 62*T*U^6 + 86*T^2*U^6 - 40*T^3*U^6 + 2*T^4*U^6 - 
       8*U^7 + 16*T*U^7 - 8*T^2*U^7))/((-1 + T)^2*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-3*T^2 + 2*T^3 + 3*T^4 - 6*T^5 + 4*T^6 + 3*T^2*U + 
       6*T^3*U - 15*T^4*U + 12*T^5*U + 6*T*U^2 + 6*T^2*U^2 - 18*T^3*U^2 + 
       12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 
       24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/(T*(T + U)^2) - 
    ((4*I)*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 9*T^2*U^2 - 
       17*T^3*U^2 + 15*T^4*U^2 - 4*T^5*U^2 + T^6*U^2 - U^3 + 7*T*U^3 - 
       T^2*U^3 + 37*T^3*U^3 - 18*T^4*U^3 + 4*T^5*U^3 + 2*U^4 - 5*T*U^4 + 
       24*T^2*U^4 - 34*T^3*U^4 + 6*T^4*U^4 + 3*U^5 + 15*T*U^5 - 34*T^2*U^5 + 
       4*T^3*U^5 + U^6 - 18*T*U^6 + T^2*U^6 - 4*U^7))/(T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 3*T^2*U + 11*T^3*U - 15*T^4*U + 
       11*T^5*U - 6*T^6*U + 2*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 42*T^3*U^2 + 
       59*T^4*U^2 - 40*T^5*U^2 + 14*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 - U^3 + 
       9*T*U^3 - 22*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 40*T^5*U^3 - 
       26*T^6*U^3 + 4*T^7*U^3 + 2*U^4 - 17*T*U^4 + 36*T^2*U^4 - 42*T^3*U^4 + 
       61*T^4*U^4 - 46*T^5*U^4 + 6*T^6*U^4 - U^5 + 19*T*U^5 - 50*T^2*U^5 + 
       74*T^3*U^5 - 42*T^4*U^5 + 4*T^5*U^5 + 4*U^6 - 20*T*U^6 + 37*T^2*U^6 - 
       20*T^3*U^6 + T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/
     ((-1 + T)^2*T*U^2*(T + U)^3) + 
    (((8*I)/3)*LbL*Nf*(-6*T^3 + 18*T^4 - 18*T^5 + 6*T^6 - 30*T^2*U + 
       98*T^3*U - 100*T^4*U + 32*T^5*U + 19*T^6*U - 14*T^7*U + 4*T^8*U - 
       24*T*U^2 + 96*T^2*U^2 - 102*T^3*U^2 + 18*T^4*U^2 + 48*T^5*U^2 - 
       39*T^6*U^2 + 12*T^7*U^2 - 3*U^3 + 30*T*U^3 - 30*T^2*U^3 - 30*T^3*U^3 + 
       54*T^4*U^3 - 42*T^5*U^3 + 12*T^6*U^3 + 5*U^4 + 2*T*U^4 - 46*T^2*U^4 + 
       62*T^3*U^4 - 40*T^4*U^4 + 8*T^5*U^4 + 3*U^5 - 30*T*U^5 + 63*T^2*U^5 - 
       48*T^3*U^5 + 12*T^4*U^5 - 9*U^6 + 30*T*U^6 - 33*T^2*U^6 + 12*T^3*U^6 + 
       4*U^7 - 8*T*U^7 + 4*T^2*U^7))/((-1 + T)^2*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1)}, 1] + ((8*I)*Pi*(-1 + T + U)*(-1 + T + U + 2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T*U^2) + 
  ((-4*(-1 + T + U)*(-1 + 2*U))/((-1 + T)*U) - 
    (16*LbL*Nf*(-1 + T + U)*(-3 - U + 2*T*U + 2*U^2))/(3*(T + U)))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), 0, 0}, 1])/T + 
  ((16*Nf*(T + U))/(3*T) + (16*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 
       8*U - 3*T^2*U + 4*T^3*U + 3*U^2 - 6*T*U^2 - 9*U^3 + 4*T*U^3 + 4*U^4))/
     (3*T) + (8*(-1 + T + 2*U + 3*U^2 - 10*T*U^2 + 6*T^2*U^2 + 7*T*U^3 + 
       4*U^4))/(T*U^2))*G[{T^(-1), 0, 0}, 1] - 
  ((24*I)*Pi*(-1 + T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  Pi*(((32*I)*LbL*Nf*(-3 + 2*T - U))/T + ((48*I)*(1 + U))/T)*
   G[{T^(-1), 0, U^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*(-3 + 2*T - U))/T + 
    ((8*I)*(T + U))/T)*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 8*U - 3*T^2*U + 4*T^3*U + 
       3*U^2 - 6*T*U^2 - 9*U^3 + 4*T*U^3 + 4*U^4))/(3*T) + 
    (4*(-1 + 2*T - T^2 + 2*U - 2*T*U + 3*U^2 - 16*T*U^2 + 18*T^2*U^2 - 
       5*T^3*U^2 + T^4*U^2 + 6*T*U^3 - 5*T^2*U^3 + T^3*U^3 + 4*U^4 - 
       4*T*U^4))/((-1 + T)*T*U^2))*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), T^(-1), 0}, 1])/T + 
  ((16*Nf*(T + U))/(3*T) - (8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + 
       T*U + 4*T^2*U))/(3*T) + (4*(1 - 2*T + T^2 - 2*U + 2*T*U + U^2 - 
       14*T*U^2 + 17*T^2*U^2 - 4*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 4*T*U^3 + 
       2*T^3*U^3))/((-1 + T)*T*U^2))*G[{T^(-1), T^(-1), 0}, 1] - 
  ((24*I)*Pi*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-16*Nf*(T + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + 
       T*U + 4*T^2*U))/(3*T) - (4*(1 - 2*T + T^2 - 2*U + 2*T*U + U^2 - 
       14*T*U^2 + 17*T^2*U^2 - 4*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 4*T*U^3 + 
       2*T^3*U^3))/((-1 + T)*T*U^2))*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-6 + T - 5*U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/T + 
  ((-16*Nf*(T + U))/(3*T) - (8*LbL*Nf*(-3 + 6*T + 9*U + 3*U^2 - 6*T*U^2 - 
       9*U^3 + 4*T*U^3 + 4*U^4))/(3*T) - 
    (4*(2 - 4*T + 2*T^2 - 4*U + 4*T*U - 2*U^2 + 2*T*U^2 - T^2*U^2 + T^3*U^2 + 
       T^4*U^2 - 2*U^3 - 2*T*U^3 + 5*T^2*U^3 + T^3*U^3 - 4*U^4 + 4*T*U^4))/
     ((-1 + T)*T*U^2))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((8*I)*Pi*(-3 + 2*T - U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/T + 
  Pi*(((-16*I)*LbL*Nf*(-3 + 2*T - U))/T - ((24*I)*(1 + U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  ((-8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + T*U + 4*T^2*U))/(3*T) - 
    (4*(1 - T - 2*U + U^2 - 7*T*U^2 + 6*T^2*U^2 - 2*U^3 + 4*T*U^3))/(T*U^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*(1 - 3*T + 3*T^2 - T^3 - 2*U + 4*T*U - 2*T^2*U - 3*U^2 + 23*T*U^2 - 
       39*T^2*U^2 + 20*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 8*U^3 - 8*T*U^3 + 
       9*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 - 4*U^4 + 8*T*U^4 - 4*T^2*U^4))/
     ((-1 + T)^2*T*U^2) + (16*LbL*Nf*(-3 + 44*T - 70*T^2 + 38*T^3 + 19*T^4 - 
       14*T^5 + 4*T^6 + 5*U + 2*T*U - 28*T^2*U + 10*T^3*U - 11*T^4*U + 
       4*T^5*U + 3*U^2 - 12*T*U^2 + 15*T^2*U^2 - 6*T^3*U^2 - 9*U^3 + 
       22*T*U^3 - 17*T^2*U^3 + 4*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/
     (3*(-1 + T)^2*T))*G[{U^(-1), 0, 0}, 1] - 
  ((16*I)*Pi*(T + U)*G[{U^(-1), 0, U^(-1)}, 1])/T + 
  ((16*I)*Pi*(T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/T + 
  ((4*(1 - 3*T + 3*T^2 - T^3 - 2*U + 4*T*U - 2*T^2*U - 3*U^2 + 23*T*U^2 - 
       39*T^2*U^2 + 20*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 8*U^3 - 8*T*U^3 + 
       9*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 - 4*U^4 + 8*T*U^4 - 4*T^2*U^4))/
     ((-1 + T)^2*T*U^2) - (8*LbL*Nf*(-3 + 44*T - 70*T^2 + 38*T^3 + 19*T^4 - 
       14*T^5 + 4*T^6 + 5*U + 2*T*U - 28*T^2*U + 10*T^3*U - 11*T^4*U + 
       4*T^5*U + 3*U^2 - 12*T*U^2 + 15*T^2*U^2 - 6*T^3*U^2 - 9*U^3 + 
       22*T*U^3 - 17*T^2*U^3 + 4*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/
     (3*(-1 + T)^2*T))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{U^(-1), U^(-1), 0}, 1])/T + 
  ((-8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) - 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) + 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/T + 
  ((-8*LbL*Nf*(36 - 63*T + 36*T^2 + 19*T^3 - 14*T^4 + 4*T^5 + 12*U - 33*T*U + 
       10*T^2*U - 11*T^3*U + 4*T^4*U))/(3*(-1 + T)^2) + 
    (4*(2 - 6*T + 6*T^2 - 2*T^3 - 4*U + 8*T*U - 4*T^2*U - 2*U^2 + 16*T*U^2 - 
       28*T^2*U^2 + 15*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 4*U^3 + 6*T*U^3 - 
       7*T^2*U^3 + T^4*U^3))/((-1 + T)^2*T*U^2))*G[{U^(-1), (T + U)^(-1), 0}, 
    1] + ((-8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) - 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-12*T^2 + 94*T^3 - 137*T^4 + 64*T^5 + 38*T^6 - 28*T^7 + 
       8*T^8 - 12*T*U + 156*T^2*U - 228*T^3*U + 69*T^4*U + 96*T^5*U - 
       78*T^6*U + 24*T^7*U - 6*U^2 + 90*T*U^2 - 105*T^2*U^2 - 54*T^3*U^2 + 
       108*T^4*U^2 - 84*T^5*U^2 + 24*T^6*U^2 + 10*U^3 + 10*T*U^3 - 
       107*T^2*U^3 + 124*T^3*U^3 - 80*T^4*U^3 + 16*T^5*U^3 + 6*U^4 - 
       60*T*U^4 + 126*T^2*U^4 - 96*T^3*U^4 + 24*T^4*U^4 - 18*U^5 + 60*T*U^5 - 
       66*T^2*U^5 + 24*T^3*U^5 + 8*U^6 - 16*T*U^6 + 8*T^2*U^6))/
     (3*(-1 + T)^2*T*(T + U)^2) + 
    (8*(T^3 - 3*T^4 + 3*T^5 - T^6 + 3*T^2*U - 11*T^3*U + 13*T^4*U - 5*T^5*U + 
       3*T*U^2 - 15*T^2*U^2 + 2*T^3*U^2 + 50*T^4*U^2 - 63*T^5*U^2 + 
       25*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 + U^3 - 9*T*U^3 + 4*T^2*U^3 + 
       80*T^3*U^3 - 140*T^4*U^3 + 77*T^5*U^3 - 23*T^6*U^3 + 4*T^7*U^3 - 
       2*U^4 - 15*T*U^4 + 105*T^2*U^4 - 146*T^3*U^4 + 89*T^4*U^4 - 
       37*T^5*U^4 + 6*T^6*U^4 - 3*U^5 + 51*T*U^5 - 86*T^2*U^5 + 73*T^3*U^5 - 
       33*T^4*U^5 + 4*T^5*U^5 + 8*U^6 - 21*T*U^6 + 32*T^2*U^6 - 17*T^3*U^6 + 
       T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/((-1 + T)^2*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0, 0}, 1] + 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/T + 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/T - 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  ((8*LbL*Nf*(-9*T^2 + 14*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 15*T^2*U + 
       6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (3*T*(T + U)^2) - (4*(-T^3 + 2*T^4 - T^5 - 3*T^2*U + 8*T^3*U - 5*T^4*U - 
       3*T*U^2 + 12*T^2*U^2 + 26*T^3*U^2 - 56*T^4*U^2 + 24*T^5*U^2 - 
       4*T^6*U^2 + 2*T^7*U^2 - U^3 + 8*T*U^3 + 6*T^2*U^3 - 72*T^3*U^3 + 
       72*T^4*U^3 - 16*T^5*U^3 + 8*T^6*U^3 + 2*U^4 + 27*T*U^4 - 80*T^2*U^4 + 
       76*T^3*U^4 - 28*T^4*U^4 + 12*T^5*U^4 + 3*U^5 - 48*T*U^5 + 72*T^2*U^5 - 
       28*T^3*U^5 + 8*T^4*U^5 - 8*U^6 + 24*T*U^6 - 16*T^2*U^6 + 2*T^3*U^6 + 
       4*U^7 - 4*T*U^7))/((-1 + T)*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/T + 
  ((8*LbL*Nf*(-3*T^2 + 2*T^3 + 3*T^4 - 6*T^5 + 4*T^6 + 3*T^2*U + 6*T^3*U - 
       15*T^4*U + 12*T^5*U + 6*T*U^2 + 6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 
       12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) - 
    (4*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 9*T^2*U^2 - 17*T^3*U^2 + 
       15*T^4*U^2 - 4*T^5*U^2 + T^6*U^2 - U^3 + 7*T*U^3 - T^2*U^3 + 
       37*T^3*U^3 - 18*T^4*U^3 + 4*T^5*U^3 + 2*U^4 - 5*T*U^4 + 24*T^2*U^4 - 
       34*T^3*U^4 + 6*T^4*U^4 + 3*U^5 + 15*T*U^5 - 34*T^2*U^5 + 4*T^3*U^5 + 
       U^6 - 18*T*U^6 + T^2*U^6 - 4*U^7))/(T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-3*T^2 + 2*T^3 + 3*T^4 - 6*T^5 + 4*T^6 + 3*T^2*U + 6*T^3*U - 
       15*T^4*U + 12*T^5*U + 6*T*U^2 + 6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 
       12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) + 
    (4*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 9*T^2*U^2 - 17*T^3*U^2 + 
       15*T^4*U^2 - 4*T^5*U^2 + T^6*U^2 - U^3 + 7*T*U^3 - T^2*U^3 + 
       37*T^3*U^3 - 18*T^4*U^3 + 4*T^5*U^3 + 2*U^4 - 5*T*U^4 + 24*T^2*U^4 - 
       34*T^3*U^4 + 6*T^4*U^4 + 3*U^5 + 15*T*U^5 - 34*T^2*U^5 + 4*T^3*U^5 + 
       U^6 - 18*T*U^6 + T^2*U^6 - 4*U^7))/(T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/T + 
  ((-4*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 3*T^2*U + 11*T^3*U - 15*T^4*U + 
       11*T^5*U - 6*T^6*U + 2*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 42*T^3*U^2 + 
       59*T^4*U^2 - 40*T^5*U^2 + 14*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 - U^3 + 
       9*T*U^3 - 22*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 40*T^5*U^3 - 
       26*T^6*U^3 + 4*T^7*U^3 + 2*U^4 - 17*T*U^4 + 36*T^2*U^4 - 42*T^3*U^4 + 
       61*T^4*U^4 - 46*T^5*U^4 + 6*T^6*U^4 - U^5 + 19*T*U^5 - 50*T^2*U^5 + 
       74*T^3*U^5 - 42*T^4*U^5 + 4*T^5*U^5 + 4*U^6 - 20*T*U^6 + 37*T^2*U^6 - 
       20*T^3*U^6 + T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/
     ((-1 + T)^2*T*U^2*(T + U)^3) + 
    (8*LbL*Nf*(-6*T^3 + 18*T^4 - 18*T^5 + 6*T^6 - 30*T^2*U + 98*T^3*U - 
       100*T^4*U + 32*T^5*U + 19*T^6*U - 14*T^7*U + 4*T^8*U - 24*T*U^2 + 
       96*T^2*U^2 - 102*T^3*U^2 + 18*T^4*U^2 + 48*T^5*U^2 - 39*T^6*U^2 + 
       12*T^7*U^2 - 3*U^3 + 30*T*U^3 - 30*T^2*U^3 - 30*T^3*U^3 + 54*T^4*U^3 - 
       42*T^5*U^3 + 12*T^6*U^3 + 5*U^4 + 2*T*U^4 - 46*T^2*U^4 + 62*T^3*U^4 - 
       40*T^4*U^4 + 8*T^5*U^4 + 3*U^5 - 30*T*U^5 + 63*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 9*U^6 + 30*T*U^6 - 33*T^2*U^6 + 12*T^3*U^6 + 4*U^7 - 
       8*T*U^7 + 4*T^2*U^7))/(3*(-1 + T)^2*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((4*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 3*T^2*U + 11*T^3*U - 15*T^4*U + 
       11*T^5*U - 6*T^6*U + 2*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 42*T^3*U^2 + 
       59*T^4*U^2 - 40*T^5*U^2 + 14*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 - U^3 + 
       9*T*U^3 - 22*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 40*T^5*U^3 - 
       26*T^6*U^3 + 4*T^7*U^3 + 2*U^4 - 17*T*U^4 + 36*T^2*U^4 - 42*T^3*U^4 + 
       61*T^4*U^4 - 46*T^5*U^4 + 6*T^6*U^4 - U^5 + 19*T*U^5 - 50*T^2*U^5 + 
       74*T^3*U^5 - 42*T^4*U^5 + 4*T^5*U^5 + 4*U^6 - 20*T*U^6 + 37*T^2*U^6 - 
       20*T^3*U^6 + T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/
     ((-1 + T)^2*T*U^2*(T + U)^3) - 
    (8*LbL*Nf*(-6*T^3 + 18*T^4 - 18*T^5 + 6*T^6 - 30*T^2*U + 98*T^3*U - 
       100*T^4*U + 32*T^5*U + 19*T^6*U - 14*T^7*U + 4*T^8*U - 24*T*U^2 + 
       96*T^2*U^2 - 102*T^3*U^2 + 18*T^4*U^2 + 48*T^5*U^2 - 39*T^6*U^2 + 
       12*T^7*U^2 - 3*U^3 + 30*T*U^3 - 30*T^2*U^3 - 30*T^3*U^3 + 54*T^4*U^3 - 
       42*T^5*U^3 + 12*T^6*U^3 + 5*U^4 + 2*T*U^4 - 46*T^2*U^4 + 62*T^3*U^4 - 
       40*T^4*U^4 + 8*T^5*U^4 + 3*U^5 - 30*T*U^5 + 63*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 9*U^6 + 30*T*U^6 - 33*T^2*U^6 + 12*T^3*U^6 + 4*U^7 - 
       8*T*U^7 + 4*T^2*U^7))/(3*(-1 + T)^2*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/T - 
  (8*(-1 + U)*(1 + U)*(-1 + T + 2*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T*U^2) + ((8*LbL*Nf*(-1 + T + U)*(3 + T - 2*T^2 + 4*T^3 - 2*U - T*U - 
       5*U^2 + 4*U^3))/(3*T) + (4*(-1 + T + U)*(1 - T - U - 8*T*U^2 + 
       6*T^2*U^2 - 4*U^3 + 4*T*U^3))/((-1 + T)*T*U^2))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (24*(-3 + T - 2*U)*G[{T^(-1), 0, 0, 0}, 1])/T + 
  ((-24*(-3 + T - 2*U))/T + (16*LbL*Nf*(-3 + 2*T - U))/T)*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (24*(-1 + T)*G[{T^(-1), 0, T^(-1), 0}, 1])/T + 
  (24*(-1 + T)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/T + 
  ((32*LbL*Nf*(-3 + 2*T - U))/T + (48*(1 + U))/T)*
   G[{T^(-1), 0, U^(-1), 0}, 1] + ((-32*LbL*Nf*(-3 + 2*T - U))/T - 
    (48*(1 + U))/T)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
  (16*LbL*Nf*(-3 + 2*T - U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/T - 
  (16*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/T - 
  (8*(3 + T + 4*U)*G[{T^(-1), T^(-1), 0, 0}, 1])/T - 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/T + 
  (24*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/T + 
  (48*(1 + U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/T + 
  (16*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (8*(-3 + 2*T - U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T - 
  (8*(-3 + 2*T - U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(-3 + 2*T - U))/T - (24*(1 + U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((16*LbL*Nf*(-3 + 2*T - U))/T + (24*(1 + U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T + 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T - 
  (16*(T + U)*G[{U^(-1), 0, U^(-1), 0}, 1])/T + 
  (16*(T + U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/T - 
  (16*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/T - 
  (32*(T + U)*G[{U^(-1), U^(-1), 0, 0}, 1])/T + 
  (16*(T + U)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/T + 
  (32*(T + U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/T - 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T + 
  (8*(T + U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/T - 
  (8*(T + U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/T - 
  (16*(T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T - 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/T - 
  (8*(T + U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (8*(T + U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/T + 
  (32*(T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/T - 
  (16*(T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (16*(T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/T - 
  (32*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T + 
  Pi^2*((4*LbL*Nf*(6 - 11*T + 8*T^2 + 2*U - 5*T*U))/(3*(-1 + T)^2) + 
    (2*(20 - 36*T + 17*T^2 + T^4 + 8*U - 17*T*U + 6*T^2*U + T^3*U))/
     (3*(-1 + T)^2))*Log[T] + 
  ((8*Nf)/3 - (4*(-11*T - 5*T^2 + U + 12*T*U + 6*T^2*U - U^2))/
     ((-1 + U)*(T + U)) - (8*LbL*Nf*T*(-18 - 9*T - 3*U + 2*T*U + 2*U^2))/
     (3*(T + U)))*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*U*(-3 + 3*T - 5*T^2 + 4*T^3 - 10*T*U + 6*T^2*U - 
       5*U^2 + 6*T*U^2 + 4*U^3))/(T + U) + 
    ((4*I)*(-T^2 + T^3 - 2*T*U + 13*T^2*U - 8*T^3*U - 4*T^4*U - U^2 - 
       7*T*U^2 - 2*T^2*U^2 + 4*T^3*U^2 + 6*T^4*U^2 + 5*U^3 - 16*T*U^3 + 
       8*T^2*U^3 + 6*T^3*U^3 - 10*U^4 + 12*T*U^4))/((-1 + T)*U*(T + U)^2))*
   Log[T] + Pi^2*((-4*(-9 + 4*T - 5*U))/(3*T) - (8*LbL*Nf*(-3 + 2*T - U))/
     (3*T))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 
       4*T^3*U))/T - ((4*I)*(1 - T - 2*U - 3*U^2 + 7*T*U^2 - 4*T^2*U^2 + 
       T^3*U^2 - 2*U^3 + T^2*U^3))/(T*U^2))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*(((4*I)*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/T)*
   G[{U^(-1)}, 1]*Log[T] + 
  ((-8*LbL*Nf*(-1 + U)*(15*T - 21*T^2 - 3*T^3 + 18*U - 18*T*U + 7*T^2*U - 
       11*T^3*U + 4*T^4*U + 9*U^2 + 8*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + U^3 - 
       7*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*(-1 + T)*U*(T + U)) - 
    (4*(T^2 - T^3 + 2*T*U - T^2*U + 3*T^3*U - 2*T^4*U + U^2 + 19*T*U^2 - 
       2*T^2*U^2 - 15*T^3*U^2 - 3*T^4*U^2 - 5*U^3 - T*U^3 - 11*T^2*U^3 + 
       7*T^3*U^3 + 6*T^4*U^3 + 16*U^4 - 33*T*U^4 + 11*T^2*U^4 + 6*T^3*U^4 - 
       11*U^5 + 13*T*U^5))/((-1 + T)*U^2*(T + U)^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((-8*Nf*(-2 + 3*T + 2*U))/(3*(T + U)) - 
    (8*LbL*Nf*(33*T - 54*T^2 + 30*T^3 + 15*U - 48*T*U + 40*T^2*U - 2*T^3*U + 
       4*T^4*U - 6*U^2 - 9*T*U^2 + 2*T^2*U^2 + 4*T^3*U^2 - 13*U^3 + 8*T*U^3 - 
       4*T^2*U^3 + 4*U^4 - 4*T*U^4))/(3*(-1 + T)*(T + U)^2) + 
    (2*(2*T^2 - 2*T^3 + 44*T*U - 67*T^2*U + 19*T^3*U + 2*T^4*U - 6*U^2 - 
       33*T*U^2 + 29*T^2*U^2 + 6*T^3*U^2 + 8*U^3 - 16*T*U^3 + 6*T^2*U^3 - 
       2*U^4 + 2*T*U^4))/((-1 + T)*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[T] + Pi*((((-8*I)/3)*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 
       6*T*U + 12*T^2*U + 6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (T*(T + U)^2) + ((4*I)*(-T^3 + 2*T^4 - T^5 - 3*T^2*U + 8*T^3*U - 
       5*T^4*U - 3*T*U^2 + 12*T^2*U^2 + 10*T^3*U^2 - 34*T^4*U^2 + 
       18*T^5*U^2 - 5*T^6*U^2 + T^7*U^2 - U^3 + 8*T*U^3 + 4*T^2*U^3 - 
       58*T^3*U^3 + 60*T^4*U^3 - 22*T^5*U^3 + 4*T^6*U^3 + 2*U^4 + 17*T*U^4 - 
       70*T^2*U^4 + 76*T^3*U^4 - 40*T^4*U^4 + 6*T^5*U^4 + 3*U^5 - 42*T*U^5 + 
       66*T^2*U^5 - 38*T^3*U^5 + 4*T^4*U^5 - 8*U^6 + 24*T*U^6 - 19*T^2*U^6 + 
       T^3*U^6 + 4*U^7 - 4*T*U^7))/((-1 + T)*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T] + ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), 0}, 1]*
    Log[T])/T + 
  ((8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 4*T^3*U))/
     (3*T) - (4*(1 - T - 2*U - 3*U^2 + 7*T*U^2 - 4*T^2*U^2 + T^3*U^2 - 
       2*U^3 + T^2*U^3))/(T*U^2))*G[{T^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), T^(-1)}, 1]*Log[T])/T - 
  ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  ((-8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 4*T^3*U))/
     (3*T) + (4*(1 - T - 2*U - 3*U^2 + 7*T*U^2 - 4*T^2*U^2 + T^3*U^2 - 
       2*U^3 + T^2*U^3))/(T*U^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-4*(1 - 3*T + 3*T^2 - T^3 - 2*U + 4*T*U - 2*T^2*U - 3*U^2 + 23*T*U^2 - 
       39*T^2*U^2 + 20*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 8*U^3 - 8*T*U^3 + 
       9*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 - 4*U^4 + 8*T*U^4 - 4*T^2*U^4))/
     ((-1 + T)^2*T*U^2) + (8*LbL*Nf*(-3 + 44*T - 70*T^2 + 38*T^3 + 19*T^4 - 
       14*T^5 + 4*T^6 + 5*U + 2*T*U - 28*T^2*U + 10*T^3*U - 11*T^4*U + 
       4*T^5*U + 3*U^2 - 12*T*U^2 + 15*T^2*U^2 - 6*T^3*U^2 - 9*U^3 + 
       22*T*U^3 - 17*T^2*U^3 + 4*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/
     (3*(-1 + T)^2*T))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((-8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) - 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) + 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-8*LbL*Nf*(-6*T^2 + 38*T^3 - 52*T^4 + 20*T^5 + 19*T^6 - 14*T^7 + 4*T^8 - 
       6*T*U + 60*T^2*U - 84*T^3*U + 18*T^4*U + 48*T^5*U - 39*T^6*U + 
       12*T^7*U - 3*U^2 + 36*T*U^2 - 42*T^2*U^2 - 24*T^3*U^2 + 54*T^4*U^2 - 
       42*T^5*U^2 + 12*T^6*U^2 + 5*U^3 + 2*T*U^3 - 46*T^2*U^3 + 62*T^3*U^3 - 
       40*T^4*U^3 + 8*T^5*U^3 + 3*U^4 - 30*T*U^4 + 63*T^2*U^4 - 48*T^3*U^4 + 
       12*T^4*U^4 - 9*U^5 + 30*T*U^5 - 33*T^2*U^5 + 12*T^3*U^5 + 4*U^6 - 
       8*T*U^6 + 4*T^2*U^6))/(3*(-1 + T)^2*T*(T + U)^2) + 
    (4*(T^3 - 3*T^4 + 3*T^5 - T^6 + 3*T^2*U - 11*T^3*U + 13*T^4*U - 5*T^5*U + 
       3*T*U^2 - 15*T^2*U^2 + 2*T^3*U^2 + 48*T^4*U^2 - 58*T^5*U^2 + 
       22*T^6*U^2 - 6*T^7*U^2 + 2*T^8*U^2 + U^3 - 9*T*U^3 + 4*T^2*U^3 + 
       74*T^3*U^3 - 128*T^4*U^3 + 70*T^5*U^3 - 24*T^6*U^3 + 8*T^7*U^3 - 
       2*U^4 - 15*T*U^4 + 99*T^2*U^4 - 140*T^3*U^4 + 86*T^4*U^4 - 
       40*T^5*U^4 + 12*T^6*U^4 - 3*U^5 + 49*T*U^5 - 90*T^2*U^5 + 76*T^3*U^5 - 
       36*T^4*U^5 + 8*T^5*U^5 + 8*U^6 - 24*T*U^6 + 34*T^2*U^6 - 18*T^3*U^6 + 
       2*T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/((-1 + T)^2*T*U^2*
      (T + U)^3))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((-4*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 3*T^2*U + 11*T^3*U - 15*T^4*U + 
       11*T^5*U - 6*T^6*U + 2*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 42*T^3*U^2 + 
       59*T^4*U^2 - 40*T^5*U^2 + 14*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 - U^3 + 
       9*T*U^3 - 22*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 40*T^5*U^3 - 
       26*T^6*U^3 + 4*T^7*U^3 + 2*U^4 - 17*T*U^4 + 36*T^2*U^4 - 42*T^3*U^4 + 
       61*T^4*U^4 - 46*T^5*U^4 + 6*T^6*U^4 - U^5 + 19*T*U^5 - 50*T^2*U^5 + 
       74*T^3*U^5 - 42*T^4*U^5 + 4*T^5*U^5 + 4*U^6 - 20*T*U^6 + 37*T^2*U^6 - 
       20*T^3*U^6 + T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/
     ((-1 + T)^2*T*U^2*(T + U)^3) + 
    (8*LbL*Nf*(-6*T^3 + 18*T^4 - 18*T^5 + 6*T^6 - 30*T^2*U + 98*T^3*U - 
       100*T^4*U + 32*T^5*U + 19*T^6*U - 14*T^7*U + 4*T^8*U - 24*T*U^2 + 
       96*T^2*U^2 - 102*T^3*U^2 + 18*T^4*U^2 + 48*T^5*U^2 - 39*T^6*U^2 + 
       12*T^7*U^2 - 3*U^3 + 30*T*U^3 - 30*T^2*U^3 - 30*T^3*U^3 + 54*T^4*U^3 - 
       42*T^5*U^3 + 12*T^6*U^3 + 5*U^4 + 2*T*U^4 - 46*T^2*U^4 + 62*T^3*U^4 - 
       40*T^4*U^4 + 8*T^5*U^4 + 3*U^5 - 30*T*U^5 + 63*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 9*U^6 + 30*T*U^6 - 33*T^2*U^6 + 12*T^3*U^6 + 4*U^7 - 
       8*T*U^7 + 4*T^2*U^7))/(3*(-1 + T)^2*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((4*(-1 + T + U)*(-T + T^2 - U + 2*T*U + U^2 + 4*T*U^2 - 8*T^2*U^2 + 
       6*T^3*U^2 + 4*T*U^3 - 2*T^2*U^3 + 4*U^4 - 4*T*U^4))/
     ((-1 + T)*T*U^2*(T + U)) + (8*LbL*Nf*(-1 + T + U)*
      (3*T^2 + T^3 - 2*T^4 + 4*T^5 - 6*T*U - 5*T^3*U + 8*T^4*U - 3*U^2 + 
       3*T*U^2 + 3*T^2*U^2 + 4*T^3*U^2 + 2*U^3 + 11*T*U^3 - 4*T^2*U^3 + 
       5*U^4 - 8*T*U^4 - 4*U^5))/(3*T*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-3 + T - 2*U)*G[{T^(-1), 0, 0}, 1]*Log[T])/T + 
  ((32*LbL*Nf*(-3 + 2*T - U))/T + (48*(1 + U))/T)*G[{T^(-1), 0, U^(-1)}, 1]*
   Log[T] + ((-16*LbL*Nf*(-3 + 2*T - U))/T - (24*(1 + U))/T)*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T - 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T - 
  (8*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  ((-16*LbL*Nf*(-3 + 2*T - U))/T - (24*(1 + U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
  (16*(T + U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/T + 
  (16*(T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T - 
  (16*(T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/T + 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  (16*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/T - 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T + 
  (16*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/T - 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  (Pi^2*(-60 + 43*T - 54*U + 20*T*U)*Log[U])/(3*(-1 + T)) + 
  ((4*Nf*(13*T + 38*U))/(9*(-1 + T)) - (20*T - 31*T^2 - 28*U - 41*T*U + 
      24*T^2*U - 34*U^2)/((-1 + T)*(T + U)) - 
    (8*LbL*Nf*U*(-18 - 9*T - 3*U + 2*T*U + 2*U^2))/(3*(T + U)))*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*U*(-3 + 3*T - 5*T^2 + 4*T^3 - 10*T*U + 6*T^2*U - 
       5*U^2 + 6*T*U^2 + 4*U^3))/(T + U) + 
    ((4*I)*(-T^2 + T^3 - 2*T*U + 7*T^2*U - 2*T^3*U - 4*T^4*U - U^2 - 
       19*T*U^2 + 9*T^2*U^2 + 4*T^3*U^2 + 6*T^4*U^2 - U^3 - 12*T*U^3 + 
       8*T^2*U^3 + 6*T^3*U^3 - 11*U^4 + 12*T*U^4))/((-1 + T)*U*(T + U)^2))*
   Log[U] - (2*Pi^2*(-10 + T - 9*U)*G[{T^(-1)}, 1]*Log[U])/T + 
  Pi*((((8*I)/3)*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 
       4*T^3*U))/T - ((4*I)*(-1 + 2*T - T^2 + 2*U - 2*T*U + 3*U^2 - 7*T*U^2 + 
       10*T^2*U^2 - 5*T^3*U^2 + T^4*U^2 - U^3 + 7*T*U^3 - 3*T^2*U^3 + 
       T^3*U^3))/((-1 + T)*T*U^2))*G[{T^(-1)}, 1]*Log[U] + 
  ((-8*Nf*(-19*T + 22*T^2 - 19*U + 25*T*U))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-15*T + 6*T^2 - 12*U - 6*T*U + 7*T^2*U - 5*T^3*U + 4*T^4*U - 
       6*U^2 + 11*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 13*T*U^3 + 
       6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*T*(T + U)) - 
    (2*(2*T^2 - 2*T^3 + 4*T*U - 48*T^2*U + 55*T^3*U - 10*T^5*U + 2*U^2 - 
       6*T*U^2 - 41*T^2*U^2 + 41*T^3*U^2 + 2*T^4*U^2 + 12*T^5*U^2 - 8*U^3 - 
       31*T*U^3 + 34*T^2*U^3 + 10*T^3*U^3 + 12*T^4*U^3 - 7*U^4 - 7*T*U^4 + 
       22*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*G[{T^(-1)}, 1]*Log[U] + 
  Pi*(((4*I)*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/T)*
   G[{U^(-1)}, 1]*Log[U] + ((8*Nf*(-3*T + 4*T^2 - 2*U + 5*T*U + 2*U^2))/
     (3*(-1 + T)*(T + U)) + (8*LbL*Nf*(-15*T + 6*T^2 + 3*U + 9*T*U + 
       2*T^2*U + 4*T^3*U - 3*U^2 + 6*T*U^2 + 4*T^2*U^2 + 4*U^3 - 4*T*U^3 - 
       4*U^4))/(3*(T + U)^2) - (2*(-2*T^2 + 2*T^3 + 40*T*U - 53*T^2*U + 
       10*T^3*U + 2*T^4*U - 6*U^2 - 15*T*U^2 + 3*T^2*U^2 + 6*T^3*U^2 + 
       16*U^3 - 43*T*U^3 + 6*T^2*U^3 - 12*U^4 + 2*T*U^4))/
     ((-1 + T)*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 
       12*T^2*U + 6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (T*(T + U)^2) + ((4*I)*(-T^3 + 2*T^4 - T^5 - 3*T^2*U + 8*T^3*U - 
       5*T^4*U - 3*T*U^2 + 12*T^2*U^2 + 10*T^3*U^2 - 34*T^4*U^2 + 
       18*T^5*U^2 - 5*T^6*U^2 + T^7*U^2 - U^3 + 8*T*U^3 + 4*T^2*U^3 - 
       58*T^3*U^3 + 60*T^4*U^3 - 22*T^5*U^3 + 4*T^6*U^3 + 2*U^4 + 17*T*U^4 - 
       70*T^2*U^4 + 76*T^3*U^4 - 40*T^4*U^4 + 6*T^5*U^4 + 3*U^5 - 42*T*U^5 + 
       66*T^2*U^5 - 38*T^3*U^5 + 4*T^4*U^5 - 8*U^6 + 24*T*U^6 - 19*T^2*U^6 + 
       T^3*U^6 + 4*U^7 - 4*T*U^7))/((-1 + T)*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[U] + ((16*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), 0}, 1]*
    Log[U])/T + ((16*Nf*(T + U))/(3*T) + 
    (8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 8*U - 3*T^2*U + 4*T^3*U + 
       3*U^2 - 6*T*U^2 - 9*U^3 + 4*T*U^3 + 4*U^4))/(3*T) + 
    (4*(1 - 2*T + T^2 - 2*U + 2*T*U - 3*U^2 + 10*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 - 10*T*U^3 + 8*T^2*U^3 - 4*U^4 + 4*T*U^4))/((-1 + T)*T*U^2))*
   G[{T^(-1), 0}, 1]*Log[U] + ((16*I)*Pi*(T + U)*G[{T^(-1), T^(-1)}, 1]*
    Log[U])/T + ((16*Nf*(T + U))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + T*U + 4*T^2*U))/(3*T) + 
    (4*(1 - 2*T + T^2 - 2*U + 2*T*U + U^2 - 14*T*U^2 + 17*T^2*U^2 - 
       4*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 4*T*U^3 + 2*T^3*U^3))/
     ((-1 + T)*T*U^2))*G[{T^(-1), T^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  ((-16*Nf*(T + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + 
       T*U + 4*T^2*U))/(3*T) - (4*(-1 + T + 2*U - U^2 + 13*T*U^2 - 
       4*T^2*U^2 + T^3*U^2 + 2*U^3 + T^2*U^3))/(T*U^2))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((4*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) + 
    (8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((-4*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) - 
    (8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (3*T*(T + U)^2) - (4*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 
       9*T^2*U^2 + 19*T^3*U^2 - 9*T^4*U^2 + 6*T^5*U^2 - U^3 + 7*T*U^3 + 
       11*T^2*U^3 - 29*T^3*U^3 + 28*T^4*U^3 + 2*U^4 + 19*T*U^4 - 33*T^2*U^4 + 
       52*T^3*U^4 + 3*U^5 - 33*T*U^5 + 48*T^2*U^5 - 8*U^6 + 22*T*U^6 + 
       4*U^7))/(T*U^2*(T + U)^3))*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(-3*T^2 + 2*T^3 + 3*T^4 - 6*T^5 + 4*T^6 + 3*T^2*U + 6*T^3*U - 
       15*T^4*U + 12*T^5*U + 6*T*U^2 + 6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 
       12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) - 
    (4*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 9*T^2*U^2 - 17*T^3*U^2 + 
       15*T^4*U^2 - 4*T^5*U^2 + T^6*U^2 - U^3 + 7*T*U^3 - T^2*U^3 + 
       37*T^3*U^3 - 18*T^4*U^3 + 4*T^5*U^3 + 2*U^4 - 5*T*U^4 + 24*T^2*U^4 - 
       34*T^3*U^4 + 6*T^4*U^4 + 3*U^5 + 15*T*U^5 - 34*T^2*U^5 + 4*T^3*U^5 + 
       U^6 - 18*T*U^6 + T^2*U^6 - 4*U^7))/(T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-4*(-1 + T + U)*(T - T^2 + U - 2*T*U - U^2 - 8*T^2*U^2 + 6*T^3*U^2 - 
       4*U^3 + 4*T*U^3 - 2*T^2*U^3 + 4*U^4 - 4*T*U^4))/
     ((-1 + T)*T*U^2*(T + U)) - (8*LbL*Nf*(-1 + T + U)*
      (3*T^2 + T^3 - 2*T^4 + 4*T^5 - 6*T*U - 5*T^3*U + 8*T^4*U - 3*U^2 + 
       3*T*U^2 + 3*T^2*U^2 + 4*T^3*U^2 + 2*U^3 + 11*T*U^3 - 4*T^2*U^3 + 
       5*U^4 - 8*T*U^4 - 4*U^5))/(3*T*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-3 + T - 2*U)*G[{T^(-1), 0, 0}, 1]*Log[U])/T - 
  (24*(-1 + T)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/T + 
  (8*(3 + T + 4*U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/T + 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  (24*(1 + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/T + 
  (8*(-3 + 2*T - U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/T - 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  (8*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/T + 
  (8*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/T - 
  ((4*I)*Pi*(-6 + 5*T - 4*U + 2*T*U)*Log[T]*Log[U])/(-1 + T) + 
  ((8*LbL*Nf*U*(-3 + 3*T - 5*T^2 + 4*T^3 - 10*T*U + 6*T^2*U - 5*U^2 + 
       6*T*U^2 + 4*U^3))/(3*(T + U)) + 
    (4*(-T^2 + T^3 - 2*T*U + 13*T^2*U - 8*T^3*U - 4*T^4*U - U^2 - 7*T*U^2 - 
       2*T^2*U^2 + 4*T^3*U^2 + 6*T^4*U^2 + 5*U^3 - 16*T*U^3 + 8*T^2*U^3 + 
       6*T^3*U^3 - 10*U^4 + 12*T*U^4))/((-1 + T)*U*(T + U)^2))*Log[T]*
   Log[U] + ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 4*T^3*U))/
     (3*T) - (4*(1 - T - 2*U - 3*U^2 + 7*T*U^2 - 4*T^2*U^2 + T^3*U^2 - 
       2*U^3 + T^2*U^3))/(T*U^2))*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
  ((4*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) + 
    (8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-8*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (3*T*(T + U)^2) + (4*(-T^3 + 2*T^4 - T^5 - 3*T^2*U + 8*T^3*U - 5*T^4*U - 
       3*T*U^2 + 12*T^2*U^2 + 10*T^3*U^2 - 34*T^4*U^2 + 18*T^5*U^2 - 
       5*T^6*U^2 + T^7*U^2 - U^3 + 8*T*U^3 + 4*T^2*U^3 - 58*T^3*U^3 + 
       60*T^4*U^3 - 22*T^5*U^3 + 4*T^6*U^3 + 2*U^4 + 17*T*U^4 - 70*T^2*U^4 + 
       76*T^3*U^4 - 40*T^4*U^4 + 6*T^5*U^4 + 3*U^5 - 42*T*U^5 + 66*T^2*U^5 - 
       38*T^3*U^5 + 4*T^4*U^5 - 8*U^6 + 24*T*U^6 - 19*T^2*U^6 + T^3*U^6 + 
       4*U^7 - 4*T*U^7))/((-1 + T)*T*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T]*Log[U] + (8*(-3 + T - 2*U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T + 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T - 
  (8*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T - 
  ((2*I)*Pi*(-6 + 5*T - 4*U + 2*T*U)*Log[U]^2)/(-1 + T) + 
  ((-12 + 9*T - 8*U)/(-1 + T) - (4*Nf*(T + 2*U))/(3*(-1 + T)))*Log[U]^2 + 
  ((4*I)*Pi*(-3 + T - 2*U)*G[{T^(-1)}, 1]*Log[U]^2)/T + 
  ((8*Nf*(T + U))/(3*T) + (4*(-3 + 2*T - 3*U + T*U))/(-1 + T))*G[{T^(-1)}, 1]*
   Log[U]^2 + (4*(-3 + T - 2*U)*G[{T^(-1), 0}, 1]*Log[U]^2)/T + 
  (4*(3 + T + 4*U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/T - 
  (2*(-6 + 5*T - 4*U + 2*T*U)*Log[T]*Log[U]^2)/(-1 + T) + 
  (4*(-3 + T - 2*U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T + 
  (-6 - (8*Nf)/3)*Log[\[Mu]\[Mu]] - (4*Pi^2*(T + 2*U)*Log[\[Mu]\[Mu]])/
   (-1 + T) + Pi*((((8*I)/3)*Nf*(T + 2*U))/(-1 + T) + 
    ((2*I)*(2 + T + 6*U))/(-1 + T))*Log[\[Mu]\[Mu]] + 
  (8*Pi^2*(T + U)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  Pi*(((-12*I)*(T + U))/T - (((16*I)/3)*Nf*(T + U))/T)*G[{T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((4*I)*Pi*(-2 + 2*T + T^2 + 3*T*U + 2*U^2)*
    G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/((-1 + T)*(T + U)) + 
  ((-6*(-2 + 2*T + T^2 + 3*T*U + 2*U^2))/((-1 + T)*(T + U)) - 
    (8*Nf*(-2 + 2*T + T^2 + 3*T*U + 2*U^2))/(3*(-1 + T)*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((8*I)*Pi*(T + U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((-12*(T + U))/T - (16*Nf*(T + U))/(3*T))*G[{T^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + ((12*(T + U))/T + (16*Nf*(T + U))/(3*T))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*(T + 2*U)*Log[U]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((6*(T + 2*U))/(-1 + T) + (8*Nf*(T + 2*U))/(3*(-1 + T)))*Log[U]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*(T + U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]])/
   T + ((-12*(T + U))/T - (16*Nf*(T + U))/(3*T))*G[{T^(-1)}, 1]*Log[U]*
   Log[\[Mu]\[Mu]] - 2*Log[\[Mu]\[Mu]]^2 + 
  ((2*I)*Pi*(T + 2*U)*Log[\[Mu]\[Mu]]^2)/(-1 + T) - 
  ((4*I)*Pi*(T + U)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(-2 + 2*T + T^2 + 3*T*U + 2*U^2)*G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*(T + U)) - (4*(T + U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (4*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*(T + 2*U)*Log[U]*Log[\[Mu]\[Mu]]^2)/(-1 + T) - 
  (4*(T + U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/T + 
  ((-24*LbL*Nf*(6 - 11*T + 8*T^2 + 2*U - 5*T*U))/(-1 + T)^2 - 
    (4*(12 - 25*T + 17*T^2 + 2*T^4 - 16*U + 6*T*U + 2*T^2*U + 2*T^3*U))/
     (-1 + T)^2)*Zeta[3] + ((48*LbL*Nf*(-3 + 2*T - U))/T + 
    (8*(-3 + 8*T + 5*U))/T)*G[{T^(-1)}, 1]*Zeta[3], 
 17 + (76*Nf)/9 + Pi*((((-4*I)/9)*Nf*(38*T + 13*U))/(-1 + U) + 
    ((8*I)/3)*LbL*Nf*(-18 - 3*T + 2*T^2 - 9*U + 2*T*U) + 
    (I*(30 + 4*T - 34*T^2 + U - 5*T*U - 20*U^2 + 24*T*U^2))/
     ((-1 + T)*(-1 + U))) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(6 + 2*T - 11*U - 5*T*U + 8*U^2))/(-1 + U)^2 - 
    ((I/3)*(28 + 22*T - 43*U - 36*T*U + 17*U^2 + 8*T*U^2 + 2*T*U^3 + 2*U^4))/
     (-1 + U)^2) + Pi^2*((8*Nf*(2*T + U))/(9*(-1 + U)) + 
    (4*LbL*Nf*(-9*T^2 + 25*T^3 - 20*T^4 - 15*U - 15*T*U + 50*T^2*U - 
       55*T^3*U + 20*T^4*U + 24*U^2 + 40*T*U^2 - 80*T^2*U^2 + 30*T^3*U^2 - 
       45*T*U^3 + 30*T^2*U^3 + 20*T*U^4))/(9*(-1 + U)*(T + U)) + 
    (-14*T^2 + 31*T^3 - 98*T^4 - 28*T*U - 104*T^2*U - 129*T^3*U + 122*T^4*U - 
      14*U^2 + 119*T*U^2 + 36*T^2*U^2 + 86*T^3*U^2 + 14*U^3 - 53*T*U^3 + 
      46*T^2*U^3 + 60*T^3*U^3 - 38*T*U^4 + 60*T^2*U^4)/
     (3*T*(-1 + U)*(T + U)^2)) + 
  Pi^2*((20*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(9*U) + 
    (2*(-1 + T)*(7 - 7*T - 24*T^2 + 20*T^3 - 7*U - 7*T*U + 30*T^2*U))/
     (3*T^2*U))*G[{T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(18*T + 9*T^2 + T^3 - 4*T^4 + 15*U - 
       18*T*U + 8*T^2*U - 7*T^3*U + 4*T^4*U - 21*U^2 + 7*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 - 3*U^3 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/
     (T*(-1 + U)*(T + U)) + ((4*I)*(T^2 - 5*T^3 + 16*T^4 - 11*T^5 + 2*T*U + 
       19*T^2*U - T^3*U - 33*T^4*U + 13*T^5*U + U^2 - T*U^2 - 2*T^2*U^2 - 
       11*T^3*U^2 + 11*T^4*U^2 - U^3 + 3*T*U^3 - 15*T^2*U^3 + 7*T^3*U^3 + 
       6*T^4*U^3 - 2*T*U^4 - 3*T^2*U^4 + 6*T^3*U^4))/
     (T^2*(-1 + U)*(T + U)^2))*G[{T^(-1)}, 1] + 
  Pi^3*((((-2*I)/3)*(12 + 13*T + U))/U + (((8*I)/3)*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1)}, 1] + Pi^2*((-16*Nf*(T + U))/(9*U) + 
    (4*LbL*Nf*(-33 + 13*T + 46*U + 15*U^2 - 15*T*U^2 - 30*U^3 + 20*T*U^3 + 
       20*U^4))/(9*U) - (2*(-7 + 14*T + 17*T^2 - 4*T^3 + 14*U - 14*T*U - 
       46*T^2*U + 20*T^3*U - 7*U^2 + 55*T^2*U^2 - 12*T^3*U^2 - 26*T^2*U^3 + 
       4*T^3*U^3 + 4*T^2*U^4))/(3*T^2*(-1 + U)*U))*G[{U^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(-19*T - 19*U + 25*T*U + 22*U^2))/((-1 + U)*U) + 
    (((8*I)/3)*LbL*Nf*(-12*T - 6*T^2 + 7*T^3 - 4*T^4 - 15*U - 6*T*U + 
       11*T^2*U - 13*T^3*U + 4*T^4*U + 6*U^2 + 7*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 - 5*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(U*(T + U)) + 
    ((2*I)*(2*T^2 - 8*T^3 - 7*T^4 + 4*T*U - 6*T^2*U - 31*T^3*U - 7*T^4*U + 
       2*U^2 - 48*T*U^2 - 41*T^2*U^2 + 34*T^3*U^2 + 22*T^4*U^2 - 2*U^3 + 
       55*T*U^3 + 41*T^2*U^3 + 10*T^3*U^3 + 2*T^2*U^4 + 12*T^3*U^4 - 
       10*T*U^5 + 12*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*G[{U^(-1)}, 1] + 
  Pi*(((8*I)*LbL*Nf*(6 - 3*T - 3*T^2 - 11*U + 3*T*U + 8*U^2))/
     ((-1 + U)*(T + U)) - ((4*I)*(3*T - 4*T^2 + 2*T^3 + 2*U - 8*T*U + 
       4*T^2*U - 2*U^2 + 3*T*U^2))/(T*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(-18 - 3*T + 2*T^2 - 9*U + 2*T*U))/(3*(T + U)) + 
    (4*Nf*(-32 - 6*T + 38*T^2 + 32*U + 57*T*U + 13*U^2))/
     (9*(-1 + U)*(T + U)) - (-56 + 80*T + 10*T^2 - 34*T^3 + 82*U - 41*T*U - 
      45*T^2*U + 5*U^2 - 29*T*U^2 + 24*T^2*U^2 - 20*U^3 + 24*T*U^3)/
     ((-1 + T)*(-1 + U)*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-20*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 
       12*T^2*U + 6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (9*U*(T + U)^2) + (-14*T^3 + 28*T^4 + 34*T^5 - 88*T^6 + 40*T^7 - 
      42*T^2*U + 112*T^3*U + 188*T^4*U - 452*T^5*U + 226*T^6*U - 40*T^7*U - 
      42*T*U^2 + 168*T^2*U^2 + 52*T^3*U^2 - 762*T^4*U^2 + 611*T^5*U^2 - 
      190*T^6*U^2 - 14*U^3 + 112*T*U^3 + 82*T^2*U^3 - 640*T^3*U^3 + 
      697*T^4*U^3 - 380*T^5*U^3 + 10*T^6*U^3 + 28*U^4 - 70*T*U^4 - 
      362*T^2*U^4 + 565*T^3*U^4 - 400*T^4*U^4 + 40*T^5*U^4 - 14*U^5 + 
      173*T^2*U^5 - 220*T^3*U^5 + 60*T^4*U^5 - 50*T^2*U^6 + 40*T^3*U^6 + 
      10*T^2*U^7)/(3*T^2*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1] - 
  (8*Pi^2*(T + U)*G[{T^(-1), 0}, 1])/(3*U) + 
  ((8*LbL*Nf*(-1 + T)*(18*T + 9*T^2 + T^3 - 4*T^4 + 15*U - 18*T*U + 8*T^2*U - 
       7*T^3*U + 4*T^4*U - 21*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       3*U^3 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*T*(-1 + U)*(T + U)) + 
    (4*(T^2 - 5*T^3 + 16*T^4 - 11*T^5 + 2*T*U + 19*T^2*U - T^3*U - 33*T^4*U + 
       13*T^5*U + U^2 - T*U^2 - 2*T^2*U^2 - 11*T^3*U^2 + 11*T^4*U^2 - U^3 + 
       3*T*U^3 - 15*T^2*U^3 + 7*T^3*U^3 + 6*T^4*U^3 - 2*T*U^4 - 3*T^2*U^4 + 
       6*T^3*U^4))/(T^2*(-1 + U)*(T + U)^2))*G[{T^(-1), 0}, 1] + 
  Pi*(((4*I)*(2 - 4*T - 6*T^2 + 16*T^3 - 8*T^4 - 6*U + 8*T*U + 36*T^2*U - 
       30*T^3*U + 16*T^4*U + 6*U^2 - 4*T*U^2 - 56*T^2*U^2 + 29*T^3*U^2 - 
       8*T^4*U^2 - 2*U^3 + 27*T^2*U^3 - 12*T^3*U^3 - 6*T^2*U^4 + T^3*U^4 + 
       T^2*U^5))/(T^2*(-1 + U)^2*U) - 
    (((8*I)/3)*LbL*Nf*(-6 + 10*T + 6*T^2 - 18*T^3 + 8*T^4 + 52*U - 8*T*U - 
       24*T^2*U + 44*T^3*U - 16*T^4*U - 77*U^2 - 23*T*U^2 + 30*T^2*U^2 - 
       34*T^3*U^2 + 8*T^4*U^2 + 40*U^3 + 10*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 + 
       19*U^4 - 11*T*U^4 - 14*U^5 + 4*T*U^5 + 4*U^6))/((-1 + U)^2*U))*
   G[{T^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/U + 
    ((4*I)*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), T^(-1)}, 1] - ((8*I)*Pi*(-1 + T)*(1 + T)*(-1 + 2*T + U)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  ((-8*LbL*Nf*(-1 + T)*(18*T + 9*T^2 + T^3 - 4*T^4 + 15*U - 18*T*U + 
       8*T^2*U - 7*T^3*U + 4*T^4*U - 21*U^2 + 7*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 - 3*U^3 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/
     (3*T*(-1 + U)*(T + U)) - (4*(T^2 - 5*T^3 + 16*T^4 - 11*T^5 + 2*T*U + 
       19*T^2*U - T^3*U - 33*T^4*U + 13*T^5*U + U^2 - T*U^2 - 2*T^2*U^2 - 
       11*T^3*U^2 + 11*T^4*U^2 - U^3 + 3*T*U^3 - 15*T^2*U^3 + 7*T^3*U^3 + 
       6*T^4*U^3 - 2*T*U^4 - 3*T^2*U^4 + 6*T^3*U^4))/
     (T^2*(-1 + U)*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(-3 - T + 2*U))/(3*U) + (2*(-48 - 41*T + 7*U))/(3*U))*
   G[{U^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12 + 10*T + 3*T^2 - 9*T^3 + 4*T^4 + 16*U - 
       6*T^2*U + 4*T^3*U + 6*U^2 - 6*T*U^2 - 12*U^3 + 8*T*U^3 + 8*U^4))/U + 
    ((4*I)*(-2 + 4*T + 6*T^2 - T^3 + 4*T^4 + 4*U - 4*T*U - 23*T^2*U + 
       11*T^3*U - 4*T^4*U - 2*U^2 + 28*T^2*U^2 - 9*T^3*U^2 - 11*T^2*U^3 + 
       T^3*U^3 + T^2*U^4))/(T^2*(-1 + U)*U))*G[{U^(-1), 0}, 1] + 
  ((8*Nf*(-19*T - 19*U + 25*T*U + 22*U^2))/(9*(-1 + U)*U) + 
    (8*LbL*Nf*(-12*T - 6*T^2 + 7*T^3 - 4*T^4 - 15*U - 6*T*U + 11*T^2*U - 
       13*T^3*U + 4*T^4*U + 6*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       5*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*U*(T + U)) + 
    (2*(2*T^2 - 8*T^3 - 7*T^4 + 4*T*U - 6*T^2*U - 31*T^3*U - 7*T^4*U + 
       2*U^2 - 48*T*U^2 - 41*T^2*U^2 + 34*T^3*U^2 + 22*T^4*U^2 - 2*U^3 + 
       55*T*U^3 + 41*T^2*U^3 + 10*T^3*U^3 + 2*T^2*U^4 + 12*T^3*U^4 - 
       10*T*U^5 + 12*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*G[{U^(-1), 0}, 1] + 
  (8*Pi^2*(-1 + U)*G[{U^(-1), U^(-1)}, 1])/U + 
  Pi*((((-16*I)/3)*Nf*(T + U))/U + (((8*I)/3)*LbL*Nf*(-1 + U)*
      (3 + T + U + T*U - 2*U^2 + 4*T*U^2 + 4*U^3))/U - 
    ((4*I)*(1 - 2*T + T^2 - 2*T^3 - 2*U + 2*T*U - 14*T^2*U + 4*T^3*U + U^2 + 
       17*T^2*U^2 - 4*T^2*U^3 + 2*T^3*U^3 + 2*T^2*U^4))/(T^2*(-1 + U)*U))*
   G[{U^(-1), U^(-1)}, 1] + (2*Pi^2*(30 + 31*T + U)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*U) + 
  Pi*(((8*I)*LbL*Nf*(-1 + T + 2*U))/U + 
    ((4*I)*(-2 + 4*T + 2*T^2 + T^3 + 2*U + 3*T^2*U))/(T^2*U))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((-8*Nf*(-19*T - 19*U + 25*T*U + 22*U^2))/(9*(-1 + U)*U) - 
    (8*LbL*Nf*(-12*T - 6*T^2 + 7*T^3 - 4*T^4 - 15*U - 6*T*U + 11*T^2*U - 
       13*T^3*U + 4*T^4*U + 6*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       5*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*U*(T + U)) - 
    (2*(2*T^2 - 8*T^3 - 7*T^4 + 4*T*U - 6*T^2*U - 31*T^3*U - 7*T^4*U + 
       2*U^2 - 48*T*U^2 - 41*T^2*U^2 + 34*T^3*U^2 + 22*T^4*U^2 - 2*U^3 + 
       55*T*U^3 + 41*T^2*U^3 + 10*T^3*U^3 + 2*T^2*U^4 + 12*T^3*U^4 - 
       10*T*U^5 + 12*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] + (8*Pi^2*(T + U)*G[{(T + U)^(-1), 0}, 1])/
   (3*U) + ((-8*Nf*(-2 + 2*T^2 + 2*U + 3*T*U + U^2))/(3*(-1 + U)*(T + U)) - 
    (16*LbL*Nf*(-9 + 12*T + 6*T^2 + 7*T^3 - 4*T^4 + 21*U - 18*T*U + 
       17*T^2*U - 13*T^3*U + 4*T^4*U - 21*U^2 + 13*T*U^2 - 20*T^2*U^2 + 
       6*T^3*U^2 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*(-1 + U)*(T + U)) - 
    (2*(-2*T^2 - 4*T^3 - 32*T^4 - 80*T^2*U - 27*T^3*U + 48*T^4*U + 2*U^2 + 
       18*T*U^2 + 44*T^2*U^2 + 32*T^3*U^2 - 2*U^3 - 9*T*U^3 + 16*T^2*U^3 + 
       24*T^3*U^3 - 16*T*U^4 + 24*T^2*U^4))/(T*(-1 + U)*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*T^2 + 10*T^3 + 6*T^4 - 18*T^5 + 8*T^6 - 12*T*U + 
       54*T^2*U - 2*T^3*U - 60*T^4*U + 60*T^5*U - 16*T^6*U - 12*U^2 + 
       84*T*U^2 - 63*T^2*U^2 - 77*T^3*U^2 + 126*T^4*U^2 - 66*T^5*U^2 + 
       8*T^6*U^2 + 58*U^3 - 108*T*U^3 - 42*T^2*U^3 + 124*T^3*U^3 - 
       96*T^4*U^3 + 24*T^5*U^3 - 71*U^4 + 3*T*U^4 + 108*T^2*U^4 - 
       80*T^3*U^4 + 24*T^4*U^4 + 16*U^5 + 96*T*U^5 - 84*T^2*U^5 + 
       16*T^3*U^5 + 38*U^6 - 78*T*U^6 + 24*T^2*U^6 - 28*U^7 + 24*T*U^7 + 
       8*U^8))/((-1 + U)^2*U*(T + U)^2) - 
    ((4*I)*(2*T^3 - 4*T^4 - 6*T^5 + 16*T^6 - 8*T^7 + 6*T^2*U - 18*T^3*U - 
       30*T^4*U + 88*T^5*U - 62*T^6*U + 16*T^7*U + 6*T*U^2 - 30*T^2*U^2 + 
       8*T^3*U^2 + 168*T^4*U^2 - 207*T^5*U^2 + 86*T^6*U^2 - 8*T^7*U^2 + 
       2*U^3 - 22*T*U^3 + 4*T^2*U^3 + 118*T^3*U^3 - 277*T^4*U^3 + 
       205*T^5*U^3 - 40*T^6*U^3 - 6*U^4 + 26*T*U^4 + 86*T^2*U^4 - 
       225*T^3*U^4 + 223*T^4*U^4 - 84*T^5*U^4 + 2*T^6*U^4 + 6*U^5 - 
       10*T*U^5 - 101*T^2*U^5 + 155*T^3*U^5 - 92*T^4*U^5 + 8*T^5*U^5 - 
       2*U^6 + 43*T^2*U^6 - 52*T^3*U^6 + 12*T^4*U^6 - 12*T^2*U^7 + 
       8*T^3*U^7 + 2*T^2*U^8))/(T^2*(-1 + U)^2*U*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-3*T^3 + 5*T^4 + 3*T^5 - 9*T^6 + 4*T^7 - 24*T^2*U + 
       30*T^3*U + 2*T^4*U - 30*T^5*U + 30*T^6*U - 8*T^7*U - 30*T*U^2 + 
       96*T^2*U^2 - 30*T^3*U^2 - 46*T^4*U^2 + 63*T^5*U^2 - 33*T^6*U^2 + 
       4*T^7*U^2 - 6*U^3 + 98*T*U^3 - 102*T^2*U^3 - 30*T^3*U^3 + 62*T^4*U^3 - 
       48*T^5*U^3 + 12*T^6*U^3 + 18*U^4 - 100*T*U^4 + 18*T^2*U^4 + 
       54*T^3*U^4 - 40*T^4*U^4 + 12*T^5*U^4 - 18*U^5 + 32*T*U^5 + 
       48*T^2*U^5 - 42*T^3*U^5 + 8*T^4*U^5 + 6*U^6 + 19*T*U^6 - 39*T^2*U^6 + 
       12*T^3*U^6 - 14*T*U^7 + 12*T^2*U^7 + 4*T*U^8))/
     (T*(-1 + U)^2*U*(T + U)^2) + 
    ((4*I)*(-T^3 + 2*T^4 - T^5 + 4*T^6 - 4*T^7 - 3*T^2*U + 9*T^3*U - 
       17*T^4*U + 19*T^5*U - 20*T^6*U + 8*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 
       22*T^3*U^2 + 36*T^4*U^2 - 50*T^5*U^2 + 37*T^6*U^2 - 4*T^7*U^2 - U^3 + 
       11*T*U^3 - 42*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 74*T^5*U^3 - 
       20*T^6*U^3 + 3*U^4 - 15*T*U^4 + 59*T^2*U^4 - 42*T^3*U^4 + 61*T^4*U^4 - 
       42*T^5*U^4 + T^6*U^4 - 3*U^5 + 11*T*U^5 - 40*T^2*U^5 + 40*T^3*U^5 - 
       46*T^4*U^5 + 4*T^5*U^5 + U^6 - 6*T*U^6 + 14*T^2*U^6 - 26*T^3*U^6 + 
       6*T^4*U^6 + 2*T*U^7 - 6*T^2*U^7 + 4*T^3*U^7 + T^2*U^8))/
     (T^2*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(2*T^3 + 3*T^4 - 9*T^5 + 4*T^6 + 6*T^2*U + 6*T^3*U - 
       24*T^4*U + 12*T^5*U - 3*U^2 + 3*T*U^2 + 6*T^2*U^2 - 24*T^3*U^2 + 
       12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 
       15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/(U*(T + U)^2) - 
    ((4*I)*(T^3 - 2*T^4 - 3*T^5 - T^6 + 4*T^7 + 3*T^2*U - 7*T^3*U + 5*T^4*U - 
       15*T^5*U + 18*T^6*U + 3*T*U^2 - 9*T^2*U^2 + T^3*U^2 - 24*T^4*U^2 + 
       34*T^5*U^2 - T^6*U^2 + U^3 - 5*T*U^3 + 17*T^2*U^3 - 37*T^3*U^3 + 
       34*T^4*U^3 - 4*T^5*U^3 - U^4 - 15*T^2*U^4 + 18*T^3*U^4 - 6*T^4*U^4 + 
       4*T^2*U^5 - 4*T^3*U^5 - T^2*U^6))/(T^2*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1)}, 1] - ((8*I)*Pi*(-1 + T + U)*(-1 + T + 2*T^2 + U)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*(-1 + U)*U) + 
  ((4*(-1 + 2*T)*(-1 + T + U))/(T*(-1 + U)) + 
    (16*LbL*Nf*(-1 + T + U)*(-3 - T + 2*T^2 + 2*T*U))/(3*(T + U)))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((8*(1 - 2*T - 3*T^2 + 8*T^3 - 4*T^4 - 3*U + 4*T*U + 23*T^2*U - 8*T^3*U + 
       8*T^4*U + 3*U^2 - 2*T*U^2 - 39*T^2*U^2 + 9*T^3*U^2 - 4*T^4*U^2 - U^3 + 
       20*T^2*U^3 - 6*T^3*U^3 - 6*T^2*U^4 + T^3*U^4 + T^2*U^5))/
     (T^2*(-1 + U)^2*U) - (16*LbL*Nf*(-3 + 5*T + 3*T^2 - 9*T^3 + 4*T^4 + 
       44*U + 2*T*U - 12*T^2*U + 22*T^3*U - 8*T^4*U - 70*U^2 - 28*T*U^2 + 
       15*T^2*U^2 - 17*T^3*U^2 + 4*T^4*U^2 + 38*U^3 + 10*T*U^3 - 6*T^2*U^3 + 
       4*T^3*U^3 + 19*U^4 - 11*T*U^4 - 14*U^5 + 4*T*U^5 + 4*U^6))/
     (3*(-1 + U)^2*U))*G[{T^(-1), 0, 0}, 1] + 
  ((16*I)*Pi*(T + U)*G[{T^(-1), 0, T^(-1)}, 1])/U - 
  ((16*I)*Pi*(T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/U + 
  ((-4*(1 - 2*T - 3*T^2 + 8*T^3 - 4*T^4 - 3*U + 4*T*U + 23*T^2*U - 8*T^3*U + 
       8*T^4*U + 3*U^2 - 2*T*U^2 - 39*T^2*U^2 + 9*T^3*U^2 - 4*T^4*U^2 - U^3 + 
       20*T^2*U^3 - 6*T^3*U^3 - 6*T^2*U^4 + T^3*U^4 + T^2*U^5))/
     (T^2*(-1 + U)^2*U) + (8*LbL*Nf*(-3 + 5*T + 3*T^2 - 9*T^3 + 4*T^4 + 
       44*U + 2*T*U - 12*T^2*U + 22*T^3*U - 8*T^4*U - 70*U^2 - 28*T*U^2 + 
       15*T^2*U^2 - 17*T^3*U^2 + 4*T^4*U^2 + 38*U^3 + 10*T*U^3 - 6*T^2*U^3 + 
       4*T^3*U^3 + 19*U^4 - 11*T*U^4 - 14*U^5 + 4*T*U^5 + 4*U^6))/
     (3*(-1 + U)^2*U))*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(T + U)*G[{T^(-1), T^(-1), 0}, 1])/U + 
  ((8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) + 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), T^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) - 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/U + 
  ((8*LbL*Nf*(36 + 12*T - 63*U - 33*T*U + 36*U^2 + 10*T*U^2 + 19*U^3 - 
       11*T*U^3 - 14*U^4 + 4*T*U^4 + 4*U^5))/(3*(-1 + U)^2) - 
    (4*(2 - 4*T - 2*T^2 + 4*T^3 - 6*U + 8*T*U + 16*T^2*U + 6*T^3*U + 6*U^2 - 
       4*T*U^2 - 28*T^2*U^2 - 7*T^3*U^2 - 2*U^3 + 15*T^2*U^3 - 6*T^2*U^4 + 
       T^3*U^4 + T^2*U^5))/(T^2*(-1 + U)^2*U))*G[{T^(-1), (T + U)^(-1), 0}, 
    1] + ((8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) + 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  ((24*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), 0, 0}, 1])/U + 
  ((-16*Nf*(T + U))/(3*U) - (8*(-1 + 2*T + 3*T^2 + 4*T^4 + U - 10*T^2*U + 
       7*T^3*U + 6*T^2*U^2))/(T^2*U) - 
    (16*LbL*Nf*(-6 + 8*T + 3*T^2 - 9*T^3 + 4*T^4 + 8*U - 6*T^2*U + 4*T^3*U + 
       3*U^2 - 3*T*U^2 - 6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*
   G[{U^(-1), 0, 0}, 1] + Pi*(((-48*I)*(1 + T))/U - 
    ((32*I)*LbL*Nf*(-3 - T + 2*U))/U)*G[{U^(-1), 0, T^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + U)*G[{U^(-1), 0, U^(-1)}, 1])/U + 
  Pi*(((-8*I)*(T + U))/U + ((16*I)*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*T + 3*T^2 - 9*T^3 + 4*T^4 + 8*U - 6*T^2*U + 4*T^3*U + 
       3*U^2 - 3*T*U^2 - 6*U^3 + 4*T*U^3 + 4*U^4))/(3*U) - 
    (4*(-1 + 2*T + 3*T^2 + 4*T^4 + 2*U - 2*T*U - 16*T^2*U + 6*T^3*U - 
       4*T^4*U - U^2 + 18*T^2*U^2 - 5*T^3*U^2 - 5*T^2*U^3 + T^3*U^3 + 
       T^2*U^4))/(T^2*(-1 + U)*U))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), U^(-1), 0}, 1])/U + 
  ((-16*Nf*(T + U))/(3*U) + (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 
       4*T*U^2 + 4*U^3))/(3*U) - 
    (4*(1 - 2*T + T^2 - 2*T^3 - 2*U + 2*T*U - 14*T^2*U + 4*T^3*U + U^2 + 
       17*T^2*U^2 - 4*T^2*U^3 + 2*T^3*U^3 + 2*T^2*U^4))/(T^2*(-1 + U)*U))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((24*I)*Pi*(-1 + U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U + 
  ((16*Nf*(T + U))/(3*U) - (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 
       4*T*U^2 + 4*U^3))/(3*U) + 
    (4*(1 - 2*T + T^2 - 2*T^3 - 2*U + 2*T*U - 14*T^2*U + 4*T^3*U + U^2 + 
       17*T^2*U^2 - 4*T^2*U^3 + 2*T^3*U^3 + 2*T^2*U^4))/(T^2*(-1 + U)*U))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-6 - 5*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/U + 
  ((16*Nf*(T + U))/(3*U) + (8*LbL*Nf*(-3 + 9*T + 3*T^2 - 9*T^3 + 4*T^4 + 
       6*U - 6*T^2*U + 4*T^3*U))/(3*U) + 
    (4*(2 - 4*T - 2*T^2 - 2*T^3 - 4*T^4 - 4*U + 4*T*U + 2*T^2*U - 2*T^3*U + 
       4*T^4*U + 2*U^2 - T^2*U^2 + 5*T^3*U^2 + T^2*U^3 + T^3*U^3 + T^2*U^4))/
     (T^2*(-1 + U)*U))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  Pi*(((24*I)*(1 + T))/U + ((16*I)*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - T + 2*U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/U + 
  ((16*I)*Pi*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  ((4*(1 - 2*T + T^2 - 2*T^3 - U - 7*T^2*U + 4*T^3*U + 6*T^2*U^2))/(T^2*U) + 
    (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 4*T*U^2 + 4*U^3))/(3*U))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6*T^2 + 10*T^3 + 6*T^4 - 18*T^5 + 8*T^6 - 12*T*U + 90*T^2*U + 
       10*T^3*U - 60*T^4*U + 60*T^5*U - 16*T^6*U - 12*U^2 + 156*T*U^2 - 
       105*T^2*U^2 - 107*T^3*U^2 + 126*T^4*U^2 - 66*T^5*U^2 + 8*T^6*U^2 + 
       94*U^3 - 228*T*U^3 - 54*T^2*U^3 + 124*T^3*U^3 - 96*T^4*U^3 + 
       24*T^5*U^3 - 137*U^4 + 69*T*U^4 + 108*T^2*U^4 - 80*T^3*U^4 + 
       24*T^4*U^4 + 64*U^5 + 96*T*U^5 - 84*T^2*U^5 + 16*T^3*U^5 + 38*U^6 - 
       78*T*U^6 + 24*T^2*U^6 - 28*U^7 + 24*T*U^7 + 8*U^8))/
     (3*(-1 + U)^2*U*(T + U)^2) - 
    (8*(T^3 - 2*T^4 - 3*T^5 + 8*T^6 - 4*T^7 + 3*T^2*U - 9*T^3*U - 15*T^4*U + 
       51*T^5*U - 21*T^6*U + 8*T^7*U + 3*T*U^2 - 15*T^2*U^2 + 4*T^3*U^2 + 
       105*T^4*U^2 - 86*T^5*U^2 + 32*T^6*U^2 - 4*T^7*U^2 + U^3 - 11*T*U^3 + 
       2*T^2*U^3 + 80*T^3*U^3 - 146*T^4*U^3 + 73*T^5*U^3 - 17*T^6*U^3 - 
       3*U^4 + 13*T*U^4 + 50*T^2*U^4 - 140*T^3*U^4 + 89*T^4*U^4 - 
       33*T^5*U^4 + T^6*U^4 + 3*U^5 - 5*T*U^5 - 63*T^2*U^5 + 77*T^3*U^5 - 
       37*T^4*U^5 + 4*T^5*U^5 - U^6 + 25*T^2*U^6 - 23*T^3*U^6 + 6*T^4*U^6 - 
       6*T^2*U^7 + 4*T^3*U^7 + T^2*U^8))/(T^2*(-1 + U)^2*U*(T + U)^3))*
   G[{(T + U)^(-1), 0, 0}, 1] - 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/U - 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/U + 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  ((-8*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 24*T^4*U + 12*T^5*U - 9*U^2 + 15*T*U^2 + 6*T^2*U^2 - 
       24*T^3*U^2 + 12*T^4*U^2 + 14*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (3*U*(T + U)^2) + (4*(-T^3 + 2*T^4 + 3*T^5 - 8*T^6 + 4*T^7 - 3*T^2*U + 
       8*T^3*U + 27*T^4*U - 48*T^5*U + 24*T^6*U - 4*T^7*U - 3*T*U^2 + 
       12*T^2*U^2 + 6*T^3*U^2 - 80*T^4*U^2 + 72*T^5*U^2 - 16*T^6*U^2 - U^3 + 
       8*T*U^3 + 26*T^2*U^3 - 72*T^3*U^3 + 76*T^4*U^3 - 28*T^5*U^3 + 
       2*T^6*U^3 + 2*U^4 - 5*T*U^4 - 56*T^2*U^4 + 72*T^3*U^4 - 28*T^4*U^4 + 
       8*T^5*U^4 - U^5 + 24*T^2*U^5 - 16*T^3*U^5 + 12*T^4*U^5 - 4*T^2*U^6 + 
       8*T^3*U^6 + 2*T^2*U^7))/(T^2*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/U + 
  ((-8*LbL*Nf*(-3*T^3 + 5*T^4 + 3*T^5 - 9*T^6 + 4*T^7 - 24*T^2*U + 30*T^3*U + 
       2*T^4*U - 30*T^5*U + 30*T^6*U - 8*T^7*U - 30*T*U^2 + 96*T^2*U^2 - 
       30*T^3*U^2 - 46*T^4*U^2 + 63*T^5*U^2 - 33*T^6*U^2 + 4*T^7*U^2 - 
       6*U^3 + 98*T*U^3 - 102*T^2*U^3 - 30*T^3*U^3 + 62*T^4*U^3 - 
       48*T^5*U^3 + 12*T^6*U^3 + 18*U^4 - 100*T*U^4 + 18*T^2*U^4 + 
       54*T^3*U^4 - 40*T^4*U^4 + 12*T^5*U^4 - 18*U^5 + 32*T*U^5 + 
       48*T^2*U^5 - 42*T^3*U^5 + 8*T^4*U^5 + 6*U^6 + 19*T*U^6 - 39*T^2*U^6 + 
       12*T^3*U^6 - 14*T*U^7 + 12*T^2*U^7 + 4*T*U^8))/
     (3*T*(-1 + U)^2*U*(T + U)^2) + 
    (4*(-T^3 + 2*T^4 - T^5 + 4*T^6 - 4*T^7 - 3*T^2*U + 9*T^3*U - 17*T^4*U + 
       19*T^5*U - 20*T^6*U + 8*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 22*T^3*U^2 + 
       36*T^4*U^2 - 50*T^5*U^2 + 37*T^6*U^2 - 4*T^7*U^2 - U^3 + 11*T*U^3 - 
       42*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 74*T^5*U^3 - 20*T^6*U^3 + 
       3*U^4 - 15*T*U^4 + 59*T^2*U^4 - 42*T^3*U^4 + 61*T^4*U^4 - 42*T^5*U^4 + 
       T^6*U^4 - 3*U^5 + 11*T*U^5 - 40*T^2*U^5 + 40*T^3*U^5 - 46*T^4*U^5 + 
       4*T^5*U^5 + U^6 - 6*T*U^6 + 14*T^2*U^6 - 26*T^3*U^6 + 6*T^4*U^6 + 
       2*T*U^7 - 6*T^2*U^7 + 4*T^3*U^7 + T^2*U^8))/
     (T^2*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((8*LbL*Nf*(-3*T^3 + 5*T^4 + 3*T^5 - 9*T^6 + 4*T^7 - 24*T^2*U + 30*T^3*U + 
       2*T^4*U - 30*T^5*U + 30*T^6*U - 8*T^7*U - 30*T*U^2 + 96*T^2*U^2 - 
       30*T^3*U^2 - 46*T^4*U^2 + 63*T^5*U^2 - 33*T^6*U^2 + 4*T^7*U^2 - 
       6*U^3 + 98*T*U^3 - 102*T^2*U^3 - 30*T^3*U^3 + 62*T^4*U^3 - 
       48*T^5*U^3 + 12*T^6*U^3 + 18*U^4 - 100*T*U^4 + 18*T^2*U^4 + 
       54*T^3*U^4 - 40*T^4*U^4 + 12*T^5*U^4 - 18*U^5 + 32*T*U^5 + 
       48*T^2*U^5 - 42*T^3*U^5 + 8*T^4*U^5 + 6*U^6 + 19*T*U^6 - 39*T^2*U^6 + 
       12*T^3*U^6 - 14*T*U^7 + 12*T^2*U^7 + 4*T*U^8))/
     (3*T*(-1 + U)^2*U*(T + U)^2) - 
    (4*(-T^3 + 2*T^4 - T^5 + 4*T^6 - 4*T^7 - 3*T^2*U + 9*T^3*U - 17*T^4*U + 
       19*T^5*U - 20*T^6*U + 8*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 22*T^3*U^2 + 
       36*T^4*U^2 - 50*T^5*U^2 + 37*T^6*U^2 - 4*T^7*U^2 - U^3 + 11*T*U^3 - 
       42*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 74*T^5*U^3 - 20*T^6*U^3 + 
       3*U^4 - 15*T*U^4 + 59*T^2*U^4 - 42*T^3*U^4 + 61*T^4*U^4 - 42*T^5*U^4 + 
       T^6*U^4 - 3*U^5 + 11*T*U^5 - 40*T^2*U^5 + 40*T^3*U^5 - 46*T^4*U^5 + 
       4*T^5*U^5 + U^6 - 6*T*U^6 + 14*T^2*U^6 - 26*T^3*U^6 + 6*T^4*U^6 + 
       2*T*U^7 - 6*T^2*U^7 + 4*T^3*U^7 + T^2*U^8))/
     (T^2*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 
    1] - ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/U + 
  ((-8*LbL*Nf*(2*T^3 + 3*T^4 - 9*T^5 + 4*T^6 + 6*T^2*U + 6*T^3*U - 24*T^4*U + 
       12*T^5*U - 3*U^2 + 3*T*U^2 + 6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 
       12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) - 
    (4*(T^3 - 2*T^4 - 3*T^5 - T^6 + 4*T^7 + 3*T^2*U - 7*T^3*U + 5*T^4*U - 
       15*T^5*U + 18*T^6*U + 3*T*U^2 - 9*T^2*U^2 + T^3*U^2 - 24*T^4*U^2 + 
       34*T^5*U^2 - T^6*U^2 + U^3 - 5*T*U^3 + 17*T^2*U^3 - 37*T^3*U^3 + 
       34*T^4*U^3 - 4*T^5*U^3 - U^4 - 15*T^2*U^4 + 18*T^3*U^4 - 6*T^4*U^4 + 
       4*T^2*U^5 - 4*T^3*U^5 - T^2*U^6))/(T^2*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((8*LbL*Nf*(2*T^3 + 3*T^4 - 9*T^5 + 4*T^6 + 6*T^2*U + 6*T^3*U - 24*T^4*U + 
       12*T^5*U - 3*U^2 + 3*T*U^2 + 6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 
       12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) + 
    (4*(T^3 - 2*T^4 - 3*T^5 - T^6 + 4*T^7 + 3*T^2*U - 7*T^3*U + 5*T^4*U - 
       15*T^5*U + 18*T^6*U + 3*T*U^2 - 9*T^2*U^2 + T^3*U^2 - 24*T^4*U^2 + 
       34*T^5*U^2 - T^6*U^2 + U^3 - 5*T*U^3 + 17*T^2*U^3 - 37*T^3*U^3 + 
       34*T^4*U^3 - 4*T^5*U^3 - U^4 - 15*T^2*U^4 + 18*T^3*U^4 - 6*T^4*U^4 + 
       4*T^2*U^5 - 4*T^3*U^5 - T^2*U^6))/(T^2*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/U + 
  (8*(-1 + T)*(1 + T)*(-1 + 2*T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U) + ((-4*(-1 + T + U)*(1 - T - 4*T^3 - U - 8*T^2*U + 4*T^3*U + 
       6*T^2*U^2))/(T^2*(-1 + U)*U) - 
    (8*LbL*Nf*(-1 + T + U)*(3 - 2*T - 5*T^2 + 4*T^3 + U - T*U - 2*U^2 + 
       4*U^3))/(3*U))*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (16*(T + U)*G[{T^(-1), 0, T^(-1), 0}, 1])/U - 
  (16*(T + U)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/U + 
  (16*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  (32*(T + U)*G[{T^(-1), T^(-1), 0, 0}, 1])/U - 
  (16*(T + U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/U - 
  (32*(T + U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/U + 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/U - 
  (24*(-3 - 2*T + U)*G[{U^(-1), 0, 0, 0}, 1])/U + 
  ((24*(-3 - 2*T + U))/U - (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((-48*(1 + T))/U - (32*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, T^(-1), 0}, 1] + 
  ((48*(1 + T))/U + (32*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (24*(-1 + U)*G[{U^(-1), 0, U^(-1), 0}, 1])/U - 
  (24*(-1 + U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/U + 
  (16*LbL*Nf*(-3 - T + 2*U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/U + 
  (16*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  (8*(3 + 4*T + U)*G[{U^(-1), U^(-1), 0, 0}, 1])/U + 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (24*(-1 + U)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/U - 
  (24*(-1 + U)*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/U - 
  (48*(1 + T)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/U - 
  (16*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  ((24*(1 + T))/U + (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((-24*(1 + T))/U - (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  (8*(-3 - T + 2*U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U + 
  (8*(-3 - T + 2*U)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/U + 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/U - 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/U + 
  (16*(T + U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U - 
  (8*(T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/U + 
  (8*(T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/U + 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U - 
  (32*(T + U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/U + 
  (16*(T + U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (16*(T + U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/U + 
  (8*(T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (8*(T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/U + 
  (32*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/U - 
  (Pi^2*(-60 - 54*T + 43*U + 20*T*U)*Log[T])/(3*(-1 + U)) + 
  ((-4*Nf*(38*T + 13*U))/(9*(-1 + U)) + 
    (8*LbL*Nf*T*(-18 - 3*T + 2*T^2 - 9*U + 2*T*U))/(3*(T + U)) - 
    (28*T + 34*T^2 - 20*U + 41*T*U + 31*U^2 - 24*T*U^2)/((-1 + U)*(T + U)))*
   Log[T] + Pi*((((-8*I)/3)*LbL*Nf*T*(-3 - 5*T^2 + 4*T^3 + 3*U - 10*T*U + 
       6*T^2*U - 5*U^2 + 6*T*U^2 + 4*U^3))/(T + U) - 
    ((4*I)*(-T^2 - T^3 - 11*T^4 - 2*T*U - 19*T^2*U - 12*T^3*U + 12*T^4*U - 
       U^2 + 7*T*U^2 + 9*T^2*U^2 + 8*T^3*U^2 + U^3 - 2*T*U^3 + 4*T^2*U^3 + 
       6*T^3*U^3 - 4*T*U^4 + 6*T^2*U^4))/(T*(-1 + U)*(T + U)^2))*Log[T] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/U)*
   G[{T^(-1)}, 1]*Log[T] + (2*Pi^2*(-10 - 9*T + U)*G[{U^(-1)}, 1]*Log[T])/U + 
  Pi*((((-8*I)/3)*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 3*T*U^2 - 6*U^3 + 
       4*T*U^3 + 4*U^4))/U + ((4*I)*(-1 + 2*T + 3*T^2 - T^3 + 2*U - 2*T*U - 
       7*T^2*U + 7*T^3*U - U^2 + 10*T^2*U^2 - 3*T^3*U^2 - 5*T^2*U^3 + 
       T^3*U^3 + T^2*U^4))/(T^2*(-1 + U)*U))*G[{U^(-1)}, 1]*Log[T] + 
  ((8*Nf*(-19*T - 19*U + 25*T*U + 22*U^2))/(9*(-1 + U)*U) + 
    (8*LbL*Nf*(-12*T - 6*T^2 + 7*T^3 - 4*T^4 - 15*U - 6*T*U + 11*T^2*U - 
       13*T^3*U + 4*T^4*U + 6*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       5*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*U*(T + U)) + 
    (2*(2*T^2 - 8*T^3 - 7*T^4 + 4*T*U - 6*T^2*U - 31*T^3*U - 7*T^4*U + 
       2*U^2 - 48*T*U^2 - 41*T^2*U^2 + 34*T^3*U^2 + 22*T^4*U^2 - 2*U^3 + 
       55*T*U^3 + 41*T^2*U^3 + 10*T^3*U^3 + 2*T^2*U^4 + 12*T^3*U^4 - 
       10*T*U^5 + 12*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*G[{U^(-1)}, 1]*
   Log[T] + ((-8*Nf*(-2*T + 2*T^2 - 3*U + 5*T*U + 4*U^2))/
     (3*(-1 + U)*(T + U)) + (8*LbL*Nf*(-3*T + 3*T^2 - 4*T^3 + 4*T^4 + 15*U - 
       9*T*U - 6*T^2*U + 4*T^3*U - 6*U^2 - 2*T*U^2 - 4*T^2*U^2 - 4*T*U^3))/
     (3*(T + U)^2) + (2*(-6*T^2 + 16*T^3 - 12*T^4 + 40*T*U - 15*T^2*U - 
       43*T^3*U + 2*T^4*U - 2*U^2 - 53*T*U^2 + 3*T^2*U^2 + 6*T^3*U^2 + 
       2*U^3 + 10*T*U^3 + 6*T^2*U^3 + 2*T*U^4))/(T*(-1 + U)*(T + U)^2))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 
       12*T^2*U + 6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (U*(T + U)^2) - ((4*I)*(-T^3 + 2*T^4 + 3*T^5 - 8*T^6 + 4*T^7 - 3*T^2*U + 
       8*T^3*U + 17*T^4*U - 42*T^5*U + 24*T^6*U - 4*T^7*U - 3*T*U^2 + 
       12*T^2*U^2 + 4*T^3*U^2 - 70*T^4*U^2 + 66*T^5*U^2 - 19*T^6*U^2 - U^3 + 
       8*T*U^3 + 10*T^2*U^3 - 58*T^3*U^3 + 76*T^4*U^3 - 38*T^5*U^3 + 
       T^6*U^3 + 2*U^4 - 5*T*U^4 - 34*T^2*U^4 + 60*T^3*U^4 - 40*T^4*U^4 + 
       4*T^5*U^4 - U^5 + 18*T^2*U^5 - 22*T^3*U^5 + 6*T^4*U^5 - 5*T^2*U^6 + 
       4*T^3*U^6 + T^2*U^7))/(T^2*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T] + ((-4*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U))*
   G[{T^(-1), 0}, 1]*Log[T] + 
  ((4*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  ((16*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), 0}, 1]*Log[T])/U + 
  ((-16*Nf*(T + U))/(3*U) - (4*(1 - 2*T - 3*T^2 - 4*T^4 - 2*U + 2*T*U + 
       10*T^2*U - 10*T^3*U + 4*T^4*U + U^2 - 14*T^2*U^2 + 8*T^3*U^2 + 
       6*T^2*U^3))/(T^2*(-1 + U)*U) - 
    (8*LbL*Nf*(-6 + 8*T + 3*T^2 - 9*T^3 + 4*T^4 + 8*U - 6*T^2*U + 4*T^3*U + 
       3*U^2 - 3*T*U^2 - 6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*G[{U^(-1), 0}, 1]*
   Log[T] - ((16*I)*Pi*(T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T])/U + 
  ((-16*Nf*(T + U))/(3*U) + (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 
       4*T*U^2 + 4*U^3))/(3*U) - 
    (4*(1 - 2*T + T^2 - 2*T^3 - 2*U + 2*T*U - 14*T^2*U + 4*T^3*U + U^2 + 
       17*T^2*U^2 - 4*T^2*U^3 + 2*T^3*U^3 + 2*T^2*U^4))/(T^2*(-1 + U)*U))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  ((16*Nf*(T + U))/(3*U) - (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 
       4*T*U^2 + 4*U^3))/(3*U) + 
    (4*(-1 + 2*T - T^2 + 2*T^3 + U + 13*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((4*(-T^3 + 2*T^4 + 3*T^5 - 8*T^6 + 4*T^7 - 3*T^2*U + 7*T^3*U + 19*T^4*U - 
       33*T^5*U + 22*T^6*U - 3*T*U^2 + 9*T^2*U^2 + 11*T^3*U^2 - 33*T^4*U^2 + 
       48*T^5*U^2 - U^3 + 5*T*U^3 + 19*T^2*U^3 - 29*T^3*U^3 + 52*T^4*U^3 + 
       U^4 - 9*T^2*U^4 + 28*T^3*U^4 + 6*T^2*U^5))/(T^2*U*(T + U)^3) + 
    (8*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (3*U*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((-8*LbL*Nf*(2*T^3 + 3*T^4 - 9*T^5 + 4*T^6 + 6*T^2*U + 6*T^3*U - 24*T^4*U + 
       12*T^5*U - 3*U^2 + 3*T*U^2 + 6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 
       12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) - 
    (4*(T^3 - 2*T^4 - 3*T^5 - T^6 + 4*T^7 + 3*T^2*U - 7*T^3*U + 5*T^4*U - 
       15*T^5*U + 18*T^6*U + 3*T*U^2 - 9*T^2*U^2 + T^3*U^2 - 24*T^4*U^2 + 
       34*T^5*U^2 - T^6*U^2 + U^3 - 5*T*U^3 + 17*T^2*U^3 - 37*T^3*U^3 + 
       34*T^4*U^3 - 4*T^5*U^3 - U^4 - 15*T^2*U^4 + 18*T^3*U^4 - 6*T^4*U^4 + 
       4*T^2*U^5 - 4*T^3*U^5 - T^2*U^6))/(T^2*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((4*(-1 + T + U)*(T - T^2 - 4*T^3 + 4*T^4 + U - 2*T*U + 4*T^3*U - 4*T^4*U - 
       U^2 - 8*T^2*U^2 - 2*T^3*U^2 + 6*T^2*U^3))/(T^2*(-1 + U)*U*(T + U)) - 
    (8*LbL*Nf*(-1 + T + U)*(3*T^2 - 2*T^3 - 5*T^4 + 4*T^5 + 6*T*U - 3*T^2*U - 
       11*T^3*U + 8*T^4*U - 3*U^2 - 3*T^2*U^2 + 4*T^3*U^2 - U^3 + 5*T*U^3 - 
       4*T^2*U^3 + 2*U^4 - 8*T*U^4 - 4*U^5))/(3*U*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (16*(-3 - 2*T + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U + 
  (24*(-1 + U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/U - 
  (8*(3 + 4*T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/U + 
  (24*(-1 + U)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/U - 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (24*(1 + T)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/U - 
  (8*(-3 - T + 2*U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/U + 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (8*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/U - 
  (8*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/U + 
  ((2*I)*Pi*(-6 - 4*T + 5*U + 2*T*U)*Log[T]^2)/(-1 + U) + 
  ((4*Nf*(2*T + U))/(3*(-1 + U)) - (-12 - 8*T + 9*U)/(-1 + U))*Log[T]^2 - 
  ((4*I)*Pi*(-3 - 2*T + U)*G[{U^(-1)}, 1]*Log[T]^2)/U + 
  ((-8*Nf*(T + U))/(3*U) - (4*(-3 - 3*T + 2*U + T*U))/(-1 + U))*
   G[{U^(-1)}, 1]*Log[T]^2 - (4*(-3 - 2*T + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/
   U - (4*(3 + 4*T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/U + 
  ((-8*Nf)/3 + (8*LbL*Nf*U*(-18 - 3*T + 2*T^2 - 9*U + 2*T*U))/(3*(T + U)) - 
    (4*(-T + T^2 + 11*U - 12*T*U + 5*U^2 - 6*T*U^2))/((-1 + T)*(T + U)))*
   Log[U] + Pi^2*((-4*LbL*Nf*(6 + 2*T - 11*U - 5*T*U + 8*U^2))/
     (3*(-1 + U)^2) - (2*(20 + 8*T - 36*U - 17*T*U + 17*U^2 + 6*T*U^2 + 
       T*U^3 + U^4))/(3*(-1 + U)^2))*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(-3 - 5*T^2 + 4*T^3 + 3*U - 10*T*U + 6*T^2*U - 
       5*U^2 + 6*T*U^2 + 4*U^3))/(T + U) - 
    ((4*I)*(-T^2 + 5*T^3 - 10*T^4 - 2*T*U - 7*T^2*U - 16*T^3*U + 12*T^4*U - 
       U^2 + 13*T*U^2 - 2*T^2*U^2 + 8*T^3*U^2 + U^3 - 8*T*U^3 + 4*T^2*U^3 + 
       6*T^3*U^3 - 4*T*U^4 + 6*T^2*U^4))/(T*(-1 + U)*(T + U)^2))*Log[U] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/U)*
   G[{T^(-1)}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T)*(18*T + 9*T^2 + T^3 - 4*T^4 + 15*U - 18*T*U + 8*T^2*U - 
       7*T^3*U + 4*T^4*U - 21*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       3*U^3 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*T*(-1 + U)*(T + U)) + 
    (4*(T^2 - 5*T^3 + 16*T^4 - 11*T^5 + 2*T*U + 19*T^2*U - T^3*U - 33*T^4*U + 
       13*T^5*U + U^2 - T*U^2 - 2*T^2*U^2 - 11*T^3*U^2 + 11*T^4*U^2 - U^3 + 
       3*T*U^3 - 15*T^2*U^3 + 7*T^3*U^3 + 6*T^4*U^3 - 2*T*U^4 - 3*T^2*U^4 + 
       6*T^3*U^4))/(T^2*(-1 + U)*(T + U)^2))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((8*LbL*Nf*(-3 - T + 2*U))/(3*U) + (4*(-9 - 5*T + 4*U))/(3*U))*
   G[{U^(-1)}, 1]*Log[U] + 
  Pi*(((4*I)*(1 - 2*T - 3*T^2 - 2*T^3 - U + 7*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U) - (((8*I)/3)*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 
       3*T*U^2 - 6*U^3 + 4*T*U^3 + 4*U^4))/U)*G[{U^(-1)}, 1]*Log[U] + 
  ((8*Nf*(-2 + 2*T + 3*U))/(3*(T + U)) - 
    (8*LbL*Nf*(-15*T + 6*T^2 + 13*T^3 - 4*T^4 - 33*U + 48*T*U + 9*T^2*U - 
       8*T^3*U + 4*T^4*U + 54*U^2 - 40*T*U^2 - 2*T^2*U^2 + 4*T^3*U^2 - 
       30*U^3 + 2*T*U^3 - 4*T^2*U^3 - 4*T*U^4))/(3*(-1 + U)*(T + U)^2) - 
    (2*(-6*T^2 + 8*T^3 - 2*T^4 + 44*T*U - 33*T^2*U - 16*T^3*U + 2*T^4*U + 
       2*U^2 - 67*T*U^2 + 29*T^2*U^2 + 6*T^3*U^2 - 2*U^3 + 19*T*U^3 + 
       6*T^2*U^3 + 2*T*U^4))/(T*(-1 + U)*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[U] + Pi*((((8*I)/3)*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 
       6*T*U + 12*T^2*U + 6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (U*(T + U)^2) - ((4*I)*(-T^3 + 2*T^4 + 3*T^5 - 8*T^6 + 4*T^7 - 3*T^2*U + 
       8*T^3*U + 17*T^4*U - 42*T^5*U + 24*T^6*U - 4*T^7*U - 3*T*U^2 + 
       12*T^2*U^2 + 4*T^3*U^2 - 70*T^4*U^2 + 66*T^5*U^2 - 19*T^6*U^2 - U^3 + 
       8*T*U^3 + 10*T^2*U^3 - 58*T^3*U^3 + 76*T^4*U^3 - 38*T^5*U^3 + 
       T^6*U^3 + 2*U^4 - 5*T*U^4 - 34*T^2*U^4 + 60*T^3*U^4 - 40*T^4*U^4 + 
       4*T^5*U^4 - U^5 + 18*T^2*U^5 - 22*T^3*U^5 + 6*T^4*U^5 - 5*T^2*U^6 + 
       4*T^3*U^6 + T^2*U^7))/(T^2*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[U] + ((4*(1 - 2*T - 3*T^2 + 8*T^3 - 4*T^4 - 3*U + 4*T*U + 23*T^2*U - 
       8*T^3*U + 8*T^4*U + 3*U^2 - 2*T*U^2 - 39*T^2*U^2 + 9*T^3*U^2 - 
       4*T^4*U^2 - U^3 + 20*T^2*U^3 - 6*T^3*U^3 - 6*T^2*U^4 + T^3*U^4 + 
       T^2*U^5))/(T^2*(-1 + U)^2*U) - 
    (8*LbL*Nf*(-3 + 5*T + 3*T^2 - 9*T^3 + 4*T^4 + 44*U + 2*T*U - 12*T^2*U + 
       22*T^3*U - 8*T^4*U - 70*U^2 - 28*T*U^2 + 15*T^2*U^2 - 17*T^3*U^2 + 
       4*T^4*U^2 + 38*U^3 + 10*T*U^3 - 6*T^2*U^3 + 4*T^3*U^3 + 19*U^4 - 
       11*T*U^4 - 14*U^5 + 4*T*U^5 + 4*U^6))/(3*(-1 + U)^2*U))*
   G[{T^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) + 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) - 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), 0}, 1]*Log[U])/U + 
  ((4*(1 - 2*T - 3*T^2 - 2*T^3 - U + 7*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U) - (8*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 3*T*U^2 - 
       6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*G[{U^(-1), 0}, 1]*Log[U] - 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/U + 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  ((-4*(1 - 2*T - 3*T^2 - 2*T^3 - U + 7*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U) + (8*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 3*T*U^2 - 
       6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((8*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 36*T^2*U + 
       2*T^3*U - 30*T^4*U + 30*T^5*U - 8*T^6*U - 6*U^2 + 60*T*U^2 - 
       42*T^2*U^2 - 46*T^3*U^2 + 63*T^4*U^2 - 33*T^5*U^2 + 4*T^6*U^2 + 
       38*U^3 - 84*T*U^3 - 24*T^2*U^3 + 62*T^3*U^3 - 48*T^4*U^3 + 
       12*T^5*U^3 - 52*U^4 + 18*T*U^4 + 54*T^2*U^4 - 40*T^3*U^4 + 
       12*T^4*U^4 + 20*U^5 + 48*T*U^5 - 42*T^2*U^5 + 8*T^3*U^5 + 19*U^6 - 
       39*T*U^6 + 12*T^2*U^6 - 14*U^7 + 12*T*U^7 + 4*U^8))/
     (3*(-1 + U)^2*U*(T + U)^2) - 
    (4*(T^3 - 2*T^4 - 3*T^5 + 8*T^6 - 4*T^7 + 3*T^2*U - 9*T^3*U - 15*T^4*U + 
       49*T^5*U - 24*T^6*U + 8*T^7*U + 3*T*U^2 - 15*T^2*U^2 + 4*T^3*U^2 + 
       99*T^4*U^2 - 90*T^5*U^2 + 34*T^6*U^2 - 4*T^7*U^2 + U^3 - 11*T*U^3 + 
       2*T^2*U^3 + 74*T^3*U^3 - 140*T^4*U^3 + 76*T^5*U^3 - 18*T^6*U^3 - 
       3*U^4 + 13*T*U^4 + 48*T^2*U^4 - 128*T^3*U^4 + 86*T^4*U^4 - 
       36*T^5*U^4 + 2*T^6*U^4 + 3*U^5 - 5*T*U^5 - 58*T^2*U^5 + 70*T^3*U^5 - 
       40*T^4*U^5 + 8*T^5*U^5 - U^6 + 22*T^2*U^6 - 24*T^3*U^6 + 12*T^4*U^6 - 
       6*T^2*U^7 + 8*T^3*U^7 + 2*T^2*U^8))/(T^2*(-1 + U)^2*U*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-3*T^3 + 5*T^4 + 3*T^5 - 9*T^6 + 4*T^7 - 24*T^2*U + 30*T^3*U + 
       2*T^4*U - 30*T^5*U + 30*T^6*U - 8*T^7*U - 30*T*U^2 + 96*T^2*U^2 - 
       30*T^3*U^2 - 46*T^4*U^2 + 63*T^5*U^2 - 33*T^6*U^2 + 4*T^7*U^2 - 
       6*U^3 + 98*T*U^3 - 102*T^2*U^3 - 30*T^3*U^3 + 62*T^4*U^3 - 
       48*T^5*U^3 + 12*T^6*U^3 + 18*U^4 - 100*T*U^4 + 18*T^2*U^4 + 
       54*T^3*U^4 - 40*T^4*U^4 + 12*T^5*U^4 - 18*U^5 + 32*T*U^5 + 
       48*T^2*U^5 - 42*T^3*U^5 + 8*T^4*U^5 + 6*U^6 + 19*T*U^6 - 39*T^2*U^6 + 
       12*T^3*U^6 - 14*T*U^7 + 12*T^2*U^7 + 4*T*U^8))/
     (3*T*(-1 + U)^2*U*(T + U)^2) + 
    (4*(-T^3 + 2*T^4 - T^5 + 4*T^6 - 4*T^7 - 3*T^2*U + 9*T^3*U - 17*T^4*U + 
       19*T^5*U - 20*T^6*U + 8*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 22*T^3*U^2 + 
       36*T^4*U^2 - 50*T^5*U^2 + 37*T^6*U^2 - 4*T^7*U^2 - U^3 + 11*T*U^3 - 
       42*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 74*T^5*U^3 - 20*T^6*U^3 + 
       3*U^4 - 15*T*U^4 + 59*T^2*U^4 - 42*T^3*U^4 + 61*T^4*U^4 - 42*T^5*U^4 + 
       T^6*U^4 - 3*U^5 + 11*T*U^5 - 40*T^2*U^5 + 40*T^3*U^5 - 46*T^4*U^5 + 
       4*T^5*U^5 + U^6 - 6*T*U^6 + 14*T^2*U^6 - 26*T^3*U^6 + 6*T^4*U^6 + 
       2*T*U^7 - 6*T^2*U^7 + 4*T^3*U^7 + T^2*U^8))/
     (T^2*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-4*(-1 + T + U)*(-T + T^2 + 4*T^4 - U + 2*T*U + 4*T^2*U + 4*T^3*U - 
       4*T^4*U + U^2 - 8*T^2*U^2 - 2*T^3*U^2 + 6*T^2*U^3))/
     (T^2*(-1 + U)*U*(T + U)) + (8*LbL*Nf*(-1 + T + U)*
      (3*T^2 - 2*T^3 - 5*T^4 + 4*T^5 + 6*T*U - 3*T^2*U - 11*T^3*U + 8*T^4*U - 
       3*U^2 - 3*T^2*U^2 + 4*T^3*U^2 - U^3 + 5*T*U^3 - 4*T^2*U^3 + 2*U^4 - 
       8*T*U^4 - 4*U^5))/(3*U*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*
   Log[U] + (16*(T + U)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/U - 
  (16*(T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U + 
  (16*(T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/U - 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U - 
  (8*(-3 - 2*T + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U + 
  ((-48*(1 + T))/U - (32*LbL*Nf*(-3 - T + 2*U))/U)*G[{U^(-1), 0, T^(-1)}, 1]*
   Log[U] + ((24*(1 + T))/U + (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U + 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  (8*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((24*(1 + T))/U + (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
  (16*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/U + 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U - 
  (16*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/U + 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((4*I)*Pi*(-6 - 4*T + 5*U + 2*T*U)*Log[T]*Log[U])/(-1 + U) + 
  ((-8*LbL*Nf*T*(-3 - 5*T^2 + 4*T^3 + 3*U - 10*T*U + 6*T^2*U - 5*U^2 + 
       6*T*U^2 + 4*U^3))/(3*(T + U)) - 
    (4*(-T^2 + 5*T^3 - 10*T^4 - 2*T*U - 7*T^2*U - 16*T^3*U + 12*T^4*U - U^2 + 
       13*T*U^2 - 2*T^2*U^2 + 8*T^3*U^2 + U^3 - 8*T*U^3 + 4*T^2*U^3 + 
       6*T^3*U^3 - 4*T*U^4 + 6*T^2*U^4))/(T*(-1 + U)*(T + U)^2))*Log[T]*
   Log[U] + ((-4*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] - ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1)}, 1]*
    Log[T]*Log[U])/U + 
  ((4*(1 - 2*T - 3*T^2 - 2*T^3 - U + 7*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U) - (8*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 3*T*U^2 - 
       6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((8*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (3*U*(T + U)^2) - (4*(-T^3 + 2*T^4 + 3*T^5 - 8*T^6 + 4*T^7 - 3*T^2*U + 
       8*T^3*U + 17*T^4*U - 42*T^5*U + 24*T^6*U - 4*T^7*U - 3*T*U^2 + 
       12*T^2*U^2 + 4*T^3*U^2 - 70*T^4*U^2 + 66*T^5*U^2 - 19*T^6*U^2 - U^3 + 
       8*T*U^3 + 10*T^2*U^3 - 58*T^3*U^3 + 76*T^4*U^3 - 38*T^5*U^3 + 
       T^6*U^3 + 2*U^4 - 5*T*U^4 - 34*T^2*U^4 + 60*T^3*U^4 - 40*T^4*U^4 + 
       4*T^5*U^4 - U^5 + 18*T^2*U^5 - 22*T^3*U^5 + 6*T^4*U^5 - 5*T^2*U^6 + 
       4*T^3*U^6 + T^2*U^7))/(T^2*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T]*Log[U] - (8*(-3 - 2*T + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U - 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U + 
  (8*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U + 
  (2*(-6 - 4*T + 5*U + 2*T*U)*Log[T]^2*Log[U])/(-1 + U) - 
  (4*(-3 - 2*T + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U + 
  (6 + (8*Nf)/3)*Log[\[Mu]\[Mu]] + (4*Pi^2*(2*T + U)*Log[\[Mu]\[Mu]])/
   (-1 + U) + Pi*((((-8*I)/3)*Nf*(2*T + U))/(-1 + U) - 
    ((2*I)*(2 + 6*T + U))/(-1 + U))*Log[\[Mu]\[Mu]] - 
  (8*Pi^2*(T + U)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]])/U + 
  Pi*(((12*I)*(T + U))/U + (((16*I)/3)*Nf*(T + U))/U)*G[{U^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((4*I)*Pi*(-2 + 2*T^2 + 2*U + 3*T*U + U^2)*
    G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/((-1 + U)*(T + U)) + 
  ((6*(-2 + 2*T^2 + 2*U + 3*T*U + U^2))/((-1 + U)*(T + U)) + 
    (8*Nf*(-2 + 2*T^2 + 2*U + 3*T*U + U^2))/(3*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((8*I)*Pi*(T + U)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/U + 
  ((12*(T + U))/U + (16*Nf*(T + U))/(3*U))*G[{U^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/U + ((-12*(T + U))/U - (16*Nf*(T + U))/(3*U))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(2*T + U)*Log[T]*Log[\[Mu]\[Mu]])/(-1 + U) + 
  ((-6*(2*T + U))/(-1 + U) - (8*Nf*(2*T + U))/(3*(-1 + U)))*Log[T]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*(T + U)*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]])/
   U + ((12*(T + U))/U + (16*Nf*(T + U))/(3*U))*G[{U^(-1)}, 1]*Log[T]*
   Log[\[Mu]\[Mu]] + 2*Log[\[Mu]\[Mu]]^2 - 
  ((2*I)*Pi*(2*T + U)*Log[\[Mu]\[Mu]]^2)/(-1 + U) + 
  ((4*I)*Pi*(T + U)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (2*(-2 + 2*T^2 + 2*U + 3*T*U + U^2)*G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + U)*(T + U)) + (4*(T + U)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/U - 
  (4*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U - 
  (2*(2*T + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(-1 + U) + 
  (4*(T + U)*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/U + 
  ((24*LbL*Nf*(6 + 2*T - 11*U - 5*T*U + 8*U^2))/(-1 + U)^2 + 
    (4*(12 - 16*T - 25*U + 6*T*U + 17*U^2 + 2*T*U^2 + 2*T*U^3 + 2*U^4))/
     (-1 + U)^2)*Zeta[3] + ((-48*LbL*Nf*(-3 - T + 2*U))/U - 
    (8*(-3 + 5*T + 8*U))/U)*G[{U^(-1)}, 1]*Zeta[3], 
 (510 - 331*T - 331*U)/8 - (157*Pi^4*(-2 + T + U))/360 - 
  (19*Nf*(-430 + 251*T + 251*U))/162 + 
  Pi*(((-8*I)/3)*LbL*Nf*(-15 + T + U)*(T + U) - 
    (((3*I)/2)*(-30 + 69*T - 39*T^2 + 69*U - 82*T*U + 26*T^2*U - 39*U^2 + 
       26*T*U^2))/((-1 + T)*(-1 + U)) - 
    (((2*I)/27)*Nf*(-418 + 741*T - 323*T^2 + 741*U - 758*T*U + 170*T^2*U - 
       323*U^2 + 170*T*U^2))/((-1 + T)*(-1 + U))) + 
  Pi^3*(((16*I)/3)*LbL*Nf*(T + U) + 
    ((I/6)*(-18 + 77*T - 55*T^2 - 2*T^3 + 77*U - 102*T*U + 36*T^2*U + 
       2*T^3*U - 55*U^2 + 36*T*U^2 + 4*T^2*U^2 - 2*U^3 + 2*T*U^3))/
     ((-1 + T)*(-1 + U))) + 
  Pi^2*((Nf*(-182 + 297*T - 115*T^2 + 297*U - 340*T*U + 79*T^2*U - 115*U^2 + 
       79*T*U^2))/(27*(-1 + T)*(-1 + U)) + 
    (-136*T + 123*T^2 + 13*T^3 - 136*U + 126*T*U + 91*T^2*U - 57*T^3*U + 
      123*U^2 + 91*T*U^2 - 234*T^2*U^2 + 20*T^3*U^2 + 13*U^3 - 57*T*U^3 + 
      20*T^2*U^3)/(6*(-1 + T)*(-1 + U)*(T + U)) - 
    (4*LbL*Nf*(12*T^2 - 20*T^3 + 10*T^4 + 54*T*U - 45*T^2*U + 25*T^3*U + 
       12*U^2 - 45*T*U^2 + 30*T^2*U^2 - 20*U^3 + 25*T*U^3 + 10*U^4))/
     (9*(T + U))) + Pi^3*((((-8*I)/3)*LbL*Nf*(-2 + T)*U)/T - 
    ((I/3)*(-14*T + 7*T^2 - 25*U + 6*T*U))/T)*G[{T^(-1)}, 1] + 
  Pi^2*((8*Nf*(2*T - T^2 + U))/(9*T) + (-14 + 49*T - 66*T^2 + 41*T^3 - 
      10*T^4 + 35*U - 95*T*U + 105*T^2*U - 49*T^3*U + 4*T^4*U - U^2 + 
      18*T*U^2 - 9*T^2*U^2 + 4*T^3*U^2)/(3*(-1 + T)*T*U) - 
    (4*LbL*Nf*(-10*T^2 + 30*T^3 - 30*T^4 + 10*T^5 - 20*T*U + 45*T^2*U - 
       45*T^3*U + 20*T^4*U - 10*U^2 + 33*T*U^2 - 15*T^2*U^2 + 10*T^3*U^2))/
     (9*T*U))*G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(38*T - 57*T^2 + 19*T^3 + 19*U - 25*T*U - 3*T^2*U))/
     ((-1 + T)*T) + (I*(-4*T + 40*T^2 - 43*T^3 + 7*T^4 - 4*U + 25*T*U + 
       8*T^2*U - 42*T^3*U + 4*T^4*U + 9*U^2 + 3*T*U^2 - 25*T^2*U^2 + 
       4*T^3*U^2))/((-1 + T)*T*(T + U)) - 
    (((8*I)/3)*LbL*Nf*(12*T^2 - 10*T^3 - 4*T^4 + 2*T^5 - 9*T*U + 9*T^2*U - 
       11*T^3*U + 5*T^4*U - 15*U^2 + 18*T*U^2 - 15*T^2*U^2 + 6*T^3*U^2 + 
       5*U^3 - 10*T*U^3 + 5*T^2*U^3 - 2*U^4 + 2*T*U^4))/(T*(T + U)))*
   G[{T^(-1)}, 1] + Pi^3*((((-8*I)/3)*LbL*Nf*T*(-2 + U))/U - 
    ((I/3)*(-25*T - 14*U + 6*T*U + 7*U^2))/U)*G[{U^(-1)}, 1] + 
  Pi*((((-4*I)/9)*Nf*(-19*T - 38*U + 25*T*U + 57*U^2 + 3*T*U^2 - 19*U^3))/
     ((-1 + U)*U) + (I*(-4*T + 9*T^2 - 4*U + 25*T*U + 3*T^2*U + 40*U^2 + 
       8*T*U^2 - 25*T^2*U^2 - 43*U^3 - 42*T*U^3 + 4*T^2*U^3 + 7*U^4 + 
       4*T*U^4))/((-1 + U)*U*(T + U)) - 
    (((8*I)/3)*LbL*Nf*(-15*T^2 + 5*T^3 - 2*T^4 - 9*T*U + 18*T^2*U - 
       10*T^3*U + 2*T^4*U + 12*U^2 + 9*T*U^2 - 15*T^2*U^2 + 5*T^3*U^2 - 
       10*U^3 - 11*T*U^3 + 6*T^2*U^3 - 4*U^4 + 5*T*U^4 + 2*U^5))/(U*(T + U)))*
   G[{U^(-1)}, 1] + Pi^2*((8*Nf*(T + 2*U - U^2))/(9*U) + 
    (-14 + 35*T - T^2 + 49*U - 95*T*U + 18*T^2*U - 66*U^2 + 105*T*U^2 - 
      9*T^2*U^2 + 41*U^3 - 49*T*U^3 + 4*T^2*U^3 - 10*U^4 + 4*T*U^4)/
     (3*T*(-1 + U)*U) - (4*LbL*Nf*(-10*T^2 - 20*T*U + 33*T^2*U - 10*U^2 + 
       45*T*U^2 - 15*T^2*U^2 + 30*U^3 - 45*T*U^3 + 10*T^2*U^3 - 30*U^4 + 
       20*T*U^4 + 10*U^5))/(9*T*U))*G[{U^(-1)}, 1] + 
  Pi*((4*I)*(-1 + T + U) - (32*I)*LbL*Nf*(-1 + T + U))*G[{(T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(-15 + T + U)*(-1 + T + U))/3 + 
    (39*(-1 + T + U)*(4 - 3*T - 3*U + 2*T*U))/(2*(-1 + T)*(-1 + U)) + 
    (2*Nf*(-1 + T + U)*(140 - 89*T - 89*U + 38*T*U))/(9*(-1 + T)*(-1 + U)))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*(-1/6*((-1 + T + U)*(-28*T^2 + 70*T^3 - 62*T^4 + 20*T^5 - 56*T*U + 
        210*T^2*U - 56*T^3*U - 5*T^4*U - 30*T^5*U - 28*U^2 + 210*T*U^2 - 
        108*T^2*U^2 + 5*T^3*U^2 - 26*T^4*U^2 + 10*T^5*U^2 + 70*U^3 - 
        56*T*U^3 + 5*T^2*U^3 - 112*T^3*U^3 + 30*T^4*U^3 - 62*U^4 - 5*T*U^4 - 
        26*T^2*U^4 + 30*T^3*U^4 + 20*U^5 - 30*T*U^5 + 10*T^2*U^5))/
      ((-1 + T)*T*(-1 + U)*U*(T + U)^2) + 
    (20*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 18*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (9*T*U*(T + U)^2))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-8*LbL*Nf*(-2 + T)*U)/(3*T) - (-4*T^2 - 30*T*U + 11*T^2*U - 89*U^2 + 
      22*T*U^2)/(3*T*U))*G[{T^(-1), 0}, 1] + 
  ((4*Nf*(38*T - 57*T^2 + 19*T^3 + 19*U - 25*T*U - 3*T^2*U))/(9*(-1 + T)*T) + 
    (-4*T + 40*T^2 - 43*T^3 + 7*T^4 - 4*U + 25*T*U + 8*T^2*U - 42*T^3*U + 
      4*T^4*U + 9*U^2 + 3*T*U^2 - 25*T^2*U^2 + 4*T^3*U^2)/
     ((-1 + T)*T*(T + U)) - (8*LbL*Nf*(12*T^2 - 10*T^3 - 4*T^4 + 2*T^5 - 
       9*T*U + 9*T^2*U - 11*T^3*U + 5*T^4*U - 15*U^2 + 18*T*U^2 - 
       15*T^2*U^2 + 6*T^3*U^2 + 5*U^3 - 10*T*U^3 + 5*T^2*U^3 - 2*U^4 + 
       2*T*U^4))/(3*T*(T + U)))*G[{T^(-1), 0}, 1] + 
  Pi*(((-2*I)*(4 - 14*T + 20*T^2 - 14*T^3 + 4*T^4 - 14*U + 42*T*U - 
       31*T^2*U + 8*T^3*U - 5*T^4*U + 7*U^2 - 27*T*U^2 + 30*T^2*U^2 - 
       14*T^3*U^2 + T^4*U^2 + U^3 + 2*T^3*U^3 + 2*U^4 - 3*T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (((8*I)/3)*LbL*Nf*(-4*T^2 + 12*T^3 - 12*T^4 + 
       4*T^5 - 8*T*U + 42*T^2*U - 18*T^3*U + 8*T^4*U - 4*U^2 + 18*T*U^2 - 
       9*T^2*U^2 + 4*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 
       4*T*U^4 + 2*U^5))/(T*U))*G[{T^(-1), 0}, 1] + 
  (4*Pi^2*(-4*T + 2*T^2 + 3*U - T*U)*G[{T^(-1), T^(-1)}, 1])/(3*T) + 
  Pi*((((8*I)/3)*Nf*(2*T - T^2 + U))/T - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 
       2*T^2*U))/(T*U) + ((2*I)*(2 - 7*T + 6*T^2 + T^3 - 2*T^4 - 5*U - 
       7*T*U + 21*T^2*U - 11*T^3*U + 2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 
       2*T^3*U^2))/((-1 + T)*T*U))*G[{T^(-1), T^(-1)}, 1] + 
  (Pi^2*(-22*T + 11*T^2 - 61*U + 10*T*U)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (3*T) + Pi*((-8*I)*LbL*Nf*U + 
    ((2*I)*(4 - 10*T + 6*T^2 - 10*U + 2*T^2*U + U^2 - 3*T*U^2))/(T*U))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((-4*Nf*(38*T - 57*T^2 + 19*T^3 + 19*U - 25*T*U - 3*T^2*U))/
     (9*(-1 + T)*T) - (-4*T + 40*T^2 - 43*T^3 + 7*T^4 - 4*U + 25*T*U + 
      8*T^2*U - 42*T^3*U + 4*T^4*U + 9*U^2 + 3*T*U^2 - 25*T^2*U^2 + 
      4*T^3*U^2)/((-1 + T)*T*(T + U)) + 
    (8*LbL*Nf*(12*T^2 - 10*T^3 - 4*T^4 + 2*T^5 - 9*T*U + 9*T^2*U - 11*T^3*U + 
       5*T^4*U - 15*U^2 + 18*T*U^2 - 15*T^2*U^2 + 6*T^3*U^2 + 5*U^3 - 
       10*T*U^3 + 5*T^2*U^3 - 2*U^4 + 2*T*U^4))/(3*T*(T + U)))*
   G[{T^(-1), (T + U)^(-1)}, 1] + Pi^2*((-8*LbL*Nf*T*(-2 + U))/(3*U) - 
    (-89*T^2 - 30*T*U + 22*T^2*U - 4*U^2 + 11*T*U^2)/(3*T*U))*
   G[{U^(-1), 0}, 1] + 
  ((-4*Nf*(-19*T - 38*U + 25*T*U + 57*U^2 + 3*T*U^2 - 19*U^3))/
     (9*(-1 + U)*U) + (-4*T + 9*T^2 - 4*U + 25*T*U + 3*T^2*U + 40*U^2 + 
      8*T*U^2 - 25*T^2*U^2 - 43*U^3 - 42*T*U^3 + 4*T^2*U^3 + 7*U^4 + 4*T*U^4)/
     ((-1 + U)*U*(T + U)) - (8*LbL*Nf*(-15*T^2 + 5*T^3 - 2*T^4 - 9*T*U + 
       18*T^2*U - 10*T^3*U + 2*T^4*U + 12*U^2 + 9*T*U^2 - 15*T^2*U^2 + 
       5*T^3*U^2 - 10*U^3 - 11*T*U^3 + 6*T^2*U^3 - 4*U^4 + 5*T*U^4 + 2*U^5))/
     (3*U*(T + U)))*G[{U^(-1), 0}, 1] + 
  Pi*(((-2*I)*(4 - 14*T + 7*T^2 + T^3 + 2*T^4 - 14*U + 42*T*U - 27*T^2*U - 
       3*T^4*U + 20*U^2 - 31*T*U^2 + 30*T^2*U^2 + T^4*U^2 - 14*U^3 + 
       8*T*U^3 - 14*T^2*U^3 + 2*T^3*U^3 + 4*U^4 - 5*T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (((8*I)/3)*LbL*Nf*(-4*T^2 + 6*T^3 - 6*T^4 + 
       2*T^5 - 8*T*U + 18*T^2*U - 9*T^3*U + 4*T^4*U - 4*U^2 + 42*T*U^2 - 
       9*T^2*U^2 + 2*T^3*U^2 + 12*U^3 - 18*T*U^3 + 4*T^2*U^3 - 12*U^4 + 
       8*T*U^4 + 4*U^5))/(T*U))*G[{U^(-1), 0}, 1] - 
  (4*Pi^2*(-3*T + 4*U + T*U - 2*U^2)*G[{U^(-1), U^(-1)}, 1])/(3*U) + 
  Pi*((((8*I)/3)*Nf*(T + 2*U - U^2))/U - 
    (((8*I)/3)*LbL*Nf*(-1 + U)*(T + U)*(2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 
       2*U^3))/(T*U) + ((2*I)*(2 - 5*T + T^2 - 7*U - 7*T*U - 6*T^2*U + 
       6*U^2 + 21*T*U^2 + 9*T^2*U^2 + U^3 - 11*T*U^3 + 2*T^2*U^3 - 2*U^4 + 
       2*T*U^4))/(T*(-1 + U)*U))*G[{U^(-1), U^(-1)}, 1] + 
  (Pi^2*(-61*T - 22*U + 10*T*U + 11*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (3*U) + Pi*((-8*I)*LbL*Nf*T - 
    ((2*I)*(-4 + 10*T - T^2 + 10*U + 3*T^2*U - 6*U^2 - 2*T*U^2))/(T*U))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((4*Nf*(-19*T - 38*U + 25*T*U + 57*U^2 + 3*T*U^2 - 19*U^3))/
     (9*(-1 + U)*U) - (-4*T + 9*T^2 - 4*U + 25*T*U + 3*T^2*U + 40*U^2 + 
      8*T*U^2 - 25*T^2*U^2 - 43*U^3 - 42*T*U^3 + 4*T^2*U^3 + 7*U^4 + 4*T*U^4)/
     ((-1 + U)*U*(T + U)) + (8*LbL*Nf*(-15*T^2 + 5*T^3 - 2*T^4 - 9*T*U + 
       18*T^2*U - 10*T^3*U + 2*T^4*U + 12*U^2 + 9*T*U^2 - 15*T^2*U^2 + 
       5*T^3*U^2 - 10*U^3 - 11*T*U^3 + 6*T^2*U^3 - 4*U^4 + 5*T*U^4 + 2*U^5))/
     (3*U*(T + U)))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  (4*Pi^2*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*G[{(T + U)^(-1), 0}, 1])/
   (3*T*U) + ((-4*Nf*(-1 + T + U)*(8 - 5*T - 5*U + 2*T*U))/
     (3*(-1 + T)*(-1 + U)) - (-24*T - 5*T^2 + 29*T^3 - 24*U - 58*T*U + 
      137*T^2*U - 46*T^3*U - 5*U^2 + 137*T*U^2 - 140*T^2*U^2 + 8*T^3*U^2 + 
      29*U^3 - 46*T*U^3 + 8*T^2*U^3)/((-1 + T)*(-1 + U)*(T + U)) + 
    (16*LbL*Nf*(6*T - 9*T^2 - 5*T^3 + 2*T^4 + 6*U - 12*T*U - 12*T^2*U + 
       5*T^3*U - 9*U^2 - 12*T*U^2 + 6*T^2*U^2 - 5*U^3 + 5*T*U^3 + 2*U^4))/
     (3*(T + U)))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((2*I)*(4*T^2 - 14*T^3 + 20*T^4 - 14*T^5 + 4*T^6 + 8*T*U - 42*T^2*U + 
       56*T^3*U - 30*T^4*U + 13*T^5*U - 6*T^6*U + 4*U^2 - 42*T*U^2 + 
       96*T^2*U^2 - 68*T^3*U^2 + 32*T^4*U^2 - 16*T^5*U^2 + 2*T^6*U^2 - 
       14*U^3 + 56*T*U^3 - 68*T^2*U^3 + 70*T^3*U^3 - 42*T^4*U^3 + 8*T^5*U^3 + 
       20*U^4 - 30*T*U^4 + 32*T^2*U^4 - 42*T^3*U^4 + 12*T^4*U^4 - 14*U^5 + 
       13*T*U^5 - 16*T^2*U^5 + 8*T^3*U^5 + 4*U^6 - 6*T*U^6 + 2*T^2*U^6))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^2) - 
    (((16*I)/3)*LbL*Nf*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 27*T^4*U - 
       21*T^5*U + 8*T^6*U - 18*T^2*U^2 + 57*T^3*U^2 - 30*T^4*U^2 + 
       12*T^5*U^2 - 8*T*U^3 + 57*T^2*U^3 - 30*T^3*U^3 + 10*T^4*U^3 - 2*U^4 + 
       27*T*U^4 - 30*T^2*U^4 + 10*T^3*U^4 + 6*U^5 - 21*T*U^5 + 12*T^2*U^5 - 
       6*U^6 + 8*T*U^6 + 2*U^7))/(T*U*(T + U)^2))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((-2*I)*(-1 + T + U)*(-2*T^2 + 3*T^3 + 2*T^4 - 4*T*U + 11*T^2*U - 
       9*T^3*U - 3*T^4*U - 2*U^2 + 13*T*U^2 - 24*T^2*U^2 - 6*T^3*U^2 + 
       T^4*U^2 + 5*U^3 - 25*T*U^3 - 5*T^2*U^3 + 3*T^3*U^3 + 8*T*U^4 + 
       3*T^2*U^4 - 2*U^5 + T*U^5))/(T*(-1 + U)*U*(T + U)^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 20*T^3*U - 
       11*T^4*U + 6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(T*U*(T + U)^2))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(-1 + T + U)*(-2*T^2 + 5*T^3 - 2*T^5 - 4*T*U + 13*T^2*U - 
       25*T^3*U + 8*T^4*U + T^5*U - 2*U^2 + 11*T*U^2 - 24*T^2*U^2 - 
       5*T^3*U^2 + 3*T^4*U^2 + 3*U^3 - 9*T*U^3 - 6*T^2*U^3 + 3*T^3*U^3 + 
       2*U^4 - 3*T*U^4 + T^2*U^4))/((-1 + T)*T*U*(T + U)^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 
       11*T^4*U + 6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 20*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(T*U*(T + U)^2))*G[{(T + U)^(-1), U^(-1)}, 1] + 
  ((4*I)*Pi*(-1 + T + U)*(2 - 5*T + 3*T^2 - 5*U + 2*T*U + 3*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T*(-1 + U)*U) + 
  ((-16*LbL*Nf*(-2 + T + U)*(-1 + T + U))/3 - (2*(-2 + T + U)*(-1 + T + U))/
     ((-1 + T)*(-1 + U)))*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((12*I)*Pi*(-5 + T)*U*G[{T^(-1), 0, 0}, 1])/T + 
  ((8*Nf*(2*T - T^2 + U))/(3*T) + 
    (4*(2 - 5*T + 5*T^2 - 2*T^3 - 7*U + 11*T*U + 11*T^2*U + 2*T^3*U + 2*U^2 - 
       6*T*U^2 + 3*T^2*U^2 + U^3 - T*U^3 - T^2*U^3 + 2*U^4 - T*U^4))/
     (T*(-1 + U)*U) + (16*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 
       33*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 12*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{T^(-1), 0, 0}, 1] + 
  ((4*I)*Pi*(-2*T^2 - 8*T*U + 2*T^2*U + 3*U^2 + T*U^2)*
    G[{T^(-1), 0, T^(-1)}, 1])/(T*U) + 
  Pi*(((48*I)*U)/T + ((32*I)*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), 0, U^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*(-2 + T)*U)/T - 
    ((4*I)*(-2*T^2 - 8*T*U + 2*T^2*U - U^2 + 3*T*U^2))/(T*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((2*(2 - 7*T + 10*T^2 - 7*T^3 + 2*T^4 - 7*U + 18*T*U + 2*T^2*U - 10*T^3*U - 
       3*T^4*U + 2*U^2 - 4*T*U^2 + T^2*U^2 - 3*T^3*U^2 + T^4*U^2 + U^3 - 
       6*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 + 2*U^4 - 3*T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) - (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 
       4*T*U + 33*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 12*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(2*T^2 + 4*T*U + 5*U^2 - 3*T*U^2)*G[{T^(-1), T^(-1), 0}, 1])/
   (T*U) + ((8*Nf*(2*T - T^2 + U))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/
     (3*T*U) + (2*(2 - 7*T + 6*T^2 + T^3 - 2*T^4 - 5*U - 7*T*U + 21*T^2*U - 
       11*T^3*U + 2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/
     ((-1 + T)*T*U))*G[{T^(-1), T^(-1), 0}, 1] + 
  ((4*I)*Pi*(-4*T + 2*T^2 + 3*U - T*U)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-8*Nf*(2*T - T^2 + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/(3*T*U) - 
    (2*(2 - 7*T + 6*T^2 + T^3 - 2*T^4 - 5*U - 7*T*U + 21*T^2*U - 11*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-2*T^2 - 6*T*U + T^2*U - 11*U^2 + 4*T*U^2)*
    G[{T^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((8*Nf*(-2*T + T^2 - U))/(3*T) - 
    (8*LbL*Nf*(24*T^2 + 9*T*U - 3*T^2*U + 6*U^2 - 9*T*U^2 + 2*T^2*U^2 - 
       6*U^3 + 4*T*U^3 + 2*U^4))/(3*T) - 
    (2*(-4 + 14*T - 16*T^2 + 6*T^3 + 14*U - 18*T*U - 17*T^2*U + 22*T^3*U - 
       T^4*U - 8*U^2 + 3*T*U^2 + 11*T^2*U^2 - 10*T^3*U^2 + T^4*U^2 + 
       3*T^2*U^3 - 2*U^4 + 3*T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U))*
   G[{T^(-1), (T + U)^(-1), 0}, 1] - 
  ((4*I)*Pi*(-2*T + T^2 + 4*U - T*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/
   T + Pi*(((-24*I)*U)/T - ((16*I)*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
  ((8*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  ((-8*LbL*Nf*(-1 + T)*(T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/
     (3*T*U) - (2*(2 - 5*T + T^2 + 2*T^3 - 5*U - 12*T*U + 13*T^2*U + U^2 + 
       3*T*U^2))/(T*U))*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((12*I)*Pi*T*(-5 + U)*G[{U^(-1), 0, 0}, 1])/U + 
  ((8*Nf*(T + 2*U - U^2))/(3*U) - 
    (4*(-2 + 7*T - 2*T^2 - T^3 - 2*T^4 + 5*U - 11*T*U + 6*T^2*U + T^3*U + 
       T^4*U - 5*U^2 - 11*T*U^2 - 3*T^2*U^2 + T^3*U^2 + 2*U^3 - 2*T*U^3))/
     ((-1 + T)*T*U) + (16*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 
       12*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 33*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{U^(-1), 0, 0}, 1] + 
  Pi*(((48*I)*T)/U + ((32*I)*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1)}, 1] + 
  ((4*I)*Pi*(3*T^2 - 8*T*U + T^2*U - 2*U^2 + 2*T*U^2)*
    G[{U^(-1), 0, U^(-1)}, 1])/(T*U) + 
  Pi*(((-16*I)*LbL*Nf*T*(-2 + U))/U - 
    ((4*I)*(-T^2 - 8*T*U + 3*T^2*U - 2*U^2 + 2*T*U^2))/(T*U))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((2*(2 - 7*T + 2*T^2 + T^3 + 2*T^4 - 7*U + 18*T*U - 4*T^2*U - 6*T^3*U - 
       3*T^4*U + 10*U^2 + 2*T*U^2 + T^2*U^2 + 6*T^3*U^2 + T^4*U^2 - 7*U^3 - 
       10*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3 + 2*U^4 - 3*T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) - (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 
       4*T*U + 12*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 33*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(-5*T^2 - 4*T*U + 3*T^2*U - 2*U^2)*G[{U^(-1), U^(-1), 0}, 1])/
   (T*U) + ((8*Nf*(T + 2*U - U^2))/(3*U) - 
    (8*LbL*Nf*(-1 + U)*(T + U)*(2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 2*U^3))/
     (3*T*U) + (2*(2 - 5*T + T^2 - 7*U - 7*T*U - 6*T^2*U + 6*U^2 + 21*T*U^2 + 
       9*T^2*U^2 + U^3 - 11*T*U^3 + 2*T^2*U^3 - 2*U^4 + 2*T*U^4))/
     (T*(-1 + U)*U))*G[{U^(-1), U^(-1), 0}, 1] - 
  ((4*I)*Pi*(-3*T + 4*U + T*U - 2*U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U + 
  ((-8*Nf*(T + 2*U - U^2))/(3*U) + (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 2*U^3))/(3*T*U) - 
    (2*(2 - 5*T + T^2 - 7*U - 7*T*U - 6*T^2*U + 6*U^2 + 21*T*U^2 + 
       9*T^2*U^2 + U^3 - 11*T*U^3 + 2*T^2*U^3 - 2*U^4 + 2*T*U^4))/
     (T*(-1 + U)*U))*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-11*T^2 - 6*T*U + 4*T^2*U - 2*U^2 + T*U^2)*
    G[{U^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((-8*Nf*(T + 2*U - U^2))/(3*U) - 
    (8*LbL*Nf*(6*T^2 - 6*T^3 + 2*T^4 + 9*T*U - 9*T^2*U + 4*T^3*U + 24*U^2 - 
       3*T*U^2 + 2*T^2*U^2))/(3*U) + 
    (2*(4 - 14*T + 8*T^2 + 2*T^4 - 14*U + 18*T*U - 3*T^2*U - 3*T^4*U + 
       16*U^2 + 17*T*U^2 - 11*T^2*U^2 - 3*T^3*U^2 + T^4*U^2 - 6*U^3 - 
       22*T*U^3 + 10*T^2*U^3 + T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U))*
   G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  Pi*(((-24*I)*T)/U - ((16*I)*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(-4*T + 2*U + T*U - U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/
   U - ((8*I)*Pi*(T + 2*U - U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   U + ((-8*LbL*Nf*(-1 + U)*(T + U)*(2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 
       2*U^3))/(3*T*U) - (2*(2 - 5*T + T^2 - 5*U - 12*T*U + 3*T^2*U + U^2 + 
       13*T*U^2 + 2*U^3))/(T*U))*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((2*(4*T^2 - 14*T^3 + 20*T^4 - 14*T^5 + 4*T^6 + 8*T*U - 42*T^2*U + 
       56*T^3*U + 8*T^4*U - 27*T^5*U - 6*T^6*U + 4*U^2 - 42*T*U^2 + 
       96*T^2*U^2 + 46*T^3*U^2 - 82*T^4*U^2 + 3*T^5*U^2 + 2*T^6*U^2 - 
       14*U^3 + 56*T*U^3 + 46*T^2*U^3 - 78*T^3*U^3 + 15*T^4*U^3 + 8*T^5*U^3 + 
       20*U^4 + 8*T*U^4 - 82*T^2*U^4 + 15*T^3*U^4 + 12*T^4*U^4 - 14*U^5 - 
       27*T*U^5 + 3*T^2*U^5 + 8*T^3*U^5 + 4*U^6 - 6*T*U^6 + 2*T^2*U^6))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^2) - 
    (16*LbL*Nf*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 39*T^4*U - 
       21*T^5*U + 8*T^6*U - 18*T^2*U^2 + 93*T^3*U^2 - 30*T^4*U^2 + 
       12*T^5*U^2 - 8*T*U^3 + 93*T^2*U^3 - 30*T^3*U^3 + 10*T^4*U^3 - 2*U^4 + 
       39*T*U^4 - 30*T^2*U^4 + 10*T^3*U^4 + 6*U^5 - 21*T*U^5 + 12*T^2*U^5 - 
       6*U^6 + 8*T*U^6 + 2*U^7))/(3*T*U*(T + U)^2))*
   G[{(T + U)^(-1), 0, 0}, 1] - 
  ((4*I)*Pi*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1])/(T*U) - 
  ((4*I)*Pi*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1])/(T*U) + 
  ((8*I)*Pi*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  ((8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 24*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2) - (2*(2*T^2 - 7*T^3 + 10*T^4 - 7*T^5 + 2*T^6 + 4*T*U - 
       21*T^2*U + 12*T^3*U + 11*T^4*U - 2*T^5*U - 4*T^6*U + 2*U^2 - 
       21*T*U^2 + 28*T^2*U^2 + 20*T^3*U^2 - 38*T^4*U^2 + 4*T^5*U^2 + 
       2*T^6*U^2 - 7*U^3 + 12*T*U^3 + 20*T^2*U^3 - 44*T^3*U^3 + 8*T^4*U^3 + 
       8*T^5*U^3 + 10*U^4 + 11*T*U^4 - 38*T^2*U^4 + 8*T^3*U^4 + 12*T^4*U^4 - 
       7*U^5 - 2*T*U^5 + 4*T^2*U^5 + 8*T^3*U^5 + 2*U^6 - 4*T*U^6 + 
       2*T^2*U^6))/((-1 + T)*T*(-1 + U)*U*(T + U)^2))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), 0}, 1])/(T*U) + 
  ((-2*(-1 + T + U)*(-2*T^2 + 3*T^3 + 2*T^4 - 4*T*U + 11*T^2*U - 9*T^3*U - 
       3*T^4*U - 2*U^2 + 13*T*U^2 - 24*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 + 
       5*U^3 - 25*T*U^3 - 5*T^2*U^3 + 3*T^3*U^3 + 8*T*U^4 + 3*T^2*U^4 - 
       2*U^5 + T*U^5))/(T*(-1 + U)*U*(T + U)^2) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 20*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((2*(-1 + T + U)*(-2*T^2 + 3*T^3 + 2*T^4 - 4*T*U + 11*T^2*U - 9*T^3*U - 
       3*T^4*U - 2*U^2 + 13*T*U^2 - 24*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 + 
       5*U^3 - 25*T*U^3 - 5*T^2*U^3 + 3*T^3*U^3 + 8*T*U^4 + 3*T^2*U^4 - 
       2*U^5 + T*U^5))/(T*(-1 + U)*U*(T + U)^2) - 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 20*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), U^(-1), 0}, 1])/(T*U) + 
  ((-2*(-1 + T + U)*(-2*T^2 + 5*T^3 - 2*T^5 - 4*T*U + 13*T^2*U - 25*T^3*U + 
       8*T^4*U + T^5*U - 2*U^2 + 11*T*U^2 - 24*T^2*U^2 - 5*T^3*U^2 + 
       3*T^4*U^2 + 3*U^3 - 9*T*U^3 - 6*T^2*U^3 + 3*T^3*U^3 + 2*U^4 - 
       3*T*U^4 + T^2*U^4))/((-1 + T)*T*U*(T + U)^2) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 20*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(3*T*U*(T + U)^2))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((2*(-1 + T + U)*(-2*T^2 + 5*T^3 - 2*T^5 - 4*T*U + 13*T^2*U - 25*T^3*U + 
       8*T^4*U + T^5*U - 2*U^2 + 11*T*U^2 - 24*T^2*U^2 - 5*T^3*U^2 + 
       3*T^4*U^2 + 3*U^3 - 9*T*U^3 - 6*T^2*U^3 + 3*T^3*U^3 + 2*U^4 - 
       3*T*U^4 + T^2*U^4))/((-1 + T)*T*U*(T + U)^2) - 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 20*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(3*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (4*(2 - 5*T + 3*T^2 - 5*U + T^2*U + 3*U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((8*LbL*Nf*(-1 + T + U)*(T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U + T*U - 4*U^2 + 
       2*U^3))/(3*T*U) + (2*(-1 + T + U)*(-2 + 5*T - T^2 - 2*T^3 + 5*U + 
       10*T*U - 14*T^2*U + 2*T^3*U - U^2 - 14*T*U^2 + 12*T^2*U^2 - 2*U^3 + 
       2*T*U^3))/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (12*(-5 + T)*U*G[{T^(-1), 0, 0, 0}, 1])/T + 
  ((16*LbL*Nf*(-2 + T)*U)/T + (4*(-2*T + T^2 + 15*U - 2*T*U))/T)*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  (4*(-2*T^2 - 8*T*U + 2*T^2*U + 3*U^2 + T*U^2)*G[{T^(-1), 0, T^(-1), 0}, 1])/
   (T*U) - (4*(-2*T^2 - 8*T*U + 2*T^2*U + 3*U^2 + T*U^2)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  ((48*U)/T + (32*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, U^(-1), 0}, 1] + 
  ((-48*U)/T - (32*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 
    1] + ((-16*LbL*Nf*(-2 + T)*U)/T - (4*(-2 + U)*(T + 3*U))/U)*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-4*T^2 - 12*T*U + 2*T^2*U - 7*U^2 + 5*T*U^2)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T*U) + 
  (4*(2*T^2 + 4*T*U + 5*U^2 - 3*T*U^2)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 
     1])/(T*U) + (4*(-4*T + 2*T^2 + 3*U - T*U)*G[{T^(-1), T^(-1), T^(-1), 0}, 
     1])/T - (4*(-4*T + 2*T^2 + 3*U - T*U)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/T - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-2*T^2 - 6*T*U + T^2*U - 6*U^2 + 3*T*U^2)*
    G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (8*(T^2 + 2*T*U + 5*U^2 - 2*T*U^2)*G[{T^(-1), (T + U)^(-1), 0, 
      (T + U)^(-1)}, 1])/(T*U) - 
  (4*(-2*T + T^2 + 4*U - T*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T + 
  (4*(-2*T + T^2 + 4*U - T*U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 
     1])/T + ((-24*U)/T - (16*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((24*U)/T + (16*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/T + (12*T*(-5 + U)*G[{U^(-1), 0, 0, 0}, 1])/U + 
  ((16*LbL*Nf*T*(-2 + U))/U - (4*(-15*T + 2*U + 2*T*U - U^2))/U)*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + ((48*T)/U + (32*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1), 0}, 1] + ((-48*T)/U - (32*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (4*(3*T^2 - 8*T*U + T^2*U - 2*U^2 + 2*T*U^2)*G[{U^(-1), 0, U^(-1), 0}, 1])/
   (T*U) - (4*(3*T^2 - 8*T*U + T^2*U - 2*U^2 + 2*T*U^2)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  ((-16*LbL*Nf*T*(-2 + U))/U - (4*(-2 + T)*(3*T + U))/T)*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-7*T^2 - 12*T*U + 5*T^2*U - 4*U^2 + 2*T*U^2)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T*U) - 
  (4*(-5*T^2 - 4*T*U + 3*T^2*U - 2*U^2)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 
     1])/(T*U) - (4*(-3*T + 4*U + T*U - 2*U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 
     1])/U + (4*(-3*T + 4*U + T*U - 2*U^2)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/U - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-6*T^2 - 6*T*U + 3*T^2*U - 2*U^2 + T*U^2)*
    G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) + 
  (8*(-5*T^2 - 2*T*U + 2*T^2*U - U^2)*G[{U^(-1), (T + U)^(-1), 0, 
      (T + U)^(-1)}, 1])/(T*U) + ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((24*T)/U + (16*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  (4*(-4*T + 2*U + T*U - U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U - 
  (4*(-4*T + 2*U + T*U - U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 
     1])/U + (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(T + 2*U - U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/U - (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T*U) + 
  (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*G[{(T + U)^(-1), 0, U^(-1), 0}, 
     1])/(T*U) + (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (8*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*G[{(T + U)^(-1), T^(-1), 0, 0}, 
     1])/(T*U) + (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*G[{(T + U)^(-1), U^(-1), 0, 0}, 
     1])/(T*U) + (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (16*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((-8*LbL*Nf*T*(-15 + T + U))/3 - (3*T*(-22 + 9*U))/(2*(-1 + U)) + 
    (2*Nf*(38*T - 6*U + 13*T*U + 6*U^2))/(9*(-1 + U)))*Log[T] + 
  Pi^2*((16*LbL*Nf*U)/3 + (114*T - 110*T^2 - 2*T^3 + 56*U - 117*T*U + 
      57*T^2*U + 2*T^3*U - 56*U^2 + 54*T*U^2 + 2*T^2*U^2)/
     (6*(-1 + T)*(-1 + U)))*Log[T] + 
  Pi*(((-2*I)*(2*T + 10*T^2 - 12*T^3 + 2*U + 27*T*U - 32*T^2*U + 2*T^3*U + 
       5*U^2 - 8*T*U^2 + 2*T^2*U^2))/((-1 + T)*(T + U)) + 
    (((8*I)/3)*LbL*Nf*(-2 + T + U)*(2*T^3 - 3*T*U + 3*T^2*U + 3*T*U^2 + 
       2*U^3))/(T + U))*Log[T] + Pi^2*((-8*LbL*Nf*(-2 + T)*U)/(3*T) - 
    (4*(-7 + 2*T)*U)/(3*T))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*(((-2*I)*(2 - 5*T + 5*T^2 - 2*T^3 - 5*U + 6*T*U - 6*T^2*U + T^3*U - 
       3*U^2 + 4*T*U^2 + T^2*U^2))/(T*U) + 
    (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 
       9*T^3*U + 4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(T*U))*
   G[{T^(-1)}, 1]*Log[T] - (Pi^2*(-57*T - 14*U + 10*T*U + 7*U^2)*
    G[{U^(-1)}, 1]*Log[T])/(3*U) + 
  Pi*(((-2*I)*(-2 + 5*T + 7*U - 17*T*U + 8*T^2*U - 10*U^2 + 21*T*U^2 - 
       3*T^2*U^2 + 7*U^3 - 10*T*U^3 + T^2*U^3 - 2*U^4 + T*U^4))/
     (T*(-1 + U)*U) + (((8*I)/3)*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 
       9*T*U^2 - 3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 
       2*U^5))/(T*U))*G[{U^(-1)}, 1]*Log[T] + 
  ((-4*Nf*(-19*T - 38*U + 25*T*U + 57*U^2 + 3*T*U^2 - 19*U^3))/
     (9*(-1 + U)*U) + (-4*T + 9*T^2 - 4*U + 25*T*U + 3*T^2*U + 40*U^2 + 
      8*T*U^2 - 25*T^2*U^2 - 43*U^3 - 42*T*U^3 + 4*T^2*U^3 + 7*U^4 + 4*T*U^4)/
     ((-1 + U)*U*(T + U)) - (8*LbL*Nf*(-15*T^2 + 5*T^3 - 2*T^4 - 9*T*U + 
       18*T^2*U - 10*T^3*U + 2*T^4*U + 12*U^2 + 9*T*U^2 - 15*T^2*U^2 + 
       5*T^3*U^2 - 10*U^3 - 11*T*U^3 + 6*T^2*U^3 - 4*U^4 + 5*T*U^4 + 2*U^5))/
     (3*U*(T + U)))*G[{U^(-1)}, 1]*Log[T] + 
  (-(((-1 + T + U)*(10 - 12*T + U + T*U))/((-1 + T)*(-1 + U))) + 
    (4*Nf*(-1 + T + U)*(2*T + 6*U + T*U - 3*U^2))/(3*(-1 + U)*(T + U)) - 
    (16*LbL*Nf*(-1 + T + U)*(T^2 + 6*U - U^2))/(3*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*(((2*I)*(-1 + T + U)*(-2*T^2 + 5*T^3 - 5*T^4 + 2*T^5 - 4*T*U + 
       15*T^2*U - 8*T^3*U + 3*T^4*U - 3*T^5*U - 2*U^2 + 15*T*U^2 - 
       18*T^2*U^2 + 11*T^3*U^2 - 4*T^4*U^2 + T^5*U^2 + 5*U^3 - 8*T*U^3 + 
       11*T^2*U^3 - 14*T^3*U^3 + 3*T^4*U^3 - 5*U^4 + 3*T*U^4 - 4*T^2*U^4 + 
       3*T^3*U^4 + 2*U^5 - 3*T*U^5 + T^2*U^5))/((-1 + T)*T*(-1 + U)*U*
      (T + U)^2) - (((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 
       8*T^3*U - 11*T^4*U + 6*T^5*U + 18*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 
       8*T*U^3 - 13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 
       4*U^5 + 6*T*U^5 + 2*U^6))/(T*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[T] + ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[T])/T + 
  ((-2*(2 - 5*T + 5*T^2 - 2*T^3 - 5*U + 6*T*U - 6*T^2*U + T^3*U - 3*U^2 + 
       4*T*U^2 + T^2*U^2))/(T*U) + 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 9*T^3*U + 
       4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1), 0}, 1]*Log[T] + ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), T^(-1)}, 1]*
    Log[T])/T - ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  ((2*(2 - 5*T + 5*T^2 - 2*T^3 - 5*U + 6*T*U - 6*T^2*U + T^3*U - 3*U^2 + 
       4*T*U^2 + T^2*U^2))/(T*U) - 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 9*T^3*U + 
       4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((8*I)*Pi*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T])/U + 
  ((8*Nf*(T + 2*U - U^2))/(3*U) - 
    (2*(2 - 7*T + 2*T^2 + T^3 + 2*T^4 - 7*U + 18*T*U - 14*T^2*U + 4*T^3*U - 
       3*T^4*U + 10*U^2 + 12*T^2*U^2 - 3*T^3*U^2 + T^4*U^2 - 7*U^3 - 
       9*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 
       4*T*U + 12*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 33*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*(T + 2*U - U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T])/U + 
  ((8*Nf*(T + 2*U - U^2))/(3*U) - (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 2*U^3))/(3*T*U) + 
    (2*(2 - 5*T + T^2 - 7*U - 7*T*U - 6*T^2*U + 6*U^2 + 21*T*U^2 + 
       9*T^2*U^2 + U^3 - 11*T*U^3 + 2*T^2*U^3 - 2*U^4 + 2*T*U^4))/
     (T*(-1 + U)*U))*G[{U^(-1), U^(-1)}, 1]*Log[T] - 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  ((-8*Nf*(T + 2*U - U^2))/(3*U) + (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 2*U^3))/(3*T*U) - 
    (2*(-2 + 5*T - T^2 + 5*U + 12*T*U + 7*T^2*U - U^2 - 11*T*U^2 + T^2*U^2 - 
       2*U^3 + T*U^3))/(T*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((2*(-2*T^2 + 7*T^3 - 10*T^4 + 7*T^5 - 2*T^6 - 4*T*U + 19*T^2*U - 
       21*T^3*U + 14*T^4*U - 9*T^5*U + 2*T^6*U - 2*U^2 + 17*T*U^2 - 
       29*T^2*U^2 + 22*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 + 5*U^3 - 11*T*U^3 - 
       4*T^2*U^3 - 13*T^3*U^3 + 6*T^4*U^3 - 5*U^4 - 5*T*U^4 - T^2*U^4 + 
       2*T^3*U^4 + 2*U^5 - 2*T*U^5))/((-1 + T)*T*U*(T + U)^2) - 
    (8*LbL*Nf*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 21*T^4*U - 
       21*T^5*U + 8*T^6*U - 18*T^2*U^2 + 51*T^3*U^2 - 30*T^4*U^2 + 
       12*T^5*U^2 - 8*T*U^3 + 63*T^2*U^3 - 30*T^3*U^3 + 10*T^4*U^3 - 2*U^4 + 
       33*T*U^4 - 30*T^2*U^4 + 10*T^3*U^4 + 6*U^5 - 21*T*U^5 + 12*T^2*U^5 - 
       6*U^6 + 8*T*U^6 + 2*U^7))/(3*T*U*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*
   Log[T] + ((-2*(-1 + T + U)*(-2*T^2 + 5*T^3 - 2*T^5 - 4*T*U + 13*T^2*U - 
       25*T^3*U + 8*T^4*U + T^5*U - 2*U^2 + 11*T*U^2 - 24*T^2*U^2 - 
       5*T^3*U^2 + 3*T^4*U^2 + 3*U^3 - 9*T*U^3 - 6*T^2*U^3 + 3*T^3*U^3 + 
       2*U^4 - 3*T*U^4 + T^2*U^4))/((-1 + T)*T*U*(T + U)^2) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 20*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(3*T*U*(T + U)^2))*G[{(T + U)^(-1), U^(-1)}, 1]*
   Log[T] + ((8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 8*T*U - 
       11*T^2*U + 6*T^3*U + 2*U^2 - 11*T*U^2 + 8*T^2*U^2 - 4*U^3 + 6*T*U^3 + 
       2*U^4))/(3*T*U*(T + U)) + 
    (2*(-1 + T + U)*(2*T - 5*T^2 + 5*T^3 - 2*T^4 + 2*U - 10*T*U + 15*T^2*U - 
       12*T^3*U + 2*T^4*U - 5*U^2 - 5*T*U^2 + 10*T^3*U^2 + U^3 + 12*T*U^3 - 
       10*T^2*U^3 + 2*U^4 - 2*T*U^4))/((-1 + T)*T*(-1 + U)*U*(T + U)))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (4*(-5 + T)*U*G[{T^(-1), 0, 0}, 1]*Log[T])/T + 
  ((48*U)/T + (32*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((-24*U)/T - (16*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
   Log[T] + (4*(-5 + T)*U*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T - 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T - 
  (4*(-5 + T)*U*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  ((-24*U)/T - (16*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*
   Log[T] + (8*T*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U + 
  (4*(3*T^2 - 8*T*U + T^2*U - 2*U^2 + 2*T*U^2)*G[{U^(-1), 0, U^(-1)}, 1]*
    Log[T])/(T*U) - (4*(-7*T^2 - 8*T*U + 3*T^2*U - 2*U^2 + 2*T*U^2)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T*U) + 
  (8*(-2*T + T^2 - U)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/T - 
  (4*(-3*T + 4*U + T*U - 2*U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/U + 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (4*(-6*T^2 - 6*T*U + 3*T^2*U - 2*U^2 + T*U^2)*G[{U^(-1), (T + U)^(-1), 0}, 
     1]*Log[T])/(T*U) + (4*(-4*T + 2*U + T*U - U^2)*
    G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/U - 
  (8*(T + 2*U - U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*
    Log[T])/(T*U) + (8*(-2*T + T^2 - U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[T])/T - (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T*U) + 
  (8*(-2*T + T^2 - U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T - 
  (I*Pi*T*(-10 + 7*U)*Log[T]^2)/(-1 + U) + 
  ((-2*Nf*T*(2 + U))/(3*(-1 + U)) + (T*(-20 + 9*U))/(2*(-1 + U)))*Log[T]^2 + 
  ((2*I)*Pi*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2)/U + 
  ((6*T*(-2 + U))/(-1 + U) + (4*Nf*(T + 2*U - U^2))/(3*U))*G[{U^(-1)}, 1]*
   Log[T]^2 + (2*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/U - 
  (2*(-7*T - 4*U + T*U + 2*U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/U + 
  ((-3*(-22 + 9*T)*U)/(2*(-1 + T)) - (8*LbL*Nf*U*(-15 + T + U))/3 + 
    (2*Nf*(-6*T + 6*T^2 + 38*U + 13*T*U))/(9*(-1 + T)))*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*(-2 + T + U)*(2*T^3 - 3*T*U + 3*T^2*U + 3*T*U^2 + 
       2*U^3))/(T + U) - ((2*I)*(2*T + 5*T^2 + 2*U + 27*T*U - 8*T^2*U + 
       10*U^2 - 32*T*U^2 + 2*T^2*U^2 - 12*U^3 + 2*T*U^3))/((-1 + U)*(T + U)))*
   Log[U] + Pi^2*((16*LbL*Nf*T)/3 + (56*T - 56*T^2 + 114*U - 117*T*U + 
      54*T^2*U - 110*U^2 + 57*T*U^2 + 2*T^2*U^2 - 2*U^3 + 2*T*U^3)/
     (6*(-1 + T)*(-1 + U)))*Log[U] - 
  (Pi^2*(-14*T + 7*T^2 - 57*U + 10*T*U)*G[{T^(-1)}, 1]*Log[U])/(3*T) + 
  Pi*(((-2*I)*(-2 + 7*T - 10*T^2 + 7*T^3 - 2*T^4 + 5*U - 17*T*U + 21*T^2*U - 
       10*T^3*U + T^4*U + 8*T*U^2 - 3*T^2*U^2 + T^3*U^2))/((-1 + T)*T*U) + 
    (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 
       9*T^3*U + 4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(T*U))*
   G[{T^(-1)}, 1]*Log[U] + 
  ((4*Nf*(38*T - 57*T^2 + 19*T^3 + 19*U - 25*T*U - 3*T^2*U))/(9*(-1 + T)*T) + 
    (-4*T + 40*T^2 - 43*T^3 + 7*T^4 - 4*U + 25*T*U + 8*T^2*U - 42*T^3*U + 
      4*T^4*U + 9*U^2 + 3*T*U^2 - 25*T^2*U^2 + 4*T^3*U^2)/
     ((-1 + T)*T*(T + U)) - (8*LbL*Nf*(12*T^2 - 10*T^3 - 4*T^4 + 2*T^5 - 
       9*T*U + 9*T^2*U - 11*T^3*U + 5*T^4*U - 15*U^2 + 18*T*U^2 - 
       15*T^2*U^2 + 6*T^3*U^2 + 5*U^3 - 10*T*U^3 + 5*T^2*U^3 - 2*U^4 + 
       2*T*U^4))/(3*T*(T + U)))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((-8*LbL*Nf*T*(-2 + U))/(3*U) - (4*T*(-7 + 2*U))/(3*U))*G[{U^(-1)}, 1]*
   Log[U] + Pi*(((-2*I)*(2 - 5*T - 3*T^2 - 5*U + 6*T*U + 4*T^2*U + 5*U^2 - 
       6*T*U^2 + T^2*U^2 - 2*U^3 + T*U^3))/(T*U) + 
    (((8*I)/3)*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 9*T*U^2 - 
       3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (T*U))*G[{U^(-1)}, 1]*Log[U] + 
  ((-4*Nf*(-1 + T + U)*(-6*T + 3*T^2 - 2*U - T*U))/(3*(-1 + T)*(T + U)) - 
    ((-1 + T + U)*(10 + T - 12*U + T*U))/((-1 + T)*(-1 + U)) + 
    (16*LbL*Nf*(-1 + T + U)*(-6*T + T^2 - U^2))/(3*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*(((2*I)*(-1 + T + U)*(-2*T^2 + 5*T^3 - 5*T^4 + 2*T^5 - 4*T*U + 
       15*T^2*U - 8*T^3*U + 3*T^4*U - 3*T^5*U - 2*U^2 + 15*T*U^2 - 
       18*T^2*U^2 + 11*T^3*U^2 - 4*T^4*U^2 + T^5*U^2 + 5*U^3 - 8*T*U^3 + 
       11*T^2*U^3 - 14*T^3*U^3 + 3*T^4*U^3 - 5*U^4 + 3*T*U^4 - 4*T^2*U^4 + 
       3*T^3*U^4 + 2*U^5 - 3*T*U^5 + T^2*U^5))/((-1 + T)*T*(-1 + U)*U*
      (T + U)^2) - (((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 
       8*T^3*U - 11*T^4*U + 6*T^5*U + 18*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 
       8*T*U^3 - 13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 
       4*U^5 + 6*T*U^5 + 2*U^6))/(T*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[U] + ((8*I)*Pi*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[U])/T + 
  ((8*Nf*(2*T - T^2 + U))/(3*T) + 
    (2*(-2 + 7*T - 10*T^2 + 7*T^3 - 2*T^4 + 7*U - 18*T*U + 9*T^3*U + 
       2*T^4*U - 2*U^2 + 14*T*U^2 - 12*T^2*U^2 + 3*T^3*U^2 - U^3 - 4*T*U^3 + 
       3*T^2*U^3 - T^3*U^3 - 2*U^4 + 3*T*U^4 - T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 
       4*T*U + 33*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 12*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{T^(-1), 0}, 1]*Log[U] - 
  ((8*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/T + 
  ((8*Nf*(2*T - T^2 + U))/(3*T) - (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/(3*T*U) + 
    (2*(2 - 7*T + 6*T^2 + T^3 - 2*T^4 - 5*U - 7*T*U + 21*T^2*U - 11*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] - 
  ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  ((8*Nf*(-2*T + T^2 - U))/(3*T) + (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/(3*T*U) - 
    (2*(-2 + 5*T - T^2 - 2*T^3 + 5*U + 12*T*U - 11*T^2*U + T^3*U - U^2 + 
       7*T*U^2 + T^2*U^2))/(T*U))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[U])/U + 
  ((-2*(2 - 5*T - 3*T^2 - 5*U + 6*T*U + 4*T^2*U + 5*U^2 - 6*T*U^2 + T^2*U^2 - 
       2*U^3 + T*U^3))/(T*U) + (8*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 
       9*T*U^2 - 3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 
       2*U^5))/(3*T*U))*G[{U^(-1), 0}, 1]*Log[U] + 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/U - 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  ((2*(2 - 5*T - 3*T^2 - 5*U + 6*T*U + 4*T^2*U + 5*U^2 - 6*T*U^2 + T^2*U^2 - 
       2*U^3 + T*U^3))/(T*U) - (8*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 
       9*T*U^2 - 3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 
       2*U^5))/(3*T*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-2*(2*T^2 - 5*T^3 + 5*T^4 - 2*T^5 + 4*T*U - 17*T^2*U + 11*T^3*U + 
       5*T^4*U + 2*T^5*U + 2*U^2 - 19*T*U^2 + 29*T^2*U^2 + 4*T^3*U^2 + 
       T^4*U^2 - 7*U^3 + 21*T*U^3 - 22*T^2*U^3 + 13*T^3*U^3 - 2*T^4*U^3 + 
       10*U^4 - 14*T*U^4 + 21*T^2*U^4 - 6*T^3*U^4 - 7*U^5 + 9*T*U^5 - 
       6*T^2*U^5 + 2*U^6 - 2*T*U^6))/(T*(-1 + U)*U*(T + U)^2) - 
    (8*LbL*Nf*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 33*T^4*U - 
       21*T^5*U + 8*T^6*U - 18*T^2*U^2 + 63*T^3*U^2 - 30*T^4*U^2 + 
       12*T^5*U^2 - 8*T*U^3 + 51*T^2*U^3 - 30*T^3*U^3 + 10*T^4*U^3 - 2*U^4 + 
       21*T*U^4 - 30*T^2*U^4 + 10*T^3*U^4 + 6*U^5 - 21*T*U^5 + 12*T^2*U^5 - 
       6*U^6 + 8*T*U^6 + 2*U^7))/(3*T*U*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*
   Log[U] + ((-2*(-1 + T + U)*(-2*T^2 + 3*T^3 + 2*T^4 - 4*T*U + 11*T^2*U - 
       9*T^3*U - 3*T^4*U - 2*U^2 + 13*T*U^2 - 24*T^2*U^2 - 6*T^3*U^2 + 
       T^4*U^2 + 5*U^3 - 25*T*U^3 - 5*T^2*U^3 + 3*T^3*U^3 + 8*T*U^4 + 
       3*T^2*U^4 - 2*U^5 + T*U^5))/(T*(-1 + U)*U*(T + U)^2) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 20*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 8*T*U - 
       11*T^2*U + 6*T^3*U + 2*U^2 - 11*T*U^2 + 8*T^2*U^2 - 4*U^3 + 6*T*U^3 + 
       2*U^4))/(3*T*U*(T + U)) - 
    (2*(-1 + T + U)*(-2*T + 5*T^2 - T^3 - 2*T^4 - 2*U + 10*T*U + 5*T^2*U - 
       12*T^3*U + 2*T^4*U + 5*U^2 - 15*T*U^2 + 10*T^3*U^2 - 5*U^3 + 
       12*T*U^3 - 10*T^2*U^3 + 2*U^4 - 2*T*U^4))/((-1 + T)*T*(-1 + U)*U*
      (T + U)))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (8*(-5 + T)*U*G[{T^(-1), 0, 0}, 1]*Log[U])/T + 
  (4*(-2*T^2 - 8*T*U + 2*T^2*U + 3*U^2 + T*U^2)*G[{T^(-1), 0, T^(-1)}, 1]*
    Log[U])/(T*U) - (4*(-2*T^2 - 8*T*U + 2*T^2*U - 7*U^2 + 3*T*U^2)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U) - 
  (8*(T + 2*U - U^2)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/U + 
  (4*(-4*T + 2*T^2 + 3*U - T*U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/T + 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T - 
  (4*(-2*T^2 - 6*T*U + T^2*U - 6*U^2 + 3*T*U^2)*G[{T^(-1), (T + U)^(-1), 0}, 
     1]*Log[U])/(T*U) - (4*(-2*T + T^2 + 4*U - T*U)*
    G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/T + 
  (8*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  (4*T*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U + 
  ((48*T)/U + (32*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
   Log[U] + (4*T*(-5 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*
   Log[U] - (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T*U) - 
  (8*(T + 2*U - U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*G[{(T + U)^(-1), T^(-1), 0}, 1]*
    Log[U])/(T*U) - (8*(T + 2*U - U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/U - ((2*I)*Pi*(10*T - 10*T^2 + 10*U - 14*T*U + 7*T^2*U - 10*U^2 + 
     7*T*U^2)*Log[T]*Log[U])/((-1 + T)*(-1 + U)) + 
  ((8*LbL*Nf*(-2 + T + U)*(2*T^3 - 3*T*U + 3*T^2*U + 3*T*U^2 + 2*U^3))/
     (3*(T + U)) - (2*(-2*T - 3*T^2 + 5*T^3 - 2*U - 18*T*U + 29*T^2*U - 
       8*T^3*U - 3*U^2 + 29*T*U^2 - 28*T^2*U^2 + 2*T^3*U^2 + 5*U^3 - 
       8*T*U^3 + 2*T^2*U^3))/((-1 + T)*(-1 + U)*(T + U)))*Log[T]*Log[U] + 
  ((4*I)*Pi*(-5 + T)*U*G[{T^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((-2*(2 - 5*T + 5*T^2 - 2*T^3 - 5*U + 6*T*U - 6*T^2*U + T^3*U - 3*U^2 + 
       4*T*U^2 + T^2*U^2))/(T*U) + 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 9*T^3*U + 
       4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] + ((4*I)*Pi*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]*
    Log[U])/U + 
  ((-2*(2 - 5*T - 3*T^2 - 5*U + 6*T*U + 4*T^2*U + 5*U^2 - 6*T*U^2 + T^2*U^2 - 
       2*U^3 + T*U^3))/(T*U) + (8*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 
       9*T*U^2 - 3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 
       2*U^5))/(3*T*U))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((2*(-1 + T + U)*(-2*T^2 + 5*T^3 - 5*T^4 + 2*T^5 - 4*T*U + 15*T^2*U - 
       8*T^3*U + 3*T^4*U - 3*T^5*U - 2*U^2 + 15*T*U^2 - 18*T^2*U^2 + 
       11*T^3*U^2 - 4*T^4*U^2 + T^5*U^2 + 5*U^3 - 8*T*U^3 + 11*T^2*U^3 - 
       14*T^3*U^3 + 3*T^4*U^3 - 5*U^4 + 3*T*U^4 - 4*T^2*U^4 + 3*T^3*U^4 + 
       2*U^5 - 3*T*U^5 + T^2*U^5))/((-1 + T)*T*(-1 + U)*U*(T + U)^2) - 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 18*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
  (4*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T + 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T - 
  (4*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T + 
  (4*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U + 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U - 
  (T*(-10 + 7*U)*Log[T]^2*Log[U])/(-1 + U) + 
  (2*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U - 
  (I*Pi*(-10 + 7*T)*U*Log[U]^2)/(-1 + T) + 
  ((-2*Nf*(2 + T)*U)/(3*(-1 + T)) + ((-20 + 9*T)*U)/(2*(-1 + T)))*Log[U]^2 + 
  ((2*I)*Pi*(-5 + T)*U*G[{T^(-1)}, 1]*Log[U]^2)/T + 
  ((6*(-2 + T)*U)/(-1 + T) + (4*Nf*(2*T - T^2 + U))/(3*T))*G[{T^(-1)}, 1]*
   Log[U]^2 + (2*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[U]^2)/T - 
  (2*(-4*T + 2*T^2 - 7*U + T*U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/T - 
  ((-10 + 7*T)*U*Log[T]*Log[U]^2)/(-1 + T) + 
  (2*(-5 + T)*U*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T + 
  ((7*I)/3)*Pi^3*(-2 + T + U)*Log[\[Mu]\[Mu]] + 
  ((-3*(-30 + 17*T + 17*U))/2 - (2*Nf*(-418 + 227*T + 227*U))/27)*
   Log[\[Mu]\[Mu]] + Pi^2*((8*Nf*(-2 + T + U))/9 + 
    (-30 + 53*T - 23*T^2 + 53*U - 52*T*U + 11*T^2*U - 23*U^2 + 11*T*U^2)/
     (2*(-1 + T)*(-1 + U)))*Log[\[Mu]\[Mu]] + 
  Pi*((((-4*I)/9)*Nf*(-38 + 63*T - 25*T^2 + 63*U - 70*T*U + 16*T^2*U - 
       25*U^2 + 16*T*U^2))/((-1 + T)*(-1 + U)) - 
    (I*(-50 + 83*T - 33*T^2 + 83*U - 98*T*U + 24*T^2*U - 33*U^2 + 24*T*U^2))/
     ((-1 + T)*(-1 + U)))*Log[\[Mu]\[Mu]] + 
  Pi*(((6*I)*(-2*T + T^2 - U))/T + (((8*I)/3)*Nf*(-2*T + T^2 - U))/T)*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] - (4*Pi^2*(-2*T + T^2 - U)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + (4*Pi^2*(T + 2*U - U^2)*G[{U^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/U + Pi*(((-6*I)*(T + 2*U - U^2))/U - 
    (((8*I)/3)*Nf*(T + 2*U - U^2))/U)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((2*I)*Pi*(-1 + T + U)*(8 - 5*T - 5*U + 2*T*U)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/((-1 + T)*(-1 + U)) + 
  ((3*(-1 + T + U)*(8 - 5*T - 5*U + 2*T*U))/((-1 + T)*(-1 + U)) + 
    (4*Nf*(-1 + T + U)*(8 - 5*T - 5*U + 2*T*U))/(3*(-1 + T)*(-1 + U)))*
   G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((6*(-2*T + T^2 - U))/T + (8*Nf*(-2*T + T^2 - U))/(3*T))*G[{T^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((4*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1), 0}, 1]*
    Log[\[Mu]\[Mu]])/T + ((-6*(-2*T + T^2 - U))/T - 
    (8*Nf*(-2*T + T^2 - U))/(3*T))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((4*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T - ((4*I)*Pi*(T + 2*U - U^2)*G[{U^(-1), 0}, 1]*
    Log[\[Mu]\[Mu]])/U + ((-6*(T + 2*U - U^2))/U - 
    (8*Nf*(T + 2*U - U^2))/(3*U))*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*(T + 2*U - U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/U + 
  ((6*(T + 2*U - U^2))/U + (8*Nf*(T + 2*U - U^2))/(3*U))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((2*I)*Pi*T*(2 + U)*Log[T]*Log[\[Mu]\[Mu]])/(-1 + U) + 
  ((3*T*(2 + U))/(-1 + U) + (4*Nf*T*(2 + U))/(3*(-1 + U)))*Log[T]*
   Log[\[Mu]\[Mu]] - ((4*I)*Pi*(T + 2*U - U^2)*G[{U^(-1)}, 1]*Log[T]*
    Log[\[Mu]\[Mu]])/U + ((-6*(T + 2*U - U^2))/U - 
    (8*Nf*(T + 2*U - U^2))/(3*U))*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]] + 
  ((2*I)*Pi*(2 + T)*U*Log[U]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((3*(2 + T)*U)/(-1 + T) + (4*Nf*(2 + T)*U)/(3*(-1 + T)))*Log[U]*
   Log[\[Mu]\[Mu]] + ((6*(-2*T + T^2 - U))/T + (8*Nf*(-2*T + T^2 - U))/(3*T))*
   G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]])/T + 
  (19*Pi^2*(-2 + T + U)*Log[\[Mu]\[Mu]]^2)/6 + 
  ((50 - 27*T - 27*U)/2 - (38*Nf*(-2 + T + U))/9)*Log[\[Mu]\[Mu]]^2 + 
  Pi*(((-4*I)/3)*Nf*(-2 + T + U) - 
    (I*(-18 + 29*T - 11*T^2 + 29*U - 34*T*U + 8*T^2*U - 11*U^2 + 8*T*U^2))/
     ((-1 + T)*(-1 + U)))*Log[\[Mu]\[Mu]]^2 + 
  ((2*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  ((2*I)*Pi*(T + 2*U - U^2)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  ((-1 + T + U)*(8 - 5*T - 5*U + 2*T*U)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)*(-1 + U)) + 
  (2*(-2*T + T^2 - U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(T + 2*U - U^2)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (2*(T + 2*U - U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (T*(2 + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(-1 + U) - 
  (2*(T + 2*U - U^2)*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/U + 
  ((2 + T)*U*Log[U]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  (2*(-2*T + T^2 - U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*I)*Pi*(-2 + T + U)*Log[\[Mu]\[Mu]]^3 + 
  (-3*(-2 + T + U) - (4*Nf*(-2 + T + U))/9)*Log[\[Mu]\[Mu]]^3 + 
  ((2 - T - U)*Log[\[Mu]\[Mu]]^4)/2 + (24*I)*Pi*(-2 + T + U)*Zeta[3] + 
  ((-4*Nf*(-2 + T + U))/9 - 96*LbL*Nf*(T + U) - 
    (2*(30 - 51*T + 26*T^2 - 2*T^3 - 51*U + 10*T*U + 3*T^2*U + 2*T^3*U + 
       26*U^2 + 3*T*U^2 + 4*T^2*U^2 - 2*U^3 + 2*T*U^3))/((-1 + T)*(-1 + U)))*
   Zeta[3] + ((48*LbL*Nf*(-2 + T)*U)/T - (8*(-4*T + 2*T^2 - U - 2*T*U))/T)*
   G[{T^(-1)}, 1]*Zeta[3] + ((48*LbL*Nf*T*(-2 + U))/U + 
    (8*(T + 4*U + 2*T*U - 2*U^2))/U)*G[{U^(-1)}, 1]*Zeta[3] + 
  24*(-2 + T + U)*Log[\[Mu]\[Mu]]*Zeta[3], 
 (-331*(T - U))/8 - (4769*Nf*(T - U))/162 - (157*Pi^4*(T - U))/360 + 
  Pi*(((-8*I)/3)*LbL*Nf*(T - U)*(-6 + T + U) - 
    (((34*I)/27)*Nf*(T - U)*(19 - 19*T - 19*U + 10*T*U))/
     ((-1 + T)*(-1 + U)) - ((I/2)*(T - U)*(109 - 109*T - 109*U + 58*T*U))/
     ((-1 + T)*(-1 + U))) + Pi^3*(((16*I)/3)*LbL*Nf*(T - U) - 
    ((I/6)*(T - U)*(-51 + 51*T - 2*T^2 + 51*U - 38*T*U + 2*T^2*U - 2*U^2 + 
       2*T*U^2))/((-1 + T)*(-1 + U))) + 
  Pi^2*((Nf*(T - U)*(115 - 115*T - 115*U + 79*T*U))/(27*(-1 + T)*(-1 + U)) - 
    (4*LbL*Nf*(T - U)*(12 - 20*T + 10*T^2 - 20*U + 5*T*U + 10*U^2))/9 + 
    ((T - U)*(-3*T^2 + 3*T^3 - 46*T*U + 69*T^2*U - 31*T^3*U - 3*U^2 + 
       69*T*U^2 - 102*T^2*U^2 + 20*T^3*U^2 + 3*U^3 - 31*T*U^3 + 20*T^2*U^3))/
     (2*(-1 + T)*(-1 + U)*(T + U)^2)) + 
  Pi^3*((((8*I)/3)*LbL*Nf*(-2 + T)*U)/T - ((I/3)*(7*T^2 + 25*U - 6*T*U))/T)*
   G[{T^(-1)}, 1] + Pi^2*((-8*Nf*(T^2 + U))/(9*T) - 
    (4*LbL*Nf*(-10*T^2 + 30*T^3 - 30*T^4 + 10*T^5 + 15*T^2*U - 15*T^3*U + 
       10*U^2 - 33*T*U^2 + 15*T^2*U^2 - 10*T^3*U^2))/(9*T*U) - 
    (-21*T + 52*T^2 - 41*T^3 + 10*T^4 + 21*U - 21*T*U - T^2*U - 3*T^3*U + 
      4*T^4*U - U^2 + 18*T*U^2 - 9*T^2*U^2 + 4*T^3*U^2)/(3*(-1 + T)*T*U))*
   G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(-19*T^2 + 19*T^3 - 19*U + 25*T*U + 3*T^2*U))/
     ((-1 + T)*T) - (((8*I)/3)*LbL*Nf*(12*T - 10*T^2 - 4*T^3 + 2*T^4 + 6*U + 
       3*T*U - 2*T^2*U - T^3*U - 5*U^2 + 4*T*U^2 + T^2*U^2 + 2*U^3 - 
       2*T*U^3))/T + (I*(-26*T^3 + 23*T^4 + 3*T^5 - 117*T^2*U + 175*T^3*U - 
       61*T^4*U + 12*T^5*U - 60*T*U^2 + 65*T^2*U^2 + 13*T^3*U^2 - 17*U^3 + 
       9*T*U^3 + 29*T^2*U^3 - 12*T^3*U^3))/((-1 + T)*T*(T + U)^2))*
   G[{T^(-1)}, 1] + Pi^3*((((-8*I)/3)*LbL*Nf*T*(-2 + U))/U + 
    ((I/3)*(25*T - 6*T*U + 7*U^2))/U)*G[{U^(-1)}, 1] + 
  Pi^2*((8*Nf*(T + U^2))/(9*U) + (21*T - T^2 - 21*U - 21*T*U + 18*T^2*U + 
      52*U^2 - T*U^2 - 9*T^2*U^2 - 41*U^3 - 3*T*U^3 + 4*T^2*U^3 + 10*U^4 + 
      4*T*U^4)/(3*T*(-1 + U)*U) - 
    (4*LbL*Nf*(-10*T^2 + 33*T^2*U + 10*U^2 - 15*T*U^2 - 15*T^2*U^2 - 30*U^3 + 
       15*T*U^3 + 10*T^2*U^3 + 30*U^4 - 10*U^5))/(9*T*U))*G[{U^(-1)}, 1] + 
  Pi*((((-4*I)/9)*Nf*(-19*T + 25*T*U - 19*U^2 + 3*T*U^2 + 19*U^3))/
     ((-1 + U)*U) + (((8*I)/3)*LbL*Nf*(6*T - 5*T^2 + 2*T^3 + 12*U + 3*T*U + 
       4*T^2*U - 2*T^3*U - 10*U^2 - 2*T*U^2 + T^2*U^2 - 4*U^3 - T*U^3 + 
       2*U^4))/U - (I*(-17*T^3 - 60*T^2*U + 9*T^3*U - 117*T*U^2 + 
       65*T^2*U^2 + 29*T^3*U^2 - 26*U^3 + 175*T*U^3 + 13*T^2*U^3 - 
       12*T^3*U^3 + 23*U^4 - 61*T*U^4 + 3*U^5 + 12*T*U^5))/
     ((-1 + U)*U*(T + U)^2))*G[{U^(-1)}, 1] + 
  Pi*(((4*I)*(T - U)*(-1 + T + U))/(T + U) - 
    ((32*I)*LbL*Nf*(T - U)*(-1 + T + U))/(T + U))*G[{(T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(T - U)*(-6 + T + U)*(-1 + T + U))/(3*(T + U)) + 
    (2*Nf*(T - U)*(-1 + T + U)*(38 - 89*T - 89*U + 38*T*U))/
     (9*(-1 + T)*(-1 + U)*(T + U)) + 
    ((T - U)*(-1 + T + U)*(58 - 109*T - 109*U + 58*T*U))/
     (2*(-1 + T)*(-1 + U)*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 5*T*U - 
       4*U^2 + 2*U^3))/(9*T*U) + ((T - U)*(-1 + T + U)*
      (-42*T^3 + 62*T^4 - 20*T^5 - 126*T^2*U + 134*T^3*U + 45*T^4*U + 
       10*T^5*U - 126*T*U^2 + 264*T^2*U^2 + 115*T^3*U^2 - 74*T^4*U^2 + 
       10*T^5*U^2 - 42*U^3 + 134*T*U^3 + 115*T^2*U^3 - 48*T^3*U^3 + 
       30*T^4*U^3 + 62*U^4 + 45*T*U^4 - 74*T^2*U^4 + 30*T^3*U^4 - 20*U^5 + 
       10*T*U^5 + 10*T^2*U^5))/(6*(-1 + T)*T*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1)}, 1] + Pi^2*((8*LbL*Nf*(-2 + T)*U)/(3*T) - 
    (-4*T^2 + 11*T^2*U + 89*U^2 - 22*T*U^2)/(3*T*U))*G[{T^(-1), 0}, 1] + 
  ((4*Nf*(-19*T^2 + 19*T^3 - 19*U + 25*T*U + 3*T^2*U))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(12*T - 10*T^2 - 4*T^3 + 2*T^4 + 6*U + 3*T*U - 2*T^2*U - 
       T^3*U - 5*U^2 + 4*T*U^2 + T^2*U^2 + 2*U^3 - 2*T*U^3))/(3*T) + 
    (-26*T^3 + 23*T^4 + 3*T^5 - 117*T^2*U + 175*T^3*U - 61*T^4*U + 12*T^5*U - 
      60*T*U^2 + 65*T^2*U^2 + 13*T^3*U^2 - 17*U^3 + 9*T*U^3 + 29*T^2*U^3 - 
      12*T^3*U^3)/((-1 + T)*T*(T + U)^2))*G[{T^(-1), 0}, 1] + 
  Pi*(((2*I)*(6*T - 16*T^2 + 14*T^3 - 4*T^4 - 6*U - 11*T^2*U + 14*T^3*U + 
       3*T^4*U + 3*U^2 + 3*T*U^2 - 10*T^3*U^2 + T^4*U^2 + U^3 - 10*T*U^3 + 
       12*T^2*U^3 + 2*U^4 - T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U) + 
    (((8*I)/3)*LbL*Nf*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 30*T^2*U - 
       6*T^3*U + 4*U^2 - 12*T*U^2 + 3*T^2*U^2 - 4*T^3*U^2 - 6*U^3 + 3*T*U^3 + 
       2*T^2*U^3 + 6*U^4 - 2*U^5))/(T*U))*G[{T^(-1), 0}, 1] + 
  (4*Pi^2*(2*T^2 - 3*U + T*U)*G[{T^(-1), T^(-1)}, 1])/(3*T) + 
  Pi*((((-8*I)/3)*Nf*(T^2 + U))/T - (((8*I)/3)*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(T*U) - 
    ((2*I)*(3*T - 4*T^2 - T^3 + 2*T^4 - 3*U + 3*T*U - 5*T^2*U + 3*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1)}, 1] + (Pi^2*(11*T^2 + 61*U - 10*T*U)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T) + 
  Pi*((8*I)*LbL*Nf*U + ((2*I)*(-6*T + 6*T^2 + 6*U + 2*T^2*U - U^2 + 3*T*U^2))/
     (T*U))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((-4*Nf*(-19*T^2 + 19*T^3 - 19*U + 25*T*U + 3*T^2*U))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(12*T - 10*T^2 - 4*T^3 + 2*T^4 + 6*U + 3*T*U - 2*T^2*U - 
       T^3*U - 5*U^2 + 4*T*U^2 + T^2*U^2 + 2*U^3 - 2*T*U^3))/(3*T) - 
    (-26*T^3 + 23*T^4 + 3*T^5 - 117*T^2*U + 175*T^3*U - 61*T^4*U + 12*T^5*U - 
      60*T*U^2 + 65*T^2*U^2 + 13*T^3*U^2 - 17*U^3 + 9*T*U^3 + 29*T^2*U^3 - 
      12*T^3*U^3)/((-1 + T)*T*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((-8*LbL*Nf*T*(-2 + U))/(3*U) - 
    (-89*T^2 + 22*T^2*U + 4*U^2 - 11*T*U^2)/(3*T*U))*G[{U^(-1), 0}, 1] + 
  Pi*(((2*I)*(6*T - 3*T^2 - T^3 - 2*T^4 - 6*U - 3*T^2*U + 10*T^3*U + T^4*U + 
       16*U^2 + 11*T*U^2 - 12*T^3*U^2 + T^4*U^2 - 14*U^3 - 14*T*U^3 + 
       10*T^2*U^3 + 4*U^4 - 3*T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U) + 
    (((8*I)/3)*LbL*Nf*(-4*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 12*T^2*U - 3*T^3*U + 
       4*U^2 - 30*T*U^2 - 3*T^2*U^2 - 2*T^3*U^2 - 12*U^3 + 6*T*U^3 + 
       4*T^2*U^3 + 12*U^4 - 4*U^5))/(T*U))*G[{U^(-1), 0}, 1] + 
  ((-4*Nf*(-19*T + 25*T*U - 19*U^2 + 3*T*U^2 + 19*U^3))/(9*(-1 + U)*U) + 
    (8*LbL*Nf*(6*T - 5*T^2 + 2*T^3 + 12*U + 3*T*U + 4*T^2*U - 2*T^3*U - 
       10*U^2 - 2*T*U^2 + T^2*U^2 - 4*U^3 - T*U^3 + 2*U^4))/(3*U) - 
    (-17*T^3 - 60*T^2*U + 9*T^3*U - 117*T*U^2 + 65*T^2*U^2 + 29*T^3*U^2 - 
      26*U^3 + 175*T*U^3 + 13*T^2*U^3 - 12*T^3*U^3 + 23*U^4 - 61*T*U^4 + 
      3*U^5 + 12*T*U^5)/((-1 + U)*U*(T + U)^2))*G[{U^(-1), 0}, 1] - 
  (4*Pi^2*(-3*T + T*U + 2*U^2)*G[{U^(-1), U^(-1)}, 1])/(3*U) + 
  Pi*((((8*I)/3)*Nf*(T + U^2))/U - (((8*I)/3)*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(T*U) + 
    ((2*I)*(-3*T + T^2 + 3*U + 3*T*U - 6*T^2*U - 4*U^2 - 5*T*U^2 + 
       9*T^2*U^2 - U^3 + 3*T*U^3 + 2*T^2*U^3 + 2*U^4 + 2*T*U^4))/
     (T*(-1 + U)*U))*G[{U^(-1), U^(-1)}, 1] - 
  (Pi^2*(61*T - 10*T*U + 11*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/(3*U) + 
  Pi*((-8*I)*LbL*Nf*T - ((2*I)*(6*T - T^2 - 6*U + 3*T^2*U + 6*U^2 + 2*T*U^2))/
     (T*U))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((4*Nf*(-19*T + 25*T*U - 19*U^2 + 3*T*U^2 + 19*U^3))/(9*(-1 + U)*U) - 
    (8*LbL*Nf*(6*T - 5*T^2 + 2*T^3 + 12*U + 3*T*U + 4*T^2*U - 2*T^3*U - 
       10*U^2 - 2*T*U^2 + T^2*U^2 - 4*U^3 - T*U^3 + 2*U^4))/(3*U) + 
    (-17*T^3 - 60*T^2*U + 9*T^3*U - 117*T*U^2 + 65*T^2*U^2 + 29*T^3*U^2 - 
      26*U^3 + 175*T*U^3 + 13*T^2*U^3 - 12*T^3*U^3 + 23*U^4 - 61*T*U^4 + 
      3*U^5 + 12*T*U^5)/((-1 + U)*U*(T + U)^2))*G[{U^(-1), (T + U)^(-1)}, 
    1] + (4*Pi^2*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), 0}, 1])/(3*T*U) + 
  ((-4*Nf*(T - U)*(-1 + T + U)*(2 - 5*T - 5*U + 2*T*U))/
     (3*(-1 + T)*(-1 + U)*(T + U)) + 
    (16*LbL*Nf*(T - U)*(6 - 9*T - 5*T^2 + 2*T^3 - 9*U - 10*T*U + 3*T^2*U - 
       5*U^2 + 3*T*U^2 + 2*U^3))/(3*(T + U)) - 
    ((T - U)*(-2*T - 27*T^2 + 29*T^3 - 2*U - 102*T*U + 157*T^2*U - 62*T^3*U - 
       27*U^2 + 157*T*U^2 - 172*T^2*U^2 + 24*T^3*U^2 + 29*U^3 - 62*T*U^3 + 
       24*T^2*U^3))/((-1 + T)*(-1 + U)*(T + U)^2))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-16*I)/3)*LbL*Nf*(T - U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + 
       15*T*U - 9*T^2*U + 2*T^3*U + 6*U^2 - 9*T*U^2 - 6*U^3 + 2*T*U^3 + 
       2*U^4))/(T*U) - ((2*I)*(T - U)*(6*T^3 - 16*T^4 + 14*T^5 - 4*T^6 + 
       18*T^2*U - 44*T^3*U + 26*T^4*U - T^5*U + 2*T^6*U + 18*T*U^2 - 
       80*T^2*U^2 + 56*T^3*U^2 + 28*T^4*U^2 - 12*T^5*U^2 + 2*T^6*U^2 + 
       6*U^3 - 44*T*U^3 + 56*T^2*U^3 + 26*T^3*U^3 - 22*T^4*U^3 + 8*T^5*U^3 - 
       16*U^4 + 26*T*U^4 + 28*T^2*U^4 - 22*T^3*U^4 + 12*T^4*U^4 + 14*U^5 - 
       T*U^5 - 12*T^2*U^5 + 8*T^3*U^5 - 4*U^6 + 2*T*U^6 + 2*T^2*U^6))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 + 14*T^2*U - 
       5*T^3*U + 4*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(T*U*(T + U)) + ((2*I)*(-1 + T + U)*(-3*T^4 - 2*T^5 - 
       6*T^3*U + 13*T^4*U + T^5*U + 17*T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 
       6*T*U^3 + 23*T^2*U^3 + 17*T^3*U^3 + 2*T^4*U^3 + 3*U^4 - 3*T*U^4 + 
       9*T^2*U^4 + 10*T*U^5 - 2*T^2*U^5 - 2*U^6 - T*U^6))/
     (T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 - 4*T^2*U - 
       5*T^3*U - 14*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(T*U*(T + U)) + ((2*I)*(-1 + T + U)*(-3*T^4 + 2*T^6 - 
       6*T^3*U + 3*T^4*U - 10*T^5*U + T^6*U - 23*T^3*U^2 - 9*T^4*U^2 + 
       2*T^5*U^2 + 6*T*U^3 - 17*T^2*U^3 - 17*T^3*U^3 + 3*U^4 - 13*T*U^4 + 
       3*T^2*U^4 - 2*T^3*U^4 + 2*U^5 - T*U^5 - T^2*U^5))/
     ((-1 + T)*T*U*(T + U)^3))*G[{(T + U)^(-1), U^(-1)}, 1] + 
  ((12*I)*Pi*(T - U)*(-1 + T + U)^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)*T*(-1 + U)*U) + ((-2*(T - U)*(-1 + T + U))/((-1 + T)*(-1 + U)) - 
    (16*LbL*Nf*(T - U)*(-2 + T + U)*(-1 + T + U))/(3*(T + U)))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
  ((12*I)*Pi*(-5 + T)*U*G[{T^(-1), 0, 0}, 1])/T + 
  ((-8*Nf*(T^2 + U))/(3*T) + (4*(-3*T + 5*T^2 - 2*T^3 + 3*U + 3*T*U + 
       23*T^2*U + 2*T^3*U - 8*T*U^2 - 9*T^2*U^2 - U^3 + 11*T*U^3 - T^2*U^3 - 
       2*U^4 - T*U^4))/(T*(-1 + U)*U) + 
    (16*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 3*T^3*U + 2*U^2 - 
       6*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U))*G[{T^(-1), 0, 0}, 1] + 
  ((4*I)*Pi*(-2*T^2 + 2*T^2*U - 3*U^2 - T*U^2)*G[{T^(-1), 0, T^(-1)}, 1])/
   (T*U) + Pi*(((-48*I)*U)/T - ((32*I)*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), 0, U^(-1)}, 1] + Pi*(((16*I)*LbL*Nf*(-2 + T)*U)/T - 
    ((4*I)*(-2*T^2 + 2*T^2*U + U^2 - 3*T*U^2))/(T*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-2*(3*T - 8*T^2 + 7*T^3 - 2*T^4 - 3*U - 18*T^2*U + 20*T^3*U + T^4*U + 
       12*T*U^2 - 7*T^2*U^2 - 9*T^3*U^2 + T^4*U^2 + U^3 - 16*T*U^3 + 
       18*T^2*U^3 + 2*U^4 - T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U) - 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 3*T^3*U + 2*U^2 - 
       6*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U))*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(2*T^2 - 5*U^2 + 3*T*U^2)*G[{T^(-1), T^(-1), 0}, 1])/(T*U) + 
  ((-8*Nf*(T^2 + U))/(3*T) - (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(3*T*U) - 
    (2*(3*T - 4*T^2 - T^3 + 2*T^4 - 3*U + 3*T*U - 5*T^2*U + 3*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1), 0}, 1] + ((4*I)*Pi*(2*T^2 - 3*U + T*U)*
    G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((8*Nf*(T^2 + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(3*T*U) + 
    (2*(3*T - 4*T^2 - T^3 + 2*T^4 - 3*U + 3*T*U - 5*T^2*U + 3*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-2*T^2 + T^2*U + 11*U^2 - 4*T*U^2)*G[{T^(-1), (T + U)^(-1), 0}, 
     1])/(T*U) + ((8*Nf*(T^2 + U))/(3*T) - 
    (8*LbL*Nf*(24*T^2 - 3*T*U - 3*T^2*U - 6*U^2 + 3*T*U^2 + 2*T^2*U^2 + 
       6*U^3 - 2*U^4))/(3*T) + (2*(-6*T + 12*T^2 - 6*T^3 + 6*U + 19*T^2*U - 
       24*T^3*U - T^4*U - 4*U^2 - 3*T*U^2 - 7*T^2*U^2 + 10*T^3*U^2 + 
       T^4*U^2 + 10*T*U^3 - 9*T^2*U^3 + 2*T^3*U^3 - 2*U^4 + T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U))*G[{T^(-1), (T + U)^(-1), 0}, 1] - 
  ((4*I)*Pi*(T^2 - 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/T + 
  Pi*(((24*I)*U)/T + ((16*I)*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
  ((8*I)*Pi*(T^2 + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  ((-2*(T - U)*(-3 + T + 2*T^2 + U + 3*T*U))/(T*U) - 
    (8*LbL*Nf*(-1 + T)*(T + U)*(2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/
     (3*T*U))*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((12*I)*Pi*T*(-5 + U)*G[{U^(-1), 0, 0}, 1])/U + 
  ((8*Nf*(T + U^2))/(3*U) + (4*(-3*T + T^3 + 2*T^4 + 3*U - 3*T*U + 8*T^2*U - 
       11*T^3*U + T^4*U - 5*U^2 - 23*T*U^2 + 9*T^2*U^2 + T^3*U^2 + 2*U^3 - 
       2*T*U^3))/((-1 + T)*T*U) + 
    (16*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 6*T^2*U - 3*T^3*U + 2*U^2 - 
       27*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U))*G[{U^(-1), 0, 0}, 1] + 
  Pi*(((48*I)*T)/U + ((32*I)*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1)}, 1] + ((4*I)*Pi*(3*T^2 + T^2*U + 2*U^2 - 2*T*U^2)*
    G[{U^(-1), 0, U^(-1)}, 1])/(T*U) + 
  Pi*(((-16*I)*LbL*Nf*T*(-2 + U))/U - 
    ((4*I)*(-T^2 + 3*T^2*U + 2*U^2 - 2*T*U^2))/(T*U))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-2*(3*T - T^3 - 2*T^4 - 3*U - 12*T^2*U + 16*T^3*U + T^4*U + 8*U^2 + 
       18*T*U^2 + 7*T^2*U^2 - 18*T^3*U^2 + T^4*U^2 - 7*U^3 - 20*T*U^3 + 
       9*T^2*U^3 + 2*U^4 - T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U) - 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 6*T^2*U - 3*T^3*U + 2*U^2 - 
       27*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(-5*T^2 + 3*T^2*U + 2*U^2)*G[{U^(-1), U^(-1), 0}, 1])/(T*U) + 
  ((8*Nf*(T + U^2))/(3*U) - (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(3*T*U) + 
    (2*(-3*T + T^2 + 3*U + 3*T*U - 6*T^2*U - 4*U^2 - 5*T*U^2 + 9*T^2*U^2 - 
       U^3 + 3*T*U^3 + 2*T^2*U^3 + 2*U^4 + 2*T*U^4))/(T*(-1 + U)*U))*
   G[{U^(-1), U^(-1), 0}, 1] - ((4*I)*Pi*(-3*T + T*U + 2*U^2)*
    G[{U^(-1), U^(-1), U^(-1)}, 1])/U + 
  ((-8*Nf*(T + U^2))/(3*U) + (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(3*T*U) - 
    (2*(-3*T + T^2 + 3*U + 3*T*U - 6*T^2*U - 4*U^2 - 5*T*U^2 + 9*T^2*U^2 - 
       U^3 + 3*T*U^3 + 2*T^2*U^3 + 2*U^4 + 2*T*U^4))/(T*(-1 + U)*U))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-11*T^2 + 4*T^2*U + 2*U^2 - T*U^2)*G[{U^(-1), (T + U)^(-1), 0}, 
     1])/(T*U) + ((-8*Nf*(T + U^2))/(3*U) - 
    (8*LbL*Nf*(6*T^2 - 6*T^3 + 2*T^4 + 3*T*U - 3*T^2*U - 24*U^2 + 3*T*U^2 - 
       2*T^2*U^2))/(3*U) - (2*(6*T - 4*T^2 - 2*T^4 - 6*U - 3*T^2*U + 
       10*T^3*U + T^4*U + 12*U^2 + 19*T*U^2 - 7*T^2*U^2 - 9*T^3*U^2 + 
       T^4*U^2 - 6*U^3 - 24*T*U^3 + 10*T^2*U^3 + 2*T^3*U^3 - T*U^4 + 
       T^2*U^4))/((-1 + T)*T*(-1 + U)*U))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  Pi*(((-24*I)*T)/U - ((16*I)*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(-4*T + T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/U - 
  ((8*I)*Pi*(T + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  ((-2*(T - U)*(-3 + T + U + 3*T*U + 2*U^2))/(T*U) - 
    (8*LbL*Nf*(-1 + U)*(T + U)*(2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/
     (3*T*U))*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(T - U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + 27*T*U - 
       9*T^2*U + 2*T^3*U + 6*U^2 - 9*T*U^2 - 6*U^3 + 2*T*U^3 + 2*U^4))/
     (3*T*U) - (2*(T - U)*(6*T^3 - 16*T^4 + 14*T^5 - 4*T^6 + 18*T^2*U - 
       44*T^3*U - 12*T^4*U + 39*T^5*U + 2*T^6*U + 18*T*U^2 - 80*T^2*U^2 - 
       58*T^3*U^2 + 188*T^4*U^2 - 31*T^5*U^2 + 2*T^6*U^2 + 6*U^3 - 44*T*U^3 - 
       58*T^2*U^3 + 266*T^3*U^3 - 79*T^4*U^3 + 8*T^5*U^3 - 16*U^4 - 
       12*T*U^4 + 188*T^2*U^4 - 79*T^3*U^4 + 12*T^4*U^4 + 14*U^5 + 39*T*U^5 - 
       31*T^2*U^5 + 8*T^3*U^5 - 4*U^6 + 2*T*U^6 + 2*T^2*U^6))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), 0, 0}, 1] - 
  ((4*I)*Pi*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/
   (T*U) - ((4*I)*Pi*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1])/(T*U) + 
  ((8*I)*Pi*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   (T*U) + ((8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 
       5*T*U - 4*U^2 + 2*U^3))/(3*T*U) + 
    (2*(T - U)*(3*T^3 - 8*T^4 + 7*T^5 - 2*T^6 + 9*T^2*U - 12*T^3*U - 
       3*T^4*U + 6*T^5*U + 9*T*U^2 - 32*T^2*U^2 + 4*T^3*U^2 + 38*T^4*U^2 - 
       24*T^5*U^2 + 2*T^6*U^2 + 3*U^3 - 12*T*U^3 + 4*T^2*U^3 + 36*T^3*U^3 - 
       48*T^4*U^3 + 8*T^5*U^3 - 8*U^4 - 3*T*U^4 + 38*T^2*U^4 - 48*T^3*U^4 + 
       12*T^4*U^4 + 7*U^5 + 6*T*U^5 - 24*T^2*U^5 + 8*T^3*U^5 - 2*U^6 + 
       2*T^2*U^6))/((-1 + T)*T*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), T^(-1), 0}, 1])/
   (T*U) + ((8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 + 14*T^2*U - 
       5*T^3*U + 4*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(3*T*U*(T + U)) + 
    (2*(-1 + T + U)*(-3*T^4 - 2*T^5 - 6*T^3*U + 13*T^4*U + T^5*U + 
       17*T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 6*T*U^3 + 23*T^2*U^3 + 17*T^3*U^3 + 
       2*T^4*U^3 + 3*U^4 - 3*T*U^4 + 9*T^2*U^4 + 10*T*U^5 - 2*T^2*U^5 - 
       2*U^6 - T*U^6))/(T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), 0}, 
    1] + ((-8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 + 14*T^2*U - 
       5*T^3*U + 4*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(3*T*U*(T + U)) - 
    (2*(-1 + T + U)*(-3*T^4 - 2*T^5 - 6*T^3*U + 13*T^4*U + T^5*U + 
       17*T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 6*T*U^3 + 23*T^2*U^3 + 17*T^3*U^3 + 
       2*T^4*U^3 + 3*U^4 - 3*T*U^4 + 9*T^2*U^4 + 10*T*U^5 - 2*T^2*U^5 - 
       2*U^6 - T*U^6))/(T*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), U^(-1), 0}, 1])/
   (T*U) + ((8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 - 4*T^2*U - 
       5*T^3*U - 14*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(3*T*U*(T + U)) + 
    (2*(-1 + T + U)*(-3*T^4 + 2*T^6 - 6*T^3*U + 3*T^4*U - 10*T^5*U + T^6*U - 
       23*T^3*U^2 - 9*T^4*U^2 + 2*T^5*U^2 + 6*T*U^3 - 17*T^2*U^3 - 
       17*T^3*U^3 + 3*U^4 - 13*T*U^4 + 3*T^2*U^4 - 2*T^3*U^4 + 2*U^5 - 
       T*U^5 - T^2*U^5))/((-1 + T)*T*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 - 4*T^2*U - 5*T^3*U - 
       14*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 2*U^5))/
     (3*T*U*(T + U)) - (2*(-1 + T + U)*(-3*T^4 + 2*T^6 - 6*T^3*U + 3*T^4*U - 
       10*T^5*U + T^6*U - 23*T^3*U^2 - 9*T^4*U^2 + 2*T^5*U^2 + 6*T*U^3 - 
       17*T^2*U^3 - 17*T^3*U^3 + 3*U^4 - 13*T*U^4 + 3*T^2*U^4 - 2*T^3*U^4 + 
       2*U^5 - T*U^5 - T^2*U^5))/((-1 + T)*T*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T*U) - (4*(T - U)*(-3 + 3*T + 3*U + T*U)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((2*(T - U)*(-1 + T + U)*(3 - T - 2*T^2 - U - 4*T*U + 2*T^2*U - 2*U^2 + 
       2*T*U^2))/((-1 + T)*T*(-1 + U)*U) + 
    (8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 5*T*U - 
       4*U^2 + 2*U^3))/(3*T*U))*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
    1] - (12*(-5 + T)*U*G[{T^(-1), 0, 0, 0}, 1])/T + 
  ((-16*LbL*Nf*(-2 + T)*U)/T + (4*(T^2 - 15*U + 2*T*U))/T)*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  (4*(-2*T^2 + 2*T^2*U - 3*U^2 - T*U^2)*G[{T^(-1), 0, T^(-1), 0}, 1])/(T*U) - 
  (4*(-2*T^2 + 2*T^2*U - 3*U^2 - T*U^2)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 
     1])/(T*U) + ((-48*U)/T - (32*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), 0, U^(-1), 0}, 1] + ((48*U)/T + (32*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((16*LbL*Nf*(-2 + T)*U)/T - (4*(-2*T + T*U - 3*U^2))/U)*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (8*(T - U)*(-T - U + T*U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U) + (4*(-4*T^2 + 2*T^2*U + 7*U^2 - 5*T*U^2)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T*U) + 
  (4*(2*T^2 - 5*U^2 + 3*T*U^2)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/
   (T*U) + (4*(2*T^2 - 3*U + T*U)*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/T - 
  (4*(2*T^2 - 3*U + T*U)*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/T - 
  (8*(T - U)*(-T - U + T*U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-2*T^2 + T^2*U + 6*U^2 - 3*T*U^2)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/
   (T*U) - (8*(T^2 - 5*U^2 + 2*T*U^2)*G[{T^(-1), (T + U)^(-1), 0, 
      (T + U)^(-1)}, 1])/(T*U) - 
  (4*(T^2 - 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T + 
  (4*(T^2 - 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/
   T + ((24*U)/T + (16*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((-24*U)/T - (16*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (8*(T - U)*(-T - U + T*U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T*U) - (8*(T^2 + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/T + (12*T*(-5 + U)*G[{U^(-1), 0, 0, 0}, 1])/U + 
  ((16*LbL*Nf*T*(-2 + U))/U - (4*(-15*T + 2*T*U + U^2))/U)*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + ((48*T)/U + (32*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1), 0}, 1] + ((-48*T)/U - (32*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (4*(3*T^2 + T^2*U + 2*U^2 - 2*T*U^2)*G[{U^(-1), 0, U^(-1), 0}, 1])/(T*U) - 
  (4*(3*T^2 + T^2*U + 2*U^2 - 2*T*U^2)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 
     1])/(T*U) + ((-16*LbL*Nf*T*(-2 + U))/U - (4*(3*T^2 + 2*U - T*U))/T)*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (8*(T - U)*(-T - U + T*U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U) + (4*(-7*T^2 + 5*T^2*U + 4*U^2 - 2*T*U^2)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T*U) - 
  (4*(-5*T^2 + 3*T^2*U + 2*U^2)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/
   (T*U) - (4*(-3*T + T*U + 2*U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/U + 
  (4*(-3*T + T*U + 2*U^2)*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/U - 
  (8*(T - U)*(-T - U + T*U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-6*T^2 + 3*T^2*U + 2*U^2 - T*U^2)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/
   (T*U) + (8*(-5*T^2 + 2*T^2*U + U^2)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 
    1] + ((24*T)/U + (16*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  (4*(-4*T + T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U - 
  (4*(-4*T + T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/
   U + (8*(T - U)*(-T - U + T*U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 
     1])/(T*U) + (8*(T + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/U - (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T*U) + 
  (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), 0, T^(-1), 
      (T + U)^(-1)}, 1])/(T*U) - (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T*U) + 
  (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), 0, U^(-1), 
      (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 
     1])/(T*U) - (8*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T*U) + 
  (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), T^(-1), 0, 
      (T + U)^(-1)}, 1])/(T*U) + (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/
   (T*U) + (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 
      0}, 1])/(T*U) + (16*(T - U)*(-T - U + T*U)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (8*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 
     1])/(T*U) - (8*(T - U)*(-T - U + T*U)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((8*LbL*Nf*T*(-T + U)*(-6 + T + U))/(3*(T + U)) - 
    (2*Nf*(-38*T - 6*U - 13*T*U + 6*U^2))/(9*(-1 + U)) + 
    (T*(58*T + 10*U - 7*T*U + 41*U^2))/(2*(-1 + U)*(T + U)))*Log[T] + 
  Pi^2*((-16*LbL*Nf*U)/3 - (-106*T + 106*T^2 - 2*T^3 + 56*U + T*U - 
      57*T^2*U + 2*T^3*U - 56*U^2 + 54*T*U^2 + 2*T^2*U^2)/
     (6*(-1 + T)*(-1 + U)))*Log[T] + 
  Pi*(((8*I)/3)*LbL*Nf*(T - U)*(-4*T + 2*T^2 - 4*U + T*U + 2*U^2) - 
    ((2*I)*(12*T^3 - 12*T^4 + 31*T^2*U - 36*T^3*U + 6*T^4*U - 10*T*U^2 + 
       12*T^2*U^2 - 5*U^3 + 12*T*U^3 - 6*T^2*U^3))/((-1 + T)*(T + U)^2))*
   Log[T] + Pi^2*((8*LbL*Nf*(-2 + T)*U)/(3*T) + (4*(-7 + 2*T)*U)/(3*T))*
   G[{T^(-1)}, 1]*Log[T] + 
  Pi*(((2*I)*(3*T - 5*T^2 + 2*T^3 - 3*U - 2*T^2*U + T^3*U - 3*U^2 + 4*T*U^2 + 
       T^2*U^2))/(T*U) + (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       3*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(T*U))*
   G[{T^(-1)}, 1]*Log[T] + (Pi^2*(57*T - 10*T*U + 7*U^2)*G[{U^(-1)}, 1]*
    Log[T])/(3*U) + 
  Pi*(((-2*I)*(3*T - 3*U - 3*T*U + 8*T^2*U + 8*U^2 - T*U^2 - 3*T^2*U^2 - 
       7*U^3 + T^2*U^3 + 2*U^4 + T*U^4))/(T*(-1 + U)*U) + 
    (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 3*T*U^2 - 3*T^2*U^2 - 
       6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/(T*U))*G[{U^(-1)}, 1]*
   Log[T] + ((-4*Nf*(-19*T + 25*T*U - 19*U^2 + 3*T*U^2 + 19*U^3))/
     (9*(-1 + U)*U) + (8*LbL*Nf*(6*T - 5*T^2 + 2*T^3 + 12*U + 3*T*U + 
       4*T^2*U - 2*T^3*U - 10*U^2 - 2*T*U^2 + T^2*U^2 - 4*U^3 - T*U^3 + 
       2*U^4))/(3*U) - (-17*T^3 - 60*T^2*U + 9*T^3*U - 117*T*U^2 + 
      65*T^2*U^2 + 29*T^3*U^2 - 26*U^3 + 175*T*U^3 + 13*T^2*U^3 - 
      12*T^3*U^3 + 23*U^4 - 61*T*U^4 + 3*U^5 + 12*T*U^5)/
     ((-1 + U)*U*(T + U)^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((4*Nf*(-1 + T + U)*(2*T + T*U + 3*U^2))/(3*(-1 + U)*(T + U)) - 
    (16*LbL*Nf*(-1 + T + U)*(T^3 - 12*T*U - T^2*U - 6*U^2 - T*U^2 + U^3))/
     (3*(T + U)^2) - ((-1 + T + U)*(18*T^2 - 16*T^3 + 82*T*U - 85*T^2*U + 
       5*T^3*U + 16*U^2 - 74*T*U^2 + 56*T^2*U^2 - 5*U^3 + 3*T*U^3))/
     ((-1 + T)*(-1 + U)*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*((((-8*I)/3)*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 
       5*T*U - 4*U^2 + 2*U^3))/(T*U) - 
    ((2*I)*(T - U)*(-1 + T + U)*(-3*T^3 + 5*T^4 - 2*T^5 - 9*T^2*U + 
       10*T^3*U + T^4*U + T^5*U - 9*T*U^2 + 22*T^2*U^2 + T^3*U^2 - 
       6*T^4*U^2 + T^5*U^2 - 3*U^3 + 10*T*U^3 + T^2*U^3 - 2*T^3*U^3 + 
       3*T^4*U^3 + 5*U^4 + T*U^4 - 6*T^2*U^4 + 3*T^3*U^4 - 2*U^5 + T*U^5 + 
       T^2*U^5))/((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T] - ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[T])/T + 
  ((2*(3*T - 5*T^2 + 2*T^3 - 3*U - 2*T^2*U + T^3*U - 3*U^2 + 4*T*U^2 + 
       T^2*U^2))/(T*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       3*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1), 0}, 1]*Log[T] - ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), T^(-1)}, 1]*
    Log[T])/T + ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  ((-2*(3*T - 5*T^2 + 2*T^3 - 3*U - 2*T^2*U + T^3*U - 3*U^2 + 4*T*U^2 + 
       T^2*U^2))/(T*U) - (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       3*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((8*I)*Pi*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T])/U + 
  ((8*Nf*(T + U^2))/(3*U) + (2*(3*T - T^3 - 2*T^4 - 3*U - 2*T^2*U + 6*T^3*U + 
       T^4*U + 8*U^2 + 20*T*U^2 - 4*T^2*U^2 - 9*T^3*U^2 + T^4*U^2 - 7*U^3 - 
       21*T*U^3 + 9*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       6*T^2*U - 3*T^3*U + 2*U^2 - 27*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 
       2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*(T + U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T])/U + 
  ((8*Nf*(T + U^2))/(3*U) - (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(3*T*U) + 
    (2*(-3*T + T^2 + 3*U + 3*T*U - 6*T^2*U - 4*U^2 - 5*T*U^2 + 9*T^2*U^2 - 
       U^3 + 3*T*U^3 + 2*T^2*U^3 + 2*U^4 + 2*T*U^4))/(T*(-1 + U)*U))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] - 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  ((-8*Nf*(T + U^2))/(3*U) + (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(3*T*U) - 
    (2*(3*T - T^2 - 3*U + 7*T^2*U + U^2 + 3*T*U^2 + T^2*U^2 + 2*U^3 + T*U^3))/
     (T*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 3*T^2*U - 3*T^3*U + 2*U^2 - 
       15*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U) - (2*(-3*T^4 + 8*T^5 - 7*T^6 + 2*T^7 - 6*T^3*U + 11*T^4*U - 
       11*T^5*U + 3*T^6*U + 2*T^7*U + 12*T^3*U^2 - 56*T^4*U^2 + 24*T^5*U^2 + 
       8*T^6*U^2 + 6*T*U^3 - 18*T^2*U^3 - 66*T^3*U^3 + 36*T^4*U^3 + 
       12*T^5*U^3 + 3*U^4 - 8*T*U^4 - 55*T^2*U^4 + 24*T^3*U^4 + 8*T^4*U^4 - 
       5*U^5 - 15*T*U^5 + 9*T^2*U^5 + 2*T^3*U^5 + 2*U^6 - 2*T*U^6))/
     ((-1 + T)*T*U*(T + U)^3))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 - 4*T^2*U - 5*T^3*U - 
       14*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 2*U^5))/
     (3*T*U*(T + U)) + (2*(-1 + T + U)*(-3*T^4 + 2*T^6 - 6*T^3*U + 3*T^4*U - 
       10*T^5*U + T^6*U - 23*T^3*U^2 - 9*T^4*U^2 + 2*T^5*U^2 + 6*T*U^3 - 
       17*T^2*U^3 - 17*T^3*U^3 + 3*U^4 - 13*T*U^4 + 3*T^2*U^4 - 2*T^3*U^4 + 
       2*U^5 - T*U^5 - T^2*U^5))/((-1 + T)*T*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((2*(T - U)*(-1 + T + U)*(-3 + 5*T - 2*T^2 + U + 2*T^2*U + 2*U^2 - 
       2*T*U^2))/((-1 + T)*T*(-1 + U)*U) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 4*T^3*U - 9*T^4*U + 
       2*T^5*U + T^3*U^2 - 2*T^4*U^2 + 4*T*U^3 + T^2*U^3 - 4*T^3*U^3 + 
       2*U^4 - 9*T*U^4 - 2*T^2*U^4 - 4*U^5 + 2*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (4*(-5 + T)*U*G[{T^(-1), 0, 0}, 1]*Log[T])/T + 
  ((-48*U)/T - (32*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((24*U)/T + (16*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
   Log[T] - (4*(-5 + T)*U*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T + 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  (4*(-5 + T)*U*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  ((24*U)/T + (16*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*
   Log[T] + (8*T*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U + 
  (4*(3*T^2 + T^2*U + 2*U^2 - 2*T*U^2)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/
   (T*U) - (4*(-7*T^2 + 3*T^2*U + 2*U^2 - 2*T*U^2)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T*U) + 
  (8*(T^2 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/T - 
  (4*(-3*T + T*U + 2*U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/U + 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (4*(-6*T^2 + 3*T^2*U + 2*U^2 - T*U^2)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
    Log[T])/(T*U) + (4*(-4*T + T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 
     1]*Log[T])/U - (8*(T + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*
    Log[T])/U - (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T*U) + 
  (8*(T^2 + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T - 
  (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/
   (T*U) + (8*(T^2 + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T - 
  (I*Pi*T*(-10 + 7*U)*Log[T]^2)/(-1 + U) + 
  ((-2*Nf*T*(2 + U))/(3*(-1 + U)) + (T*(-20 + 9*U))/(2*(-1 + U)))*Log[T]^2 + 
  ((2*I)*Pi*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2)/U + 
  ((6*T*(-2 + U))/(-1 + U) + (4*Nf*(T + U^2))/(3*U))*G[{U^(-1)}, 1]*
   Log[T]^2 + (2*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/U + 
  (2*(7*T - T*U + 2*U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/U + 
  ((-8*LbL*Nf*(T - U)*U*(-6 + T + U))/(3*(T + U)) + 
    (2*Nf*(-6*T + 6*T^2 - 38*U - 13*T*U))/(9*(-1 + T)) - 
    (U*(10*T + 41*T^2 + 58*U - 7*T*U))/(2*(-1 + T)*(T + U)))*Log[U] + 
  Pi^2*((16*LbL*Nf*T)/3 + (56*T - 56*T^2 - 106*U + T*U + 54*T^2*U + 106*U^2 - 
      57*T*U^2 + 2*T^2*U^2 - 2*U^3 + 2*T*U^3)/(6*(-1 + T)*(-1 + U)))*Log[U] + 
  Pi*(((-8*I)/3)*LbL*Nf*(-T + U)*(-4*T + 2*T^2 - 4*U + T*U + 2*U^2) + 
    ((2*I)*(-5*T^3 - 10*T^2*U + 12*T^3*U + 31*T*U^2 + 12*T^2*U^2 - 
       6*T^3*U^2 + 12*U^3 - 36*T*U^3 - 12*U^4 + 6*T*U^4))/
     ((-1 + U)*(T + U)^2))*Log[U] - 
  (Pi^2*(7*T^2 + 57*U - 10*T*U)*G[{T^(-1)}, 1]*Log[U])/(3*T) + 
  Pi*((((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 3*T^2*U - 3*T^3*U + 
       2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(T*U) + 
    ((2*I)*(-3*T + 8*T^2 - 7*T^3 + 2*T^4 + 3*U - 3*T*U - T^2*U + T^4*U + 
       8*T*U^2 - 3*T^2*U^2 + T^3*U^2))/((-1 + T)*T*U))*G[{T^(-1)}, 1]*
   Log[U] + ((4*Nf*(-19*T^2 + 19*T^3 - 19*U + 25*T*U + 3*T^2*U))/
     (9*(-1 + T)*T) - (8*LbL*Nf*(12*T - 10*T^2 - 4*T^3 + 2*T^4 + 6*U + 
       3*T*U - 2*T^2*U - T^3*U - 5*U^2 + 4*T*U^2 + T^2*U^2 + 2*U^3 - 
       2*T*U^3))/(3*T) + (-26*T^3 + 23*T^4 + 3*T^5 - 117*T^2*U + 175*T^3*U - 
      61*T^4*U + 12*T^5*U - 60*T*U^2 + 65*T^2*U^2 + 13*T^3*U^2 - 17*U^3 + 
      9*T*U^3 + 29*T^2*U^3 - 12*T^3*U^3)/((-1 + T)*T*(T + U)^2))*
   G[{T^(-1)}, 1]*Log[U] + Pi^2*((-8*LbL*Nf*T*(-2 + U))/(3*U) - 
    (4*T*(-7 + 2*U))/(3*U))*G[{U^(-1)}, 1]*Log[U] + 
  Pi*(((-2*I)*(-3*T - 3*T^2 + 3*U + 4*T^2*U - 5*U^2 - 2*T*U^2 + T^2*U^2 + 
       2*U^3 + T*U^3))/(T*U) + (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 
       3*T*U^2 - 3*T^2*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (T*U))*G[{U^(-1)}, 1]*Log[U] + 
  ((-4*Nf*(-1 + T + U)*(3*T^2 + 2*U + T*U))/(3*(-1 + T)*(T + U)) + 
    (16*LbL*Nf*(-1 + T + U)*(-6*T^2 + T^3 - 12*T*U - T^2*U - T*U^2 + U^3))/
     (3*(T + U)^2) + ((-1 + T + U)*(16*T^2 - 5*T^3 + 82*T*U - 74*T^2*U + 
       3*T^3*U + 18*U^2 - 85*T*U^2 + 56*T^2*U^2 - 16*U^3 + 5*T*U^3))/
     ((-1 + T)*(-1 + U)*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 
       5*T*U - 4*U^2 + 2*U^3))/(T*U) - 
    ((2*I)*(T - U)*(-1 + T + U)*(-3*T^3 + 5*T^4 - 2*T^5 - 9*T^2*U + 
       10*T^3*U + T^4*U + T^5*U - 9*T*U^2 + 22*T^2*U^2 + T^3*U^2 - 
       6*T^4*U^2 + T^5*U^2 - 3*U^3 + 10*T*U^3 + T^2*U^3 - 2*T^3*U^3 + 
       3*T^4*U^3 + 5*U^4 + T*U^4 - 6*T^2*U^4 + 3*T^3*U^4 - 2*U^5 + T*U^5 + 
       T^2*U^5))/((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[U] - ((8*I)*Pi*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[U])/T + 
  ((-8*Nf*(T^2 + U))/(3*T) + (2*(3*T - 8*T^2 + 7*T^3 - 2*T^4 - 3*U - 
       20*T^2*U + 21*T^3*U + 2*T^4*U + 2*T*U^2 + 4*T^2*U^2 - 9*T^3*U^2 + 
       U^3 - 6*T*U^3 + 9*T^2*U^3 - T^3*U^3 + 2*U^4 - T*U^4 - T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       27*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 
       2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*G[{T^(-1), 0}, 1]*Log[U] - 
  ((8*I)*Pi*(T^2 + U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/T + 
  ((-8*Nf*(T^2 + U))/(3*T) - (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(3*T*U) - 
    (2*(3*T - 4*T^2 - T^3 + 2*T^4 - 3*U + 3*T*U - 5*T^2*U + 3*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  ((8*Nf*(T^2 + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(3*T*U) + 
    (2*(-3*T + T^2 + 2*T^3 + 3*U + 3*T^2*U + T^3*U - U^2 + 7*T*U^2 + 
       T^2*U^2))/(T*U))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[U])/U + 
  ((-2*(-3*T - 3*T^2 + 3*U + 4*T^2*U - 5*U^2 - 2*T*U^2 + T^2*U^2 + 2*U^3 + 
       T*U^3))/(T*U) + (8*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 3*T*U^2 - 
       3*T^2*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*
   G[{U^(-1), 0}, 1]*Log[U] + ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*
    Log[U])/U - ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  ((2*(-3*T - 3*T^2 + 3*U + 4*T^2*U - 5*U^2 - 2*T*U^2 + T^2*U^2 + 2*U^3 + 
       T*U^3))/(T*U) - (8*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 3*T*U^2 - 
       3*T^2*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 15*T^2*U - 3*T^3*U + 2*U^2 - 
       3*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U) - (2*(-3*T^4 + 5*T^5 - 2*T^6 - 6*T^3*U + 8*T^4*U + 15*T^5*U + 
       2*T^6*U + 18*T^3*U^2 + 55*T^4*U^2 - 9*T^5*U^2 + 6*T*U^3 - 12*T^2*U^3 + 
       66*T^3*U^3 - 24*T^4*U^3 - 2*T^5*U^3 + 3*U^4 - 11*T*U^4 + 56*T^2*U^4 - 
       36*T^3*U^4 - 8*T^4*U^4 - 8*U^5 + 11*T*U^5 - 24*T^2*U^5 - 12*T^3*U^5 + 
       7*U^6 - 3*T*U^6 - 8*T^2*U^6 - 2*U^7 - 2*T*U^7))/
     (T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 + 14*T^2*U - 5*T^3*U + 
       4*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 2*U^5))/
     (3*T*U*(T + U)) + (2*(-1 + T + U)*(-3*T^4 - 2*T^5 - 6*T^3*U + 13*T^4*U + 
       T^5*U + 17*T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 6*T*U^3 + 23*T^2*U^3 + 
       17*T^3*U^3 + 2*T^4*U^3 + 3*U^4 - 3*T*U^4 + 9*T^2*U^4 + 10*T*U^5 - 
       2*T^2*U^5 - 2*U^6 - T*U^6))/(T*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-2*(T - U)*(-1 + T + U)*(3 - T - 2*T^2 - 5*U + 2*T^2*U + 2*U^2 - 
       2*T*U^2))/((-1 + T)*T*(-1 + U)*U) - 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 4*T^3*U - 9*T^4*U + 
       2*T^5*U + T^3*U^2 - 2*T^4*U^2 + 4*T*U^3 + T^2*U^3 - 4*T^3*U^3 + 
       2*U^4 - 9*T*U^4 - 2*T^2*U^4 - 4*U^5 + 2*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  (8*(-5 + T)*U*G[{T^(-1), 0, 0}, 1]*Log[U])/T + 
  (4*(-2*T^2 + 2*T^2*U - 3*U^2 - T*U^2)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/
   (T*U) - (4*(-2*T^2 + 2*T^2*U + 7*U^2 - 3*T*U^2)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U) - 
  (8*(T + U^2)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/U + 
  (4*(2*T^2 - 3*U + T*U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/T - 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T - 
  (4*(-2*T^2 + T^2*U + 6*U^2 - 3*T*U^2)*G[{T^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U) - (4*(T^2 - 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*
    Log[U])/T + (8*(T^2 + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*
    Log[U])/T + (4*T*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U + 
  ((48*T)/U + (32*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
   Log[U] + (4*T*(-5 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*
   Log[U] - (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), 0, T^(-1)}, 
     1]*Log[U])/(T*U) - (8*(T + U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[U])/U - (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T*U) - 
  (8*(T + U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U - 
  ((2*I)*Pi*(T - U)*(10 - 10*T - 10*U + 7*T*U)*Log[T]*Log[U])/
   ((-1 + T)*(-1 + U)) + 
  ((8*LbL*Nf*(T - U)*(-4*T + 2*T^2 - 4*U + T*U + 2*U^2))/3 - 
    (2*(T - U)*(-5*T^2 + 5*T^3 - 22*T*U + 33*T^2*U - 12*T^3*U - 5*U^2 + 
       33*T*U^2 - 36*T^2*U^2 + 6*T^3*U^2 + 5*U^3 - 12*T*U^3 + 6*T^2*U^3))/
     ((-1 + T)*(-1 + U)*(T + U)^2))*Log[T]*Log[U] - 
  ((4*I)*Pi*(-5 + T)*U*G[{T^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((2*(3*T - 5*T^2 + 2*T^3 - 3*U - 2*T^2*U + T^3*U - 3*U^2 + 4*T*U^2 + 
       T^2*U^2))/(T*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       3*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] + ((4*I)*Pi*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]*
    Log[U])/U + 
  ((-2*(-3*T - 3*T^2 + 3*U + 4*T^2*U - 5*U^2 - 2*T*U^2 + T^2*U^2 + 2*U^3 + 
       T*U^3))/(T*U) + (8*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 3*T*U^2 - 
       3*T^2*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 5*T*U - 
       4*U^2 + 2*U^3))/(3*T*U) - (2*(T - U)*(-1 + T + U)*
      (-3*T^3 + 5*T^4 - 2*T^5 - 9*T^2*U + 10*T^3*U + T^4*U + T^5*U - 
       9*T*U^2 + 22*T^2*U^2 + T^3*U^2 - 6*T^4*U^2 + T^5*U^2 - 3*U^3 + 
       10*T*U^3 + T^2*U^3 - 2*T^3*U^3 + 3*T^4*U^3 + 5*U^4 + T*U^4 - 
       6*T^2*U^4 + 3*T^3*U^4 - 2*U^5 + T*U^5 + T^2*U^5))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
  (4*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T - 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T + 
  (4*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T + 
  (4*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U + 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U - 
  (T*(-10 + 7*U)*Log[T]^2*Log[U])/(-1 + U) + 
  (2*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U + 
  (I*Pi*(-10 + 7*T)*U*Log[U]^2)/(-1 + T) + 
  ((2*Nf*(2 + T)*U)/(3*(-1 + T)) - ((-20 + 9*T)*U)/(2*(-1 + T)))*Log[U]^2 - 
  ((2*I)*Pi*(-5 + T)*U*G[{T^(-1)}, 1]*Log[U]^2)/T + 
  ((-6*(-2 + T)*U)/(-1 + T) - (4*Nf*(T^2 + U))/(3*T))*G[{T^(-1)}, 1]*
   Log[U]^2 - (2*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[U]^2)/T - 
  (2*(2*T^2 + 7*U - T*U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/T + 
  ((-10 + 7*T)*U*Log[T]*Log[U]^2)/(-1 + T) - 
  (2*(-5 + T)*U*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T + 
  ((-51*(T - U))/2 - (454*Nf*(T - U))/27)*Log[\[Mu]\[Mu]] + 
  ((7*I)/3)*Pi^3*(T - U)*Log[\[Mu]\[Mu]] + 
  Pi^2*((8*Nf*(T - U))/9 + ((T - U)*(23 - 23*T - 23*U + 11*T*U))/
     (2*(-1 + T)*(-1 + U)))*Log[\[Mu]\[Mu]] + 
  Pi*(((-3*I)*(T - U)*(11 - 11*T - 11*U + 8*T*U))/((-1 + T)*(-1 + U)) - 
    (((4*I)/9)*Nf*(T - U)*(25 - 25*T - 25*U + 16*T*U))/((-1 + T)*(-1 + U)))*
   Log[\[Mu]\[Mu]] - (4*Pi^2*(T^2 + U)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  Pi*(((6*I)*(T^2 + U))/T + (((8*I)/3)*Nf*(T^2 + U))/T)*G[{T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + (4*Pi^2*(T + U^2)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]])/U + 
  Pi*(((-6*I)*(T + U^2))/U - (((8*I)/3)*Nf*(T + U^2))/U)*G[{U^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((2*I)*Pi*(T - U)*(-1 + T + U)*(2 - 5*T - 5*U + 2*T*U)*
    G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/((-1 + T)*(-1 + U)*(T + U)) + 
  ((3*(T - U)*(-1 + T + U)*(2 - 5*T - 5*U + 2*T*U))/
     ((-1 + T)*(-1 + U)*(T + U)) + (4*Nf*(T - U)*(-1 + T + U)*
      (2 - 5*T - 5*U + 2*T*U))/(3*(-1 + T)*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*(T^2 + U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((6*(T^2 + U))/T + (8*Nf*(T^2 + U))/(3*T))*G[{T^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] - ((4*I)*Pi*(T^2 + U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + ((-6*(T^2 + U))/T - (8*Nf*(T^2 + U))/(3*T))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(T + U^2)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/U + 
  ((-6*(T + U^2))/U - (8*Nf*(T + U^2))/(3*U))*G[{U^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((4*I)*Pi*(T + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/U + ((6*(T + U^2))/U + (8*Nf*(T + U^2))/(3*U))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((2*I)*Pi*T*(2 + U)*Log[T]*Log[\[Mu]\[Mu]])/(-1 + U) + 
  ((3*T*(2 + U))/(-1 + U) + (4*Nf*T*(2 + U))/(3*(-1 + U)))*Log[T]*
   Log[\[Mu]\[Mu]] - ((4*I)*Pi*(T + U^2)*G[{U^(-1)}, 1]*Log[T]*
    Log[\[Mu]\[Mu]])/U + ((-6*(T + U^2))/U - (8*Nf*(T + U^2))/(3*U))*
   G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]] - 
  ((2*I)*Pi*(2 + T)*U*Log[U]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((-3*(2 + T)*U)/(-1 + T) - (4*Nf*(2 + T)*U)/(3*(-1 + T)))*Log[U]*
   Log[\[Mu]\[Mu]] + ((4*I)*Pi*(T^2 + U)*G[{T^(-1)}, 1]*Log[U]*
    Log[\[Mu]\[Mu]])/T + ((6*(T^2 + U))/T + (8*Nf*(T^2 + U))/(3*T))*
   G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]] + 
  ((-27*(T - U))/2 - (38*Nf*(T - U))/9)*Log[\[Mu]\[Mu]]^2 + 
  (19*Pi^2*(T - U)*Log[\[Mu]\[Mu]]^2)/6 + 
  Pi*(((-4*I)/3)*Nf*(T - U) - (I*(T - U)*(11 - 11*T - 11*U + 8*T*U))/
     ((-1 + T)*(-1 + U)))*Log[\[Mu]\[Mu]]^2 + 
  ((2*I)*Pi*(T^2 + U)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  ((2*I)*Pi*(T + U^2)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  ((T - U)*(-1 + T + U)*(2 - 5*T - 5*U + 2*T*U)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)*(-1 + U)*(T + U)) + 
  (2*(T^2 + U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(T^2 + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(T + U^2)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (2*(T + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (T*(2 + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(-1 + U) - 
  (2*(T + U^2)*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/U - 
  ((2 + T)*U*Log[U]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  (2*(T^2 + U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/T + 
  (-3*(T - U) - (4*Nf*(T - U))/9)*Log[\[Mu]\[Mu]]^3 - 
  (2*I)*Pi*(T - U)*Log[\[Mu]\[Mu]]^3 + ((-T + U)*Log[\[Mu]\[Mu]]^4)/2 + 
  (24*I)*Pi*(T - U)*Zeta[3] + ((-4*Nf*(T - U))/9 - 96*LbL*Nf*(T - U) + 
    (2*(T - U)*(29 - 30*T - 2*T^2 - 30*U - 5*T*U + 2*T^2*U - 2*U^2 + 
       2*T*U^2))/((-1 + T)*(-1 + U)))*Zeta[3] + 
  ((-48*LbL*Nf*(-2 + T)*U)/T - (8*(2*T^2 + U + 2*T*U))/T)*G[{T^(-1)}, 1]*
   Zeta[3] + ((48*LbL*Nf*T*(-2 + U))/U + (8*(T + 2*T*U + 2*U^2))/U)*
   G[{U^(-1)}, 1]*Zeta[3] + 24*(T - U)*Log[\[Mu]\[Mu]]*Zeta[3], 
 (331*(T + U))/(8*T*U) + (4769*Nf*(T + U))/(162*T*U) + 
  (157*Pi^4*(T + U))/(360*T*U) + 
  Pi*((((51*I)/2)*(-1 + T + U)*(-T - U + 2*T*U))/((-1 + T)*T*(-1 + U)*U) + 
    (((2*I)/27)*Nf*(209*T - 209*T^2 + 209*U - 724*T*U + 362*T^2*U - 209*U^2 + 
       362*T*U^2))/((-1 + T)*T*(-1 + U)*U)) + 
  Pi^2*((40*LbL*Nf)/3 - (Nf*(91*T - 91*T^2 + 91*U - 254*T*U + 127*T^2*U - 
       91*U^2 + 127*T*U^2))/(27*(-1 + T)*T*(-1 + U)*U) + 
    (-79*T + 79*T^2 - 79*U + 250*T*U - 145*T^2*U + 79*U^2 - 145*T*U^2 + 
      40*T^2*U^2)/(6*(-1 + T)*T*(-1 + U)*U)) + 
  Pi^3*((((4*I)/3)*LbL*Nf*(6 - 5*T - 5*U + 4*T*U))/((-1 + T)*(-1 + U)) + 
    ((I/6)*(-T + 2*T^2 - 3*T^3 + 2*T^4 - U + 34*T*U - 26*T^2*U - T^3*U - 
       4*T^4*U + 2*U^2 - 26*T*U^2 - 32*T^2*U^2 + 50*T^3*U^2 + 2*T^4*U^2 - 
       3*U^3 - T*U^3 + 50*T^2*U^3 - 44*T^3*U^3 + 2*U^4 - 4*T*U^4 + 
       2*T^2*U^4))/((-1 + T)^2*T*(-1 + U)^2*U)) + 
  Pi^3*((((8*I)/3)*LbL*Nf)/T + ((I/3)*(7*T + 6*U))/(T*U))*G[{T^(-1)}, 1] + 
  Pi*((16*I)*LbL*Nf - (((4*I)/9)*Nf*(-19*T + 19*T^2 + 12*U - 3*T*U))/
     ((-1 + T)*T*U) + (I*(2*T - 33*T^2 + 31*T^3 + 2*U - 28*T*U + 72*T^2*U - 
       37*T^3*U - 2*U^2 + 28*T*U^2 - 43*T^2*U^2 + 8*T^3*U^2))/
     ((-1 + T)*T^2*(-1 + U)*U))*G[{T^(-1)}, 1] + 
  Pi^2*((-16*LbL*Nf*(-1 + T))/T + (8*Nf)/(9*U) + 
    (-7*T + 14*T^2 - 7*T^3 - 7*U + 7*T*U + 67*T^2*U - 111*T^3*U + 44*T^4*U + 
      7*U^2 - 10*T*U^2 - 37*T^2*U^2 + 52*T^3*U^2)/(3*(-1 + T)*T^2*U^2))*
   G[{T^(-1)}, 1] + Pi^3*((((8*I)/3)*LbL*Nf)/U + ((I/3)*(6*T + 7*U))/(T*U))*
   G[{U^(-1)}, 1] + Pi*((16*I)*LbL*Nf + 
    (((4*I)/9)*Nf*(-12*T + 19*U + 3*T*U - 19*U^2))/(T*(-1 + U)*U) + 
    (I*(2*T - 2*T^2 + 2*U - 28*T*U + 28*T^2*U - 33*U^2 + 72*T*U^2 - 
       43*T^2*U^2 + 31*U^3 - 37*T*U^3 + 8*T^2*U^3))/
     ((-1 + T)*T*(-1 + U)*U^2))*G[{U^(-1)}, 1] + 
  Pi^2*((8*Nf)/(9*T) - (16*LbL*Nf*(-1 + U))/U + 
    (-7*T + 7*T^2 - 7*U + 7*T*U - 10*T^2*U + 14*U^2 + 67*T*U^2 - 37*T^2*U^2 - 
      7*U^3 - 111*T*U^3 + 52*T^2*U^3 + 44*T*U^4)/(3*T^2*(-1 + U)*U^2))*
   G[{U^(-1)}, 1] - ((2*I)*Pi*(-1 + T + U)*(-T - U + 2*T*U)*
    G[{(T + U)^(-1)}, 1])/((-1 + T)*T*(-1 + U)*U) + 
  ((-51*(-1 + T + U)*(-T - U + 2*T*U))/(2*(-1 + T)*T*(-1 + U)*U) - 
    (34*Nf*(-1 + T + U)*(-T - U + 2*T*U))/(3*(-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1] + Pi^2*((40*LbL*Nf*(-1 + T + U))/(3*(T + U)) - 
    ((-1 + T + U)*(-14*T^2 + 14*T^3 - 28*T*U + 14*T^2*U + 167*T^3*U - 
       90*T^4*U - 14*U^2 + 14*T*U^2 + 214*T^2*U^2 - 304*T^3*U^2 + 
       90*T^4*U^2 + 14*U^3 + 167*T*U^3 - 304*T^2*U^3 + 60*T^3*U^3 - 
       90*T*U^4 + 90*T^2*U^4))/(6*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*
   G[{(T + U)^(-1)}, 1] + Pi^2*((8*LbL*Nf)/(3*T) + (11*(T + 2*U))/(3*T*U))*
   G[{T^(-1), 0}, 1] + (16*LbL*Nf - (4*Nf*(-19*T + 19*T^2 + 12*U - 3*T*U))/
     (9*(-1 + T)*T*U) + (2*T - 33*T^2 + 31*T^3 + 2*U - 28*T*U + 72*T^2*U - 
      37*T^3*U - 2*U^2 + 28*T*U^2 - 43*T^2*U^2 + 8*T^3*U^2)/
     ((-1 + T)*T^2*(-1 + U)*U))*G[{T^(-1), 0}, 1] + 
  Pi*(((16*I)*LbL*Nf*(2 - 5*T - 2*U + 4*T*U))/(T*(-1 + U)) - 
    ((2*I)*(-2*T + 4*T^2 - 2*T^3 - 2*U + 6*T*U + 19*T^2*U - 40*T^3*U + 
       17*T^4*U + 6*U^2 - 6*T*U^2 - 77*T^2*U^2 + 114*T^3*U^2 - 34*T^4*U^2 - 
       6*U^3 - 9*T*U^3 + 98*T^2*U^3 - 106*T^3*U^3 + 17*T^4*U^3 + 2*U^4 + 
       20*T*U^4 - 51*T^2*U^4 + 32*T^3*U^4 - 9*T*U^5 + 9*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1), 0}, 1] - 
  (4*Pi^2*(2*T - U)*G[{T^(-1), T^(-1)}, 1])/(3*T*U) + 
  Pi*((((8*I)/3)*Nf)/U + ((2*I)*(T - 2*T^2 + T^3 + U - T*U - T^2*U - 
       9*T^3*U + 10*T^4*U - U^2 + 4*T*U^2 + 4*T^2*U^2 - T^3*U^2))/
     ((-1 + T)*T^2*U^2))*G[{T^(-1), T^(-1)}, 1] - 
  (Pi^2*(11*T + 10*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(3*T*U) + 
  Pi*(((-16*I)*LbL*Nf*(-1 + T))/T + 
    ((2*I)*(2*T - 2*T^2 + 2*U - 10*T^2*U - 2*U^2 + 3*T*U^2 + 10*T^2*U^2))/
     (T^2*U^2))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  (-16*LbL*Nf + (4*Nf*(-19*T + 19*T^2 + 12*U - 3*T*U))/(9*(-1 + T)*T*U) - 
    (2*T - 33*T^2 + 31*T^3 + 2*U - 28*T*U + 72*T^2*U - 37*T^3*U - 2*U^2 + 
      28*T*U^2 - 43*T^2*U^2 + 8*T^3*U^2)/((-1 + T)*T^2*(-1 + U)*U))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf)/(3*U) + (11*(2*T + U))/(3*T*U))*G[{U^(-1), 0}, 1] + 
  (16*LbL*Nf + (4*Nf*(-12*T + 19*U + 3*T*U - 19*U^2))/(9*T*(-1 + U)*U) + 
    (2*T - 2*T^2 + 2*U - 28*T*U + 28*T^2*U - 33*U^2 + 72*T*U^2 - 43*T^2*U^2 + 
      31*U^3 - 37*T*U^3 + 8*T^2*U^3)/((-1 + T)*T*(-1 + U)*U^2))*
   G[{U^(-1), 0}, 1] + Pi*(((16*I)*LbL*Nf*(2 - 2*T - 5*U + 4*T*U))/
     ((-1 + T)*U) - ((2*I)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + 6*T*U - 
       6*T^2*U - 9*T^3*U + 20*T^4*U - 9*T^5*U + 4*U^2 + 19*T*U^2 - 
       77*T^2*U^2 + 98*T^3*U^2 - 51*T^4*U^2 + 9*T^5*U^2 - 2*U^3 - 40*T*U^3 + 
       114*T^2*U^3 - 106*T^3*U^3 + 32*T^4*U^3 + 17*T*U^4 - 34*T^2*U^4 + 
       17*T^3*U^4))/((-1 + T)^2*T^2*(-1 + U)*U^2))*G[{U^(-1), 0}, 1] + 
  (4*Pi^2*(T - 2*U)*G[{U^(-1), U^(-1)}, 1])/(3*T*U) + 
  Pi*((((8*I)/3)*Nf)/T - ((2*I)*(-T + T^2 - U + T*U - 4*T^2*U + 2*U^2 + 
       T*U^2 - 4*T^2*U^2 - U^3 + 9*T*U^3 + T^2*U^3 - 10*T*U^4))/
     (T^2*(-1 + U)*U^2))*G[{U^(-1), U^(-1)}, 1] - 
  (Pi^2*(10*T + 11*U)*G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U) + 
  Pi*(((-16*I)*LbL*Nf*(-1 + U))/U + 
    ((2*I)*(2*T - 2*T^2 + 2*U + 3*T^2*U - 2*U^2 - 10*T*U^2 + 10*T^2*U^2))/
     (T^2*U^2))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  (-16*LbL*Nf - (4*Nf*(-12*T + 19*U + 3*T*U - 19*U^2))/(9*T*(-1 + U)*U) - 
    (2*T - 2*T^2 + 2*U - 28*T*U + 28*T^2*U - 33*U^2 + 72*T*U^2 - 43*T^2*U^2 + 
      31*U^3 - 37*T*U^3 + 8*T^2*U^3)/((-1 + T)*T*(-1 + U)*U^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] - (4*Pi^2*(T + U)*G[{(T + U)^(-1), 0}, 1])/
   (3*T*U) + (-32*LbL*Nf + (4*Nf*(-1 + T + U)*(-T - U + 2*T*U))/
     ((-1 + T)*T*(-1 + U)*U) - (-7*T + 7*T^2 - 7*U + 40*T*U - 28*T^2*U + 
      7*U^2 - 28*T*U^2 + 16*T^2*U^2)/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(-4 + 14*T - 9*T^2 + 14*U - 22*T*U + 8*T^2*U - 9*U^2 + 
       8*T*U^2))/((-1 + T)*(-1 + U)*(T + U)) + 
    ((2*I)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 4*T*U - 14*T^2*U - 10*T^3*U + 
       65*T^4*U - 63*T^5*U + 18*T^6*U + 2*U^2 - 14*T*U^2 - 8*T^2*U^2 + 
       155*T^3*U^2 - 280*T^4*U^2 + 180*T^5*U^2 - 36*T^6*U^2 - 6*U^3 - 
       10*T*U^3 + 155*T^2*U^3 - 386*T^3*U^3 + 396*T^4*U^3 - 166*T^5*U^3 + 
       18*T^6*U^3 + 6*U^4 + 65*T*U^4 - 280*T^2*U^4 + 396*T^3*U^4 - 
       236*T^4*U^4 + 50*T^5*U^4 - 2*U^5 - 63*T*U^5 + 180*T^2*U^5 - 
       166*T^3*U^5 + 50*T^4*U^5 + 18*T*U^6 - 36*T^2*U^6 + 18*T^3*U^6))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((8*I)*LbL*Nf*(-1 + T + U)*(-3*T - U + 2*T*U))/(T*(-1 + U)*(T + U)) - 
    ((2*I)*(-1 + T + U)*(T^2 + 2*T*U + 9*T^3*U + U^2 - 2*T*U^2 + T^2*U^2 - 
       18*T^3*U^2 - 2*U^3 + 5*T*U^3 - 9*T^2*U^3 + 9*T^3*U^3 + U^4 - 
       15*T*U^4 + 6*T^2*U^4 + 9*T*U^5))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*(((8*I)*LbL*Nf*(-1 + T + U)*(-T - 3*U + 2*T*U))/((-1 + T)*U*(T + U)) - 
    ((2*I)*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*T*U - 2*T^2*U + 5*T^3*U - 
       15*T^4*U + 9*T^5*U + U^2 + T^2*U^2 - 9*T^3*U^2 + 6*T^4*U^2 + 9*T*U^3 - 
       18*T^2*U^3 + 9*T^3*U^3))/((-1 + T)^2*T^2*U^2*(T + U)))*
   G[{(T + U)^(-1), U^(-1)}, 1] - (2*(-1 + T + U)*(-T - U + 2*T*U)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T*(-1 + U)*U) + 
  ((4*I)*Pi*(-1 + T + U)*(T - T^2 + U - 4*T^2*U - U^2 - 4*T*U^2 + 8*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T^2*(-1 + U)*U^2) - 
  ((12*I)*Pi*G[{T^(-1), 0, 0}, 1])/T + 
  ((8*Nf)/(3*U) + (32*LbL*Nf*(1 - 4*T - U + 3*T*U))/(T*(-1 + U)) - 
    (2*(2*T - 2*T^2 + 2*U - 4*T*U - 28*T^2*U + 16*T^3*U - 6*U^2 - 2*T*U^2 + 
       101*T^2*U^2 - 32*T^3*U^2 + 6*U^3 + 30*T*U^3 - 122*T^2*U^3 + 
       16*T^3*U^3 - 2*U^4 - 44*T*U^4 + 47*T^2*U^4 + 18*T*U^5))/
     (T^2*(-1 + U)^2*U^2))*G[{T^(-1), 0, 0}, 1] - 
  ((4*I)*Pi*(2*T + U)*G[{T^(-1), 0, T^(-1)}, 1])/(T*U) - 
  ((32*I)*LbL*Nf*Pi*G[{T^(-1), 0, U^(-1)}, 1])/T + 
  Pi*(((16*I)*LbL*Nf)/T + ((4*I)*(2*T + 3*U))/(T*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(1 - 4*T - U + 3*T*U))/(T*(-1 + U)) + 
    (2*(-T + 2*T^2 - T^3 - U + 3*T*U + 10*T^2*U - 21*T^3*U + 9*T^4*U + 
       3*U^2 - 2*T*U^2 - 45*T^2*U^2 + 65*T^3*U^2 - 18*T^4*U^2 - 3*U^3 - 
       12*T*U^3 + 69*T^2*U^3 - 69*T^3*U^3 + 9*T^4*U^3 + U^4 + 21*T*U^4 - 
       43*T^2*U^4 + 24*T^3*U^4 - 9*T*U^5 + 9*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
  ((12*I)*Pi*G[{T^(-1), T^(-1), 0}, 1])/T + 
  ((8*Nf)/(3*U) + (2*(T - 2*T^2 + T^3 + U - T*U - T^2*U - 9*T^3*U + 
       10*T^4*U - U^2 + 4*T*U^2 + 4*T^2*U^2 - T^3*U^2))/((-1 + T)*T^2*U^2))*
   G[{T^(-1), T^(-1), 0}, 1] - 
  ((4*I)*Pi*(2*T - U)*G[{T^(-1), T^(-1), T^(-1)}, 1])/(T*U) + 
  ((-8*Nf)/(3*U) - (2*(T - 2*T^2 + T^3 + U - T*U - T^2*U - 9*T^3*U + 
       10*T^4*U - U^2 + 4*T*U^2 + 4*T^2*U^2 - T^3*U^2))/((-1 + T)*T^2*U^2))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(T + 4*U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((-8*Nf)/(3*U) - (16*LbL*Nf*(1 - 4*T - U + 3*T*U))/(T*(-1 + U)) - 
    (2*(2*T - 4*T^2 + 2*T^3 + 2*U - 6*T*U - 7*T^2*U + 10*T^3*U + T^4*U - 
       6*U^2 + 9*T*U^2 + 49*T^2*U^2 - 47*T^3*U^2 - 2*T^4*U^2 + 6*U^3 + 
       3*T*U^3 - 78*T^2*U^3 + 62*T^3*U^3 + T^4*U^3 - 2*U^4 - 17*T*U^4 + 
       47*T^2*U^4 - 25*T^3*U^4 + 9*T*U^5 - 9*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((4*I)*Pi*(T - U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/(T*U) + 
  ((16*I)*LbL*Nf*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1])/T - 
  ((8*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  (2*(-T + T^2 - U - 3*T^2*U + 8*T^3*U + U^2 - 3*T*U^2 - 2*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  ((12*I)*Pi*G[{U^(-1), 0, 0}, 1])/U + 
  ((8*Nf)/(3*T) + (32*LbL*Nf*(1 - T - 4*U + 3*T*U))/((-1 + T)*U) - 
    (2*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 2*U - 4*T*U - 2*T^2*U + 30*T^3*U - 
       44*T^4*U + 18*T^5*U - 2*U^2 - 28*T*U^2 + 101*T^2*U^2 - 122*T^3*U^2 + 
       47*T^4*U^2 + 16*T*U^3 - 32*T^2*U^3 + 16*T^3*U^3))/
     ((-1 + T)^2*T^2*U^2))*G[{U^(-1), 0, 0}, 1] - 
  ((32*I)*LbL*Nf*Pi*G[{U^(-1), 0, T^(-1)}, 1])/U - 
  ((4*I)*Pi*(T + 2*U)*G[{U^(-1), 0, U^(-1)}, 1])/(T*U) + 
  Pi*(((16*I)*LbL*Nf)/U + ((4*I)*(3*T + 2*U))/(T*U))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(1 - T - 4*U + 3*T*U))/((-1 + T)*U) + 
    (2*(-T + 3*T^2 - 3*T^3 + T^4 - U + 3*T*U - 2*T^2*U - 12*T^3*U + 
       21*T^4*U - 9*T^5*U + 2*U^2 + 10*T*U^2 - 45*T^2*U^2 + 69*T^3*U^2 - 
       43*T^4*U^2 + 9*T^5*U^2 - U^3 - 21*T*U^3 + 65*T^2*U^3 - 69*T^3*U^3 + 
       24*T^4*U^3 + 9*T*U^4 - 18*T^2*U^4 + 9*T^3*U^4))/
     ((-1 + T)^2*T^2*(-1 + U)*U^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  ((12*I)*Pi*G[{U^(-1), U^(-1), 0}, 1])/U + 
  ((8*Nf)/(3*T) - (2*(-T + T^2 - U + T*U - 4*T^2*U + 2*U^2 + T*U^2 - 
       4*T^2*U^2 - U^3 + 9*T*U^3 + T^2*U^3 - 10*T*U^4))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((4*I)*Pi*(T - 2*U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/(T*U) + 
  ((-8*Nf)/(3*T) + (2*(-T + T^2 - U + T*U - 4*T^2*U + 2*U^2 + T*U^2 - 
       4*T^2*U^2 - U^3 + 9*T*U^3 + T^2*U^3 - 10*T*U^4))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(4*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((-8*Nf)/(3*T) - (16*LbL*Nf*(1 - T - 4*U + 3*T*U))/((-1 + T)*U) + 
    (2*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + 6*T*U - 9*T^2*U - 3*T^3*U + 
       17*T^4*U - 9*T^5*U + 4*U^2 + 7*T*U^2 - 49*T^2*U^2 + 78*T^3*U^2 - 
       47*T^4*U^2 + 9*T^5*U^2 - 2*U^3 - 10*T*U^3 + 47*T^2*U^3 - 62*T^3*U^3 + 
       25*T^4*U^3 - T*U^4 + 2*T^2*U^4 - T^3*U^4))/((-1 + T)^2*T^2*(-1 + U)*
      U^2))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((16*I)*LbL*Nf*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1])/U - 
  ((4*I)*Pi*(T - U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/(T*U) - 
  ((8*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T - 
  (2*(T - T^2 + U + 3*T^2*U - U^2 + 3*T*U^2 + 2*T^2*U^2 - 8*T*U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  ((-8*LbL*Nf*(-4 + 26*T - 19*T^2 + 26*U - 42*T*U + 16*T^2*U - 19*U^2 + 
       16*T*U^2))/((-1 + T)*(-1 + U)*(T + U)) + 
    (2*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 4*T*U - 14*T^2*U - 14*T^3*U + 
       75*T^4*U - 69*T^5*U + 18*T^6*U + 2*U^2 - 14*T*U^2 - 16*T^2*U^2 + 
       193*T^3*U^2 - 337*T^4*U^2 + 205*T^5*U^2 - 36*T^6*U^2 - 6*U^3 - 
       14*T*U^3 + 193*T^2*U^3 - 488*T^3*U^3 + 501*T^4*U^3 - 201*T^5*U^3 + 
       18*T^6*U^3 + 6*U^4 + 75*T*U^4 - 337*T^2*U^4 + 501*T^3*U^4 - 
       306*T^4*U^4 + 64*T^5*U^4 - 2*U^5 - 69*T*U^5 + 205*T^2*U^5 - 
       201*T^3*U^5 + 64*T^4*U^5 + 18*T*U^6 - 36*T^2*U^6 + 18*T^3*U^6))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)))*G[{(T + U)^(-1), 0, 0}, 1] + 
  ((4*I)*Pi*(T + 2*U)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/(T*U) + 
  ((4*I)*Pi*(2*T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/(T*U) - 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  ((32*LbL*Nf*(-1 + T + U))/(T + U) - 
    (2*(T^2 - 2*T^3 + T^4 + 2*T*U - 4*T^2*U - 12*T^3*U + 24*T^4*U - 
       10*T^5*U + U^2 - 4*T*U^2 - 2*T^2*U^2 + 40*T^3*U^2 - 48*T^4*U^2 + 
       10*T^5*U^2 - 2*U^3 - 12*T*U^3 + 40*T^2*U^3 - 52*T^3*U^3 + 26*T^4*U^3 + 
       U^4 + 24*T*U^4 - 48*T^2*U^4 + 26*T^3*U^4 - 10*T*U^5 + 10*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
    1] + ((4*I)*Pi*(T + 2*U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/(T*U) + 
  ((8*LbL*Nf*(-1 + T + U)*(-3*T - U + 2*T*U))/(T*(-1 + U)*(T + U)) - 
    (2*(-1 + T + U)*(T^2 + 2*T*U + 9*T^3*U + U^2 - 2*T*U^2 + T^2*U^2 - 
       18*T^3*U^2 - 2*U^3 + 5*T*U^3 - 9*T^2*U^3 + 9*T^3*U^3 + U^4 - 
       15*T*U^4 + 6*T^2*U^4 + 9*T*U^5))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(-3*T - U + 2*T*U))/(T*(-1 + U)*(T + U)) + 
    (2*(-1 + T + U)*(T^2 + 2*T*U + 9*T^3*U + U^2 - 2*T*U^2 + T^2*U^2 - 
       18*T^3*U^2 - 2*U^3 + 5*T*U^3 - 9*T^2*U^3 + 9*T^3*U^3 + U^4 - 
       15*T*U^4 + 6*T^2*U^4 + 9*T*U^5))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(2*T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/(T*U) + 
  ((8*LbL*Nf*(-1 + T + U)*(-T - 3*U + 2*T*U))/((-1 + T)*U*(T + U)) - 
    (2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*T*U - 2*T^2*U + 5*T^3*U - 
       15*T^4*U + 9*T^5*U + U^2 + T^2*U^2 - 9*T^3*U^2 + 6*T^4*U^2 + 9*T*U^3 - 
       18*T^2*U^3 + 9*T^3*U^3))/((-1 + T)^2*T^2*U^2*(T + U)))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(-T - 3*U + 2*T*U))/((-1 + T)*U*(T + U)) + 
    (2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*T*U - 2*T^2*U + 5*T^3*U - 
       15*T^4*U + 9*T^5*U + U^2 + T^2*U^2 - 9*T^3*U^2 + 6*T^4*U^2 + 9*T*U^3 - 
       18*T^2*U^3 + 9*T^3*U^3))/((-1 + T)^2*T^2*U^2*(T + U)))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (4*(T - T^2 + U - 5*T^2*U - U^2 - 5*T*U^2 + 10*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (2*(-1 + T + U)*(T - T^2 + U + 4*T^2*U - 8*T^3*U - U^2 + 4*T*U^2 - 
     8*T^2*U^2 + 8*T^3*U^2 - 8*T*U^3 + 8*T^2*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)*T^2*(-1 + U)*U^2) - (12*G[{T^(-1), 0, 0, 0}, 1])/T + 
  ((-16*LbL*Nf)/T - (4*(T - 2*U))/(T*U))*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (4*(2*T + U)*G[{T^(-1), 0, T^(-1), 0}, 1])/(T*U) + 
  (4*(2*T + U)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (32*LbL*Nf*G[{T^(-1), 0, U^(-1), 0}, 1])/T + 
  (32*LbL*Nf*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T + 
  ((16*LbL*Nf)/T + (4*(T + 3*U))/(T*U))*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] - 
  (8*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (4*(2*T + 5*U)*G[{T^(-1), T^(-1), 0, 0}, 1])/(T*U) + 
  (12*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (4*(2*T - U)*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T*U) + 
  (4*(2*T - U)*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(T + 3*U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (16*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (4*(T - U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T*U) - 
  (4*(T - U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (16*LbL*Nf*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/T - 
  (16*LbL*Nf*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/T - 
  (8*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U - 
  (12*G[{U^(-1), 0, 0, 0}, 1])/U + ((-16*LbL*Nf)/U + (4*(2*T - U))/(T*U))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (32*LbL*Nf*G[{U^(-1), 0, T^(-1), 0}, 1])/U + 
  (32*LbL*Nf*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U - 
  (4*(T + 2*U)*G[{U^(-1), 0, U^(-1), 0}, 1])/(T*U) + 
  (4*(T + 2*U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  ((16*LbL*Nf)/U + (4*(3*T + U))/(T*U))*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] - 
  (8*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (4*(5*T + 2*U)*G[{U^(-1), U^(-1), 0, 0}, 1])/(T*U) + 
  (12*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (4*(T - 2*U)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/(T*U) - 
  (4*(T - 2*U)*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(3*T + U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (16*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (16*LbL*Nf*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/U - 
  (16*LbL*Nf*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/U - 
  (4*(T - U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T*U) + 
  (4*(T - U)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (8*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  (4*(T + 2*U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T*U) - 
  (4*(T + 2*U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (4*(2*T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T*U) - 
  (4*(2*T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (8*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T + 2*U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T*U) - 
  (4*(T + 2*U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T*U) - 
  (4*(T + 2*U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(2*T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T*U) - 
  (4*(2*T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T*U) - 
  (4*(2*T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) + 
  (8*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (51/(2*(-1 + U)) + (2*Nf*(2 + 17*T - 2*U))/(3*T*(-1 + U)))*Log[T] + 
  Pi*((-16*I)*LbL*Nf - ((2*I)*(T - T^2 + U - 6*T*U + 4*T^2*U))/
     ((-1 + T)*T*U))*Log[T] + Pi^2*((4*LbL*Nf*(-3 + 2*T))/(3*(-1 + T)) + 
    (-8 + 16*T - 6*T^2 - 2*T^3 - 31*U + 38*T*U - 11*T^2*U + 2*T^3*U - 
      12*U^2 + 48*T*U^2 - 34*T^2*U^2)/(6*(-1 + T)^2*(-1 + U)*U))*Log[T] + 
  Pi^2*(8/(3*T) + (8*LbL*Nf)/(3*T))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(T - T^2 + U - 14*T^2*U + 9*T^3*U - U^2 + 8*T^2*U^2))/(T^2*U^2))*
   G[{T^(-1)}, 1]*Log[T] + (Pi^2*(10*T + 7*U)*G[{U^(-1)}, 1]*Log[T])/
   (3*T*U) + (16*LbL*Nf + (4*Nf*(-12*T + 19*U + 3*T*U - 19*U^2))/
     (9*T*(-1 + U)*U) + (2*T - 2*T^2 + 2*U - 28*T*U + 28*T^2*U - 33*U^2 + 
      72*T*U^2 - 43*T^2*U^2 + 31*U^3 - 37*T*U^3 + 8*T^2*U^3)/
     ((-1 + T)*T*(-1 + U)*U^2))*G[{U^(-1)}, 1]*Log[T] + 
  Pi*(((16*I)*LbL*Nf*(-1 + U))/U - 
    ((2*I)*(-T + T^2 - U + T*U - T^2*U + 2*U^2 + 11*T*U^2 - 3*T^2*U^2 - U^3 - 
       20*T*U^3 + 9*T^2*U^3 + 9*T*U^4))/(T^2*(-1 + U)*U^2))*G[{U^(-1)}, 1]*
   Log[T] + ((4*Nf*(-1 + T + U))/(T*(-1 + U)) + 
    ((-1 + T + U)*(4*T - 11*U + 7*T*U))/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1]*Log[T] + Pi*(((-16*I)*LbL*Nf*(-1 + T + U))/(T + U) + 
    ((2*I)*(-1 + T + U)*(-T^2 + T^3 - 2*T*U + T^2*U + 13*T^3*U - 9*T^4*U - 
       U^2 + T*U^2 + 14*T^2*U^2 - 23*T^3*U^2 + 9*T^4*U^2 + U^3 + 13*T*U^3 - 
       23*T^2*U^3 + 6*T^3*U^3 - 9*T*U^4 + 9*T^2*U^4))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{(T + U)^(-1)}, 1]*Log[T] - 
  ((4*I)*Pi*G[{T^(-1), 0}, 1]*Log[T])/T + 
  ((16*LbL*Nf*(-1 + T))/T - (2*(T - T^2 + U - 14*T^2*U + 9*T^3*U - U^2 + 
       8*T^2*U^2))/(T^2*U^2))*G[{T^(-1), 0}, 1]*Log[T] - 
  ((4*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[T])/T + 
  ((4*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(T - T^2 + U - 14*T^2*U + 9*T^3*U - U^2 + 
       8*T^2*U^2))/(T^2*U^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  ((8*I)*Pi*G[{U^(-1), 0}, 1]*Log[T])/U + 
  ((8*Nf)/(3*T) + (16*LbL*Nf*(1 - T - 4*U + 3*T*U))/((-1 + T)*U) - 
    (2*(-T + 3*T^2 - 3*T^3 + T^4 - U + 3*T*U - 2*T^2*U - 12*T^3*U + 
       21*T^4*U - 9*T^5*U + 2*U^2 + 12*T*U^2 - 49*T^2*U^2 + 71*T^3*U^2 - 
       43*T^4*U^2 + 9*T^5*U^2 - U^3 - 22*T*U^3 + 67*T^2*U^3 - 70*T^3*U^3 + 
       24*T^4*U^3 + 8*T*U^4 - 16*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)^2*T^2*(-1 + U)*U^2))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*G[{U^(-1), U^(-1)}, 1]*Log[T])/T + 
  ((8*Nf)/(3*T) - (2*(-T + T^2 - U + T*U - 4*T^2*U + 2*U^2 + T*U^2 - 
       4*T^2*U^2 - U^3 + 9*T*U^3 + T^2*U^3 - 10*T*U^4))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + ((4*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[T])/U + ((-8*Nf)/(3*T) + 
    (2*(T - T^2 + U + 3*T^2*U - U^2 + T*U^2 + 2*T^2*U^2 - 9*T*U^3))/
     (T^2*U^2))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-8*LbL*Nf*(2 - 7*T + 4*T^2 - 5*U + 4*T*U))/((-1 + T)*(T + U)) + 
    (2*(T^2 - 3*T^3 + 3*T^4 - T^5 + 2*T*U - 5*T^2*U - 10*T^3*U + 38*T^4*U - 
       35*T^5*U + 10*T^6*U + U^2 - 3*T*U^2 - 15*T^2*U^2 + 60*T^3*U^2 - 
       70*T^4*U^2 + 26*T^5*U^2 - U^3 - 14*T*U^3 + 53*T^2*U^3 - 63*T^3*U^3 + 
       24*T^4*U^3 + 8*T*U^4 - 16*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)^2*T^2*U^2*(T + U)))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + T + U)*(-T - 3*U + 2*T*U))/((-1 + T)*U*(T + U)) - 
    (2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*T*U - 2*T^2*U + 5*T^3*U - 
       15*T^4*U + 9*T^5*U + U^2 + T^2*U^2 - 9*T^3*U^2 + 6*T^4*U^2 + 9*T*U^3 - 
       18*T^2*U^3 + 9*T^3*U^3))/((-1 + T)^2*T^2*U^2*(T + U)))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
  (2*(-1 + T + U)*(-T + T^2 - U + 12*T^2*U - 8*T^3*U + U^2 - 4*T*U^2 - 
     8*T^2*U^2 + 8*T^3*U^2 + 8*T*U^3 - 8*T^2*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/((-1 + T)*T^2*(-1 + U)*U^2) - 
  (4*G[{T^(-1), 0, 0}, 1]*Log[T])/T - 
  (32*LbL*Nf*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/T + 
  (16*LbL*Nf*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T - 
  (4*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T + 
  (4*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  (4*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  (16*LbL*Nf*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/T - 
  (8*G[{U^(-1), 0, 0}, 1]*Log[T])/U - 
  (4*(T + 2*U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T*U) + 
  (4*(3*T + 2*U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T*U) - 
  (8*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/U + 
  (4*(T - 2*U)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/(T*U) - 
  (4*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  (4*(3*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T*U) - 
  (4*(T - U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T*U) - 
  (8*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  (4*(2*T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T*U) - 
  (8*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/U + 
  (4*(2*T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T*U) - 
  (8*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/U + 
  (-11/(2*(-1 + U)) - (2*Nf)/(-1 + U))*Log[T]^2 + 
  (I*Pi*(2 + U)*Log[T]^2)/(-1 + U) - ((2*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2)/U + 
  ((4*Nf)/(3*T) - (5 + U)/(-1 + U))*G[{U^(-1)}, 1]*Log[T]^2 - 
  (2*G[{U^(-1), 0}, 1]*Log[T]^2)/U + 
  (2*(T + 2*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/(T*U) + 
  (51/(2*(-1 + T)) - (2*Nf*(-2 + 2*T - 17*U))/(3*(-1 + T)*U))*Log[U] + 
  Pi*((-16*I)*LbL*Nf - ((2*I)*(T + U - 6*T*U - U^2 + 4*T*U^2))/
     (T*(-1 + U)*U))*Log[U] + Pi^2*((4*LbL*Nf*(-3 + 2*U))/(3*(-1 + U)) - 
    (8 + 31*T + 12*T^2 - 16*U - 38*T*U - 48*T^2*U + 6*U^2 + 11*T*U^2 + 
      34*T^2*U^2 + 2*U^3 - 2*T*U^3)/(6*(-1 + T)*T*(-1 + U)^2))*Log[U] + 
  (Pi^2*(7*T + 10*U)*G[{T^(-1)}, 1]*Log[U])/(3*T*U) + 
  (16*LbL*Nf - (4*Nf*(-19*T + 19*T^2 + 12*U - 3*T*U))/(9*(-1 + T)*T*U) + 
    (2*T - 33*T^2 + 31*T^3 + 2*U - 28*T*U + 72*T^2*U - 37*T^3*U - 2*U^2 + 
      28*T*U^2 - 43*T^2*U^2 + 8*T^3*U^2)/((-1 + T)*T^2*(-1 + U)*U))*
   G[{T^(-1)}, 1]*Log[U] + Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(-T + 2*T^2 - T^3 - U + T*U + 11*T^2*U - 20*T^3*U + 9*T^4*U + 
       U^2 - T*U^2 - 3*T^2*U^2 + 9*T^3*U^2))/((-1 + T)*T^2*U^2))*
   G[{T^(-1)}, 1]*Log[U] + Pi^2*(8/(3*U) + (8*LbL*Nf)/(3*U))*G[{U^(-1)}, 1]*
   Log[U] + Pi*(((16*I)*LbL*Nf*(-1 + U))/U - 
    ((2*I)*(T - T^2 + U - U^2 - 14*T*U^2 + 8*T^2*U^2 + 9*T*U^3))/(T^2*U^2))*
   G[{U^(-1)}, 1]*Log[U] + ((4*Nf*(-1 + T + U))/((-1 + T)*U) + 
    ((-1 + T + U)*(-11*T + 4*U + 7*T*U))/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1]*Log[U] + Pi*(((-16*I)*LbL*Nf*(-1 + T + U))/(T + U) + 
    ((2*I)*(-1 + T + U)*(-T^2 + T^3 - 2*T*U + T^2*U + 13*T^3*U - 9*T^4*U - 
       U^2 + T*U^2 + 14*T^2*U^2 - 23*T^3*U^2 + 9*T^4*U^2 + U^3 + 13*T*U^3 - 
       23*T^2*U^3 + 6*T^3*U^3 - 9*T*U^4 + 9*T^2*U^4))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{(T + U)^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*G[{T^(-1), 0}, 1]*Log[U])/T + 
  ((8*Nf)/(3*U) + (16*LbL*Nf*(1 - 4*T - U + 3*T*U))/(T*(-1 + U)) - 
    (2*(-T + 2*T^2 - T^3 - U + 3*T*U + 12*T^2*U - 22*T^3*U + 8*T^4*U + 
       3*U^2 - 2*T*U^2 - 49*T^2*U^2 + 67*T^3*U^2 - 16*T^4*U^2 - 3*U^3 - 
       12*T*U^3 + 71*T^2*U^3 - 70*T^3*U^3 + 8*T^4*U^3 + U^4 + 21*T*U^4 - 
       43*T^2*U^4 + 24*T^3*U^4 - 9*T*U^5 + 9*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1), 0}, 1]*Log[U] + 
  ((8*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[U])/U + 
  ((8*Nf)/(3*U) + (2*(T - 2*T^2 + T^3 + U - T*U - T^2*U - 9*T^3*U + 
       10*T^4*U - U^2 + 4*T*U^2 + 4*T^2*U^2 - T^3*U^2))/((-1 + T)*T^2*U^2))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + ((4*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[U])/T + ((-8*Nf)/(3*U) - 
    (2*(-T + T^2 - U - T^2*U + 9*T^3*U + U^2 - 3*T*U^2 - 2*T^2*U^2))/
     (T^2*U^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  ((4*I)*Pi*G[{U^(-1), 0}, 1]*Log[U])/U + 
  ((16*LbL*Nf*(-1 + U))/U - (2*(T - T^2 + U - U^2 - 14*T*U^2 + 8*T^2*U^2 + 
       9*T*U^3))/(T^2*U^2))*G[{U^(-1), 0}, 1]*Log[U] - 
  ((4*I)*Pi*G[{U^(-1), U^(-1)}, 1]*Log[U])/U + 
  ((4*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  ((-16*LbL*Nf*(-1 + U))/U + (2*(T - T^2 + U - U^2 - 14*T*U^2 + 8*T^2*U^2 + 
       9*T*U^3))/(T^2*U^2))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(2 - 5*T - 7*U + 4*T*U + 4*U^2))/((-1 + U)*(T + U)) + 
    (2*(T^2 - T^3 + 2*T*U - 3*T^2*U - 14*T^3*U + 8*T^4*U + U^2 - 5*T*U^2 - 
       15*T^2*U^2 + 53*T^3*U^2 - 16*T^4*U^2 - 3*U^3 - 10*T*U^3 + 60*T^2*U^3 - 
       63*T^3*U^3 + 8*T^4*U^3 + 3*U^4 + 38*T*U^4 - 70*T^2*U^4 + 24*T^3*U^4 - 
       U^5 - 35*T*U^5 + 26*T^2*U^5 + 10*T*U^6))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T + U)*(-3*T - U + 2*T*U))/(T*(-1 + U)*(T + U)) - 
    (2*(-1 + T + U)*(T^2 + 2*T*U + 9*T^3*U + U^2 - 2*T*U^2 + T^2*U^2 - 
       18*T^3*U^2 - 2*U^3 + 5*T*U^3 - 9*T^2*U^3 + 9*T^3*U^3 + U^4 - 
       15*T*U^4 + 6*T^2*U^4 + 9*T*U^5))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  (2*(-1 + T + U)*(T - T^2 + U + 4*T^2*U - 8*T^3*U - U^2 - 12*T*U^2 + 
     8*T^2*U^2 + 8*T^3*U^2 + 8*T*U^3 - 8*T^2*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/((-1 + T)*T^2*(-1 + U)*U^2) - 
  (8*G[{T^(-1), 0, 0}, 1]*Log[U])/T - 
  (4*(2*T + U)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T*U) + 
  (4*(2*T + 3*U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U) - 
  (8*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/T - 
  (4*(2*T - U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/(T*U) - 
  (4*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  (4*(T + 3*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T*U) + 
  (4*(T - U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T*U) - 
  (8*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*G[{U^(-1), 0, 0}, 1]*Log[U])/U - 
  (32*LbL*Nf*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/U + 
  (16*LbL*Nf*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U + 
  (4*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  (4*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  (16*LbL*Nf*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/U + 
  (4*(T + 2*U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T*U) - 
  (8*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/T + 
  (4*(T + 2*U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T*U) - 
  (8*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/T + 
  ((2*I)*Pi*(-4 + T + U + 2*T*U)*Log[T]*Log[U])/((-1 + T)*(-1 + U)) + 
  (-16*LbL*Nf - (2*(-T + T^2 - U + 8*T*U - 6*T^2*U + U^2 - 6*T*U^2 + 
       4*T^2*U^2))/((-1 + T)*T*(-1 + U)*U))*Log[T]*Log[U] - 
  ((4*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((16*LbL*Nf*(-1 + T))/T - (2*(T - T^2 + U - 14*T^2*U + 9*T^3*U - U^2 + 
       8*T^2*U^2))/(T^2*U^2))*G[{T^(-1)}, 1]*Log[T]*Log[U] - 
  ((4*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U])/U + 
  ((16*LbL*Nf*(-1 + U))/U - (2*(T - T^2 + U - U^2 - 14*T*U^2 + 8*T^2*U^2 + 
       9*T*U^3))/(T^2*U^2))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-16*LbL*Nf*(-1 + T + U))/(T + U) + 
    (2*(-1 + T + U)*(-T^2 + T^3 - 2*T*U + T^2*U + 13*T^3*U - 9*T^4*U - U^2 + 
       T*U^2 + 14*T^2*U^2 - 23*T^3*U^2 + 9*T^4*U^2 + U^3 + 13*T*U^3 - 
       23*T^2*U^3 + 6*T^3*U^3 - 9*T*U^4 + 9*T^2*U^4))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{(T + U)^(-1)}, 1]*Log[T]*
   Log[U] - (4*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T - 
  (4*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T + 
  (4*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T - 
  (4*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U - 
  (4*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U + 
  (4*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U + 
  ((2 + U)*Log[T]^2*Log[U])/(-1 + U) - (2*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U + 
  (-11/(2*(-1 + T)) - (2*Nf)/(-1 + T))*Log[U]^2 + 
  (I*Pi*(2 + T)*Log[U]^2)/(-1 + T) - ((2*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2)/T + 
  (-((5 + T)/(-1 + T)) + (4*Nf)/(3*U))*G[{T^(-1)}, 1]*Log[U]^2 - 
  (2*G[{T^(-1), 0}, 1]*Log[U]^2)/T + 
  (2*(2*T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/(T*U) + 
  ((2 + T)*Log[T]*Log[U]^2)/(-1 + T) - (2*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T - 
  (((7*I)/3)*Pi^3*(T + U)*Log[\[Mu]\[Mu]])/(T*U) + 
  ((51*(T + U))/(2*T*U) + (454*Nf*(T + U))/(27*T*U))*Log[\[Mu]\[Mu]] + 
  Pi^2*((-8*Nf*(T + U))/(9*T*U) - 
    (3*(5*T - 5*T^2 + 5*U - 18*T*U + 9*T^2*U - 5*U^2 + 9*T*U^2))/
     (2*(-1 + T)*T*(-1 + U)*U))*Log[\[Mu]\[Mu]] + 
  Pi*(((9*I)*(3*T - 3*T^2 + 3*U - 8*T*U + 4*T^2*U - 3*U^2 + 4*T*U^2))/
     ((-1 + T)*T*(-1 + U)*U) + (((4*I)/9)*Nf*(19*T - 19*T^2 + 19*U - 56*T*U + 
       28*T^2*U - 19*U^2 + 28*T*U^2))/((-1 + T)*T*(-1 + U)*U))*
   Log[\[Mu]\[Mu]] + Pi*((-6*I)/U - (((8*I)/3)*Nf)/U)*G[{T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + (4*Pi^2*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/U + 
  Pi*((-6*I)/T - (((8*I)/3)*Nf)/T)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  (4*Pi^2*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]])/T - 
  ((6*I)*Pi*(-1 + T + U)*(-T - U + 2*T*U)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/((-1 + T)*T*(-1 + U)*U) + 
  ((-9*(-1 + T + U)*(-T - U + 2*T*U))/((-1 + T)*T*(-1 + U)*U) - 
    (4*Nf*(-1 + T + U)*(-T - U + 2*T*U))/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + (-6/U - (8*Nf)/(3*U))*
   G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/U + 
  (6/U + (8*Nf)/(3*U))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/U + 
  (-6/T - (8*Nf)/(3*T))*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/T + 
  (6/T + (8*Nf)/(3*T))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  (9/(-1 + U) + (4*Nf)/(-1 + U))*Log[T]*Log[\[Mu]\[Mu]] + 
  ((6*I)*Pi*Log[T]*Log[\[Mu]\[Mu]])/(-1 + U) + 
  (-6/T - (8*Nf)/(3*T))*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]])/T + 
  (9/(-1 + T) + (4*Nf)/(-1 + T))*Log[U]*Log[\[Mu]\[Mu]] + 
  ((6*I)*Pi*Log[U]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  (-6/U - (8*Nf)/(3*U))*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]])/U - 
  (19*Pi^2*(T + U)*Log[\[Mu]\[Mu]]^2)/(6*T*U) + 
  ((27*(T + U))/(2*T*U) + (38*Nf*(T + U))/(9*T*U))*Log[\[Mu]\[Mu]]^2 + 
  Pi*((((4*I)/3)*Nf*(T + U))/(T*U) + 
    ((3*I)*(3*T - 3*T^2 + 3*U - 8*T*U + 4*T^2*U - 3*U^2 + 4*T*U^2))/
     ((-1 + T)*T*(-1 + U)*U))*Log[\[Mu]\[Mu]]^2 - 
  ((2*I)*Pi*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U - 
  ((2*I)*Pi*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (3*(-1 + T + U)*(-T - U + 2*T*U)*G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*T*(-1 + U)*U) - (2*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (2*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U - 
  (2*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (3*Log[T]*Log[\[Mu]\[Mu]]^2)/(-1 + U) - 
  (2*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/T + 
  (3*Log[U]*Log[\[Mu]\[Mu]]^2)/(-1 + T) - 
  (2*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/U + 
  ((2*I)*Pi*(T + U)*Log[\[Mu]\[Mu]]^3)/(T*U) + 
  ((3*(T + U))/(T*U) + (4*Nf*(T + U))/(9*T*U))*Log[\[Mu]\[Mu]]^3 + 
  ((T + U)*Log[\[Mu]\[Mu]]^4)/(2*T*U) - ((24*I)*Pi*(T + U)*Zeta[3])/(T*U) + 
  ((24*LbL*Nf*(-2 + T + U))/((-1 + T)*(-1 + U)) + (4*Nf*(T + U))/(9*T*U) - 
    (2*(25*T - 51*T^2 + 24*T^3 + 2*T^4 + 25*U - 118*T*U + 166*T^2*U - 
       66*T^3*U - 4*T^4*U - 51*U^2 + 166*T*U^2 - 186*T^2*U^2 + 63*T^3*U^2 + 
       2*T^4*U^2 + 24*U^3 - 66*T*U^3 + 63*T^2*U^3 - 18*T^3*U^3 + 2*U^4 - 
       4*T*U^4 + 2*T^2*U^4))/((-1 + T)^2*T*(-1 + U)^2*U))*Zeta[3] + 
  ((-48*LbL*Nf)/T + (16*(T - U))/(T*U))*G[{T^(-1)}, 1]*Zeta[3] + 
  ((-48*LbL*Nf)/U - (16*(T - U))/(T*U))*G[{U^(-1)}, 1]*Zeta[3] - 
  (24*(T + U)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U)}


==> anc/calHn/calHn.smallT.0 <==
(*
  Born hard massless invariant amplitudes at small T.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(0)}$.
  Notations:  T=-t/s, U=-u/s.
*)
{0, 0, 0, 0, 2 - U, U, (T + U)/(T*U)}


==> anc/calHn/calHn.smallT.1 <==
(*
  One-loop hard massless invariant amplitudes at small T.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(1)}$.
  Notations:  T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  H[{n1,...},U] denotes harmonic polylogarithm.
*)
{(2*H[{1}, U])/U, -2 - (4*I)*Pi - ((4*I)*Pi*(-1 + U)*H[{1}, U])/U - 
  (4*(-1 + 2*U)*H[{1}, U])/U - (2*(-1 + U)*H[{1}, U]^2)/U + 
  (4*(-1 + U)*H[{2}, U])/U - 4*Log[T] - (4*(-1 + U)*H[{1}, U]*Log[T])/U, 
 2 + (4*(-1 + U)*H[{1}, U])/U, -2 + ((2*I)*Pi*U)/(-1 + U) + 
  (4*I)*Pi*H[{1}, U] + (2*(-2 + 2*U + U^2)*H[{1}, U])/((-1 + U)*U) + 
  2*H[{1}, U]^2 - 4*H[{2}, U] + (2*U*Log[T])/(-1 + U) + 4*H[{1}, U]*Log[T], 
 -16 + (3*I)*Pi*(-2 + U) - (7*Pi^2*(-2 + U))/6 + 9*U + 3*(-2 + U)*H[{1}, U] + 
  (2*I)*Pi*(-2 + U)*H[{1}, U] + (-2 + U)*H[{1}, U]^2 - 2*(-2 + U)*H[{2}, U] + 
  2*(-2 + U)*H[{1}, U]*Log[T] + 3*(-2 + U)*Log[\[Mu]\[Mu]] + 
  (2*I)*Pi*(-2 + U)*Log[\[Mu]\[Mu]] + (-2 + U)*Log[\[Mu]\[Mu]]^2, 
 -9*U - (3*I)*Pi*U + (7*Pi^2*U)/6 - 3*U*H[{1}, U] - (2*I)*Pi*U*H[{1}, U] - 
  U*H[{1}, U]^2 + 2*U*H[{2}, U] - 2*U*H[{1}, U]*Log[T] - 
  3*U*Log[\[Mu]\[Mu]] - (2*I)*Pi*U*Log[\[Mu]\[Mu]] - U*Log[\[Mu]\[Mu]]^2, 
 (7*Pi^2)/(6*U) - (-9 + 4*U)/((-1 + U)*U) + ((3*I)*Pi*(1 - 3*U + U^2))/
   ((-1 + U)*U) + ((1 - 7*U + 3*U^2)*H[{1}, U])/((-1 + U)*U) - 
  (3*Log[T])/(-1 + U) + 3*Log[U] - (3*Log[\[Mu]\[Mu]])/U - 
  ((2*I)*Pi*Log[\[Mu]\[Mu]])/U - Log[\[Mu]\[Mu]]^2/U}


==> anc/calHn/calHn.smallT.2 <==
(*
  Two-loop hard massless invariant amplitudes at small T.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(2)}$.
  Notations:  T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
  H[{n1,...},U] denotes harmonic polylogarithm.
*)
{4 + ((2*I)/3)*Pi^3*(-2 + U) + (Pi^2*(4 + 37*U))/3 + 
  ((2*I)*Pi*(1 - 3*U + U^2))/(-1 + U) - ((8*I)*Pi*(-2 + U + 2*U^2)*H[{1}, U])/
   U + (Pi^2*(-3 - 20*U + 10*U^2)*H[{1}, U])/(3*U) + 
  ((-76*Nf)/(9*U) + (17 + 3*U - 24*U^2 + 2*U^3)/((-1 + U)*U))*H[{1}, U] + 
  ((2*I)*Pi*H[{1}, U]^2)/U + ((-11 + U)*(-1 + U)*H[{1}, U]^2)/U + 
  (2*(-1 + U)^2*H[{1}, U]^3)/(3*U) + ((8*I)*Pi*(-1 - 2*U + U^2)*H[{2}, U])/
   U + ((-8*Nf)/(3*U) + (2*(-11 - 8*U + 7*U^2))/U)*H[{2}, U] - 
  (4*(-1 - 2*U + U^2)*H[{1}, U]*H[{2}, U])/U - (4*(-2 - 2*U + U^2)*H[{3}, U])/
   U + (12*(-1 - 2*U + U^2)*H[{2, 1}, U])/U + (2*Pi^2*(-2 + U)*Log[T])/3 - 
  (2*I)*Pi*(2 + 5*U)*Log[T] + (2*(-8 + 7*U)*Log[T])/(-1 + U) - 
  ((4*I)*Pi*(-1 - 2*U + U^2)*H[{1}, U]*Log[T])/U + 
  ((8*Nf)/(3*U) - 2*(2 + 5*U))*H[{1}, U]*Log[T] - 
  (2*(-1 + U)^2*H[{1}, U]^2*Log[T])/U + (4*(-1 - 2*U + U^2)*H[{2}, U]*Log[T])/
   U + 2*(-9 + U)*Log[U] - (2*I)*Pi*(2 + 5*U)*Log[U] - 
  ((4*I)*Pi*(-1 - 2*U + U^2)*H[{1}, U]*Log[U])/U - 
  (2*(-11 + 2*U + 3*U^2)*H[{1}, U]*Log[U])/U + 
  (2*(2 - 2*U + U^2)*H[{1}, U]^2*Log[U])/U + 
  (4*(-1 - 2*U + U^2)*H[{2}, U]*Log[U])/U - 2*(2 + 5*U)*Log[T]*Log[U] - 
  (4*(-1 - 2*U + U^2)*H[{1}, U]*Log[T]*Log[U])/U + 
  (-6/U - (8*Nf)/(3*U))*H[{1}, U]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*H[{1}, U]*Log[\[Mu]\[Mu]])/U - (2*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/
   U - 12*(-2 + U)*Zeta[3], 17 + (76*Nf)/9 + 
  Pi*(((152*I)/9)*Nf + (8*I)*LbL*Nf*(-7 + 4*U) - (6*I)*(-12 + 5*U)) + 
  Pi^2*((-16*Nf)/9 + 4*LbL*Nf + (-41 + 38*U)/3) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(-2 + 5*U))/(-1 + U) + 
    (((2*I)/3)*(11 - 18*U + 4*U^2 + U^3))/(-1 + U)) + 
  Pi^3*((((-26*I)/3)*(-1 + U))/U - (((8*I)/3)*LbL*Nf*(-1 + U))/U)*H[{1}, U] + 
  Pi*(((-8*I)*LbL*Nf*(-7 + 10*U))/U + (((8*I)/9)*Nf*(-19 + 25*U))/U - 
    ((2*I)*(53 - 65*U + 10*U^2))/U)*H[{1}, U] + 
  ((8*LbL*Nf*(-1 + U)*(-7 + 4*U))/U + (8*Nf*(-16 + 35*U))/(9*U) - 
    (2*(34 - 66*U + 15*U^2))/U)*H[{1}, U] + 
  Pi^2*((-16*Nf*(-1 + U))/(9*U) + (4*LbL*Nf*(-1 + U))/(3*U) + 
    (2*(57 - 94*U + 7*U^2 + U^3))/(3*U))*H[{1}, U] - 
  (31*Pi^2*(-1 + U)*H[{1}, U]^2)/(3*U) + 
  ((-12*LbL*Nf*(-1 + U))/U + (4*Nf*(-19 + 25*U))/(9*U) - 
    (51 - 67*U + 10*U^2)/U)*H[{1}, U]^2 + 
  Pi*((((8*I)/3)*Nf*(-1 + U))/U - ((4*I)*LbL*Nf*(-1 + U))/U + 
    ((2*I)*(-9 + 15*U + U^2 + U^3))/U)*H[{1}, U]^2 + 
  ((4*I)*Pi*(-1 + U)*H[{1}, U]^3)/U + 
  ((8*Nf*(-1 + U))/(9*U) + (2*(-14 + 18*U + U^2 + U^3))/(3*U))*H[{1}, U]^3 + 
  ((-1 + U)*H[{1}, U]^4)/U + Pi^2*((74*(-1 + U))/(3*U) + 
    (8*LbL*Nf*(-1 + U))/(3*U))*H[{2}, U] + 
  ((-104*Nf*(-1 + U))/(9*U) + (8*LbL*Nf*(-7 + 13*U))/U - 
    (2*(-47 + 35*U + 6*U^2))/U)*H[{2}, U] + 
  Pi*(((8*I)*LbL*Nf*(-2 + 5*U))/(-1 + U) + 
    ((4*I)*(-19 + 48*U - 28*U^2 + U^4))/((-1 + U)*U))*H[{2}, U] + 
  Pi*(((-16*I)*(-1 + U))/U + ((16*I)*LbL*Nf*(-1 + U))/U)*H[{1}, U]*
   H[{2}, U] + ((16*LbL*Nf*(-1 + U))/U - (4*(18 - 20*U + 3*U^2 + U^3))/U)*
   H[{1}, U]*H[{2}, U] + (4*(-1 + U)*H[{1}, U]^2*H[{2}, U])/U + 
  ((-28*(-1 + U))/U + (16*LbL*Nf*(-1 + U))/U)*H[{2}, U]^2 + 
  ((48*I)*Pi*(-1 + U)*H[{3}, U])/U + 
  ((-16*Nf*(-1 + U))/(3*U) - (24*LbL*Nf*(-2 + 5*U))/(-1 + U) - 
    (8*(-8 + 30*U - 22*U^2 + 2*U^3 + U^4))/((-1 + U)*U))*H[{3}, U] + 
  ((64*(-1 + U))/U - (48*LbL*Nf*(-1 + U))/U)*H[{1}, U]*H[{3}, U] - 
  (48*(-1 + U)*H[{4}, U])/U + Pi*(((16*I)*(-1 + U))/U - 
    ((32*I)*LbL*Nf*(-1 + U))/U)*H[{2, 1}, U] + 
  ((-24*LbL*Nf*(-1 + U))/U + (8*(21 - 23*U + 2*U^2 + U^3))/U)*H[{2, 1}, U] - 
  (8*(-1 + U)*H[{1}, U]*H[{2, 1}, U])/U + 
  ((-16*(-1 + U))/U + (32*LbL*Nf*(-1 + U))/U)*H[{3, 1}, U] + 
  (28 + (128*Nf)/9)*Log[T] - (4*I)*Pi*(-3 + 4*U)*Log[T] + 
  (2*Pi^2*(-27 + 10*U)*Log[T])/3 - (18*Pi^2*(-1 + U)*H[{1}, U]*Log[T])/U - 
  ((4*I)*Pi*(11 - 19*U + 2*U^2)*H[{1}, U]*Log[T])/U + 
  ((80*Nf*(-1 + U))/(9*U) - (4*(-1 + U)*(-7 + 4*U))/U)*H[{1}, U]*Log[T] + 
  ((16*I)*Pi*(-1 + U)*H[{1}, U]^2*Log[T])/U - 
  (4*(7 - 11*U + U^2)*H[{1}, U]^2*Log[T])/U + 
  (20*(-1 + U)*H[{1}, U]^3*Log[T])/(3*U) - 
  ((32*I)*Pi*(-1 + U)*H[{2}, U]*Log[T])/U + 
  ((16*Nf*(-1 + U))/(3*U) - (8*(-4 + 4*U + U^2))/U)*H[{2}, U]*Log[T] + 
  (8*(-1 + U)*H[{1}, U]*H[{2}, U]*Log[T])/U + (32*(-1 + U)*H[{3}, U]*Log[T])/
   U - (48*(-1 + U)*H[{2, 1}, U]*Log[T])/U + (-8 - (8*Nf)/3)*Log[T]^2 - 
  (4*I)*Pi*(-2 + U)*Log[T]^2 + (-4*(-3 + U) - (8*Nf*(-1 + U))/(3*U))*
   H[{1}, U]*Log[T]^2 + ((8*I)*Pi*(-1 + U)*H[{1}, U]*Log[T]^2)/U + 
  (8*(-1 + U)*H[{1}, U]^2*Log[T]^2)/U - (8*(-1 + U)*H[{2}, U]*Log[T]^2)/U - 
  (16*I)*Pi*(-1 + U)*Log[U] + (8*LbL*Nf*(-7 + 4*U) - 2*(-19 + 15*U))*Log[U] + 
  Pi^2*((-4*LbL*Nf*(-2 + 5*U))/(3*(-1 + U)) + (2*(8 - 17*U + 6*U^2 + U^3))/
     (3*(-1 + U)))*Log[U] + Pi^2*((-20*(-1 + U))/(3*U) - 
    (8*LbL*Nf*(-1 + U))/(3*U))*H[{1}, U]*Log[U] + 
  ((8*I)*Pi*(-4 + 5*U)*H[{1}, U]*Log[U])/U + 
  ((8*Nf*(-1 + U))/(3*U) - (8*LbL*Nf*(-7 + 10*U))/U - 
    (2*(33 - 31*U + 2*U^2))/U)*H[{1}, U]*Log[U] + 
  ((-4*LbL*Nf*(-1 + U))/U + (2*(8 - 10*U + 3*U^2 + U^3))/U)*H[{1}, U]^2*
   Log[U] - (8*(-1 + U)*H[{1}, U]^3*Log[U])/(3*U) - 
  ((16*I)*Pi*(-1 + U)*H[{2}, U]*Log[U])/U + 
  ((8*LbL*Nf*(-2 + 5*U))/(-1 + U) + (4*(-2 + U)*(4 - 11*U + 4*U^2 + U^3))/
     ((-1 + U)*U))*H[{2}, U]*Log[U] + 
  ((-24*(-1 + U))/U + (16*LbL*Nf*(-1 + U))/U)*H[{1}, U]*H[{2}, U]*Log[U] + 
  (16*(-1 + U)*H[{3}, U]*Log[U])/U + 
  ((64*(-1 + U))/U - (32*LbL*Nf*(-1 + U))/U)*H[{2, 1}, U]*Log[U] - 
  (8*I)*Pi*(-2 + U)*Log[T]*Log[U] - 16*(-1 + U)*Log[T]*Log[U] + 
  ((16*I)*Pi*(-1 + U)*H[{1}, U]*Log[T]*Log[U])/U + 
  (8*(-4 + 5*U)*H[{1}, U]*Log[T]*Log[U])/U - 
  (16*(-1 + U)*H[{2}, U]*Log[T]*Log[U])/U - 4*(-2 + U)*Log[T]^2*Log[U] + 
  (8*(-1 + U)*H[{1}, U]*Log[T]^2*Log[U])/U + (6 + (8*Nf)/3)*Log[\[Mu]\[Mu]] + 
  (16*I + ((16*I)/3)*Nf)*Pi*Log[\[Mu]\[Mu]] - 8*Pi^2*Log[\[Mu]\[Mu]] - 
  (8*Pi^2*(-1 + U)*H[{1}, U]*Log[\[Mu]\[Mu]])/U + 
  ((12*(-1 + 2*U))/U + (16*Nf*(-1 + 2*U))/(3*U))*H[{1}, U]*Log[\[Mu]\[Mu]] + 
  Pi*((((16*I)/3)*Nf*(-1 + U))/U + ((4*I)*(-5 + 7*U))/U)*H[{1}, U]*
   Log[\[Mu]\[Mu]] + ((6*(-1 + U))/U + (8*Nf*(-1 + U))/(3*U))*H[{1}, U]^2*
   Log[\[Mu]\[Mu]] + ((4*I)*Pi*(-1 + U)*H[{1}, U]^2*Log[\[Mu]\[Mu]])/U + 
  ((-12*(-1 + U))/U - (16*Nf*(-1 + U))/(3*U))*H[{2}, U]*Log[\[Mu]\[Mu]] - 
  ((8*I)*Pi*(-1 + U)*H[{2}, U]*Log[\[Mu]\[Mu]])/U + 
  (12 + (16*Nf)/3)*Log[T]*Log[\[Mu]\[Mu]] + (8*I)*Pi*Log[T]*Log[\[Mu]\[Mu]] + 
  ((12*(-1 + U))/U + (16*Nf*(-1 + U))/(3*U))*H[{1}, U]*Log[T]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*(-1 + U)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]])/U + 
  2*Log[\[Mu]\[Mu]]^2 + (4*I)*Pi*Log[\[Mu]\[Mu]]^2 + 
  ((4*I)*Pi*(-1 + U)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/U + 
  (4*(-1 + 2*U)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/U + 
  (2*(-1 + U)*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2)/U - 
  (4*(-1 + U)*H[{2}, U]*Log[\[Mu]\[Mu]]^2)/U + 4*Log[T]*Log[\[Mu]\[Mu]]^2 + 
  (4*(-1 + U)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2)/U + 
  ((24*LbL*Nf*(-2 + 5*U))/(-1 + U) - (8*(-8 + 3*U + U^2 + U^3))/(-1 + U))*
   Zeta[3] + ((-40*(-1 + U))/U + (48*LbL*Nf*(-1 + U))/U)*H[{1}, U]*Zeta[3], 
 -17 - (76*Nf)/9 + (Pi^2*(53 - 46*U))/3 - ((4*I)/3)*Pi^3*(-1 + U) - 
  (2*I)*Pi*(1 + 4*U) - (2*Pi^2*(-1 + U)*(-27 + 10*U)*H[{1}, U])/(3*U) + 
  ((4*I)*Pi*(7 - 12*U + 4*U^2)*H[{1}, U])/U + 
  ((-128*Nf*(-1 + U))/(9*U) - (2*(-14 + 11*U + 4*U^2))/U)*H[{1}, U] - 
  ((8*I)*Pi*(-1 + U)*H[{1}, U]^2)/U + (2*(6 - 8*U + U^2)*H[{1}, U]^2)/U - 
  (4*(-1 + U)*(2 + U)*H[{1}, U]^3)/(3*U) - 
  ((16*I)*Pi*(-2 + U)*(-1 + U)*H[{2}, U])/U + 
  ((-16*Nf*(-1 + U))/(3*U) + (4*(-4 + 4*U + U^2))/U)*H[{2}, U] + 
  (8*(-2 + U)*(-1 + U)*H[{1}, U]*H[{2}, U])/U + 
  (8*(-4 + U)*(-1 + U)*H[{3}, U])/U - (24*(-2 + U)*(-1 + U)*H[{2, 1}, U])/U + 
  (4 + (8*Nf)/3)*Log[T] + (16*I)*Pi*(-1 + U)*Log[T] - 
  (4*Pi^2*(-1 + U)*Log[T])/3 + ((8*I)*Pi*(-2 + U)*(-1 + U)*H[{1}, U]*Log[T])/
   U + ((16*Nf*(-1 + U))/(3*U) + 4*(-5 + 4*U))*H[{1}, U]*Log[T] + 
  (4*(-4 + U)*(-1 + U)*H[{1}, U]^2*Log[T])/U - 
  (8*(-2 + U)*(-1 + U)*H[{2}, U]*Log[T])/U + (16*I)*Pi*(-1 + U)*Log[U] - 
  8*U*Log[U] - (16*(-1 + U)*H[{1}, U]*Log[U])/U + 
  ((8*I)*Pi*(-2 + U)*(-1 + U)*H[{1}, U]*Log[U])/U - 
  (4*(-2 + U)*(-1 + U)*H[{1}, U]^2*Log[U])/U - 
  (8*(-2 + U)*(-1 + U)*H[{2}, U]*Log[U])/U + 16*(-1 + U)*Log[T]*Log[U] + 
  (8*(-2 + U)*(-1 + U)*H[{1}, U]*Log[T]*Log[U])/U + 
  (-6 - (8*Nf)/3)*Log[\[Mu]\[Mu]] - (4*I)*Pi*Log[\[Mu]\[Mu]] + 
  ((-12*(-1 + U))/U - (16*Nf*(-1 + U))/(3*U))*H[{1}, U]*Log[\[Mu]\[Mu]] - 
  ((8*I)*Pi*(-1 + U)*H[{1}, U]*Log[\[Mu]\[Mu]])/U - 2*Log[\[Mu]\[Mu]]^2 - 
  (4*(-1 + U)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/U + 24*(-1 + U)*Zeta[3], 
 (76*Nf)/9 + (-18 + 17*U)/(-1 + U) + 
  Pi*((((-52*I)/9)*Nf*U)/(-1 + U) - ((8*I)*LbL*Nf*(-13 + 14*U + 2*U^2))/
     (-1 + U) + ((2*I)*(-22 + U + 10*U^2))/(-1 + U)) + 
  Pi^2*((8*Nf*U)/(9*(-1 + U)) + (4*LbL*Nf*(-5 + 8*U))/(3*(-1 + U)) - 
    (-77 + 60*U + 38*U^2)/(3*(-1 + U))) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(6 - 11*U + 8*U^2))/(-1 + U)^2 - 
    ((I/3)*(28 - 43*U + 17*U^2 + 2*U^4))/(-1 + U)^2) + 
  Pi^3*((((2*I)/3)*(12 + U))/U - (((8*I)/3)*LbL*Nf*(-3 + 2*U))/U)*H[{1}, U] + 
  Pi*((((-8*I)/9)*Nf*(-19 + 22*U))/(-1 + U) - 
    ((8*I)*LbL*Nf*(13 - 22*U + 12*U^2))/((-1 + U)*U) + 
    ((2*I)*(47 - 71*U + 12*U^2 + 10*U^3))/((-1 + U)*U))*H[{1}, U] + 
  ((-8*LbL*Nf*(-13 + 14*U + 2*U^2))/U - (4*Nf*(-32 + 32*U + 13*U^2))/
     (9*(-1 + U)*U) + (71 - 98*U - 2*U^2 + 20*U^3)/((-1 + U)*U))*H[{1}, U] + 
  Pi^2*((16*Nf)/9 - (4*LbL*Nf*(-1 + 2*U))/(3*U) - 
    (174 - 270*U + 63*U^2 + 2*U^3 + 2*U^4)/(3*(-1 + U)*U))*H[{1}, U] + 
  (Pi^2*(18 + 13*U)*H[{1}, U]^2)/(3*U) + 
  ((-4*LbL*Nf*(-7 + 4*U))/U - (4*Nf*(-19 + 22*U))/(9*(-1 + U)) + 
    (41 - 59*U + 5*U^2 + 10*U^3)/((-1 + U)*U))*H[{1}, U]^2 + 
  Pi*(((-8*I)/3)*Nf + ((4*I)*LbL*Nf*(-1 + 2*U))/U - 
    ((2*I)*(-16 + 23*U - 5*U^2 + U^3 + U^4))/((-1 + U)*U))*H[{1}, U]^2 - 
  (4*I)*Pi*H[{1}, U]^3 + ((-8*Nf)/9 - (2*(-16 + 18*U - U^2 + U^3 + U^4))/
     (3*(-1 + U)*U))*H[{1}, U]^3 - H[{1}, U]^4 + 
  Pi^2*((8*LbL*Nf*(-3 + 2*U))/(3*U) + (2*(-48 + 11*U))/(3*U))*H[{2}, U] + 
  ((8*Nf*(-6 + 19*U))/(9*U) + (8*LbL*Nf*(13 - 25*U + 18*U^2))/((-1 + U)*U) + 
    (2*(-41 + 39*U + 4*U^2 + 6*U^3))/((-1 + U)*U))*H[{2}, U] + 
  Pi*(((8*I)*LbL*Nf*(6 - 11*U + 8*U^2))/(-1 + U)^2 - 
    ((4*I)*(-32 + 75*U - 50*U^2 + 4*U^3 + U^5))/((-1 + U)^2*U))*H[{2}, U] + 
  Pi*(16*I + ((16*I)*LbL*Nf*(-3 + 2*U))/U)*H[{1}, U]*H[{2}, U] + 
  ((-16*LbL*Nf*(-1 + 2*U))/U + (4*(16 - 20*U + 3*U^2 + U^3 + U^4))/
     ((-1 + U)*U))*H[{1}, U]*H[{2}, U] + (4*(-3 + 2*U)*H[{1}, U]^2*H[{2}, U])/
   U + ((4*(6 + U))/U + (16*LbL*Nf*(-3 + 2*U))/U)*H[{2}, U]^2 + 
  ((24*I)*Pi*(-3 + U)*H[{3}, U])/U + 
  ((16*Nf)/3 - (24*LbL*Nf*(6 - 11*U + 8*U^2))/(-1 + U)^2 + 
    (8*(-16 + 43*U - 34*U^2 + 3*U^3 + U^5))/((-1 + U)^2*U))*H[{3}, U] + 
  ((-16*(3 + U))/U - (48*LbL*Nf*(-3 + 2*U))/U)*H[{1}, U]*H[{3}, U] - 
  (24*(-3 + U)*H[{4}, U])/U + Pi*(((-32*I)*LbL*Nf*(-3 + 2*U))/U - 
    ((8*I)*(-3 + 5*U))/U)*H[{2, 1}, U] + 
  ((24*LbL*Nf*(-1 + 2*U))/U - (4*(48 - 60*U + 9*U^2 + 2*U^3 + 2*U^4))/
     ((-1 + U)*U))*H[{2, 1}, U] - (8*(-3 + 2*U)*H[{1}, U]*H[{2, 1}, U])/U + 
  ((32*LbL*Nf*(-3 + 2*U))/U + (8*(-3 + 5*U))/U)*H[{3, 1}, U] - 
  (Pi^2*(-60 + 43*U)*Log[T])/(3*(-1 + U)) + 
  ((2*I)*Pi*(-8 + 5*U + 8*U^2)*Log[T])/(-1 + U) + 
  ((-52*Nf*U)/(9*(-1 + U)) - (-22 + 31*U)/(-1 + U))*Log[T] - 
  (2*Pi^2*(-10 + U)*H[{1}, U]*Log[T])/U + 
  ((4*I)*Pi*(16 - 27*U + 8*U^2)*H[{1}, U]*Log[T])/((-1 + U)*U) + 
  ((-80*Nf)/9 + (2*(3 - U + 8*U^2))/U)*H[{1}, U]*Log[T] - 
  ((4*I)*Pi*(3 + U)*H[{1}, U]^2*Log[T])/U + 
  (2*(-4 + U)*(-4 + 5*U)*H[{1}, U]^2*Log[T])/((-1 + U)*U) - 
  (4*(3 + 2*U)*H[{1}, U]^3*Log[T])/(3*U) - 
  ((16*I)*Pi*(-3 + U)*H[{2}, U]*Log[T])/U + 
  ((-16*Nf)/3 - (4*(16 - 18*U + U^2))/((-1 + U)*U))*H[{2}, U]*Log[T] + 
  (8*(-3 + 2*U)*H[{1}, U]*H[{2}, U]*Log[T])/U + 
  (16*(-3 + U)*H[{3}, U]*Log[T])/U - (24*(-3 + U)*H[{2, 1}, U]*Log[T])/U + 
  ((2*I)*Pi*(-6 + 5*U)*Log[T]^2)/(-1 + U) + 
  ((4*Nf*U)/(3*(-1 + U)) - (3*(-4 + 3*U))/(-1 + U))*Log[T]^2 + 
  ((4*I)*Pi*(-3 + U)*H[{1}, U]*Log[T]^2)/U + 
  ((8*Nf)/3 + (4*(-3 + 2*U))/(-1 + U))*H[{1}, U]*Log[T]^2 - 
  (2*(3 + U)*H[{1}, U]^2*Log[T]^2)/U - (4*(-3 + U)*H[{2}, U]*Log[T]^2)/U + 
  ((2*I)*Pi*(-20 + 17*U + 8*U^2)*Log[U])/(-1 + U) + 
  ((-8*Nf)/3 - (8*LbL*Nf*(-13 + 14*U + 2*U^2))/(-1 + U) + 
    (-60 + 27*U + 20*U^2)/(-1 + U))*Log[U] + 
  Pi^2*((-4*LbL*Nf*(6 - 11*U + 8*U^2))/(3*(-1 + U)^2) - 
    (2*(20 - 36*U + 17*U^2 + U^4))/(3*(-1 + U)^2))*Log[U] + 
  ((4*I)*Pi*(16 - 24*U + 7*U^2)*H[{1}, U]*Log[U])/((-1 + U)*U) + 
  Pi^2*((-8*LbL*Nf*(-3 + 2*U))/(3*U) - (4*(-9 + 4*U))/(3*U))*H[{1}, U]*
   Log[U] + ((-8*Nf*(-2 + 3*U))/(3*U) - (8*LbL*Nf*(13 - 22*U + 12*U^2))/
     ((-1 + U)*U) + (2*(44 - 69*U + 24*U^2 + 2*U^3))/((-1 + U)*U))*H[{1}, U]*
   Log[U] + ((4*LbL*Nf*(-1 + 2*U))/U - (2*(2 - 3*U + U^2 + U^3))/(-1 + U))*
   H[{1}, U]^2*Log[U] - (4*(-3 + U)*H[{1}, U]^3*Log[U])/(3*U) - 
  ((8*I)*Pi*(-3 + U)*H[{2}, U]*Log[U])/U + 
  ((8*LbL*Nf*(6 - 11*U + 8*U^2))/(-1 + U)^2 - 
    (4*(-16 + 44*U - 37*U^2 + 6*U^3 + U^5))/((-1 + U)^2*U))*H[{2}, U]*
   Log[U] + (24/U + (16*LbL*Nf*(-3 + 2*U))/U)*H[{1}, U]*H[{2}, U]*Log[U] + 
  (8*(-3 + U)*H[{3}, U]*Log[U])/U + 
  ((-16*(3 + U))/U - (32*LbL*Nf*(-3 + 2*U))/U)*H[{2, 1}, U]*Log[U] + 
  ((4*I)*Pi*(-6 + 5*U)*Log[T]*Log[U])/(-1 + U) + 
  (2*(-20 + 17*U + 8*U^2)*Log[T]*Log[U])/(-1 + U) + 
  ((8*I)*Pi*(-3 + U)*H[{1}, U]*Log[T]*Log[U])/U + 
  (4*(16 - 24*U + 7*U^2)*H[{1}, U]*Log[T]*Log[U])/((-1 + U)*U) - 
  (8*(-3 + U)*H[{2}, U]*Log[T]*Log[U])/U + (2*(-6 + 5*U)*Log[T]^2*Log[U])/
   (-1 + U) + (4*(-3 + U)*H[{1}, U]*Log[T]^2*Log[U])/U + 
  (6 + (8*Nf)/3)*Log[\[Mu]\[Mu]] + (4*Pi^2*U*Log[\[Mu]\[Mu]])/(-1 + U) + 
  Pi*((((-8*I)/3)*Nf*U)/(-1 + U) - ((2*I)*(2 + U))/(-1 + U))*
   Log[\[Mu]\[Mu]] + 8*Pi^2*H[{1}, U]*Log[\[Mu]\[Mu]] + 
  ((-6*(-2 + 2*U + U^2))/((-1 + U)*U) - (8*Nf*(-2 + 2*U + U^2))/
     (3*(-1 + U)*U))*H[{1}, U]*Log[\[Mu]\[Mu]] + 
  Pi*(((-16*I)/3)*Nf - ((4*I)*(-2 - U + 4*U^2))/((-1 + U)*U))*H[{1}, U]*
   Log[\[Mu]\[Mu]] + (-6 - (8*Nf)/3)*H[{1}, U]^2*Log[\[Mu]\[Mu]] - 
  (4*I)*Pi*H[{1}, U]^2*Log[\[Mu]\[Mu]] + (12 + (16*Nf)/3)*H[{2}, U]*
   Log[\[Mu]\[Mu]] + (8*I)*Pi*H[{2}, U]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*U*Log[T]*Log[\[Mu]\[Mu]])/(-1 + U) + 
  ((-6*U)/(-1 + U) - (8*Nf*U)/(3*(-1 + U)))*Log[T]*Log[\[Mu]\[Mu]] + 
  (-12 - (16*Nf)/3)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]] - 
  (8*I)*Pi*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]] + 2*Log[\[Mu]\[Mu]]^2 - 
  ((2*I)*Pi*U*Log[\[Mu]\[Mu]]^2)/(-1 + U) - (4*I)*Pi*H[{1}, U]*
   Log[\[Mu]\[Mu]]^2 - (2*(-2 + 2*U + U^2)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + U)*U) - 2*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2 + 
  4*H[{2}, U]*Log[\[Mu]\[Mu]]^2 - (2*U*Log[T]*Log[\[Mu]\[Mu]]^2)/(-1 + U) - 
  4*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2 + 
  ((24*LbL*Nf*(6 - 11*U + 8*U^2))/(-1 + U)^2 + 
    (4*(12 - 25*U + 17*U^2 + 2*U^4))/(-1 + U)^2)*Zeta[3] + 
  ((48*LbL*Nf*(-3 + 2*U))/U + (8*(-3 + 8*U))/U)*H[{1}, U]*Zeta[3], 
 (510 - 331*U)/8 - (157*Pi^4*(-2 + U))/360 - (19*Nf*(-430 + 251*U))/162 + 
  ((I/6)*Pi^3*(-2 + U)*(-9 + 9*U + 2*U^2))/(-1 + U) + 
  Pi*(((-418*I)/27)*Nf*(-2 + U) - ((15*I)/2)*(-6 + 5*U)) + 
  Pi^2*((91*Nf*(-2 + U))/27 + (-108 + 61*U)/6) + 
  ((7*I)/3)*Pi^3*(-2 + U)*H[{1}, U] + 
  Pi*(((-76*I)/9)*Nf*(-2 + U) - (3*I)*(-18 + 11*U))*H[{1}, U] + 
  ((-34*Nf*(-2 + U))/3 - (3*(-38 + 25*U))/2)*H[{1}, U] + 
  Pi^2*((8*Nf*(-2 + U))/9 + (-102 + 55*U + 2*U^2)/6)*H[{1}, U] + 
  ((54 - 31*U)/2 - (38*Nf*(-2 + U))/9)*H[{1}, U]^2 + 
  (19*Pi^2*(-2 + U)*H[{1}, U]^2)/6 + 
  Pi*(((-4*I)/3)*Nf*(-2 + U) + I*(12 - 4*U + U^2))*H[{1}, U]^2 - 
  (2*I)*Pi*(-2 + U)*H[{1}, U]^3 + ((-4*Nf*(-2 + U))/9 + (12 - 4*U + U^2)/3)*
   H[{1}, U]^3 + ((2 - U)*H[{1}, U]^4)/2 - (7*Pi^2*(-2 + U)*H[{2}, U])/3 + 
  ((2*I)*Pi*(6 - 13*U + 7*U^2 + U^3)*H[{2}, U])/(-1 + U) + 
  ((40*Nf*(-2 + U))/9 + 2*(-18 + 13*U))*H[{2}, U] + 
  (4*I)*Pi*(-2 + U)*H[{1}, U]*H[{2}, U] - 2*U*(2 + U)*H[{1}, U]*H[{2}, U] + 
  2*(-2 + U)*H[{1}, U]^2*H[{2}, U] + 2*(-2 + U)*H[{2}, U]^2 + 
  ((8*Nf*(-2 + U))/3 - (2*U*(-10 + 11*U + 2*U^2))/(-1 + U))*H[{3}, U] - 
  4*(-2 + U)*H[{1}, U]*H[{3}, U] - (8*I)*Pi*(-2 + U)*H[{2, 1}, U] + 
  2*(-6 + 7*U + 2*U^2)*H[{2, 1}, U] - 4*(-2 + U)*H[{1}, U]*H[{2, 1}, U] + 
  8*(-2 + U)*H[{3, 1}, U] + (4*Nf*U*Log[T])/3 - 
  (6*I)*Pi*(-2 + U)*H[{1}, U]*Log[T] + (7*Pi^2*(-2 + U)*H[{1}, U]*Log[T])/3 + 
  ((-40*Nf*(-2 + U))/9 - 2*(-16 + 9*U))*H[{1}, U]*Log[T] - 
  6*(-2 + U)*H[{1}, U]^2*Log[T] - (4*I)*Pi*(-2 + U)*H[{1}, U]^2*Log[T] - 
  2*(-2 + U)*H[{1}, U]^3*Log[T] - (8*Nf*(-2 + U)*H[{2}, U]*Log[T])/3 + 
  4*(-2 + U)*H[{1}, U]*H[{2}, U]*Log[T] + (4*Nf*(-2 + U)*H[{1}, U]*Log[T]^2)/
   3 - 2*(-2 + U)*H[{1}, U]^2*Log[T]^2 - 12*U*Log[U] + 
  (Pi^2*(-2 + U)*U^2*Log[U])/(3*(-1 + U)) - 2*(-2 + 3*U)*H[{1}, U]*Log[U] + 
  (-1 + U)*(6 + U)*H[{1}, U]^2*Log[U] + 
  (2*U*(-4 + 4*U + U^2)*H[{2}, U]*Log[U])/(-1 + U) - 
  8*(-2 + U)*H[{2, 1}, U]*Log[U] + Pi^2*((15*(-2 + U))/2 + (8*Nf*(-2 + U))/9)*
   Log[\[Mu]\[Mu]] + ((7*I)/3)*Pi^3*(-2 + U)*Log[\[Mu]\[Mu]] + 
  Pi*(((-76*I)/9)*Nf*(-2 + U) - I*(-50 + 27*U))*Log[\[Mu]\[Mu]] + 
  ((-3*(-30 + 17*U))/2 - (2*Nf*(-418 + 227*U))/27)*Log[\[Mu]\[Mu]] + 
  (-9*(-2 + U) - 4*Nf*(-2 + U))*H[{1}, U]*Log[\[Mu]\[Mu]] + 
  Pi*((-12*I)*(-2 + U) - ((8*I)/3)*Nf*(-2 + U))*H[{1}, U]*Log[\[Mu]\[Mu]] + 
  4*Pi^2*(-2 + U)*H[{1}, U]*Log[\[Mu]\[Mu]] + 
  (-3*(-2 + U) - (4*Nf*(-2 + U))/3)*H[{1}, U]^2*Log[\[Mu]\[Mu]] - 
  (2*I)*Pi*(-2 + U)*H[{1}, U]^2*Log[\[Mu]\[Mu]] + 
  (6*(-2 + U) + (8*Nf*(-2 + U))/3)*H[{2}, U]*Log[\[Mu]\[Mu]] + 
  (4*I)*Pi*(-2 + U)*H[{2}, U]*Log[\[Mu]\[Mu]] + 
  (-6*(-2 + U) - (8*Nf*(-2 + U))/3)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]] - 
  (4*I)*Pi*(-2 + U)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]] + 
  ((50 - 27*U)/2 - (38*Nf*(-2 + U))/9)*Log[\[Mu]\[Mu]]^2 + 
  Pi*((-9*I)*(-2 + U) - ((4*I)/3)*Nf*(-2 + U))*Log[\[Mu]\[Mu]]^2 + 
  (19*Pi^2*(-2 + U)*Log[\[Mu]\[Mu]]^2)/6 - 3*(-2 + U)*H[{1}, U]*
   Log[\[Mu]\[Mu]]^2 - (2*I)*Pi*(-2 + U)*H[{1}, U]*Log[\[Mu]\[Mu]]^2 + 
  (2 - U)*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2 + 2*(-2 + U)*H[{2}, U]*
   Log[\[Mu]\[Mu]]^2 - 2*(-2 + U)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2 + 
  (-3*(-2 + U) - (4*Nf*(-2 + U))/9)*Log[\[Mu]\[Mu]]^3 - 
  (2*I)*Pi*(-2 + U)*Log[\[Mu]\[Mu]]^3 + ((2 - U)*Log[\[Mu]\[Mu]]^4)/2 + 
  (24*I)*Pi*(-2 + U)*Zeta[3] + 
  ((-4*Nf*(-2 + U))/9 - (2*(-30 + 47*U - 22*U^2 + 2*U^3))/(-1 + U))*Zeta[3] + 
  16*(-2 + U)*H[{1}, U]*Zeta[3] + 24*(-2 + U)*Log[\[Mu]\[Mu]]*Zeta[3], 
 (331*U)/8 + (4769*Nf*U)/162 + (157*Pi^4*U)/360 + 
  Pi^2*((-65*U)/6 - (91*Nf*U)/27) + Pi*(((51*I)/2)*U + ((418*I)/27)*Nf*U) + 
  ((I/6)*Pi^3*U*(1 - U + 2*U^2))/(-1 + U) - ((7*I)/3)*Pi^3*U*H[{1}, U] + 
  Pi*((29*I)*U + ((76*I)/9)*Nf*U)*H[{1}, U] + ((51*U)/2 + (34*Nf*U)/3)*
   H[{1}, U] + Pi^2*((-8*Nf*U)/9 + (U*(-47 + 2*U))/6)*H[{1}, U] - 
  (19*Pi^2*U*H[{1}, U]^2)/6 + ((27*U)/2 + (38*Nf*U)/9)*H[{1}, U]^2 + 
  Pi*(((4*I)/3)*Nf*U + I*U*(8 + U))*H[{1}, U]^2 + (2*I)*Pi*U*H[{1}, U]^3 + 
  ((4*Nf*U)/9 + (U*(8 + U))/3)*H[{1}, U]^3 + (U*H[{1}, U]^4)/2 + 
  (7*Pi^2*U*H[{2}, U])/3 + (-22*U - (40*Nf*U)/9)*H[{2}, U] + 
  ((2*I)*Pi*U*(3 - 5*U + U^2)*H[{2}, U])/(-1 + U) - 
  (4*I)*Pi*U*H[{1}, U]*H[{2}, U] - 2*U*(2 + U)*H[{1}, U]*H[{2}, U] - 
  2*U*H[{1}, U]^2*H[{2}, U] - 2*U*H[{2}, U]^2 + 
  ((-8*Nf*U)/3 - (2*U*(2 - 7*U + 2*U^2))/(-1 + U))*H[{3}, U] + 
  4*U*H[{1}, U]*H[{3}, U] + (8*I)*Pi*U*H[{2, 1}, U] + 
  2*U*(1 + 2*U)*H[{2, 1}, U] + 4*U*H[{1}, U]*H[{2, 1}, U] - 
  8*U*H[{3, 1}, U] - (4*Nf*U*Log[T])/3 + (6*I)*Pi*U*H[{1}, U]*Log[T] - 
  (7*Pi^2*U*H[{1}, U]*Log[T])/3 + (18*U + (40*Nf*U)/9)*H[{1}, U]*Log[T] + 
  6*U*H[{1}, U]^2*Log[T] + (4*I)*Pi*U*H[{1}, U]^2*Log[T] + 
  2*U*H[{1}, U]^3*Log[T] + (8*Nf*U*H[{2}, U]*Log[T])/3 - 
  4*U*H[{1}, U]*H[{2}, U]*Log[T] - (4*Nf*U*H[{1}, U]*Log[T]^2)/3 + 
  2*U*H[{1}, U]^2*Log[T]^2 + (Pi^2*U*(-4 + 4*U + U^2)*Log[U])/(3*(-1 + U)) + 
  2*U*H[{1}, U]*Log[U] + (-1 + U)*U*H[{1}, U]^2*Log[U] + 
  (2*(-2 + U)*U^2*H[{2}, U]*Log[U])/(-1 + U) + 8*U*H[{2, 1}, U]*Log[U] - 
  ((7*I)/3)*Pi^3*U*Log[\[Mu]\[Mu]] + Pi^2*((-15*U)/2 - (8*Nf*U)/9)*
   Log[\[Mu]\[Mu]] + Pi*((27*I)*U + ((76*I)/9)*Nf*U)*Log[\[Mu]\[Mu]] + 
  ((51*U)/2 + (454*Nf*U)/27)*Log[\[Mu]\[Mu]] - 
  4*Pi^2*U*H[{1}, U]*Log[\[Mu]\[Mu]] + Pi*((12*I)*U + ((8*I)/3)*Nf*U)*
   H[{1}, U]*Log[\[Mu]\[Mu]] + (9*U + 4*Nf*U)*H[{1}, U]*Log[\[Mu]\[Mu]] + 
  (2*I)*Pi*U*H[{1}, U]^2*Log[\[Mu]\[Mu]] + (3*U + (4*Nf*U)/3)*H[{1}, U]^2*
   Log[\[Mu]\[Mu]] - (4*I)*Pi*U*H[{2}, U]*Log[\[Mu]\[Mu]] + 
  (-6*U - (8*Nf*U)/3)*H[{2}, U]*Log[\[Mu]\[Mu]] + 
  (4*I)*Pi*U*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]] + 
  (6*U + (8*Nf*U)/3)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]] - 
  (19*Pi^2*U*Log[\[Mu]\[Mu]]^2)/6 + Pi*((9*I)*U + ((4*I)/3)*Nf*U)*
   Log[\[Mu]\[Mu]]^2 + ((27*U)/2 + (38*Nf*U)/9)*Log[\[Mu]\[Mu]]^2 + 
  3*U*H[{1}, U]*Log[\[Mu]\[Mu]]^2 + (2*I)*Pi*U*H[{1}, U]*Log[\[Mu]\[Mu]]^2 + 
  U*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2 - 2*U*H[{2}, U]*Log[\[Mu]\[Mu]]^2 + 
  2*U*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2 + (2*I)*Pi*U*Log[\[Mu]\[Mu]]^3 + 
  (3*U + (4*Nf*U)/9)*Log[\[Mu]\[Mu]]^3 + (U*Log[\[Mu]\[Mu]]^4)/2 - 
  (24*I)*Pi*U*Zeta[3] + ((4*Nf*U)/9 - (2*U*(-25 + 26*U + 2*U^2))/(-1 + U))*
   Zeta[3] - 16*U*H[{1}, U]*Zeta[3] - 24*U*Log[\[Mu]\[Mu]]*Zeta[3], 
 (157*Pi^4)/(360*U) - (331 + 309*U)/(8*(-1 + U)*U) + 
  (Nf*(-4769 + 1133*U))/(162*(-1 + U)*U) + 
  Pi^3*((((4*I)/3)*LbL*Nf*(-4 + 3*U))/(-1 + U) - 
    ((I/6)*(1 + U)*(1 - 21*U + 19*U^2))/((-1 + U)^2*U)) + 
  Pi^2*((65 + U^2)/(6*(-1 + U)*U) + (Nf*(91 - 163*U + 36*U^2))/
     (27*(-1 + U)*U)) + Pi*((-8*I)*LbL*Nf - ((I/2)*(51 - 183*U + 46*U^2))/
     ((-1 + U)*U) - (((2*I)/27)*Nf*(209 - 587*U + 225*U^2))/((-1 + U)*U)) + 
  Pi^3*((-2*I)/U - (((8*I)/3)*LbL*Nf)/U)*H[{1}, U] + 
  Pi*(((-24*I)*LbL*Nf)/U - (((4*I)/3)*Nf*(-4 + U))/((-1 + U)*U) + 
    (I*(5 + U)*(-3 + 2*U))/((-1 + U)*U))*H[{1}, U] + 
  Pi^2*((8*LbL*Nf*(-1 + U))/(3*U) - (-33 + 119*U + U^2)/(6*(-1 + U)*U))*
   H[{1}, U] + ((-8*LbL*Nf*(-1 + U))/U - (6 - 121*U + 46*U^2)/
     (2*(-1 + U)*U) - (2*Nf*(55 - 181*U + 75*U^2))/(9*(-1 + U)*U))*
   H[{1}, U] - (Pi^2*H[{1}, U]^2)/U + 
  Pi*(((-4*I)*LbL*Nf*(-1 + U))/U - (I*(3 - 16*U + U^2))/((-1 + U)*U))*
   H[{1}, U]^2 + ((-8*LbL*Nf)/U - (2*Nf*(-4 + U))/(3*(-1 + U)*U) + 
    (1 - 15*U + 11*U^2)/(2*(-1 + U)*U))*H[{1}, U]^2 + 
  ((4*LbL*Nf*(-1 + U))/(3*U) + (10 - 11*U + 10*U^2)/(3*(-1 + U)*U))*
   H[{1}, U]^3 + Pi^2*(6/U + (8*LbL*Nf)/(3*U))*H[{2}, U] + 
  Pi*(((-8*I)*LbL*Nf*(-2 + U))/(-1 + U) - ((2*I)*(-1 + 2*U))/(-1 + U)^2)*
   H[{2}, U] + ((24*LbL*Nf)/U - (4*Nf*(-5 + 3*U))/(3*U) + 
    (2*(7 - 9*U + 5*U^2))/((-1 + U)*U))*H[{2}, U] + 
  Pi*((4*I)/U + ((16*I)*LbL*Nf)/U)*H[{1}, U]*H[{2}, U] + 
  ((24*LbL*Nf*(-1 + U))/U + (2*(-2 + 3*U)*(-8 + 5*U))/((-1 + U)*U))*H[{1}, U]*
   H[{2}, U] + (2*H[{1}, U]^2*H[{2}, U])/U + (16*LbL*Nf*H[{2}, U]^2)/U + 
  ((12*I)*Pi*H[{3}, U])/U + ((8*LbL*Nf*(-8 + 5*U))/(-1 + U) + 
    (2*(2 - U + 2*U^2))/((-1 + U)^2*U))*H[{3}, U] + 
  (-4/U - (48*LbL*Nf)/U)*H[{1}, U]*H[{3}, U] - (12*H[{4}, U])/U + 
  Pi*((-12*I)/U - ((32*I)*LbL*Nf)/U)*H[{2, 1}, U] + 
  ((-8*LbL*Nf*(-5 + 3*U))/U - (2*(31 - 60*U + 26*U^2))/((-1 + U)*U))*
   H[{2, 1}, U] - (4*H[{1}, U]*H[{2, 1}, U])/U + 
  (12/U + (32*LbL*Nf)/U)*H[{3, 1}, U] + (99/(2*(-1 + U)) + (18*Nf)/(-1 + U))*
   Log[T] + ((7*I)*Pi*(-2 + U)*Log[T])/(-1 + U) + 
  Pi^2*((4*LbL*Nf)/3 - (8 + 15*U + 28*U^2)/(6*(-1 + U)*U))*Log[T] - 
  (10*Pi^2*H[{1}, U]*Log[T])/(3*U) + ((2*I)*Pi*(7 + 2*U)*H[{1}, U]*Log[T])/
   (-1 + U) + ((-8*Nf)/(3*U) - (16*LbL*Nf)/U + (-9 - 10*U + 7*U^2)/
     ((-1 + U)*U))*H[{1}, U]*Log[T] + ((2*I)*Pi*H[{1}, U]^2*Log[T])/U + 
  ((4*LbL*Nf*(-1 + U))/U - (2 - 17*U + 6*U^2)/((-1 + U)*U))*H[{1}, U]^2*
   Log[T] + (2*H[{1}, U]^3*Log[T])/(3*U) - ((8*I)*Pi*H[{2}, U]*Log[T])/U + 
  (8*LbL*Nf - (2*(2 - 7*U + 8*U^2))/((-1 + U)*U))*H[{2}, U]*Log[T] + 
  (4*H[{1}, U]*H[{2}, U]*Log[T])/U + (8*H[{3}, U]*Log[T])/U - 
  (12*H[{2, 1}, U]*Log[T])/U + (-11/(2*(-1 + U)) - (2*Nf)/(-1 + U))*
   Log[T]^2 + (I*Pi*(2 + U)*Log[T]^2)/(-1 + U) + 
  ((2*I)*Pi*H[{1}, U]*Log[T]^2)/U + ((5 + U)*H[{1}, U]*Log[T]^2)/(-1 + U) + 
  (H[{1}, U]^2*Log[T]^2)/U - (2*H[{2}, U]*Log[T]^2)/U + 
  ((5*I)*Pi*(-2 + U)*Log[U])/(-1 + U) + 
  (-8*LbL*Nf - (2*Nf*(2 + 25*U))/(3*U) - (-63 + 46*U)/(2*(-1 + U)))*Log[U] + 
  Pi^2*((4*LbL*Nf*(-3 + 2*U))/(3*(-1 + U)) - (-19 + 14*U + 3*U^2)/
     (6*(-1 + U)^2))*Log[U] + Pi^2*(-8/(3*U) - (8*LbL*Nf)/(3*U))*H[{1}, U]*
   Log[U] + ((2*I)*Pi*(2 + U)*H[{1}, U]*Log[U])/(-1 + U) + 
  ((-8*LbL*Nf)/U + (4*Nf*(-1 + U))/U + ((-3 + 2*U)*(1 + 2*U))/((-1 + U)*U))*
   H[{1}, U]*Log[U] + ((-8*LbL*Nf*(-1 + U))/U + 
    (-1 - U + 5*U^2)/((-1 + U)*U))*H[{1}, U]^2*Log[U] - 
  (2*H[{1}, U]^3*Log[U])/(3*U) - ((4*I)*Pi*H[{2}, U]*Log[U])/U + 
  ((-8*LbL*Nf*(-3 + 2*U))/(-1 + U) + (2*(-2 + 10*U - 17*U^2 + 8*U^3))/
     ((-1 + U)^2*U))*H[{2}, U]*Log[U] + 
  (16*LbL*Nf*H[{1}, U]*H[{2}, U]*Log[U])/U + (4*H[{3}, U]*Log[U])/U - 
  (32*LbL*Nf*H[{2, 1}, U]*Log[U])/U + ((2*I)*Pi*(2 + U)*Log[T]*Log[U])/
   (-1 + U) + ((-12 + 7*U)*Log[T]*Log[U])/(-1 + U) + 
  ((4*I)*Pi*H[{1}, U]*Log[T]*Log[U])/U + (2*(2 + U)*H[{1}, U]*Log[T]*Log[U])/
   (-1 + U) - (4*H[{2}, U]*Log[T]*Log[U])/U + ((2 + U)*Log[T]^2*Log[U])/
   (-1 + U) + (2*H[{1}, U]*Log[T]^2*Log[U])/U + (7/2 + 2*Nf)*Log[U]^2 - 
  (((7*I)/3)*Pi^3*Log[\[Mu]\[Mu]])/U + 
  ((3*(-17 + 7*U))/(2*(-1 + U)*U) + (2*Nf*(-227 + 137*U))/(27*(-1 + U)*U))*
   Log[\[Mu]\[Mu]] + Pi^2*((-8*Nf)/(9*U) + (3*(5 - 13*U + 4*U^2))/
     (2*(-1 + U)*U))*Log[\[Mu]\[Mu]] + 
  Pi*((((-4*I)/9)*Nf*(19 - 37*U + 9*U^2))/((-1 + U)*U) - 
    (I*(27 - 35*U + 9*U^2))/((-1 + U)*U))*Log[\[Mu]\[Mu]] - 
  ((2*I)*Pi*(1 - 7*U + 3*U^2)*H[{1}, U]*Log[\[Mu]\[Mu]])/((-1 + U)*U) + 
  ((-3*(1 - 7*U + 3*U^2))/((-1 + U)*U) - (4*Nf*(1 - 7*U + 3*U^2))/
     (3*(-1 + U)*U))*H[{1}, U]*Log[\[Mu]\[Mu]] + 
  (9/(-1 + U) + (4*Nf)/(-1 + U))*Log[T]*Log[\[Mu]\[Mu]] + 
  ((6*I)*Pi*Log[T]*Log[\[Mu]\[Mu]])/(-1 + U) + 
  (-9 - 4*Nf)*Log[U]*Log[\[Mu]\[Mu]] - (6*I)*Pi*Log[U]*Log[\[Mu]\[Mu]] - 
  (19*Pi^2*Log[\[Mu]\[Mu]]^2)/(6*U) + 
  ((38*Nf)/(9*U) + (-27 + 17*U)/(2*(-1 + U)*U))*Log[\[Mu]\[Mu]]^2 + 
  Pi*((((4*I)/3)*Nf)/U - ((3*I)*(3 - 5*U + U^2))/((-1 + U)*U))*
   Log[\[Mu]\[Mu]]^2 - ((1 - 7*U + 3*U^2)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + U)*U) + (3*Log[T]*Log[\[Mu]\[Mu]]^2)/(-1 + U) - 
  3*Log[U]*Log[\[Mu]\[Mu]]^2 + (3/U + (4*Nf)/(9*U))*Log[\[Mu]\[Mu]]^3 + 
  ((2*I)*Pi*Log[\[Mu]\[Mu]]^3)/U + Log[\[Mu]\[Mu]]^4/(2*U) - 
  ((24*I)*Pi*Zeta[3])/U + ((4*Nf)/(9*U) + (24*LbL*Nf*U)/(-1 + U) + 
    (2*(-25 + 76*U - 80*U^2 + 26*U^3))/((-1 + U)^2*U))*Zeta[3] + 
  (16/U + (48*LbL*Nf)/U)*H[{1}, U]*Zeta[3] - (24*Log[\[Mu]\[Mu]]*Zeta[3])/U}


==> anc/calHn/calHn.smallqq.0 <==
(*
  Born hard massless invariant amplitudes at small qq=q^2/s.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(0)}$.
  Notations:  T=-t/s, qq=1-T-U.
*)
{0, 0, 0, 0, 1, 1 - 2*T, 1/((1 - T)*T)}


==> anc/calHn/calHn.smallqq.1 <==
(*
  One-loop hard massless invariant amplitudes at small qq=q^2/s.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(1)}$.
  Notations:  T=-t/s, qq=1-T-U, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{2 + ((2*I)*Pi*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/((-1 + T)*T) - 
  ((4*I)*Pi*(-1 + T)*G[{T^(-1)}, 1])/T^2 + 
  (2*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2)*G[{T^(-1)}, 1])/((-1 + T)*T) + 
  (4*(-1 + T)*G[{0, T^(-1)}, 1])/T^2 + (4*(-1 + T)*G[{T^(-1), 1}, 1])/T^2 - 
  (8*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T^2 - 
  (2*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2)*Log[qq])/((-1 + T)*T), 
 -2 + ((2*I)*Pi*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/((1 - T)*T) - 
  ((4*I)*Pi*T*G[{(1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (2*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T)*G[{(1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (4*T*G[{0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (4*T*G[{(1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (8*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (2*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T)*Log[qq])/((1 - T)*T), 
 2 - ((2*I)*Pi*(2*(1 - T) + T))/(-1 + T) + ((4*I)*Pi*G[{T^(-1)}, 1])/T - 
  (2*(2*(1 - T) + T)*G[{T^(-1)}, 1])/(-1 + T) - (4*G[{0, T^(-1)}, 1])/T - 
  (4*G[{T^(-1), 1}, 1])/T + (8*G[{T^(-1), T^(-1)}, 1])/T + 
  (2*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2)*Log[qq])/(-1 + T), 
 -2 - ((2*I)*Pi*(1 + T))/T - ((4*I)*Pi*G[{(1 - T)^(-1)}, 1])/(1 - T) - 
  (2*(1 + T)*G[{(1 - T)^(-1)}, 1])/T + (4*G[{0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 1}, 1])/(1 - T) - 
  (8*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2)*Log[qq])/T, 
 -16 + (7*Pi^2)/6 + 9*(1 - T) + 9*T - 
  (I*Pi*(-6 + 11*(1 - T) - 5*(1 - T)^2 + 11*T - 10*(1 - T)*T + 
     2*(1 - T)^2*T - 5*T^2 + 2*(1 - T)*T^2))/((-1 + T)*T) + 
  (3 - T)*G[{(1 - T)^(-1)}, 1] + ((2*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1)}, 1])/(1 - T) - ((1 - T)*(2 + T)*G[{T^(-1)}, 1])/
   (-1 + T) - ((2*I)*Pi*(-1 - T + T^2)*G[{T^(-1)}, 1])/T - 
  (2*(2*(1 - T) - (1 - T)^2 + T)*G[{0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(-1 - T + T^2)*G[{0, T^(-1)}, 1])/T - 
  (2*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (2*(-1 - T + T^2)*G[{T^(-1), 1}, 1])/T - 
  (4*(-1 - T + T^2)*G[{T^(-1), T^(-1)}, 1])/T - 3*Log[\[Mu]\[Mu]] - 
  (2*I)*Pi*Log[\[Mu]\[Mu]] - Log[\[Mu]\[Mu]]^2, 
 9*(-1 + 2*T) - (7*Pi^2*(-1 + 2*T))/6 - 
  (I*Pi*(-1 + 2*T)*(5 - 5*(1 - T) - 5*T + 2*(1 - T)*T))/((-1 + T)*T) + 
  (3 - T)*G[{(1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*((1 - T)^2 + T)*G[{(1 - T)^(-1)}, 1])/(1 - T) + 
  ((1 - T)*(2 + T)*G[{T^(-1)}, 1])/(-1 + T) - 
  ((2*I)*Pi*(1 - T + T^2)*G[{T^(-1)}, 1])/T - 
  (2*((1 - T)^2 + T)*G[{0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(1 - T + T^2)*G[{0, T^(-1)}, 1])/T - 
  (2*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(1 - T + T^2)*G[{T^(-1), 1}, 1])/T - 
  (4*(1 - T + T^2)*G[{T^(-1), T^(-1)}, 1])/T + 3*(-1 + 2*T)*Log[\[Mu]\[Mu]] + 
  (2*I)*Pi*(-1 + 2*T)*Log[\[Mu]\[Mu]] + (-1 + 2*T)*Log[\[Mu]\[Mu]]^2, 
 -9/((1 - T)*T) + (7*Pi^2)/(6*(1 - T)*T) + (3*G[{(1 - T)^(-1)}, 1])/T + 
  ((2*I)*Pi*G[{(1 - T)^(-1)}, 1])/T + ((2*I)*Pi*G[{T^(-1)}, 1])/(1 - T) - 
  (3*G[{T^(-1)}, 1])/(-1 + T) - (2*G[{0, (1 - T)^(-1)}, 1])/T - 
  (2*G[{0, T^(-1)}, 1])/(1 - T) - (2*G[{(1 - T)^(-1), 1}, 1])/T + 
  (4*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/T - (2*G[{T^(-1), 1}, 1])/(1 - T) + 
  (4*G[{T^(-1), T^(-1)}, 1])/(1 - T) - (3*Log[\[Mu]\[Mu]])/((1 - T)*T) - 
  ((2*I)*Pi*Log[\[Mu]\[Mu]])/((1 - T)*T) - Log[\[Mu]\[Mu]]^2/((1 - T)*T)}


==> anc/calHn/calHn.smallqq.2 <==
(*
  Two-loop hard massless invariant amplitudes at small qq=q^2/s.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(2)}$.
  Notations:  T=-t/s, qq=1-T-U, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{-17 - (76*Nf)/9 + 
  Pi*((((-4*I)/9)*Nf*(-38*(1 - T) - 38*T + 63*(1 - T)*T + 38*T^2))/
     ((-1 + T)*T) + (((8*I)/3)*LbL*Nf*(12*(1 - T) - 2*(1 - T)^2 + 18*T - 
       5*(1 - T)*T + 2*(1 - T)^2*T - 9*T^2 + 2*(1 - T)*T^2))/T - 
    (I*(-58*(1 - T) + 58*(1 - T)^2 - 60*T + 143*(1 - T)*T - 81*(1 - T)^2*T + 
       82*T^2 - 86*(1 - T)*T^2 - 22*T^3 + 24*(1 - T)*T^3))/((-1 + T)*T^2)) + 
  Pi^3*((((4*I)/3)*LbL*Nf*(8*(1 - T) + 2*T - 20*(1 - T)*T - 7*T^2 + 
       18*(1 - T)*T^2 + 5*T^3))/((-1 + T)^2*T) - 
    ((I/3)*(-50*(1 - T) - 22*T + 123*(1 - T)*T + 58*T^2 - 97*(1 - T)*T^2 - 
       44*T^3 + 14*(1 - T)*T^3 + 6*T^4 + 2*(1 - T)*T^4 + 2*T^5))/
     ((-1 + T)^2*T)) + Pi^2*((8*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/
     (9*(-1 + T)*T) + (4*LbL*Nf*(24*(1 - T)^2 - 40*(1 - T)^3 + 20*(1 - T)^4 + 
       48*(1 - T)*T - 107*(1 - T)^2*T + 110*(1 - T)^3*T - 40*(1 - T)^4*T + 
       9*T^2 - 106*(1 - T)*T^2 + 145*(1 - T)^2*T^2 - 100*(1 - T)^3*T^2 + 
       20*(1 - T)^4*T^2 - 9*T^3 + 70*(1 - T)*T^3 - 110*(1 - T)^2*T^3 + 
       30*(1 - T)^3*T^3 - 50*(1 - T)*T^4 + 30*(1 - T)^2*T^4 + 
       20*(1 - T)*T^5))/(9*(-1 + T)*T) + 
    (14*(1 - T)^2 + 74*(1 - T)^3 + 28*(1 - T)*T + 125*(1 - T)^2*T - 
      172*(1 - T)^3*T + 14*T^2 + 88*(1 - T)*T^2 - 297*(1 - T)^2*T^2 + 
      122*(1 - T)^3*T^2 - 83*T^3 - 258*(1 - T)*T^3 + 146*(1 - T)^2*T^3 + 
      107*T^4 + 106*(1 - T)*T^4 + 60*(1 - T)^2*T^4 - 38*T^5 + 60*(1 - T)*T^5)/
     (3*(-1 + T)*T)) + 
  Pi^2*((20*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/9 - 
    (2*(-1 + T)*(7 - 21*(1 - T) + 10*(1 - T)^2 - 14*T + 20*(1 - T)*T))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(12*(1 - T) - 2*(1 - T)^2 + 18*T - 5*(1 - T)*T + 2*(1 - T)^2*T - 
       9*T^2 + 2*(1 - T)*T^2))/3 - 
    (2*(1 - 2*(1 - T)^2 + 12*T - 13*(1 - T)*T - 11*T^2 + 12*(1 - T)*T^2))/T)*
   G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((4*LbL*Nf*(8*(1 - T) + 2*T - 20*(1 - T)*T - 7*T^2 + 18*(1 - T)*T^2 + 
       5*T^3))/(3*(-1 + T)^2*T) - 
    (2*(-28*(1 - T) - 8*T + 69*(1 - T)*T + 25*T^2 - 57*(1 - T)*T^2 - 23*T^3 + 
       11*(1 - T)*T^3 + 5*T^4 + (1 - T)*T^4 + T^5))/(3*(-1 + T)^2*T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 
       13*(1 - T)*T - 14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 
       16*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/T - 
    ((4*I)*((1 - T)^2 + 5*(1 - T)^3 + 2*(1 - T)*T + 9*(1 - T)^2*T - 
       14*(1 - T)^3*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 7*T^3 - 24*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 
       10*T^4 + 10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 
       24*(1 - T)*T + 37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 
       3*T^2 + 41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*(-1 + T)) + 
    ((4*I)*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1] - 
  (Pi^2*(114*(1 - T) + 54*T - 171*(1 - T)*T - 74*T^2 + 40*(1 - T)*T^2 + 
     20*T^3)*G[{T^(-1)}, 1])/(3*(-1 + T)*T) + 
  Pi^3*((((-8*I)/3)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 - 
    (((2*I)/3)*(-1 + T)*(25*(1 - T) + 13*T))/T^2)*G[{T^(-1)}, 1] + 
  ((-4*Nf*(-38*(1 - T) - 32*T + 63*(1 - T)*T + 32*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(1 - T)*(12*(1 - T) - 2*(1 - T)^2 + 18*T - 5*(1 - T)*T + 
       2*(1 - T)^2*T - 9*T^2 + 2*(1 - T)*T^2))/(3*T) + 
    (58*(1 - T)^2 + 110*(1 - T)*T - 81*(1 - T)^2*T + 28*T^2 - 
      157*(1 - T)*T^2 - 28*T^3 + 24*(1 - T)*T^3)/((-1 + T)*T))*
   G[{T^(-1)}, 1] + Pi^2*((-16*Nf*(-1 + T))/(9*T^2) + 
    (4*LbL*Nf*(-1 + T)*(-20*(1 - T) + 13*T - 15*T^3 + 20*(1 - T)*T^3 + 
       20*T^4))/(9*T^2) - (2*(7 - 28*(1 - T) + (1 - T)^2 - 28*T + 
       60*(1 - T)*T + 4*(1 - T)^2*T + 35*T^2 - 52*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 - 14*T^3 + 32*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 
       16*(1 - T)*T^4 + 4*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*(1 - T)*(-1 + T)*T^2))*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 
       13*(1 - T)*T - 14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 
       16*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/T - 
    ((4*I)*((1 - T)^2 + 12*(1 - T)^3 + 2*(1 - T)*T + 24*(1 - T)^2*T - 
       22*(1 - T)^3*T + T^2 + 18*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 6*T^3 - 34*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 9*T^4 + 
       10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 
       28*(1 - T)*T^2 + 25*T^3))/((-1 + T)*T^2) + 
    (((8*I)/3)*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 
       18*(1 - T)*T - 26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 
       3*T^2 - 25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     T^2 + ((2*I)*(-2*(1 - T)^2 + 17*(1 - T)^3 - 4*(1 - T)*T + 
       67*(1 - T)^2*T - 28*(1 - T)^3*T - 2*T^2 + 83*(1 - T)*T^2 - 
       126*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 57*T^3 - 156*(1 - T)*T^3 + 
       41*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3 - 130*T^4 + 58*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4 + 85*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 
       10*T^6 + 12*(1 - T)*T^6))/((-1 + T)*T^2))*G[{T^(-1)}, 1] - 
  (8*Pi^2*(-1 + T)*G[{0, 1}, 1])/(3*T^2) + 
  ((8*Nf*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(12*(1 - T) - 18*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 
       9*T - 48*(1 - T)*T + 16*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T - 
       27*T^2 + 41*(1 - T)*T^2 + 40*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 18*T^3 + 21*(1 - T)*T^3 - 26*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*(-1 + T)*T) + (2*(38*(1 - T)^3 + 2*(1 - T)*T + 66*(1 - T)^2*T - 
       63*(1 - T)^3*T + 2*T^2 + 38*(1 - T)*T^2 - 100*(1 - T)^2*T^2 + 
       48*(1 - T)^3*T^2 - 38*T^3 - 81*(1 - T)*T^3 + 56*(1 - T)^2*T^3 + 
       52*T^4 + 40*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 16*T^5 + 24*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{0, 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(8*(1 - T)^3 - 24*(1 - T)^4 + 24*(1 - T)^5 - 
       8*(1 - T)^6 + 18*(1 - T)^2*T - 108*(1 - T)^3*T + 138*(1 - T)^4*T - 
       96*(1 - T)^5*T + 24*(1 - T)^6*T + 12*(1 - T)*T^2 - 156*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 294*(1 - T)^4*T^2 + 144*(1 - T)^5*T^2 - 
       24*(1 - T)^6*T^2 - 4*T^3 - 84*(1 - T)*T^3 + 363*(1 - T)^2*T^3 - 
       438*(1 - T)^3*T^3 + 294*(1 - T)^4*T^3 - 96*(1 - T)^5*T^3 + 
       8*(1 - T)^6*T^3 + 6*T^4 + 186*(1 - T)*T^4 - 381*(1 - T)^2*T^4 + 
       288*(1 - T)^3*T^4 - 138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 15*T^5 - 
       192*(1 - T)*T^5 + 192*(1 - T)^2*T^5 - 108*(1 - T)^3*T^5 + 
       24*(1 - T)^4*T^5 - 37*T^6 + 120*(1 - T)*T^6 - 96*(1 - T)^2*T^6 + 
       16*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/((-1 + T)^2*T^2) + 
    ((4*I)*(-2*(1 - T)^3 + 8*(1 - T)^4 - 10*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 34*(1 - T)^3*T - 46*(1 - T)^4*T + 30*(1 - T)^5*T - 
       12*(1 - T)^6*T - 6*(1 - T)*T^2 + 54*(1 - T)^2*T^2 - 96*(1 - T)^3*T^2 + 
       60*(1 - T)^4*T^2 - 41*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 - 2*T^3 + 
       38*(1 - T)*T^3 - 124*(1 - T)^2*T^3 + 54*(1 - T)^3*T^3 - 
       27*(1 - T)^4*T^3 + 41*(1 - T)^5*T^3 - 4*(1 - T)^6*T^3 + 10*T^4 - 
       58*(1 - T)*T^4 + 78*(1 - T)^2*T^4 + 41*(1 - T)^3*T^4 + 
       45*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 - 18*T^5 + 19*(1 - T)^2*T^5 + 
       9*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 14*T^6 + 
       48*(1 - T)*T^6 - (1 - T)^2*T^6 - 40*(1 - T)^3*T^6 + 8*(1 - T)^4*T^6 - 
       4*T^7 - 18*(1 - T)*T^7 - 24*(1 - T)^2*T^7 + 12*(1 - T)^3*T^7 - 
       6*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{0, 1}, 1] + 
  (8*Pi^2*(-1 + T)*G[{0, (1 - T)^(-1)}, 1])/(3*T^2) + 
  ((8*LbL*Nf*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 24*(1 - T)*T + 
       37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 3*T^2 + 
       41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/(3*(1 - T)*(-1 + T)) - 
    (4*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(-2 + 8*(1 - T) - 10*(1 - T)^2 + 4*(1 - T)^3 + 10*T - 
       36*(1 - T)*T + 14*(1 - T)^2*T - 12*(1 - T)^3*T - 18*T^2 + 
       46*(1 - T)*T^2 + 7*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 + 14*T^3 - 
       19*(1 - T)*T^3 - (1 - T)^2*T^3 - 4*(1 - T)^3*T^3 - 4*T^4 + 
       (1 - T)*T^4 - 3*(1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + 
       (1 - T)*T^6))/((1 - T)*(-1 + T)^2*T^2) + 
    (((8*I)/3)*LbL*Nf*(8*(1 - T) - 24*(1 - T)^2 + 24*(1 - T)^3 - 
       8*(1 - T)^4 + 2*T - 84*(1 - T)*T + 90*(1 - T)^2*T - 80*(1 - T)^3*T + 
       24*(1 - T)^4*T - 18*T^2 + 180*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 
       96*(1 - T)^3*T^2 - 24*(1 - T)^4*T^2 + 51*T^3 - 156*(1 - T)*T^3 + 
       78*(1 - T)^2*T^3 - 48*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 45*T^4 + 
       24*(1 - T)*T^4 - 18*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4 + 21*T^5 - 
       12*(1 - T)*T^5 - 15*T^6 + 4*(1 - T)*T^6 + 4*T^7))/((-1 + T)^2*T^2))*
   G[{0, (1 - T)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/(3*T^2) + 
    (2*(-1 + T)*(89*(1 - T) + 41*T))/(3*T^2))*G[{0, T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-8*(1 - T) + 12*(1 - T)^2 - 12*(1 - T)^3 + 
       4*(1 - T)^4 + 4*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 4*(1 - T)^3*T - 
       6*T^3 + 8*(1 - T)*T^3 + 8*T^4))/T^2 - 
    ((4*I)*(2 - 8*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - 8*T + 15*(1 - T)*T + 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + 10*T^2 - 10*(1 - T)*T^2 - 
       11*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 - 4*T^3 + 6*(1 - T)*T^3 - 
       4*(1 - T)*T^4 + (1 - T)^2*T^4 + (1 - T)*T^5))/((1 - T)*(-1 + T)*T^2))*
   G[{0, T^(-1)}, 1] + 
  ((-8*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 28*(1 - T)*T^2 + 
       25*T^3))/(9*(-1 + T)*T^2) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 18*(1 - T)*T - 
       26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 3*T^2 - 
       25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*T^2) - (2*(-2*(1 - T)^2 + 17*(1 - T)^3 - 4*(1 - T)*T + 
       67*(1 - T)^2*T - 28*(1 - T)^3*T - 2*T^2 + 83*(1 - T)*T^2 - 
       126*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 57*T^3 - 156*(1 - T)*T^3 + 
       41*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3 - 130*T^4 + 58*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4 + 85*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 
       10*T^6 + 12*(1 - T)*T^6))/((-1 + T)*T^2))*G[{0, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 24*(1 - T)*T + 
       37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 3*T^2 + 
       41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/(3*(1 - T)*(-1 + T)) - 
    (4*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 
       4*(1 - T)^6 + 33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 
       48*(1 - T)^5*T + 12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/((-1 + T)^2*T^2) - 
    ((4*I)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 17*(1 - T)^4*T + 13*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 27*(1 - T)^3*T^2 + 
       3*(1 - T)^4*T^2 - 15*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 38*(1 - T)^2*T^3 - 51*(1 - T)^3*T^3 + 
       26*(1 - T)^4*T^3 + 19*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 
       20*(1 - T)*T^4 - 44*(1 - T)^2*T^4 + 115*(1 - T)^3*T^4 + 
       10*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 - 9*T^5 - 30*(1 - T)*T^5 + 
       102*(1 - T)^2*T^5 - 27*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 7*T^6 + 56*(1 - T)*T^6 - 32*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*G[{(1 - T)^(-1), 1}, 1] + 
  2*Pi*(((4*I)*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - 
    ((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 
      4*(1 - T)*T) - ((4*I)*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 
       4*(1 - T)*T))/((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*LbL*Nf*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 24*(1 - T)*T + 
       37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 3*T^2 + 
       41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/(3*(1 - T)*(-1 + T)) + 
    (4*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/(3*T^2) - 
    (4*(-1 + T)*(14*(1 - T) + 5*T))/(3*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((4*I)*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - ((8*I)/3)*LbL*Nf*(-1 + T)*
     (-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/T^2 + ((4*I)*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 
       2*(1 - T)*T - 11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 - (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/
     ((1 - T)*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 13*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 16*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/(3*T) - 
    (4*((1 - T)^2 + 5*(1 - T)^3 + 2*(1 - T)*T + 9*(1 - T)^2*T - 
       14*(1 - T)^3*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 7*T^3 - 24*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 
       10*T^4 + 10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (2*Pi^2*(-1 + T)*(61*(1 - T) + 31*T)*G[{T^(-1), 1}, 1])/(3*T^2) + 
  ((-8*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 28*(1 - T)*T^2 + 
       25*T^3))/(9*(-1 + T)*T^2) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 18*(1 - T)*T - 
       26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 3*T^2 - 
       25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*T^2) - (2*(-2*(1 - T)^2 + 17*(1 - T)^3 - 4*(1 - T)*T + 
       67*(1 - T)^2*T - 28*(1 - T)^3*T - 2*T^2 + 83*(1 - T)*T^2 - 
       126*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 57*T^3 - 156*(1 - T)*T^3 + 
       41*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3 - 130*T^4 + 58*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4 + 85*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 
       10*T^6 + 12*(1 - T)*T^6))/((-1 + T)*T^2))*G[{T^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 3*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T^2 - 
    ((4*I)*(-(1 - T)^3 + 4*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 15*(1 - T)^3*T + 3*(1 - T)^4*T + 3*(1 - T)^5*T - 
       2*(1 - T)^6*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 10*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 - T^3 + 13*(1 - T)*T^3 - 
       (1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + (1 - T)^5*T^3 + 
       3*T^4 + 3*(1 - T)*T^4 - 21*(1 - T)^2*T^4 - 8*(1 - T)^3*T^4 + 
       4*(1 - T)^4*T^4 - 2*T^5 - 13*(1 - T)*T^5 - 4*(1 - T)^2*T^5 + 
       6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + (1 - T)*T^7))/
     ((1 - T)*T^2))*G[{T^(-1), 1}, 1] + 
  ((4*I)*Pi*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/(3*T^2) - 
    (4*(-1 + T)*(14*(1 - T) + 5*T))/(3*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((4*I)*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - ((8*I)/3)*LbL*Nf*(-1 + T)*
     (-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/T^2 + ((4*I)*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 
       2*(1 - T)*T - 11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 - (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/
     ((1 - T)*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 13*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 16*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/(3*T) - 
    (4*((1 - T)^2 + 5*(1 - T)^3 + 2*(1 - T)*T + 9*(1 - T)^2*T - 
       14*(1 - T)^3*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 7*T^3 - 24*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 
       10*T^4 + 10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] - 
  (8*Pi^2*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T^2 - 
  (4*Pi^2*(-1 + T)*(19*(1 - T) + 9*T)*G[{T^(-1), T^(-1)}, 1])/T^2 + 
  ((4*I)*Pi*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((8*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/(3*(-1 + T)*T) + 
    (2*(-20*(1 - T) - 8*T + 25*(1 - T)*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/T^2 + 
    ((4*I)*(1 - 4*(1 - T) - 4*T + 9*(1 - T)*T - 4*(1 - T)^2*T + 5*T^2 - 
       12*(1 - T)*T^2 + 7*(1 - T)^2*T^2 - 2*T^3 + 10*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 4*(1 - T)*T^4 + (1 - T)^2*T^4 + (1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((-16*I)/3)*Nf*(-1 + T))/T^2 + (((8*I)/3)*LbL*Nf*(-1 + T)^2*
      (4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/T^2 - 
    ((4*I)*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  2*((8*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 28*(1 - T)*T^2 + 
       25*T^3))/(9*(-1 + T)*T^2) + 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 18*(1 - T)*T - 
       26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 3*T^2 - 
       25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*T^2) + (2*(-2*(1 - T)^2 + 17*(1 - T)^3 - 4*(1 - T)*T + 
       67*(1 - T)^2*T - 28*(1 - T)^3*T - 2*T^2 + 83*(1 - T)*T^2 - 
       126*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 57*T^3 - 156*(1 - T)*T^3 + 
       41*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3 - 130*T^4 + 58*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4 + 85*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 
       10*T^6 + 12*(1 - T)*T^6))/((-1 + T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(8*(1 - T)^3 - 24*(1 - T)^4 + 24*(1 - T)^5 - 8*(1 - T)^6 + 
       18*(1 - T)^2*T - 156*(1 - T)^3*T + 138*(1 - T)^4*T - 96*(1 - T)^5*T + 
       24*(1 - T)^6*T + 12*(1 - T)*T^2 - 264*(1 - T)^2*T^2 + 
       444*(1 - T)^3*T^2 - 294*(1 - T)^4*T^2 + 144*(1 - T)^5*T^2 - 
       24*(1 - T)^6*T^2 - 4*T^3 - 156*(1 - T)*T^3 + 645*(1 - T)^2*T^3 - 
       546*(1 - T)^3*T^3 + 294*(1 - T)^4*T^3 - 96*(1 - T)^5*T^3 + 
       8*(1 - T)^6*T^3 - 6*T^4 + 390*(1 - T)*T^4 - 627*(1 - T)^2*T^4 + 
       288*(1 - T)^3*T^4 - 138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 57*T^5 - 
       360*(1 - T)*T^5 + 192*(1 - T)^2*T^5 - 108*(1 - T)^3*T^5 + 
       24*(1 - T)^4*T^5 - 67*T^6 + 120*(1 - T)*T^6 - 96*(1 - T)^2*T^6 + 
       16*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/(3*(-1 + T)^2*T^2) - 
    (8*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T - 2*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       31*(1 - T)^4*T^2 + 23*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 54*(1 - T)^3*T^3 + 
       138*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 
       29*(1 - T)*T^4 - 8*(1 - T)^2*T^4 + 214*(1 - T)^3*T^4 - 
       77*(1 - T)^4*T^4 - 3*(1 - T)^5*T^4 - 9*T^5 - 10*(1 - T)*T^5 + 
       116*(1 - T)^2*T^5 - 123*(1 - T)^3*T^5 + 3*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 7*T^6 + 45*(1 - T)*T^6 - 71*(1 - T)^2*T^6 + 
       7*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 - 2*T^7 - 23*(1 - T)*T^7 + 
       3*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 + 4*(1 - T)^2*T^8 + (1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{0, 0, 1}, 1] + 
  ((8*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 5*T - 18*(1 - T)*T - 
       5*(1 - T)^2*T - 6*(1 - T)^3*T - 9*T^2 + 16*(1 - T)*T^2 + 
       34*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 + 3*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 - 2*T^4 - 5*(1 - T)*T^4 + 
       (1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)^2*T^2) - (16*LbL*Nf*(4*(1 - T) - 12*(1 - T)^2 + 
       12*(1 - T)^3 - 4*(1 - T)^4 + T - 66*(1 - T)*T + 45*(1 - T)^2*T - 
       40*(1 - T)^3*T + 12*(1 - T)^4*T - 15*T^2 + 150*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 + 48*(1 - T)^3*T^2 - 12*(1 - T)^4*T^2 + 48*T^3 - 
       134*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 44*T^4 + 18*(1 - T)*T^4 - 9*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 + 21*T^5 - 12*(1 - T)*T^5 - 15*T^6 + 4*(1 - T)*T^6 + 
       4*T^7))/(3*(-1 + T)^2*T^2))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1)}, 1])/T^2 + 
  ((-16*Nf*(-1 + T))/(3*T^2) - 
    (8*(1 - 4*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - 3*T + 2*(1 - T)*T + 
       9*(1 - T)^2*T + 2*(1 - T)^3*T + 2*T^2 + (1 - T)*T^2 + (1 - T)*T^3))/
     ((1 - T)*T^2) - (16*LbL*Nf*(-1 + T)*(-4*(1 - T) + 12*(1 - T)^2 - 
       12*(1 - T)^3 + 4*(1 - T)^4 + 2*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 
       4*(1 - T)^3*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T^2))*
   G[{0, 0, T^(-1)}, 1] - ((16*I)*Pi*(-1 + T)*G[{0, 1, 1}, 1])/T^2 + 
  ((16*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (8*(2*(1 - T)^4 - 2*(1 - T)^5 - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 
       4*(1 - T)^5*T - 42*(1 - T)^2*T^2 + 52*(1 - T)^3*T^2 - (1 - T)^4*T^2 - 
       2*(1 - T)^5*T^2 - 34*(1 - T)*T^3 + 124*(1 - T)^2*T^3 - 
       47*(1 - T)^3*T^3 - 4*(1 - T)^4*T^3 - 28*T^4 + 86*(1 - T)*T^4 - 
       95*(1 - T)^2*T^4 + 2*(1 - T)^4*T^4 + 58*T^5 - 61*(1 - T)*T^5 + 
       4*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - 32*T^6 + 2*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 + 8*(1 - T)*T^7 + 2*T^8))/((-1 + T)*T^2))*
   G[{0, 1, 1}, 1] + ((16*I)*Pi*(-1 + T)*G[{0, 1, (1 - T)^(-1)}, 1])/T^2 + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       9*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 6*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 - 2*T^3 - 60*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 + 144*(1 - T)*T^4 - 252*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 18*T^5 - 
       138*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 26*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T + 3*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 + 10*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       94*(1 - T)^4*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 29*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4 + 160*(1 - T)^3*T^4 - 50*(1 - T)^4*T^4 - 
       6*(1 - T)^5*T^4 - 9*T^5 - 7*(1 - T)*T^5 + 88*(1 - T)^2*T^5 - 
       90*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 7*T^6 + 
       40*(1 - T)*T^6 - 54*(1 - T)^2*T^6 - 8*(1 - T)^3*T^6 + 
       8*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 
       12*(1 - T)^3*T^7 - 2*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*G[{0, 1, T^(-1)}, 1])/T^2 + 
  ((-4*(-1 + T)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 14*(1 - T)^3*T - 11*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + 
       28*(1 - T)^4*T^2 - T^3 + 10*(1 - T)*T^3 + (1 - T)^2*T^3 + 
       32*(1 - T)^3*T^3 + 2*T^4 + 10*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2))*G[{0, 1, T^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*G[{0, (1 - T)^(-1), 1}, 1])/T^2 + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       33*(1 - T)^2*T - 114*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 48*(1 - T)*T^2 - 285*(1 - T)^2*T^2 + 
       312*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 258*(1 - T)*T^3 + 609*(1 - T)^2*T^3 - 
       358*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 66*T^4 + 480*(1 - T)*T^4 - 543*(1 - T)^2*T^4 + 
       156*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 117*T^5 - 
       378*(1 - T)*T^5 + 141*(1 - T)^2*T^5 - 66*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 87*T^6 + 114*(1 - T)*T^6 - 87*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 17*(1 - T)^4*T - 11*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 27*(1 - T)^3*T^2 - 
       83*(1 - T)^4*T^2 + 46*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 38*(1 - T)^2*T^3 - 165*(1 - T)^3*T^3 + 
       234*(1 - T)^4*T^3 - 16*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 
       20*(1 - T)*T^4 - 110*(1 - T)^2*T^4 + 373*(1 - T)^3*T^4 - 
       106*(1 - T)^4*T^4 - 4*(1 - T)^5*T^4 - 9*T^5 - 44*(1 - T)*T^5 + 
       238*(1 - T)^2*T^5 - 165*(1 - T)^3*T^5 - 4*(1 - T)^4*T^5 + 
       2*(1 - T)^5*T^5 + 7*T^6 + 81*(1 - T)*T^6 - 100*(1 - T)^2*T^6 - 
       8*(1 - T)^3*T^6 + 8*(1 - T)^4*T^6 - 2*T^7 - 31*(1 - T)*T^7 - 
       10*(1 - T)^2*T^7 + 12*(1 - T)^3*T^7 - 4*(1 - T)*T^8 + 
       8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       9*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 6*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 - 2*T^3 - 60*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 + 144*(1 - T)*T^4 - 252*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 18*T^5 - 
       138*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 26*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T + 3*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 + 10*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       94*(1 - T)^4*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 29*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4 + 160*(1 - T)^3*T^4 - 50*(1 - T)^4*T^4 - 
       6*(1 - T)^5*T^4 - 9*T^5 - 7*(1 - T)*T^5 + 88*(1 - T)^2*T^5 - 
       90*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 7*T^6 + 
       40*(1 - T)*T^6 - 54*(1 - T)^2*T^6 - 8*(1 - T)^3*T^6 + 
       8*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 
       12*(1 - T)^3*T^7 - 2*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{0, (1 - T)^(-1), 1}, 1] - 
  ((16*I)*Pi*(-1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 + 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 5*T - 18*(1 - T)*T - 
       5*(1 - T)^2*T - 6*(1 - T)^3*T - 9*T^2 + 16*(1 - T)*T^2 + 
       34*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 + 3*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 - 2*T^4 - 5*(1 - T)*T^4 + 
       (1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)^2*T^2) + 
    (8*LbL*Nf*(4*(1 - T) - 12*(1 - T)^2 + 12*(1 - T)^3 - 4*(1 - T)^4 + T - 
       66*(1 - T)*T + 45*(1 - T)^2*T - 40*(1 - T)^3*T + 12*(1 - T)^4*T - 
       15*T^2 + 150*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 48*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 48*T^3 - 134*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 
       24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 44*T^4 + 18*(1 - T)*T^4 - 
       9*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 + 21*T^5 - 12*(1 - T)*T^5 - 15*T^6 + 
       4*(1 - T)*T^6 + 4*T^7))/(3*(-1 + T)^2*T^2))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T^2 + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*(11*(1 - T) + 5*T)*G[{0, T^(-1), 1}, 1])/T^2 + 
  ((-4*(-1 + T)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 14*(1 - T)^3*T - 11*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + 
       28*(1 - T)^4*T^2 - T^3 + 10*(1 - T)*T^3 + (1 - T)^2*T^3 + 
       32*(1 - T)^3*T^3 + 2*T^4 + 10*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((-16*Nf*(-1 + T))/(3*T^2) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 24*(1 - T)^4 - 24*(1 - T)^5 + 
       8*(1 - T)^6 - 3*(1 - T)^2*T + 60*(1 - T)^3*T - 66*(1 - T)^4*T + 
       24*(1 - T)^5*T + 48*(1 - T)^2*T^2 - 60*(1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 + 2*T^3 + 12*(1 - T)*T^3 - 21*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 + 2*(1 - T)^5 + 4*(1 - T)^6 - 
       3*(1 - T)^2*T + 16*(1 - T)^3*T + 11*(1 - T)^4*T - 8*(1 - T)^6*T - 
       3*(1 - T)*T^2 + 24*(1 - T)^2*T^2 + 13*(1 - T)^3*T^2 - 
       48*(1 - T)^4*T^2 - 15*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 - T^3 + 
       16*(1 - T)*T^3 - 10*(1 - T)^2*T^3 - 96*(1 - T)^3*T^3 + 
       18*(1 - T)^4*T^3 + 14*(1 - T)^5*T^3 + 4*T^4 - 7*(1 - T)*T^4 - 
       54*(1 - T)^2*T^4 + 61*(1 - T)^3*T^4 + 18*(1 - T)^4*T^4 - 5*T^5 - 
       24*(1 - T)*T^5 + 42*(1 - T)^2*T^5 + 10*(1 - T)^3*T^5 + 2*T^6 + 
       18*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2))*
   G[{0, T^(-1), 1}, 1] - ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{0, T^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] - 
  ((40*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), T^(-1)}, 1])/T^2 + 
  2*((16*Nf*(-1 + T))/(3*T^2) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 12*(1 - T)^2 - 12*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 4*(1 - T)^3*T - 
       3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T^2) + 
    (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       6*(1 - T)^2*T - 4*(1 - T)^3*T - 5*T^2 + 4*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  ((16*Nf*(-1 + T))/(3*T^2) - (8*LbL*Nf*(-1 + T)^2*(4*(1 - T) + T + 
       4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T^2) + 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 - 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       9*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 6*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 - 2*T^3 - 60*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 + 144*(1 - T)*T^4 - 252*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 18*T^5 - 
       138*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 26*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T + 3*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 + 10*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       94*(1 - T)^4*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 29*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4 + 160*(1 - T)^3*T^4 - 50*(1 - T)^4*T^4 - 
       6*(1 - T)^5*T^4 - 9*T^5 - 7*(1 - T)*T^5 + 88*(1 - T)^2*T^5 - 
       90*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 7*T^6 + 
       40*(1 - T)*T^6 - 54*(1 - T)^2*T^6 - 8*(1 - T)^3*T^6 + 
       8*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 
       12*(1 - T)^3*T^7 - 2*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 + 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 5*T - 18*(1 - T)*T - 
       5*(1 - T)^2*T - 6*(1 - T)^3*T - 9*T^2 + 16*(1 - T)*T^2 + 
       34*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 + 3*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 - 2*T^4 - 5*(1 - T)*T^4 + 
       (1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)^2*T^2) + 
    (8*LbL*Nf*(4*(1 - T) - 12*(1 - T)^2 + 12*(1 - T)^3 - 4*(1 - T)^4 + T - 
       66*(1 - T)*T + 45*(1 - T)^2*T - 40*(1 - T)^3*T + 12*(1 - T)^4*T - 
       15*T^2 + 150*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 48*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 48*T^3 - 134*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 
       24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 44*T^4 + 18*(1 - T)*T^4 - 
       9*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 + 21*T^5 - 12*(1 - T)*T^5 - 15*T^6 + 
       4*(1 - T)*T^6 + 4*T^7))/(3*(-1 + T)^2*T^2))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T^2 + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       57*(1 - T)^2*T - 90*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 90*(1 - T)*T^2 - 303*(1 - T)^2*T^2 + 
       252*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 31*T^3 - 348*(1 - T)*T^3 + 540*(1 - T)^2*T^3 - 
       304*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 105*T^4 + 504*(1 - T)*T^4 - 444*(1 - T)^2*T^4 + 
       156*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 141*T^5 - 
       336*(1 - T)*T^5 + 141*(1 - T)^2*T^5 - 66*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 87*T^6 + 114*(1 - T)*T^6 - 87*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 45*(1 - T)^4*T - 17*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 144*(1 - T)^3*T^2 - 
       177*(1 - T)^4*T^2 + 33*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 154*(1 - T)^2*T^3 - 434*(1 - T)^3*T^3 + 
       247*(1 - T)^4*T^3 - 3*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       87*(1 - T)*T^4 - 386*(1 - T)^2*T^4 + 503*(1 - T)^3*T^4 - 
       77*(1 - T)^4*T^4 - 8*(1 - T)^5*T^4 + 9*T^5 - 189*(1 - T)*T^5 + 
       393*(1 - T)^2*T^5 - 159*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       2*(1 - T)^5*T^5 - 7*T^6 + 172*(1 - T)*T^6 - 117*(1 - T)^2*T^6 - 
       26*(1 - T)^3*T^6 + 8*(1 - T)^4*T^6 + 2*T^7 - 50*(1 - T)*T^7 - 
       20*(1 - T)^2*T^7 + 12*(1 - T)^3*T^7 - 6*(1 - T)*T^8 + 
       8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*
   G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((-4*(16*(1 - T)^3 - 12*(1 - T)^4 + 51*(1 - T)^2*T - 90*(1 - T)^3*T + 
       30*(1 - T)^4*T + 48*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 
       147*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 + 25*T^3 - 174*(1 - T)*T^3 + 
       270*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 81*T^4 + 
       201*(1 - T)*T^4 - 102*(1 - T)^2*T^4 + (1 - T)^4*T^4 + 84*T^5 - 
       67*(1 - T)*T^5 - 6*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 - 26*T^6 - 
       8*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 3*T^7 + 4*(1 - T)*T^7 + T^8))/
     ((-1 + T)^2*T) + (8*LbL*Nf*(24*(1 - T)^2 - 24*(1 - T)^3 + 42*(1 - T)*T - 
       126*(1 - T)^2*T + 60*(1 - T)^3*T + 15*T^2 - 162*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 - 51*T^3 + 234*(1 - T)*T^3 - 
       168*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 69*T^4 - 156*(1 - T)*T^4 + 
       45*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 - 43*T^5 + 54*(1 - T)*T^5 - 
       39*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 + 21*T^6 - 42*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 - 15*T^7 + 12*(1 - T)*T^7 + 4*T^8))/(3*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 + 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-4*(16*(1 - T)^3 - 12*(1 - T)^4 + 51*(1 - T)^2*T - 90*(1 - T)^3*T + 
       30*(1 - T)^4*T + 48*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 
       147*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 + 25*T^3 - 174*(1 - T)*T^3 + 
       270*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 81*T^4 + 
       201*(1 - T)*T^4 - 102*(1 - T)^2*T^4 + (1 - T)^4*T^4 + 84*T^5 - 
       67*(1 - T)*T^5 - 6*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 - 26*T^6 - 
       8*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 3*T^7 + 4*(1 - T)*T^7 + T^8))/
     ((-1 + T)^2*T) + (8*LbL*Nf*(24*(1 - T)^2 - 24*(1 - T)^3 + 42*(1 - T)*T - 
       126*(1 - T)^2*T + 60*(1 - T)^3*T + 15*T^2 - 162*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 - 51*T^3 + 234*(1 - T)*T^3 - 
       168*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 69*T^4 - 156*(1 - T)*T^4 + 
       45*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 - 43*T^5 + 54*(1 - T)*T^5 - 
       39*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 + 21*T^6 - 42*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 - 15*T^7 + 12*(1 - T)*T^7 + 4*T^8))/(3*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 - 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T^2 + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  2*((4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/
   T^2 + (4*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) + (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    ((16*I)*(-1 + T)*(5*(1 - T) + 2*T))/T^2)*G[{T^(-1), 0, 1}, 1] + 
  ((-16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(-1 + T)^2*
      (4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T^2) - 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  ((-4*(-1 + T)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 14*(1 - T)^3*T - 11*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + 
       28*(1 - T)^4*T^2 - T^3 + 10*(1 - T)*T^3 + (1 - T)^2*T^3 + 
       32*(1 - T)^3*T^3 + 2*T^4 + 10*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2))*G[{T^(-1), 0, 1}, 1] + 
  Pi*(((-48*I)*(-1 + T)*(2*(1 - T) + T))/T^2 + 
    ((32*I)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 0, T^(-1)}, 1])/T^2 - 
  ((16*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1)}, 1])/T^2 + 
  ((16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 12*(1 - T)^2 - 
       12*(1 - T)^3 + 4*(1 - T)^4 + 2*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 
       4*(1 - T)^3*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T^2) + 
    (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       6*(1 - T)^2*T - 4*(1 - T)^3*T - 5*T^2 + 4*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((16*Nf*(-1 + T))/(3*T^2) - (8*LbL*Nf*(-1 + T)^2*(4*(1 - T) + T + 
       4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T^2) + 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*G[{T^(-1), 1, 1}, 1])/T^2 + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 24*(1 - T)^4 - 24*(1 - T)^5 + 
       8*(1 - T)^6 - 3*(1 - T)^2*T + 60*(1 - T)^3*T - 66*(1 - T)^4*T + 
       24*(1 - T)^5*T - 6*(1 - T)*T^2 + 48*(1 - T)^2*T^2 - 60*(1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - T^3 + 12*(1 - T)*T^3 - 21*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 - (1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 21*(1 - T)^4*T + 3*(1 - T)^5*T - 4*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 65*(1 - T)^3*T^2 - 
       39*(1 - T)^4*T^2 - 12*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       53*(1 - T)^2*T^3 - 89*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       2*(1 - T)^5*T^3 - 3*T^4 + 36*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 
       2*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 2*T^5 - 30*(1 - T)*T^5 + 
       6*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 2*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 
       2*(1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1), 1, 1}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T^2 + 
  Pi*(((24*I)*(-1 + T)*(2*(1 - T) + T))/T^2 - 
    ((16*I)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, T^(-1)}, 1])/T^2 - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, T^(-1)}, 1])/T^2 + 
  ((16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(1 - T)*(-1 + T)*
      (12*(1 - T)^3 - 12*(1 - T)^4 + 4*(1 - T)^5 + 3*(1 - T)*T + 
       30*(1 - T)^2*T - 33*(1 - T)^3*T + 12*(1 - T)^4*T + 24*(1 - T)*T^2 - 
       30*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T^2) + 
    (4*(-1 + T)*(-(1 - T)^4 + 2*(1 - T)^5 + 8*(1 - T)^3*T + 10*(1 - T)^4*T + 
       27*(1 - T)^2*T^2 + 18*(1 - T)^3*T^2 + 20*(1 - T)*T^3 + 
       14*(1 - T)^2*T^3 + 14*T^4 + 4*(1 - T)*T^4))/T^2)*
   G[{T^(-1), 1, T^(-1)}, 1] - ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{T^(-1), (1 - T)^(-1), 1}, 1])/T^2 + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   T^2 + (4*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) + (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 1}, 1])/T^2 + 
  2*((16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(1 - T)*(-1 + T)*
      (12*(1 - T)^3 - 12*(1 - T)^4 + 4*(1 - T)^5 + 3*(1 - T)*T + 
       30*(1 - T)^2*T - 33*(1 - T)^3*T + 12*(1 - T)^4*T + 24*(1 - T)*T^2 - 
       30*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T^2) + 
    (4*(-1 + T)*(-(1 - T)^4 + 2*(1 - T)^5 + 8*(1 - T)^3*T + 10*(1 - T)^4*T + 
       27*(1 - T)^2*T^2 + 18*(1 - T)^3*T^2 + 20*(1 - T)*T^3 + 
       14*(1 - T)^2*T^3 + 14*T^4 + 4*(1 - T)*T^4))/T^2)*
   G[{T^(-1), T^(-1), 1}, 1] + ((16*Nf*(-1 + T))/(3*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 
       4*T^3))/(3*T^2) + (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 
       8*(1 - T)^2*T - 5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 
       4*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 
       2*(1 - T)*T^5))/((1 - T)*(-1 + T)*T^2))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   T^2 + (4*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) + (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((48*I)*Pi*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 - 
  ((24*I)*Pi*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  3*((-16*Nf*(-1 + T))/(3*T^2) - 
    (8*(6*(1 - T) + 3*T - 9*(1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + T^3))/
     ((-1 + T)*T))*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((-16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(-1 + T)^2*
      (4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T^2) - 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, 0, T^(-1)}, 1])/T^2 + 
  (32*(-1 + T)*G[{0, 0, 1, 1}, 1])/T^2 - 
  (32*(-1 + T)*G[{0, 0, 1, (1 - T)^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{0, 0, 1, T^(-1)}, 1])/T^2 - 
  (32*(-1 + T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/T^2 + 
  (32*(-1 + T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T^2 - 
  (48*(-1 + T)*(2*(1 - T) + T)*G[{0, 0, T^(-1), 1}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  (32*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(7*(1 - T) + 4*T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*G[{0, 1, 0, 1}, 1])/T^2 - 
  (16*(-1 + T)*G[{0, 1, 0, (1 - T)^(-1)}, 1])/T^2 - 
  (8*(-1 + T)*G[{0, 1, 0, T^(-1)}, 1])/T^2 + (16*(-1 + T)*G[{0, 1, 1, 1}, 1])/
   T^2 - (16*(-1 + T)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T^2 - 
  (32*(-1 + T)*G[{0, 1, (1 - T)^(-1), 1}, 1])/T^2 + 
  (32*(-1 + T)*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 - 
  (8*(-1 + T)*G[{0, 1, T^(-1), 1}, 1])/T^2 + 
  (16*(-1 + T)*G[{0, 1, T^(-1), T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{0, (1 - T)^(-1), 0, 1}, 1])/T^2 + 
  (16*(-1 + T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T^2 - 
  (32*(-1 + T)*G[{0, (1 - T)^(-1), 1, 1}, 1])/T^2 + 
  (32*(-1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/T^2 + 
  (48*(-1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/T^2 - 
  (48*(-1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/
   T^2 + ((-48*(-1 + T)*(2*(1 - T) + T))/T^2 + 
    (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*G[{0, T^(-1), 0, 1}, 1] + 
  ((48*(-1 + T)*(2*(1 - T) + T))/T^2 - (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (32*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{0, T^(-1), 1, 1}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T^2 + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T^2 + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] + 
  (8*(-1 + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T^2 + 
  (24*(-1 + T)*(2*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T^2 - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   T^2 + (16*(-1 + T)*G[{0, T^(-1), T^(-1), 1}, 1])/T^2 + 
  (48*(-1 + T)*(2*(1 - T) + T)*G[{0, T^(-1), T^(-1), 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   T^2 + (24*(1 - T)*(-1 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T^2 + 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/T^2 - 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/
   T^2 + ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    (8*(-1 + T)*(11*(1 - T) + 5*T))/T^2)*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((-48*(-1 + T)*(2*(1 - T) + T))/T^2 + (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/
   T^2 + ((24*(-1 + T)*(2*(1 - T) + T))/T^2 - 
    (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/
   T^2 - (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 
     1])/T^2 + (48*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  ((48*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 - (24*(-1 + T)*(9*(1 - T) + 4*T))/
     T^2)*G[{T^(-1), 0, 0, 1}, 1] + 
  ((96*(-1 + T)*(2*(1 - T) + T))/T^2 - (64*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(13*(1 - T) + 4*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T^2 + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T^2 + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    (8*(-1 + T)*(11*(1 - T) + 5*T))/T^2)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T^2 + 
  ((48*(-1 + T)*(2*(1 - T) + T))/T^2 - (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    (8*(-1 + T)*(11*(1 - T) + 5*T))/T^2)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  2*((-48*(-1 + T)*(2*(1 - T) + T))/T^2 + 
    (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/
   T^2 - (8*(-1 + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T^2 + 
  (24*(-1 + T)*(2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T^2 - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/
   T^2 - (24*(1 - T)*(-1 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, 0, 1}, 1])/T^2 + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T^2 + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{T^(-1), 1, 1, 1}, 1])/T^2 + 
  (16*(-1 + T)*G[{T^(-1), 1, 1, T^(-1)}, 1])/T^2 + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T^2 + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((24*(-1 + T)*(2*(1 - T) + T))/T^2 - (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/
   T^2 + (16*(-1 + T)*G[{T^(-1), 1, T^(-1), 1}, 1])/T^2 - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, T^(-1), 1}, 1])/T^2 - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/
   T^2 + (16*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/
   T^2 + ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    (8*(-1 + T)*(11*(1 - T) + 5*T))/T^2)*G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((-48*(-1 + T)*(2*(1 - T) + T))/T^2 + (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/
   T^2 + ((24*(-1 + T)*(2*(1 - T) + T))/T^2 - 
    (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/
   T^2 - (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 
     1])/T^2 + (48*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{T^(-1), T^(-1), 0, 1}, 1])/T^2 - 
  (24*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), 0, 1}, 1])/T^2 - 
  (24*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T^2 - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T^2 + 
  (32*(-1 + T)*G[{T^(-1), T^(-1), 1, 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/
   T^2 + (16*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   T^2 + (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   T^2 - (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 
     1])/T^2 + (48*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T^2 + 
  (24*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T^2 + 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T^2 + 
  (48*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/T^2 - (96*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/
   T^2 - (48*(-1 + T)*(7*(1 - T) + 4*T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 
     1])/T^2 + Pi*(((-4*I)*(-4*(1 - T) + 3*(1 - T)^2 - 3*T + 7*(1 - T)*T + 
       (1 - T)^2*T + 2*T^2 + (1 - T)*T^2 + T^3))/((-1 + T)*T) - 
    ((8*I)*LbL*Nf*(8*(1 - T) - 8*(1 - T)^2 + 6*T - 27*(1 - T)*T + 
       14*(1 - T)^2*T - 15*T^2 + 25*(1 - T)*T^2 + 9*T^3))/((-1 + T)*T))*
   Log[qq] + ((4*Nf*(38*(1 - T) - 38*(1 - T)^2 + 32*T - 152*(1 - T)*T + 
       63*(1 - T)^2*T - 102*T^2 + 139*(1 - T)*T^2 + 70*T^3))/(9*(-1 + T)*T) + 
    (58*(1 - T) - 116*(1 - T)^2 + 58*(1 - T)^3 + 56*T - 286*(1 - T)*T + 
      313*(1 - T)^2*T - 81*(1 - T)^3*T - 168*T^2 + 387*(1 - T)*T^2 - 
      221*(1 - T)^2*T^2 + 134*T^3 - 160*(1 - T)*T^3 + 24*(1 - T)^2*T^3 - 
      22*T^4 + 24*(1 - T)*T^4)/((-1 + T)*T^2))*Log[qq] + 
  Pi^2*((-20*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(9*T^2) + 
    (14*(1 - T)^3 - 56*(1 - T)^4 + 62*(1 - T)^5 - 20*(1 - T)^6 + 
      42*(1 - T)^2*T - 224*(1 - T)^3*T + 252*(1 - T)^4*T - 102*(1 - T)^5*T + 
      40*(1 - T)^6*T + 42*(1 - T)*T^2 - 336*(1 - T)^2*T^2 + 
      454*(1 - T)^3*T^2 - 108*(1 - T)^4*T^2 + 89*(1 - T)^5*T^2 - 
      20*(1 - T)^6*T^2 + 14*T^3 - 224*(1 - T)*T^3 + 530*(1 - T)^2*T^3 + 
      60*(1 - T)^3*T^3 - 51*(1 - T)^4*T^3 - 80*(1 - T)^5*T^3 - 56*T^4 + 
      216*(1 - T)*T^4 - 12*(1 - T)^2*T^4 - 287*(1 - T)^3*T^4 - 
      140*(1 - T)^4*T^4 + 10*(1 - T)^5*T^4 + 70*T^5 + 114*(1 - T)*T^5 - 
      205*(1 - T)^2*T^5 - 140*(1 - T)^3*T^5 + 40*(1 - T)^4*T^5 - 28*T^6 - 
      138*(1 - T)*T^6 - 80*(1 - T)^2*T^6 + 60*(1 - T)^3*T^6 - 
      20*(1 - T)*T^7 + 40*(1 - T)^2*T^7 + 10*(1 - T)*T^8)/
     (3*(1 - T)*(-1 + T)*T^2))*Log[qq] + 
  ((8*Nf*(-1 + T))/3 - (2*(-18*(1 - T)^2 + 18*(1 - T)^3 - 29*(1 - T)*T + 
       72*(1 - T)^2*T - 18*(1 - T)^3*T - 35*T^2 + 76*(1 - T)*T^2 - 
       56*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 70*T^3 - 51*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3 - 37*T^4 + 6*(1 - T)*T^4 + 2*T^5))/((-1 + T)*T) + 
    (8*LbL*Nf*(-24*(1 - T)^2 + 28*(1 - T)^3 - 4*(1 - T)^4 - 39*(1 - T)*T + 
       111*(1 - T)^2*T - 60*(1 - T)^3*T + 8*(1 - T)^4*T - 21*T^2 + 
       122*(1 - T)*T^2 - 137*(1 - T)^2*T^2 + 18*(1 - T)^3*T^2 - 
       4*(1 - T)^4*T^2 + 51*T^3 - 105*(1 - T)*T^3 + 10*(1 - T)^2*T^3 - 
       4*(1 - T)^3*T^3 - 30*T^4 + 4*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T^2 - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 
       4*(1 - T)^6*T + 3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T^2))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((-8*I)/3)*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 
       4*(1 - T)^6 + 33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 
       48*(1 - T)^5*T + 12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/((-1 + T)^2*T^2) + 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 
       6*(1 - T)^6*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  ((-8*Nf*(2*(1 - T) - 2*(1 - T)^2 + 3*T - 8*(1 - T)*T + 3*(1 - T)^2*T - 
       8*T^2 + 7*(1 - T)*T^2 + 5*T^3))/(3*(-1 + T)*T) - 
    (8*LbL*Nf*(-4*(1 - T)^3 + 4*(1 - T)^4 - 3*(1 - T)*T - 6*(1 - T)^2*T + 
       14*(1 - T)^3*T - 4*(1 - T)^4*T + 3*T^2 + (1 - T)*T^2 + 
       14*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 - 3*T^3 + 4*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*T) + 
    (2*(-16*(1 - T)^2 + 18*(1 - T)^3 - 27*(1 - T)*T + 82*(1 - T)^2*T - 
       29*(1 - T)^3*T - 35*T^2 + 100*(1 - T)*T^2 - 90*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2 + 84*T^3 - 88*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 51*T^4 + 
       6*(1 - T)*T^4 + 2*T^5))/((-1 + T)*T))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T^2 + 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T^2 - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 
       4*(1 - T)^6*T + 3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T^2))*G[{T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - (1 - T)^5 - 2*(1 - T)^6 - 3*(1 - T)^2*T + 
       16*(1 - T)^3*T - 29*(1 - T)^4*T + 8*(1 - T)^5*T + 4*(1 - T)^6*T - 
       3*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 86*(1 - T)^3*T^2 + 
       78*(1 - T)^4*T^2 - 4*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 - T^3 + 
       16*(1 - T)*T^3 - 82*(1 - T)^2*T^3 + 168*(1 - T)^3*T^3 - 
       58*(1 - T)^4*T^3 - 4*(1 - T)^5*T^3 + 4*T^4 - 53*(1 - T)*T^4 + 
       122*(1 - T)^2*T^4 - 110*(1 - T)^3*T^4 + 2*(1 - T)^5*T^4 - 5*T^5 + 
       72*(1 - T)*T^5 - 70*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 2*T^6 - 34*(1 - T)*T^6 + 2*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 8*(1 - T)^2*T^7 + 2*(1 - T)*T^8))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{0, T^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 
       4*(1 - T)^6 + 33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 
       48*(1 - T)^5*T + 12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 4*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1), 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 4*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T^2) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1), T^(-1)}, 1]*Log[qq] + 
  (-6 - (8*Nf)/3)*Log[\[Mu]\[Mu]] + 
  (4*Pi^2*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2)*Log[\[Mu]\[Mu]])/
   ((-1 + T)*T) + 
  Pi*((((-8*I)/3)*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/((-1 + T)*T) - 
    ((2*I)*(-6*(1 - T) - 8*T + 9*(1 - T)*T + 8*T^2))/((-1 + T)*T))*
   Log[\[Mu]\[Mu]] + Pi*(((12*I)*(-1 + T))/T^2 + (((16*I)/3)*Nf*(-1 + T))/
     T^2)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  (8*Pi^2*(-1 + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T^2 - 
  ((4*I)*Pi*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/((-1 + T)*T) + 
  ((-6*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/((-1 + T)*T) - 
    (8*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/(3*(-1 + T)*T))*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-12*(-1 + T))/T^2 - (16*Nf*(-1 + T))/(3*T^2))*G[{0, T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*(-1 + T)*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   T^2 + ((-12*(-1 + T))/T^2 - (16*Nf*(-1 + T))/(3*T^2))*G[{T^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*(-1 + T)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/
   T^2 + 2*((12*(-1 + T))/T^2 + (16*Nf*(-1 + T))/(3*T^2))*
   G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((16*I)*Pi*(-1 + T)*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T^2 + 
  ((4*I)*Pi*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2)*Log[qq]*
    Log[\[Mu]\[Mu]])/((-1 + T)*T) + 
  ((6*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2))/((-1 + T)*T) + 
    (8*Nf*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2))/(3*(-1 + T)*T))*
   Log[qq]*Log[\[Mu]\[Mu]] - 2*Log[\[Mu]\[Mu]]^2 - 
  ((2*I)*Pi*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2)*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*T) + ((4*I)*Pi*(-1 + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T^2 - 
  (2*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)*T) - 
  (4*(-1 + T)*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T^2 - 
  (4*(-1 + T)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/T^2 + 
  (8*(-1 + T)*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T^2 + 
  (2*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2)*Log[qq]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*T) + 
  ((-24*LbL*Nf*(8*(1 - T) + 2*T - 20*(1 - T)*T - 7*T^2 + 18*(1 - T)*T^2 + 
       5*T^3))/((-1 + T)^2*T) + 
    (4*(4*(1 - T) + 16*T - 13*(1 - T)*T - 22*T^2 - 7*(1 - T)*T^2 + 4*T^3 + 
       2*(1 - T)*T^3 + 2*(1 - T)*T^4 + 2*T^5))/((-1 + T)^2*T))*Zeta[3] + 
  ((48*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 - (8*(-1 + T)*(2*(1 - T) + 5*T))/
     T^2)*G[{T^(-1)}, 1]*Zeta[3], 17 + (76*Nf)/9 + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(2*(1 - T) - 7*(1 - T)^2 + 5*(1 - T)^3 + 8*T - 
       20*(1 - T)*T + 18*(1 - T)^2*T))/((1 - T)*T^2) + 
    ((I/3)*(-22*(1 - T) + 58*(1 - T)^2 - 44*(1 - T)^3 + 6*(1 - T)^4 + 
       2*(1 - T)^5 - 50*T + 123*(1 - T)*T - 97*(1 - T)^2*T + 14*(1 - T)^3*T + 
       2*(1 - T)^4*T))/((1 - T)*T^2)) + 
  Pi*((((-4*I)/9)*Nf*(-38*(1 - T) + 38*(1 - T)^2 - 38*T + 63*(1 - T)*T))/
     ((1 - T)*T) - (((8*I)/3)*LbL*Nf*(18*(1 - T) - 9*(1 - T)^2 + 12*T - 
       5*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/(1 - T) - 
    (I*(60*(1 - T) - 82*(1 - T)^2 + 22*(1 - T)^3 + 58*T - 143*(1 - T)*T + 
       86*(1 - T)^2*T - 24*(1 - T)^3*T - 58*T^2 + 81*(1 - T)*T^2))/
     ((1 - T)*(-1 + T)*T)) + 
  Pi^2*((8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(9*(1 - T)*T) + 
    (14*(1 - T)^2 - 83*(1 - T)^3 + 107*(1 - T)^4 - 38*(1 - T)^5 + 
      28*(1 - T)*T + 88*(1 - T)^2*T - 258*(1 - T)^3*T + 106*(1 - T)^4*T + 
      60*(1 - T)^5*T + 14*T^2 + 125*(1 - T)*T^2 - 297*(1 - T)^2*T^2 + 
      146*(1 - T)^3*T^2 + 60*(1 - T)^4*T^2 + 74*T^3 - 172*(1 - T)*T^3 + 
      122*(1 - T)^2*T^3)/(3*(1 - T)*T) + 
    (4*LbL*Nf*(9*(1 - T)^2 - 9*(1 - T)^3 + 48*(1 - T)*T - 106*(1 - T)^2*T + 
       70*(1 - T)^3*T - 50*(1 - T)^4*T + 20*(1 - T)^5*T + 24*T^2 - 
       107*(1 - T)*T^2 + 145*(1 - T)^2*T^2 - 110*(1 - T)^3*T^2 + 
       30*(1 - T)^4*T^2 - 40*T^3 + 110*(1 - T)*T^3 - 100*(1 - T)^2*T^3 + 
       30*(1 - T)^3*T^3 + 20*T^4 - 40*(1 - T)*T^4 + 20*(1 - T)^2*T^4))/
     (9*(1 - T)*T)) - (Pi^2*(54*(1 - T) - 74*(1 - T)^2 + 20*(1 - T)^3 + 
     114*T - 171*(1 - T)*T + 40*(1 - T)^2*T)*G[{(1 - T)^(-1)}, 1])/
   (3*(1 - T)*T) + Pi^3*((((-8*I)/3)*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 - 
    (((2*I)/3)*T*(13*(1 - T) + 25*T))/(1 - T)^2)*G[{(1 - T)^(-1)}, 1] + 
  ((-4*Nf*(-32*(1 - T) + 32*(1 - T)^2 - 38*T + 63*(1 - T)*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*T*(18*(1 - T) - 9*(1 - T)^2 + 12*T - 5*(1 - T)*T + 
       2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/(3*(1 - T)) - 
    (-28*(1 - T)^2 + 28*(1 - T)^3 - 110*(1 - T)*T + 157*(1 - T)^2*T - 
      24*(1 - T)^3*T - 58*T^2 + 81*(1 - T)*T^2)/((1 - T)*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((-16*Nf*T)/(9*(1 - T)^2) + 
    (4*LbL*Nf*T*(13*(1 - T) - 15*(1 - T)^3 + 20*(1 - T)^4 - 20*T + 
       20*(1 - T)^3*T))/(9*(1 - T)^2) - 
    (2*(7 - 28*(1 - T) + 35*(1 - T)^2 - 14*(1 - T)^3 - 28*T + 60*(1 - T)*T - 
       52*(1 - T)^2*T + 32*(1 - T)^3*T - 16*(1 - T)^4*T + 4*(1 - T)^5*T + 
       T^2 + 4*(1 - T)*T^2 - 3*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2))/(3*(1 - T)^2*T^2))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/(1 - T) - 
    ((4*I)*((1 - T)^2 - 6*(1 - T)^3 + 9*(1 - T)^4 - 4*(1 - T)^5 + 
       2*(1 - T)*T + 18*(1 - T)^2*T - 34*(1 - T)^3*T + 10*(1 - T)^4*T + 
       6*(1 - T)^5*T + T^2 + 24*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 12*T^3 - 22*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3))/((1 - T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 
       44*(1 - T)*T + 28*(1 - T)^2*T))/((1 - T)^2*T) + 
    ((2*I)*(-2*(1 - T)^2 + 57*(1 - T)^3 - 130*(1 - T)^4 + 85*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 83*(1 - T)^2*T - 156*(1 - T)^3*T + 
       58*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       67*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 17*T^3 - 28*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)^2*T) - 
    (((8*I)/3)*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 
       25*(1 - T)^2*T + 15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 
       12*T^2 - 26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(1 - T)^2)*
   G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-4*LbL*Nf*(2*(1 - T) - 7*(1 - T)^2 + 5*(1 - T)^3 + 8*T - 
       20*(1 - T)*T + 18*(1 - T)^2*T))/(3*(1 - T)*T^2) + 
    (2*(-8*(1 - T) + 25*(1 - T)^2 - 23*(1 - T)^3 + 5*(1 - T)^4 + (1 - T)^5 - 
       28*T + 69*(1 - T)*T - 57*(1 - T)^2*T + 11*(1 - T)^3*T + (1 - T)^4*T))/
     (3*(1 - T)*T^2))*G[{T^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (9*(1 - T)^2) + (2*(-1 + T)*(7 - 14*(1 - T) - 21*T + 20*(1 - T)*T + 
       10*T^2))/(3*(1 - T)^2))*G[{T^(-1)}, 1] + 
  ((2*(-13*(1 - T) + 11*(1 - T)^2 - T + 13*(1 - T)*T - 12*(1 - T)^2*T + 
       2*T^2))/(-1 + T) - (8*LbL*Nf*(18*(1 - T) - 9*(1 - T)^2 + 12*T - 
       5*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/3)*
   G[{T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/(1 - T) - 
    ((4*I)*((1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 4*(1 - T)^5 + 
       2*(1 - T)*T + 9*(1 - T)^2*T - 24*(1 - T)^3*T + 10*(1 - T)^4*T + 
       6*(1 - T)^5*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 14*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3))/((1 - T)*T))*G[{T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/((1 - T)*T^2) + 
    ((4*I)*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{T^(-1)}, 1] - 
  (8*Pi^2*T*G[{0, 1}, 1])/(3*(1 - T)^2) + 
  ((8*Nf*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(3*(1 - T)*T) + 
    (2*(2*(1 - T)^2 - 38*(1 - T)^3 + 52*(1 - T)^4 - 16*(1 - T)^5 + 
       2*(1 - T)*T + 38*(1 - T)^2*T - 81*(1 - T)^3*T + 40*(1 - T)^4*T + 
       24*(1 - T)^5*T + 66*(1 - T)*T^2 - 100*(1 - T)^2*T^2 + 
       56*(1 - T)^3*T^2 + 24*(1 - T)^4*T^2 + 38*T^3 - 63*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3))/((1 - T)*T) + 
    (16*LbL*Nf*(9*(1 - T) - 27*(1 - T)^2 + 18*(1 - T)^3 + 12*T - 
       48*(1 - T)*T + 41*(1 - T)^2*T + 21*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 18*T^2 + 16*(1 - T)*T^2 + 40*(1 - T)^2*T^2 - 
       26*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 
       22*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)*T))*G[{0, 1}, 1] + 
  Pi*(((-4*I)*(-2*(1 - T)^3 + 10*(1 - T)^4 - 18*(1 - T)^5 + 14*(1 - T)^6 - 
       4*(1 - T)^7 - 6*(1 - T)^2*T + 38*(1 - T)^3*T - 58*(1 - T)^4*T + 
       48*(1 - T)^6*T - 18*(1 - T)^7*T - 6*(1 - T)^8*T + 2*(1 - T)^9*T - 
       6*(1 - T)*T^2 + 54*(1 - T)^2*T^2 - 124*(1 - T)^3*T^2 + 
       78*(1 - T)^4*T^2 + 19*(1 - T)^5*T^2 - (1 - T)^6*T^2 - 
       24*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - 2*T^3 + 34*(1 - T)*T^3 - 
       96*(1 - T)^2*T^3 + 54*(1 - T)^3*T^3 + 41*(1 - T)^4*T^3 + 
       9*(1 - T)^5*T^3 - 40*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 8*T^4 - 
       46*(1 - T)*T^4 + 60*(1 - T)^2*T^4 - 27*(1 - T)^3*T^4 + 
       45*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 10*T^5 + 
       30*(1 - T)*T^5 - 41*(1 - T)^2*T^5 + 41*(1 - T)^3*T^5 - 
       18*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 4*T^6 - 12*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 - 4*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (((8*I)/3)*LbL*Nf*(-4*(1 - T)^3 + 6*(1 - T)^4 + 15*(1 - T)^5 - 
       37*(1 - T)^6 + 42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 
       12*(1 - T)^2*T - 84*(1 - T)^3*T + 186*(1 - T)^4*T - 192*(1 - T)^5*T + 
       120*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 18*(1 - T)*T^2 - 
       156*(1 - T)^2*T^2 + 363*(1 - T)^3*T^2 - 381*(1 - T)^4*T^2 + 
       192*(1 - T)^5*T^2 - 96*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 8*T^3 - 
       108*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 438*(1 - T)^3*T^3 + 
       288*(1 - T)^4*T^3 - 108*(1 - T)^5*T^3 + 16*(1 - T)^6*T^3 - 24*T^4 + 
       138*(1 - T)*T^4 - 294*(1 - T)^2*T^4 + 294*(1 - T)^3*T^4 - 
       138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 24*T^5 - 96*(1 - T)*T^5 + 
       144*(1 - T)^2*T^5 - 96*(1 - T)^3*T^5 + 24*(1 - T)^4*T^5 - 8*T^6 + 
       24*(1 - T)*T^6 - 24*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6))/((1 - T)^2*T^2))*
   G[{0, 1}, 1] + Pi^2*((8*LbL*Nf*T*(1 + 3*T))/(3*(1 - T)^2) + 
    (2*T*(41*(1 - T) + 89*T))/(3*(1 - T)^2))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(2 - 8*(1 - T) + 10*(1 - T)^2 - 4*(1 - T)^3 - 8*T + 
       15*(1 - T)*T - 10*(1 - T)^2*T + 6*(1 - T)^3*T - 4*(1 - T)^4*T + 
       (1 - T)^5*T - 3*T^2 + 14*(1 - T)*T^2 - 11*(1 - T)^2*T^2 + 
       (1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 - 2*(1 - T)^2*T^3))/
     ((1 - T)^2*T^2) + (((8*I)/3)*LbL*Nf*T*(4*(1 - T) - 6*(1 - T)^3 + 
       8*(1 - T)^4 - 8*T + 6*(1 - T)*T + 8*(1 - T)^3*T + 12*T^2 - 
       9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(1 - T)^2)*
   G[{0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 44*(1 - T)*T + 
       28*(1 - T)^2*T))/(9*(1 - T)^2*T) - 
    (2*(-2*(1 - T)^2 + 57*(1 - T)^3 - 130*(1 - T)^4 + 85*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 83*(1 - T)^2*T - 156*(1 - T)^3*T + 
       58*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       67*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 17*T^3 - 28*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 25*(1 - T)^2*T + 
       15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 12*T^2 - 
       26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)^2))*G[{0, (1 - T)^(-1)}, 1] + (8*Pi^2*T*G[{0, T^(-1)}, 1])/
   (3*(1 - T)^2) + 
  ((-8*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)*T^2) - 
    (4*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{0, T^(-1)}, 1] + 
  Pi*(((4*I)*(-2 + 10*(1 - T) - 18*(1 - T)^2 + 14*(1 - T)^3 - 4*(1 - T)^4 + 
       8*T - 36*(1 - T)*T + 46*(1 - T)^2*T - 19*(1 - T)^3*T + (1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 10*T^2 + 14*(1 - T)*T^2 + 
       7*(1 - T)^2*T^2 - (1 - T)^3*T^2 - 3*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 
       4*T^3 - 12*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 4*(1 - T)^3*T^3))/
     ((1 - T)^2*T^3) - (((8*I)/3)*LbL*Nf*(2*(1 - T) - 18*(1 - T)^2 + 
       51*(1 - T)^3 - 45*(1 - T)^4 + 21*(1 - T)^5 - 15*(1 - T)^6 + 
       4*(1 - T)^7 + 8*T - 84*(1 - T)*T + 180*(1 - T)^2*T - 156*(1 - T)^3*T + 
       24*(1 - T)^4*T - 12*(1 - T)^5*T + 4*(1 - T)^6*T - 24*T^2 + 
       90*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 78*(1 - T)^3*T^2 - 
       18*(1 - T)^4*T^2 + 24*T^3 - 80*(1 - T)*T^3 + 96*(1 - T)^2*T^3 - 
       48*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 8*T^4 + 24*(1 - T)*T^4 - 
       24*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4))/((1 - T)^2*T^2))*
   G[{0, T^(-1)}, 1] + (2*Pi^2*T*(31*(1 - T) + 61*T)*G[{(1 - T)^(-1), 1}, 1])/
   (3*(1 - T)^2) + 
  ((-8*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 44*(1 - T)*T + 
       28*(1 - T)^2*T))/(9*(1 - T)^2*T) - 
    (2*(-2*(1 - T)^2 + 57*(1 - T)^3 - 130*(1 - T)^4 + 85*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 83*(1 - T)^2*T - 156*(1 - T)^3*T + 
       58*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       67*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 17*T^3 - 28*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 25*(1 - T)^2*T + 
       15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 12*T^2 - 
       26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)^2))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 3*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (1 - T)^2 - ((4*I)*((1 - T)^3 - 3*(1 - T)^4 + 2*(1 - T)^5 + 
       3*(1 - T)^2*T - 13*(1 - T)^3*T - 3*(1 - T)^4*T + 13*(1 - T)^5*T + 
       (1 - T)^6*T - (1 - T)^7*T + 3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2 + 21*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 4*(1 - T)^6*T^2 + 
       T^3 - 15*(1 - T)*T^3 - 10*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 - 4*T^4 - 3*(1 - T)*T^4 + 
       13*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 + T^5 - 
       3*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 2*T^6 + 
       2*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1), 1}, 1] - 
  (8*Pi^2*T^2*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (4*Pi^2*T*(9*(1 - T) + 19*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((4*I)*Pi*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + ((8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/
     (3*(1 - T)*T) + (2*(-8*(1 - T) + 8*(1 - T)^2 - 20*T + 25*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*((((-8*I)/3)*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(1 - T)^2 + 
    ((4*I)*(1 - 4*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 4*T + 9*(1 - T)*T - 
       12*(1 - T)^2*T + 10*(1 - T)^3*T - 4*(1 - T)^4*T + (1 - T)^5*T - 
       4*(1 - T)*T^2 + 7*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + (1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-16*I)/3)*Nf*T)/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(1 - T)^2 - 
    ((4*I)*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((8*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 44*(1 - T)*T + 
       28*(1 - T)^2*T))/(9*(1 - T)^2*T) + 
    (2*(-2*(1 - T)^2 + 57*(1 - T)^3 - 130*(1 - T)^4 + 85*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 83*(1 - T)^2*T - 156*(1 - T)^3*T + 
       58*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       67*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 17*T^3 - 28*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 25*(1 - T)^2*T + 
       15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 12*T^2 - 
       26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 15*(1 - T)*T + 
     4*(1 - T)^2*T)*G[{(1 - T)^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  Pi^2*((-8*LbL*Nf*T*(1 + 3*T))/(3*(1 - T)^2) - (4*T*(5*(1 - T) + 14*T))/
     (3*(1 - T)^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (1 - T)^2)*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(1 - T)^2 - 
    ((4*I)*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/
     (3*(1 - T)) - (4*((1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 4*(1 - T)^5 + 
       2*(1 - T)*T + 9*(1 - T)^2*T - 24*(1 - T)^3*T + 10*(1 - T)^4*T + 
       6*(1 - T)^5*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 14*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3))/((1 - T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)*T^2) - 
    (4*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{T^(-1), 1}, 1] + 
  Pi*(((-4*I)*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 20*(1 - T)^4*T + 
       30*(1 - T)^5*T - 56*(1 - T)^6*T + 20*(1 - T)^7*T + 3*(1 - T)^8*T - 
       (1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 + 
       44*(1 - T)^4*T^2 - 102*(1 - T)^5*T^2 + 32*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       27*(1 - T)^2*T^3 + 51*(1 - T)^3*T^3 - 115*(1 - T)^4*T^3 + 
       27*(1 - T)^5*T^3 + 20*(1 - T)^6*T^3 - 6*(1 - T)^7*T^3 - 4*T^4 + 
       17*(1 - T)*T^4 - 3*(1 - T)^2*T^4 - 26*(1 - T)^3*T^4 - 
       10*(1 - T)^4*T^4 + 18*(1 - T)^5*T^4 - 4*(1 - T)^6*T^4 + 5*T^5 - 
       13*(1 - T)*T^5 + 15*(1 - T)^2*T^5 - 19*(1 - T)^3*T^5 + 
       9*(1 - T)^4*T^5 - (1 - T)^5*T^5 - 2*T^6 + 6*(1 - T)*T^6 - 
       6*(1 - T)^2*T^6 + 2*(1 - T)^3*T^6))/((1 - T)^2*T^3) - 
    (((8*I)/3)*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 
       44*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       48*(1 - T)^2*T - 186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 
       177*(1 - T)^2*T^2 + 324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/((1 - T)^2*T^2))*
   G[{T^(-1), 1}, 1] + ((4*I)*Pi*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 
     10*T - 15*(1 - T)*T + 4*(1 - T)^2*T)*G[{T^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + Pi^2*((-8*LbL*Nf*T*(1 + 3*T))/(3*(1 - T)^2) - 
    (4*T*(5*(1 - T) + 14*T))/(3*(1 - T)^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (1 - T)^2)*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(1 - T)^2 - 
    ((4*I)*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/
     (3*(1 - T)) - (4*((1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 4*(1 - T)^5 + 
       2*(1 - T)*T + 9*(1 - T)^2*T - 24*(1 - T)^3*T + 10*(1 - T)^4*T + 
       6*(1 - T)^5*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 14*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3))/((1 - T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*(((-4*I)*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (1 - T)^2)*G[{T^(-1), T^(-1)}, 1] + 
  Pi*(((4*I)*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/
     (1 - T)^2 + (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 
       4*T^2))/(1 - T)^2)*G[{T^(-1), T^(-1)}, 1] + 
  2*((8*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)*T^2) + 
    (4*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{T^(-1), T^(-1)}, 1] + 
  ((8*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 29*(1 - T)^4*T - 10*(1 - T)^5*T + 
       45*(1 - T)^6*T - 23*(1 - T)^7*T + (1 - T)^9*T - 3*(1 - T)*T^2 + 
       27*(1 - T)^2*T^2 - 62*(1 - T)^3*T^2 - 8*(1 - T)^4*T^2 + 
       116*(1 - T)^5*T^2 - 71*(1 - T)^6*T^2 + 3*(1 - T)^7*T^2 + 
       4*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 48*(1 - T)^2*T^3 - 
       54*(1 - T)^3*T^3 + 214*(1 - T)^4*T^3 - 123*(1 - T)^5*T^3 + 
       7*(1 - T)^6*T^3 + 6*(1 - T)^7*T^3 + 4*T^4 - 23*(1 - T)*T^4 - 
       31*(1 - T)^2*T^4 + 138*(1 - T)^3*T^4 - 77*(1 - T)^4*T^4 + 
       3*(1 - T)^5*T^4 + 4*(1 - T)^6*T^4 - 5*T^5 - 2*(1 - T)*T^5 + 
       23*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 - 3*(1 - T)^4*T^5 + (1 - T)^5*T^5 + 
       2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/
     ((1 - T)^2*T^3) - (8*LbL*Nf*(-4*(1 - T)^3 - 6*(1 - T)^4 + 57*(1 - T)^5 - 
       67*(1 - T)^6 + 42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 
       12*(1 - T)^2*T - 156*(1 - T)^3*T + 390*(1 - T)^4*T - 360*(1 - T)^5*T + 
       120*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 18*(1 - T)*T^2 - 
       264*(1 - T)^2*T^2 + 645*(1 - T)^3*T^2 - 627*(1 - T)^4*T^2 + 
       192*(1 - T)^5*T^2 - 96*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 8*T^3 - 
       156*(1 - T)*T^3 + 444*(1 - T)^2*T^3 - 546*(1 - T)^3*T^3 + 
       288*(1 - T)^4*T^3 - 108*(1 - T)^5*T^3 + 16*(1 - T)^6*T^3 - 24*T^4 + 
       138*(1 - T)*T^4 - 294*(1 - T)^2*T^4 + 294*(1 - T)^3*T^4 - 
       138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 24*T^5 - 96*(1 - T)*T^5 + 
       144*(1 - T)^2*T^5 - 96*(1 - T)^3*T^5 + 24*(1 - T)^4*T^5 - 8*T^6 + 
       24*(1 - T)*T^6 - 24*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{0, 0, 1}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((-16*Nf*T)/(3*(1 - T)^2) + (8*(1 - 3*(1 - T) + 2*(1 - T)^2 - 4*T + 
       2*(1 - T)*T + (1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 9*(1 - T)*T^2 - 
       2*T^3 + 2*(1 - T)*T^3))/((1 - T)^2*T) - 
    (16*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 6*(1 - T)*T + 
       4*(1 - T)^3*T + 12*T^2 - 9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/(3*(1 - T)^2))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((-8*(-1 + 5*(1 - T) - 9*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 4*T - 
       18*(1 - T)*T + 16*(1 - T)^2*T + 3*(1 - T)^3*T - 5*(1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 5*T^2 - 5*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + (1 - T)^4*T^2 + (1 - T)^5*T^2 + 2*T^3 - 
       6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3))/((1 - T)^2*T^3) + 
    (16*LbL*Nf*(1 - 15*(1 - T)^2 + 48*(1 - T)^3 - 44*(1 - T)^4 + 
       21*(1 - T)^5 - 15*(1 - T)^6 + 4*(1 - T)^7 + 3*T - 66*(1 - T)*T + 
       150*(1 - T)^2*T - 134*(1 - T)^3*T + 18*(1 - T)^4*T - 12*(1 - T)^5*T + 
       4*(1 - T)^6*T - 12*T^2 + 45*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 12*T^3 - 40*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 4*T^4 + 
       12*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4))/
     (3*(1 - T)^2*T^2))*G[{0, 0, T^(-1)}, 1] - ((16*I)*Pi*T*G[{0, 1, 1}, 1])/
   (1 - T)^2 + 
  ((8*(28*(1 - T)^4 - 58*(1 - T)^5 + 32*(1 - T)^6 - 2*(1 - T)^8 + 
       34*(1 - T)^3*T - 86*(1 - T)^4*T + 61*(1 - T)^5*T - 2*(1 - T)^6*T - 
       8*(1 - T)^7*T + 42*(1 - T)^2*T^2 - 124*(1 - T)^3*T^2 + 
       95*(1 - T)^4*T^2 - 4*(1 - T)^5*T^2 - 12*(1 - T)^6*T^2 + 
       10*(1 - T)*T^3 - 52*(1 - T)^2*T^3 + 47*(1 - T)^3*T^3 - 
       8*(1 - T)^5*T^3 - 2*T^4 - 2*(1 - T)*T^4 + (1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 2*(1 - T)^4*T^4 + 2*T^5 - 4*(1 - T)*T^5 + 
       2*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (16*LbL*Nf*T*(5*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2))*G[{0, 1, 1}, 1] + ((8*I)*Pi*T*G[{0, 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + 
  ((-4*(-(1 - T)^3 + 2*(1 - T)^4 - 3*(1 - T)^2*T + 10*(1 - T)^3*T + 
       10*(1 - T)^4*T + 4*(1 - T)^5*T - 3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2 + 18*(1 - T)^4*T^2 - T^3 + 14*(1 - T)*T^3 - 
       3*(1 - T)^2*T^3 + 32*(1 - T)^3*T^3 + 4*T^4 - 11*(1 - T)*T^4 + 
       28*(1 - T)^2*T^4 - 5*T^5 + 12*(1 - T)*T^5 + 2*T^6))/(1 - T)^2 - 
    (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((16*I)*Pi*T*G[{0, 1, T^(-1)}, 1])/(1 - T)^2 + 
  ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 29*(1 - T)^4*T - 7*(1 - T)^5*T + 
       40*(1 - T)^6*T - 20*(1 - T)^7*T - 2*(1 - T)^8*T + 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 62*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 + 88*(1 - T)^5*T^2 - 54*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       48*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 160*(1 - T)^4*T^3 - 
       90*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 4*T^4 - 
       23*(1 - T)*T^4 - 13*(1 - T)^2*T^4 + 94*(1 - T)^3*T^4 - 
       50*(1 - T)^4*T^4 - 8*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 5*T^5 + 
       3*(1 - T)*T^5 + 10*(1 - T)^2*T^5 - 6*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 
       2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/
     ((1 - T)^2*T^3) + (8*LbL*Nf*(-2*(1 - T)^3 + 18*(1 - T)^5 - 
       26*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       6*(1 - T)^2*T - 60*(1 - T)^3*T + 144*(1 - T)^4*T - 138*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 9*(1 - T)*T^2 - 
       105*(1 - T)^2*T^2 + 252*(1 - T)^3*T^2 - 252*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{0, 1, T^(-1)}, 1] + 
  ((8*I)*Pi*T*(5*(1 - T) + 11*T)*G[{0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  ((-4*(-(1 - T)^3 + 2*(1 - T)^4 - 3*(1 - T)^2*T + 10*(1 - T)^3*T + 
       10*(1 - T)^4*T + 4*(1 - T)^5*T - 3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2 + 18*(1 - T)^4*T^2 - T^3 + 14*(1 - T)*T^3 - 
       3*(1 - T)^2*T^3 + 32*(1 - T)^3*T^3 + 4*T^4 - 11*(1 - T)*T^4 + 
       28*(1 - T)^2*T^4 - 5*T^5 + 12*(1 - T)*T^5 + 2*T^6))/(1 - T)^2 - 
    (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((-16*Nf*T)/(3*(1 - T)^2) - (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 
       4*(1 - T)^6 + 12*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 48*(1 - T)^2*T^2 - 21*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 60*(1 - T)*T^3 - 60*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 24*T^4 - 66*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 
       24*T^5 + 24*(1 - T)*T^5 + 8*T^6))/(3*(1 - T)^2) - 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 16*(1 - T)^3*T - 7*(1 - T)^4*T - 24*(1 - T)^5*T + 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 10*(1 - T)^3*T^2 - 
       54*(1 - T)^4*T^2 + 42*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - T^3 + 
       16*(1 - T)*T^3 + 13*(1 - T)^2*T^3 - 96*(1 - T)^3*T^3 + 
       61*(1 - T)^4*T^3 + 10*(1 - T)^5*T^3 + 4*T^4 + 11*(1 - T)*T^4 - 
       48*(1 - T)^2*T^4 + 18*(1 - T)^3*T^4 + 18*(1 - T)^4*T^4 + 2*T^5 - 
       15*(1 - T)^2*T^5 + 14*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/((1 - T)^2*T^2))*G[{0, (1 - T)^(-1), 1}, 1] - 
  ((40*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((16*Nf*T)/(3*(1 - T)^2) + 
    (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(3*(1 - T)^2) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((16*Nf*T)/(3*(1 - T)^2) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T + 
       4*(1 - T)^2*T - 4*(1 - T)^3*T + 2*(1 - T)^4*T + 3*T^2 - 
       6*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3))/((1 - T)^2*T^2) + 
    (8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 6*(1 - T)*T + 
       4*(1 - T)^3*T + 12*T^2 - 9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/(3*(1 - T)^2))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + ((16*I)*Pi*T*G[{0, T^(-1), 1}, 1])/
   (1 - T)^2 + ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 - 3*(1 - T)^2*T + 19*(1 - T)^3*T - 29*(1 - T)^4*T - 
       7*(1 - T)^5*T + 40*(1 - T)^6*T - 20*(1 - T)^7*T - 2*(1 - T)^8*T + 
       2*(1 - T)^9*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 62*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 + 88*(1 - T)^5*T^2 - 54*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       48*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 160*(1 - T)^4*T^3 - 
       90*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 4*T^4 - 
       23*(1 - T)*T^4 - 13*(1 - T)^2*T^4 + 94*(1 - T)^3*T^4 - 
       50*(1 - T)^4*T^4 - 8*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 5*T^5 + 
       3*(1 - T)*T^5 + 10*(1 - T)^2*T^5 - 6*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 
       2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/
     ((1 - T)^2*T^3) + (8*LbL*Nf*(-2*(1 - T)^3 + 18*(1 - T)^5 - 
       26*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       6*(1 - T)^2*T - 60*(1 - T)^3*T + 144*(1 - T)^4*T - 138*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 9*(1 - T)*T^2 - 
       105*(1 - T)^2*T^2 + 252*(1 - T)^3*T^2 - 252*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 20*(1 - T)^4*T - 44*(1 - T)^5*T + 
       81*(1 - T)^6*T - 31*(1 - T)^7*T - 4*(1 - T)^8*T + 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 38*(1 - T)^3*T^2 - 
       110*(1 - T)^4*T^2 + 238*(1 - T)^5*T^2 - 100*(1 - T)^6*T^2 - 
       10*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       27*(1 - T)^2*T^3 - 165*(1 - T)^3*T^3 + 373*(1 - T)^4*T^3 - 
       165*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 4*T^4 - 
       17*(1 - T)*T^4 - 83*(1 - T)^2*T^4 + 234*(1 - T)^3*T^4 - 
       106*(1 - T)^4*T^4 - 4*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 5*T^5 - 
       11*(1 - T)*T^5 + 46*(1 - T)^2*T^5 - 16*(1 - T)^3*T^5 - 
       4*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 2*T^6 - 6*(1 - T)*T^6 + 
       6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (8*LbL*Nf*(16*(1 - T)^3 - 66*(1 - T)^4 + 117*(1 - T)^5 - 87*(1 - T)^6 + 
       42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 48*(1 - T)^2*T - 
       258*(1 - T)^3*T + 480*(1 - T)^4*T - 378*(1 - T)^5*T + 
       114*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 33*(1 - T)*T^2 - 
       285*(1 - T)^2*T^2 + 609*(1 - T)^3*T^2 - 543*(1 - T)^4*T^2 + 
       141*(1 - T)^5*T^2 - 87*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 4*T^3 - 
       114*(1 - T)*T^3 + 312*(1 - T)^2*T^3 - 358*(1 - T)^3*T^3 + 
       156*(1 - T)^4*T^3 - 66*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{0, T^(-1), 1}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] - ((16*I)*Pi*T*G[{0, T^(-1), T^(-1)}, 1])/
   (1 - T)^2 + ((-4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/
     (1 - T)^2 - (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  2*((4*(-1 + 5*(1 - T) - 9*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 4*T - 
       18*(1 - T)*T + 16*(1 - T)^2*T + 3*(1 - T)^3*T - 5*(1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 5*T^2 - 5*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + (1 - T)^4*T^2 + (1 - T)^5*T^2 + 2*T^3 - 
       6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3))/((1 - T)^2*T^3) - 
    (8*LbL*Nf*(1 - 15*(1 - T)^2 + 48*(1 - T)^3 - 44*(1 - T)^4 + 
       21*(1 - T)^5 - 15*(1 - T)^6 + 4*(1 - T)^7 + 3*T - 66*(1 - T)*T + 
       150*(1 - T)^2*T - 134*(1 - T)^3*T + 18*(1 - T)^4*T - 12*(1 - T)^5*T + 
       4*(1 - T)^6*T - 12*T^2 + 45*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 12*T^3 - 40*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 4*T^4 + 
       12*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4))/
     (3*(1 - T)^2*T^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + ((16*I)*T*(2*(1 - T) + 5*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-16*Nf*T)/(3*(1 - T)^2) - (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 
       3*T + 4*(1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)^2) - 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-4*(-(1 - T)^3 + 2*(1 - T)^4 - 3*(1 - T)^2*T + 10*(1 - T)^3*T + 
       10*(1 - T)^4*T + 4*(1 - T)^5*T - 3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2 + 18*(1 - T)^4*T^2 - T^3 + 14*(1 - T)*T^3 - 
       3*(1 - T)^2*T^3 + 32*(1 - T)^3*T^3 + 4*T^4 - 11*(1 - T)*T^4 + 
       28*(1 - T)^2*T^4 - 5*T^5 + 12*(1 - T)*T^5 + 2*T^6))/(1 - T)^2 - 
    (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2))*G[{(1 - T)^(-1), 0, 1}, 1] - 
  ((16*I)*Pi*T*(1 + 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  ((16*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((16*Nf*T)/(3*(1 - T)^2) + 
    (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(3*(1 - T)^2) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((16*Nf*T)/(3*(1 - T)^2) + (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       4*T - 6*(1 - T)*T + 4*(1 - T)^2*T - 4*(1 - T)^3*T + 2*(1 - T)^4*T + 
       3*T^2 - 6*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3))/((1 - T)^2*T^2) + 
    (8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 6*(1 - T)*T + 
       4*(1 - T)^3*T + 12*T^2 - 9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/(3*(1 - T)^2))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  Pi*(((-48*I)*T*(1 + T))/(1 - T)^2 + ((32*I)*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + ((16*I)*Pi*T*G[{(1 - T)^(-1), 1, 1}, 1])/
   (1 - T)^2 + ((-8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 12*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 48*(1 - T)^2*T^2 - 21*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 60*(1 - T)*T^3 - 60*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 24*T^4 - 66*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 
       24*T^5 + 24*(1 - T)*T^5 + 8*T^6))/(3*(1 - T)^2) + 
    (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 3*(1 - T)^2*T + 
       13*(1 - T)^3*T - 36*(1 - T)^4*T + 30*(1 - T)^5*T - 2*(1 - T)^6*T - 
       2*(1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 53*(1 - T)^3*T^2 + 
       57*(1 - T)^4*T^2 - 6*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - T^3 + 
       15*(1 - T)*T^3 - 65*(1 - T)^2*T^3 + 89*(1 - T)^3*T^3 - 
       2*(1 - T)^4*T^3 - 12*(1 - T)^5*T^3 + 4*T^4 - 21*(1 - T)*T^4 + 
       39*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + T^5 - 
       3*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 4*T^6 + 
       4*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((8*I)*Pi*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((16*Nf*T)/(3*(1 - T)^2) + 
    (4*T*(14*(1 - T)^4 + 20*(1 - T)^3*T + 4*(1 - T)^4*T + 27*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 8*(1 - T)*T^3 + 18*(1 - T)^2*T^3 - T^4 + 
       10*(1 - T)*T^4 + 2*T^5))/(1 - T)^2 + 
    (8*LbL*Nf*T^2*(6*(1 - T)^3 + 3*(1 - T)*T + 24*(1 - T)^2*T - 
       9*(1 - T)^3*T + 30*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       12*T^3 - 33*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 12*T^4 + 12*(1 - T)*T^4 + 
       4*T^5))/(3*(1 - T)^2))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T)^2 + 
  Pi*(((24*I)*T*(1 + T))/(1 - T)^2 - ((16*I)*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] - 
  ((16*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + ((16*Nf*T)/(3*(1 - T)^2) + 
    (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(3*(1 - T)^2) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((16*Nf*T)/(3*(1 - T)^2) + (4*T*(14*(1 - T)^4 + 20*(1 - T)^3*T + 
       4*(1 - T)^4*T + 27*(1 - T)^2*T^2 + 14*(1 - T)^3*T^2 + 8*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 - T^4 + 10*(1 - T)*T^4 + 2*T^5))/(1 - T)^2 + 
    (8*LbL*Nf*T^2*(6*(1 - T)^3 + 3*(1 - T)*T + 24*(1 - T)^2*T - 
       9*(1 - T)^3*T + 30*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       12*T^3 - 33*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 12*T^4 + 12*(1 - T)*T^4 + 
       4*T^5))/(3*(1 - T)^2))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] - 
  ((48*I)*Pi*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  ((24*I)*Pi*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((24*I)*Pi*T*(2*(1 - T) + 5*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  3*((-16*Nf*T)/(3*(1 - T)^2) - (8*(3*(1 - T) - 4*(1 - T)^2 + (1 - T)^3 + 
       6*T - 9*(1 - T)*T + 2*(1 - T)^2*T))/((1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((-16*Nf*T)/(3*(1 - T)^2) - (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 
       3*T + 4*(1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)^2) - 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T)^2 + (4*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 
     1])/((1 - T)*T) + 
  2*((-8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(3*(1 - T)^2) - 
    (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 2*(1 - T)^2*T - 
       (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2))/((1 - T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 
    1] - ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T)^2 + ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (4*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/((1 - T)*T) + 
  2*((-8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(3*(1 - T)^2) - 
    (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 2*(1 - T)^2*T - 
       (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2))/((1 - T)^2*T))*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 
    1] + 2*((-4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), 0, 1}, 1] + 
  ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 29*(1 - T)^4*T - 7*(1 - T)^5*T + 
       40*(1 - T)^6*T - 20*(1 - T)^7*T - 2*(1 - T)^8*T + 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 62*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 + 88*(1 - T)^5*T^2 - 54*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       48*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 160*(1 - T)^4*T^3 - 
       90*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 4*T^4 - 
       23*(1 - T)*T^4 - 13*(1 - T)^2*T^4 + 94*(1 - T)^3*T^4 - 
       50*(1 - T)^4*T^4 - 8*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 5*T^5 + 
       3*(1 - T)*T^5 + 10*(1 - T)^2*T^5 - 6*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 
       2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/
     ((1 - T)^2*T^3) + (8*LbL*Nf*(-2*(1 - T)^3 + 18*(1 - T)^5 - 
       26*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       6*(1 - T)^2*T - 60*(1 - T)^3*T + 144*(1 - T)^4*T - 138*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 9*(1 - T)*T^2 - 
       105*(1 - T)^2*T^2 + 252*(1 - T)^3*T^2 - 252*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{T^(-1), 0, 1}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((4*(-1 + 5*(1 - T) - 9*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 4*T - 
       18*(1 - T)*T + 16*(1 - T)^2*T + 3*(1 - T)^3*T - 5*(1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 5*T^2 - 5*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + (1 - T)^4*T^2 + (1 - T)^5*T^2 + 2*T^3 - 
       6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3))/((1 - T)^2*T^3) - 
    (8*LbL*Nf*(1 - 15*(1 - T)^2 + 48*(1 - T)^3 - 44*(1 - T)^4 + 
       21*(1 - T)^5 - 15*(1 - T)^6 + 4*(1 - T)^7 + 3*T - 66*(1 - T)*T + 
       150*(1 - T)^2*T - 134*(1 - T)^3*T + 18*(1 - T)^4*T - 12*(1 - T)^5*T + 
       4*(1 - T)^6*T - 12*T^2 + 45*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 12*T^3 - 40*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 4*T^4 + 
       12*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4))/
     (3*(1 - T)^2*T^2))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 87*(1 - T)^4*T + 189*(1 - T)^5*T - 
       172*(1 - T)^6*T + 50*(1 - T)^7*T + 6*(1 - T)^8*T - 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 154*(1 - T)^3*T^2 + 
       386*(1 - T)^4*T^2 - 393*(1 - T)^5*T^2 + 117*(1 - T)^6*T^2 + 
       20*(1 - T)^7*T^2 - 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       144*(1 - T)^2*T^3 + 434*(1 - T)^3*T^3 - 503*(1 - T)^4*T^3 + 
       159*(1 - T)^5*T^3 + 26*(1 - T)^6*T^3 - 12*(1 - T)^7*T^3 + 4*T^4 - 
       45*(1 - T)*T^4 + 177*(1 - T)^2*T^4 - 247*(1 - T)^3*T^4 + 
       77*(1 - T)^4*T^4 + 18*(1 - T)^5*T^4 - 8*(1 - T)^6*T^4 - T^5 + 
       17*(1 - T)*T^5 - 33*(1 - T)^2*T^5 + 3*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 - 2*(1 - T)^5*T^5 - 2*T^6 + 6*(1 - T)*T^6 - 
       6*(1 - T)^2*T^6 + 2*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (8*LbL*Nf*(31*(1 - T)^3 - 105*(1 - T)^4 + 141*(1 - T)^5 - 87*(1 - T)^6 + 
       42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 90*(1 - T)^2*T - 
       348*(1 - T)^3*T + 504*(1 - T)^4*T - 336*(1 - T)^5*T + 
       114*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 57*(1 - T)*T^2 - 
       303*(1 - T)^2*T^2 + 540*(1 - T)^3*T^2 - 444*(1 - T)^4*T^2 + 
       141*(1 - T)^5*T^2 - 87*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 4*T^3 - 
       90*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 304*(1 - T)^3*T^3 + 
       156*(1 - T)^4*T^3 - 66*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{T^(-1), 1, 1}, 1] + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*(15*(1 - T)^2 - 51*(1 - T)^3 + 69*(1 - T)^4 - 43*(1 - T)^5 + 
       21*(1 - T)^6 - 15*(1 - T)^7 + 4*(1 - T)^8 + 42*(1 - T)*T - 
       162*(1 - T)^2*T + 234*(1 - T)^3*T - 156*(1 - T)^4*T + 54*(1 - T)^5*T - 
       42*(1 - T)^6*T + 12*(1 - T)^7*T + 24*T^2 - 126*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 168*(1 - T)^3*T^2 + 45*(1 - T)^4*T^2 - 
       39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 - 24*T^3 + 60*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 - 12*(1 - T)^4*T^3 + 
       4*(1 - T)^5*T^3))/(3*(1 - T)*T^2) + 
    (4*(25*(1 - T)^3 - 81*(1 - T)^4 + 84*(1 - T)^5 - 26*(1 - T)^6 - 
       3*(1 - T)^7 + (1 - T)^8 + 48*(1 - T)^2*T - 174*(1 - T)^3*T + 
       201*(1 - T)^4*T - 67*(1 - T)^5*T - 8*(1 - T)^6*T + 4*(1 - T)^7*T + 
       51*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 270*(1 - T)^3*T^2 - 
       102*(1 - T)^4*T^2 - 6*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + 16*T^3 - 
       90*(1 - T)*T^3 + 147*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + 
       4*(1 - T)^5*T^3 - 12*T^4 + 30*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^4*T^4))/((1 - T)*T^2))*
   G[{T^(-1), 1, T^(-1)}, 1] - ((8*I)*Pi*T*(2*(1 - T) + 5*T)*
    G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (4*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/((1 - T)*T) + 
  2*((-8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(3*(1 - T)^2) - 
    (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 2*(1 - T)^2*T - 
       (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2))/((1 - T)^2*T))*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
    1] + 2*((-4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), T^(-1), 1}, 1] + 
  2*((-8*LbL*Nf*(15*(1 - T)^2 - 51*(1 - T)^3 + 69*(1 - T)^4 - 43*(1 - T)^5 + 
       21*(1 - T)^6 - 15*(1 - T)^7 + 4*(1 - T)^8 + 42*(1 - T)*T - 
       162*(1 - T)^2*T + 234*(1 - T)^3*T - 156*(1 - T)^4*T + 54*(1 - T)^5*T - 
       42*(1 - T)^6*T + 12*(1 - T)^7*T + 24*T^2 - 126*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 168*(1 - T)^3*T^2 + 45*(1 - T)^4*T^2 - 
       39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 - 24*T^3 + 60*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 - 12*(1 - T)^4*T^3 + 
       4*(1 - T)^5*T^3))/(3*(1 - T)*T^2) + 
    (4*(25*(1 - T)^3 - 81*(1 - T)^4 + 84*(1 - T)^5 - 26*(1 - T)^6 - 
       3*(1 - T)^7 + (1 - T)^8 + 48*(1 - T)^2*T - 174*(1 - T)^3*T + 
       201*(1 - T)^4*T - 67*(1 - T)^5*T - 8*(1 - T)^6*T + 4*(1 - T)^7*T + 
       51*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 270*(1 - T)^3*T^2 - 
       102*(1 - T)^4*T^2 - 6*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + 16*T^3 - 
       90*(1 - T)*T^3 + 147*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + 
       4*(1 - T)^5*T^3 - 12*T^4 + 30*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^4*T^4))/((1 - T)*T^2))*
   G[{T^(-1), T^(-1), 1}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  3*((4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (32*T*G[{0, 0, 1, 1}, 1])/(1 - T)^2 - (16*T*G[{0, 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (32*T*G[{0, 0, 1, T^(-1)}, 1])/(1 - T)^2 - 
  (48*T*(1 + T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (32*T*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (8*T*(4*(1 - T) + 7*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T)^2 + (8*T*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 
     1])/(1 - T)^2 - (32*T*G[{0, 0, T^(-1), 1}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (32*T*G[{0, 0, T^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  (16*T*G[{0, 1, 0, 1}, 1])/(1 - T)^2 - (8*T*G[{0, 1, 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (16*T*G[{0, 1, 0, T^(-1)}, 1])/(1 - T)^2 + 
  (16*T*G[{0, 1, 1, 1}, 1])/(1 - T)^2 - (16*T*G[{0, 1, 1, T^(-1)}, 1])/
   (1 - T)^2 - (8*T*G[{0, 1, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (16*T*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (32*T*G[{0, 1, T^(-1), 1}, 1])/(1 - T)^2 + 
  (32*T*G[{0, 1, T^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  ((-48*T*(1 + T))/(1 - T)^2 + (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{0, (1 - T)^(-1), 0, 1}, 1] + 
  (32*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((48*T*(1 + T))/(1 - T)^2 - (32*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - (16*T*G[{0, (1 - T)^(-1), 1, 1}, 1])/
   (1 - T)^2 + (8*T*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (24*T*(1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (8*T*(1 + 3*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T)^2 + 
  ((-24*T*(1 + T))/(1 - T)^2 + (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (16*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (48*T*(1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (24*T^2*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T)^2 - (24*T*(2*(1 - T) + 5*T)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (16*T*G[{0, T^(-1), 0, 1}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (16*T*G[{0, T^(-1), 0, T^(-1)}, 1])/(1 - T)^2 - 
  (32*T*G[{0, T^(-1), 1, 1}, 1])/(1 - T)^2 + 
  (32*T*G[{0, T^(-1), 1, T^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (48*T*G[{0, T^(-1), T^(-1), 1}, 1])/(1 - T)^2 - 
  (48*T*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  ((48*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 - (24*T*(4*(1 - T) + 9*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] + 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (8*T*(4*(1 - T) + 13*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 
     1])/(1 - T)^2 + ((96*T*(1 + T))/(1 - T)^2 - (64*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] - 
  (8*T*(1 + 3*T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((-24*T*(1 + T))/(1 - T)^2 + (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + (8*T*(5*(1 - T) + 11*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] - 
  (8*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (24*T*(1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 - (24*T^2*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T)^2 + ((48*T*(1 + T))/(1 - T)^2 - (32*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + (8*T*(5*(1 - T) + 11*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + 2*((-48*T*(1 + T))/(1 - T)^2 + (32*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] + 
  (16*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/(1 - T)^2 - 
  (8*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((-24*T*(1 + T))/(1 - T)^2 + (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] - (16*T*G[{(1 - T)^(-1), 1, 1, 1}, 1])/
   (1 - T)^2 + (16*T*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (16*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (8*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (16*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 
      T^(-1)}, 1])/(1 - T)^2 + ((-24*T*(1 + T))/(1 - T)^2 + 
    (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] - 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + 2*((24*T*(1 + T))/(1 - T)^2 - (16*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] - 
  (16*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T)^2 - 
  (24*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T)^2 - 
  (24*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (32*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/(1 - T)^2 + 
  (16*T*(1 + 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 
      (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/
   (1 - T)^2 + (24*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (96*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (48*T*(4*(1 - T) + 7*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (48*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      T^(-1)}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T)^2 + (48*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + (8*T*(5*(1 - T) + 11*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] - 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((-48*T*(1 + T))/(1 - T)^2 + (32*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] - 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((24*T*(1 + T))/(1 - T)^2 - (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + (48*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (16*T*G[{T^(-1), 0, 1, 1}, 1])/(1 - T)^2 + 
  (16*T*G[{T^(-1), 0, 1, T^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (16*T*G[{T^(-1), 0, T^(-1), 1}, 1])/(1 - T)^2 - 
  (16*T*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + (8*T*(5*(1 - T) + 11*T))/(1 - T)^2)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] - 
  (16*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((-48*T*(1 + T))/(1 - T)^2 + (32*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] - 
  (8*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((24*T*(1 + T))/(1 - T)^2 - (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (24*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + (48*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  Pi*(((-4*I)*(-3*(1 - T) + 2*(1 - T)^2 + (1 - T)^3 - 4*T + 7*(1 - T)*T + 
       (1 - T)^2*T + 3*T^2 + (1 - T)*T^2))/((1 - T)*T) - 
    ((8*I)*LbL*Nf*(6*(1 - T) - 15*(1 - T)^2 + 9*(1 - T)^3 + 8*T - 
       27*(1 - T)*T + 25*(1 - T)^2*T - 8*T^2 + 14*(1 - T)*T^2))/((1 - T)*T))*
   Log[qq] + ((4*Nf*(32*(1 - T) - 102*(1 - T)^2 + 70*(1 - T)^3 + 38*T - 
       152*(1 - T)*T + 139*(1 - T)^2*T - 38*T^2 + 63*(1 - T)*T^2))/
     (9*(1 - T)*T) + (-56*(1 - T) + 168*(1 - T)^2 - 134*(1 - T)^3 + 
      22*(1 - T)^4 - 58*T + 286*(1 - T)*T - 387*(1 - T)^2*T + 
      160*(1 - T)^3*T - 24*(1 - T)^4*T + 116*T^2 - 313*(1 - T)*T^2 + 
      221*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 - 58*T^3 + 81*(1 - T)*T^3)/
     ((1 - T)*(-1 + T)*T))*Log[qq] + 
  Pi^2*((-20*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(9*(1 - T)^2) + 
    (14*(1 - T)^3 - 56*(1 - T)^4 + 70*(1 - T)^5 - 28*(1 - T)^6 + 
      42*(1 - T)^2*T - 224*(1 - T)^3*T + 216*(1 - T)^4*T + 114*(1 - T)^5*T - 
      138*(1 - T)^6*T - 20*(1 - T)^7*T + 10*(1 - T)^8*T + 42*(1 - T)*T^2 - 
      336*(1 - T)^2*T^2 + 530*(1 - T)^3*T^2 - 12*(1 - T)^4*T^2 - 
      205*(1 - T)^5*T^2 - 80*(1 - T)^6*T^2 + 40*(1 - T)^7*T^2 + 14*T^3 - 
      224*(1 - T)*T^3 + 454*(1 - T)^2*T^3 + 60*(1 - T)^3*T^3 - 
      287*(1 - T)^4*T^3 - 140*(1 - T)^5*T^3 + 60*(1 - T)^6*T^3 - 56*T^4 + 
      252*(1 - T)*T^4 - 108*(1 - T)^2*T^4 - 51*(1 - T)^3*T^4 - 
      140*(1 - T)^4*T^4 + 40*(1 - T)^5*T^4 + 62*T^5 - 102*(1 - T)*T^5 + 
      89*(1 - T)^2*T^5 - 80*(1 - T)^3*T^5 + 10*(1 - T)^4*T^5 - 20*T^6 + 
      40*(1 - T)*T^6 - 20*(1 - T)^2*T^6)/(3*(1 - T)^2*T^2))*Log[qq] + 
  ((-8*Nf*(3*(1 - T) - 8*(1 - T)^2 + 5*(1 - T)^3 + 2*T - 8*(1 - T)*T + 
       7*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2))/(3*(1 - T)*T) + 
    (2*(-35*(1 - T)^2 + 84*(1 - T)^3 - 51*(1 - T)^4 + 2*(1 - T)^5 - 
       27*(1 - T)*T + 100*(1 - T)^2*T - 88*(1 - T)^3*T + 6*(1 - T)^4*T - 
       16*T^2 + 82*(1 - T)*T^2 - 90*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       18*T^3 - 29*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(-3*(1 - T)^2 + 3*(1 - T)^3 + 3*(1 - T)*T - (1 - T)^2*T - 
       4*(1 - T)^3*T - 4*(1 - T)^4*T + 6*(1 - T)*T^2 - 14*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 + 4*T^3 - 14*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 4*T^4 + 
       4*(1 - T)*T^4))/(3*(1 - T)))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(1 - T)^2 + 
    ((4*I)*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 3*(1 - T)^2*T + 
       13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + (1 - T)^6*T - 
       (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 33*(1 - T)^3*T^2 + 
       19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 4*(1 - T)^6*T^2 - T^3 + 
       15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 13*(1 - T)*T^4 + 
       15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 - 
       2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 2*T^6 + 
       2*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(1 - T)^2 - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 13*(1 - T)^4*T + 12*(1 - T)^5*T - 
       11*(1 - T)^6*T - 2*(1 - T)^7*T + (1 - T)^8*T + 3*(1 - T)*T^2 - 
       24*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       10*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 + T^3 - 
       16*(1 - T)*T^3 + 32*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 - 
       14*(1 - T)^4*T^3 - 14*(1 - T)^5*T^3 + 6*(1 - T)^6*T^3 - 4*T^4 + 
       19*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 - 
       14*(1 - T)^4*T^4 + 4*(1 - T)^5*T^4 + 5*T^5 - 10*(1 - T)*T^5 + 
       11*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 + (1 - T)^4*T^5 - 2*T^6 + 
       4*(1 - T)*T^6 - 2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  ((8*Nf*T)/3 - (2*(-35*(1 - T)^2 + 70*(1 - T)^3 - 37*(1 - T)^4 + 
       2*(1 - T)^5 - 29*(1 - T)*T + 76*(1 - T)^2*T - 51*(1 - T)^3*T + 
       6*(1 - T)^4*T - 18*T^2 + 72*(1 - T)*T^2 - 56*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 + 18*T^3 - 18*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(21*(1 - T)^2 - 51*(1 - T)^3 + 30*(1 - T)^4 + 
       39*(1 - T)*T - 122*(1 - T)^2*T + 105*(1 - T)^3*T - 4*(1 - T)^5*T + 
       24*T^2 - 111*(1 - T)*T^2 + 137*(1 - T)^2*T^2 - 10*(1 - T)^3*T^2 - 
       4*(1 - T)^4*T^2 - 28*T^3 + 60*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)*T))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(1 - T)^2 - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 13*(1 - T)^4*T + 12*(1 - T)^5*T - 
       11*(1 - T)^6*T - 2*(1 - T)^7*T + (1 - T)^8*T + 3*(1 - T)*T^2 - 
       24*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       10*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 + T^3 - 
       16*(1 - T)*T^3 + 32*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 - 
       14*(1 - T)^4*T^3 - 14*(1 - T)^5*T^3 + 6*(1 - T)^6*T^3 - 4*T^4 + 
       19*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 - 
       14*(1 - T)^4*T^4 + 4*(1 - T)^5*T^4 + 5*T^5 - 10*(1 - T)*T^5 + 
       11*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 + (1 - T)^4*T^5 - 2*T^6 + 
       4*(1 - T)*T^6 - 2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*G[{T^(-1)}, 1]*
   Log[qq] + Pi*(((-4*I)*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 
       7*(1 - T)^6 + 2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 
       62*(1 - T)^4*T - 108*(1 - T)^5*T + 88*(1 - T)^6*T - 24*(1 - T)^7*T - 
       3*(1 - T)^8*T + (1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 
       106*(1 - T)^3*T^2 - 212*(1 - T)^4*T^2 + 192*(1 - T)^5*T^2 - 
       50*(1 - T)^6*T^2 - 12*(1 - T)^7*T^2 + 4*(1 - T)^8*T^2 + T^3 - 
       17*(1 - T)*T^3 + 93*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       233*(1 - T)^4*T^3 - 57*(1 - T)^5*T^3 - 20*(1 - T)^6*T^3 + 
       6*(1 - T)^7*T^3 - 4*T^4 + 29*(1 - T)*T^4 - 87*(1 - T)^2*T^4 + 
       100*(1 - T)^3*T^4 - 12*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 + 
       4*(1 - T)^6*T^4 + T^5 - 5*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 
       13*(1 - T)^3*T^5 - 9*(1 - T)^4*T^5 + (1 - T)^5*T^5 + 2*T^6 - 
       6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (((8*I)/3)*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 
       44*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       48*(1 - T)^2*T - 186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 
       177*(1 - T)^2*T^2 + 324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/((1 - T)^2*T^2))*
   G[{T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*T*(5*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2) - (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 
       2*(1 - T)^6 + 3*(1 - T)^2*T - 16*(1 - T)^3*T + 53*(1 - T)^4*T - 
       72*(1 - T)^5*T + 34*(1 - T)^6*T - 2*(1 - T)^8*T + 3*(1 - T)*T^2 - 
       24*(1 - T)^2*T^2 + 82*(1 - T)^3*T^2 - 122*(1 - T)^4*T^2 + 
       70*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 - 8*(1 - T)^7*T^2 + T^3 - 
       16*(1 - T)*T^3 + 86*(1 - T)^2*T^3 - 168*(1 - T)^3*T^3 + 
       110*(1 - T)^4*T^3 - 4*(1 - T)^5*T^3 - 12*(1 - T)^6*T^3 - 4*T^4 + 
       29*(1 - T)*T^4 - 78*(1 - T)^2*T^4 + 58*(1 - T)^3*T^4 - 
       8*(1 - T)^5*T^4 + T^5 - 8*(1 - T)*T^5 + 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 - 2*(1 - T)^4*T^5 + 2*T^6 - 4*(1 - T)*T^6 + 
       2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*G[{0, 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2) - (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + 
       (1 - T)^6*T - (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 
       33*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 
       4*(1 - T)^6*T^2 - T^3 + 15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 
       13*(1 - T)*T^4 + 15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 
       4*(1 - T)^4*T^4 - 2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 
       2*T^6 + 2*(1 - T)*T^6))/((1 - T)^2*T))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((4*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 62*(1 - T)^4*T - 
       108*(1 - T)^5*T + 88*(1 - T)^6*T - 24*(1 - T)^7*T - 3*(1 - T)^8*T + 
       (1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 106*(1 - T)^3*T^2 - 
       212*(1 - T)^4*T^2 + 192*(1 - T)^5*T^2 - 50*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       93*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 233*(1 - T)^4*T^3 - 
       57*(1 - T)^5*T^3 - 20*(1 - T)^6*T^3 + 6*(1 - T)^7*T^3 - 4*T^4 + 
       29*(1 - T)*T^4 - 87*(1 - T)^2*T^4 + 100*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 + 4*(1 - T)^6*T^4 + T^5 - 
       5*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 13*(1 - T)^3*T^5 - 9*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 
       2*(1 - T)^3*T^6))/((1 - T)^2*T^3) - 
    (8*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 44*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 48*(1 - T)^2*T - 
       186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)^2*T^2))*
   G[{0, T^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2) - (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + 
       (1 - T)^6*T - (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 
       33*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 
       4*(1 - T)^6*T^2 - T^3 + 15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 
       13*(1 - T)*T^4 + 15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 
       4*(1 - T)^4*T^4 - 2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 
       2*T^6 + 2*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)^2) + 
    (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 3*(1 - T)^2*T + 
       13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + (1 - T)^6*T - 
       (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 33*(1 - T)^3*T^2 + 
       19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 4*(1 - T)^6*T^2 - T^3 + 
       15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 13*(1 - T)*T^4 + 
       15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 - 
       2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 2*T^6 + 
       2*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       16*(1 - T)^3*T + 13*(1 - T)^4*T + 12*(1 - T)^5*T - 11*(1 - T)^6*T - 
       2*(1 - T)^7*T + (1 - T)^8*T + 3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       38*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 10*(1 - T)^5*T^2 - 
       8*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 + T^3 - 16*(1 - T)*T^3 + 
       32*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 - 14*(1 - T)^4*T^3 - 
       14*(1 - T)^5*T^3 + 6*(1 - T)^6*T^3 - 4*T^4 + 19*(1 - T)*T^4 - 
       12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 + 5*T^5 - 10*(1 - T)*T^5 + 11*(1 - T)^2*T^5 - 
       8*(1 - T)^3*T^5 + (1 - T)^4*T^5 - 2*T^6 + 4*(1 - T)*T^6 - 
       2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1]*
   Log[qq] + ((4*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 62*(1 - T)^4*T - 
       108*(1 - T)^5*T + 88*(1 - T)^6*T - 24*(1 - T)^7*T - 3*(1 - T)^8*T + 
       (1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 106*(1 - T)^3*T^2 - 
       212*(1 - T)^4*T^2 + 192*(1 - T)^5*T^2 - 50*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       93*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 233*(1 - T)^4*T^3 - 
       57*(1 - T)^5*T^3 - 20*(1 - T)^6*T^3 + 6*(1 - T)^7*T^3 - 4*T^4 + 
       29*(1 - T)*T^4 - 87*(1 - T)^2*T^4 + 100*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 + 4*(1 - T)^6*T^4 + T^5 - 
       5*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 13*(1 - T)^3*T^5 - 9*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 
       2*(1 - T)^3*T^6))/((1 - T)^2*T^3) - 
    (8*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 44*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 48*(1 - T)^2*T - 
       186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)^2*T^2))*
   G[{T^(-1), 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2) - (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 
       2*(1 - T)^6 + 3*(1 - T)^2*T - 16*(1 - T)^3*T + 13*(1 - T)^4*T + 
       12*(1 - T)^5*T - 11*(1 - T)^6*T - 2*(1 - T)^7*T + (1 - T)^8*T + 
       3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       4*(1 - T)^4*T^2 - 10*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 + T^3 - 16*(1 - T)*T^3 + 32*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 - 14*(1 - T)^4*T^3 - 14*(1 - T)^5*T^3 + 
       6*(1 - T)^6*T^3 - 4*T^4 + 19*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 4*(1 - T)^5*T^4 + 5*T^5 - 
       10*(1 - T)*T^5 + 11*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 + (1 - T)^4*T^5 - 
       2*T^6 + 4*(1 - T)*T^6 - 2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  2*((-4*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 2*(1 - T)^7 + 
       3*(1 - T)^2*T - 19*(1 - T)^3*T + 62*(1 - T)^4*T - 108*(1 - T)^5*T + 
       88*(1 - T)^6*T - 24*(1 - T)^7*T - 3*(1 - T)^8*T + (1 - T)^9*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 106*(1 - T)^3*T^2 - 
       212*(1 - T)^4*T^2 + 192*(1 - T)^5*T^2 - 50*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       93*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 233*(1 - T)^4*T^3 - 
       57*(1 - T)^5*T^3 - 20*(1 - T)^6*T^3 + 6*(1 - T)^7*T^3 - 4*T^4 + 
       29*(1 - T)*T^4 - 87*(1 - T)^2*T^4 + 100*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 + 4*(1 - T)^6*T^4 + T^5 - 
       5*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 13*(1 - T)^3*T^5 - 9*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 
       2*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (8*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 44*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 48*(1 - T)^2*T - 
       186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)^2*T^2))*
   G[{T^(-1), T^(-1)}, 1]*Log[qq] + (6 + (8*Nf)/3)*Log[\[Mu]\[Mu]] + 
  (4*Pi^2*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T)*Log[\[Mu]\[Mu]])/
   ((1 - T)*T) + 
  Pi*((((-8*I)/3)*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/
     ((1 - T)*T) - ((2*I)*(-8*(1 - T) + 8*(1 - T)^2 - 6*T + 9*(1 - T)*T))/
     ((1 - T)*T))*Log[\[Mu]\[Mu]] - 
  (8*Pi^2*T*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T)^2 + 
  Pi*(((12*I)*T)/(1 - T)^2 + (((16*I)/3)*Nf*T)/(1 - T)^2)*
   G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T)*
    G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/((1 - T)*T) + 
  ((-6*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/((1 - T)*T) - 
    (8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((8*I)*Pi*T*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T)^2 + 
  ((-12*T)/(1 - T)^2 - (16*Nf*T)/(3*(1 - T)^2))*G[{0, (1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*T*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/
   (1 - T)^2 + ((-12*T)/(1 - T)^2 - (16*Nf*T)/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]] + 
  ((16*I)*Pi*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   (1 - T)^2 + 2*((12*T)/(1 - T)^2 + (16*Nf*T)/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T)*Log[qq]*
    Log[\[Mu]\[Mu]])/((1 - T)*T) + 
  ((6*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T))/((1 - T)*T) + 
    (8*Nf*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(3*(1 - T)*T))*
   Log[qq]*Log[\[Mu]\[Mu]] + 2*Log[\[Mu]\[Mu]]^2 - 
  ((2*I)*Pi*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T)*Log[\[Mu]\[Mu]]^2)/
   ((1 - T)*T) + ((4*I)*Pi*T*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   (1 - T)^2 - (2*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T)*
    G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/((1 - T)*T) - 
  (4*T*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T)^2 - 
  (4*T*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T)^2 + 
  (8*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T)^2 + 
  (2*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T)*Log[qq]*
    Log[\[Mu]\[Mu]]^2)/((1 - T)*T) + 
  ((24*LbL*Nf*(2*(1 - T) - 7*(1 - T)^2 + 5*(1 - T)^3 + 8*T - 20*(1 - T)*T + 
       18*(1 - T)^2*T))/((1 - T)*T^2) - 
    (4*(16*(1 - T) - 22*(1 - T)^2 + 4*(1 - T)^3 + 2*(1 - T)^5 + 4*T - 
       13*(1 - T)*T - 7*(1 - T)^2*T + 2*(1 - T)^3*T + 2*(1 - T)^4*T))/
     ((1 - T)*T^2))*Zeta[3] + ((-8*T*(5*(1 - T) + 2*T))/(1 - T)^2 + 
    (48*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*G[{(1 - T)^(-1)}, 1]*Zeta[3], 
 -17 - (76*Nf)/9 + Pi*((((4*I)/9)*Nf*(38*(1 - T) + 13*T))/(-1 + T) - 
    ((8*I)/3)*LbL*Nf*(-18 - 3*(1 - T) + 2*(1 - T)^2 - 9*T + 2*(1 - T)*T) + 
    (I*(30 + 4*(1 - T) - 34*(1 - T)^2 + T - 5*(1 - T)*T - 20*T^2 + 
       24*(1 - T)*T^2))/((-1 + T)*T)) + 
  Pi^3*((((4*I)/3)*LbL*Nf*(6 + 2*(1 - T) - 11*T - 5*(1 - T)*T + 8*T^2))/
     (-1 + T)^2 + ((I/3)*(28 + 22*(1 - T) - 43*T - 36*(1 - T)*T + 17*T^2 + 
       8*(1 - T)*T^2 + 2*(1 - T)*T^3 + 2*T^4))/(-1 + T)^2) + 
  Pi^2*((-8*Nf*(2*(1 - T) + T))/(9*(-1 + T)) - 
    (4*LbL*Nf*(-9*(1 - T)^2 + 25*(1 - T)^3 - 20*(1 - T)^4 - 15*T - 
       15*(1 - T)*T + 50*(1 - T)^2*T - 55*(1 - T)^3*T + 20*(1 - T)^4*T + 
       24*T^2 + 40*(1 - T)*T^2 - 80*(1 - T)^2*T^2 + 30*(1 - T)^3*T^2 - 
       45*(1 - T)*T^3 + 30*(1 - T)^2*T^3 + 20*(1 - T)*T^4))/(9*(-1 + T)) - 
    (-14*(1 - T)^2 + 31*(1 - T)^3 - 98*(1 - T)^4 - 28*(1 - T)*T - 
      104*(1 - T)^2*T - 129*(1 - T)^3*T + 122*(1 - T)^4*T - 14*T^2 + 
      119*(1 - T)*T^2 + 36*(1 - T)^2*T^2 + 86*(1 - T)^3*T^2 + 14*T^3 - 
      53*(1 - T)*T^3 + 46*(1 - T)^2*T^3 + 60*(1 - T)^3*T^3 - 38*(1 - T)*T^4 + 
      60*(1 - T)^2*T^4)/(3*(1 - T)*(-1 + T))) + 
  Pi^2*((-20*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/9 + 
    (2*(7 - 7*(1 - T) - 24*(1 - T)^2 + 20*(1 - T)^3 - 7*T - 7*(1 - T)*T + 
       30*(1 - T)^2*T))/(3*(1 - T)^2))*G[{(1 - T)^(-1)}, 1] + 
  ((8*Nf)/3 - (8*LbL*Nf*T*(-18 - 3*(1 - T) + 2*(1 - T)^2 - 9*T + 
       2*(1 - T)*T))/3 + (4*(1 - (1 - T)^2 - 12*T + 12*(1 - T)*T - 5*T^2 + 
       6*(1 - T)*T^2))/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((4*LbL*Nf*(6 + 2*(1 - T) - 11*T - 5*(1 - T)*T + 8*T^2))/
     (3*(-1 + T)^2) + (2*(20 + 8*(1 - T) - 36*T - 17*(1 - T)*T + 17*T^2 + 
       6*(1 - T)*T^2 + (1 - T)*T^3 + T^4))/(3*(-1 + T)^2))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((4*I)*(-(1 - T)^2 + 5*(1 - T)^3 - 10*(1 - T)^4 - 2*(1 - T)*T - 
       7*(1 - T)^2*T - 16*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       13*(1 - T)*T^2 - 2*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 
       4*(1 - T)^4 + 15*T - 18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 
       4*(1 - T)^4*T - 21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 - 3*T^3 - 11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 
       4*(1 - T)*T^4))/((1 - T)*(-1 + T)) - 
    ((4*I)*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 11*(1 - T)^5 + 
       2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 33*(1 - T)^4*T + 
       13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 3*(1 - T)*T^3 - 
       15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 2*(1 - T)*T^4 - 
       3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/((1 - T)^2*(-1 + T)))*
   G[{(1 - T)^(-1)}, 1] + (Pi^2*(-60 - 54*(1 - T) + 43*T + 20*(1 - T)*T)*
    G[{T^(-1)}, 1])/(3*(-1 + T)) + 
  Pi^3*((((2*I)/3)*(12 + 13*(1 - T) + T))/T - (((8*I)/3)*LbL*Nf*(-4 + 3*T))/
     T)*G[{T^(-1)}, 1] + ((4*Nf*(38*(1 - T) + 13*T))/(9*(-1 + T)) - 
    (8*LbL*Nf*(1 - T)*(-18 - 3*(1 - T) + 2*(1 - T)^2 - 9*T + 2*(1 - T)*T))/
     3 - (-28*(1 - T) - 34*(1 - T)^2 + 20*T - 41*(1 - T)*T - 31*T^2 + 
      24*(1 - T)*T^2)/(-1 + T))*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf)/(9*T) - (4*LbL*Nf*(-33 + 13*(1 - T) + 46*T + 15*T^2 - 
       15*(1 - T)*T^2 - 30*T^3 + 20*(1 - T)*T^3 + 20*T^4))/(9*T) + 
    (2*(-7 + 14*(1 - T) + 17*(1 - T)^2 - 4*(1 - T)^3 + 14*T - 14*(1 - T)*T - 
       46*(1 - T)^2*T + 20*(1 - T)^3*T - 7*T^2 + 55*(1 - T)^2*T^2 - 
       12*(1 - T)^3*T^2 - 26*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)^2*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((4*I)*(-(1 - T)^2 - (1 - T)^3 - 11*(1 - T)^4 - 2*(1 - T)*T - 
       19*(1 - T)^2*T - 12*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       7*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       2*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/
     ((-1 + T)*T) - (((8*I)/3)*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 
       7*(1 - T)^3 - 4*(1 - T)^4 - 15*T - 6*(1 - T)*T + 11*(1 - T)^2*T - 
       13*(1 - T)^3*T + 4*(1 - T)^4*T + 6*T^2 + 7*(1 - T)*T^2 - 
       14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 
       4*(1 - T)*T^4))/T - ((2*I)*(2*(1 - T)^2 - 8*(1 - T)^3 - 7*(1 - T)^4 + 
       4*(1 - T)*T - 6*(1 - T)^2*T - 31*(1 - T)^3*T - 7*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 34*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 55*(1 - T)*T^3 + 41*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 - 
       10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1)}, 1] + (8*Pi^2*G[{0, 1}, 1])/(3*T) + 
  ((-8*Nf*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2))/(3*(-1 + T)) - 
    (16*LbL*Nf*(-9 + 12*(1 - T) + 6*(1 - T)^2 + 7*(1 - T)^3 - 4*(1 - T)^4 + 
       21*T - 18*(1 - T)*T + 17*(1 - T)^2*T - 13*(1 - T)^3*T + 
       4*(1 - T)^4*T - 21*T^2 + 13*(1 - T)*T^2 - 20*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 - 11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(-1 + T)) - (2*(-2*(1 - T)^2 - 4*(1 - T)^3 - 32*(1 - T)^4 - 
       80*(1 - T)^2*T - 27*(1 - T)^3*T + 48*(1 - T)^4*T + 2*T^2 + 
       18*(1 - T)*T^2 + 44*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 2*T^3 - 
       9*(1 - T)*T^3 + 16*(1 - T)^2*T^3 + 24*(1 - T)^3*T^3 - 16*(1 - T)*T^4 + 
       24*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{0, 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 10*(1 - T)^3 + 6*(1 - T)^4 - 
       18*(1 - T)^5 + 8*(1 - T)^6 - 12*(1 - T)*T + 54*(1 - T)^2*T - 
       2*(1 - T)^3*T - 60*(1 - T)^4*T + 60*(1 - T)^5*T - 16*(1 - T)^6*T - 
       12*T^2 + 84*(1 - T)*T^2 - 63*(1 - T)^2*T^2 - 77*(1 - T)^3*T^2 + 
       126*(1 - T)^4*T^2 - 66*(1 - T)^5*T^2 + 8*(1 - T)^6*T^2 + 58*T^3 - 
       108*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 
       96*(1 - T)^4*T^3 + 24*(1 - T)^5*T^3 - 71*T^4 + 3*(1 - T)*T^4 + 
       108*(1 - T)^2*T^4 - 80*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 + 16*T^5 + 
       96*(1 - T)*T^5 - 84*(1 - T)^2*T^5 + 16*(1 - T)^3*T^5 + 38*T^6 - 
       78*(1 - T)*T^6 + 24*(1 - T)^2*T^6 - 28*T^7 + 24*(1 - T)*T^7 + 8*T^8))/
     ((-1 + T)^2*T) - ((4*I)*(2*(1 - T)^3 - 4*(1 - T)^4 - 6*(1 - T)^5 + 
       16*(1 - T)^6 - 8*(1 - T)^7 + 6*(1 - T)^2*T - 18*(1 - T)^3*T - 
       30*(1 - T)^4*T + 88*(1 - T)^5*T - 62*(1 - T)^6*T + 16*(1 - T)^7*T + 
       6*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 
       168*(1 - T)^4*T^2 - 207*(1 - T)^5*T^2 + 86*(1 - T)^6*T^2 - 
       8*(1 - T)^7*T^2 + 2*T^3 - 22*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       118*(1 - T)^3*T^3 - 277*(1 - T)^4*T^3 + 205*(1 - T)^5*T^3 - 
       40*(1 - T)^6*T^3 - 6*T^4 + 26*(1 - T)*T^4 + 86*(1 - T)^2*T^4 - 
       225*(1 - T)^3*T^4 + 223*(1 - T)^4*T^4 - 84*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 6*T^5 - 10*(1 - T)*T^5 - 101*(1 - T)^2*T^5 + 
       155*(1 - T)^3*T^5 - 92*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - 2*T^6 + 
       43*(1 - T)^2*T^6 - 52*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       12*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, 1}, 1] - 
  (8*Pi^2*G[{0, (1 - T)^(-1)}, 1])/(3*T) + 
  ((-8*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 4*(1 - T)^4 + 15*T - 
       18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 4*(1 - T)^4*T - 
       21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 3*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(1 - T)*(-1 + T)) + (4*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 
       11*(1 - T)^5 + 2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 
       33*(1 - T)^4*T + 13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 
       3*(1 - T)*T^3 - 15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 
       2*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((4*I)*(2 - 4*(1 - T) - 6*(1 - T)^2 + 16*(1 - T)^3 - 8*(1 - T)^4 - 
       6*T + 8*(1 - T)*T + 36*(1 - T)^2*T - 30*(1 - T)^3*T + 16*(1 - T)^4*T + 
       6*T^2 - 4*(1 - T)*T^2 - 56*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 
       8*(1 - T)^4*T^2 - 2*T^3 + 27*(1 - T)^2*T^3 - 12*(1 - T)^3*T^3 - 
       6*(1 - T)^2*T^4 + (1 - T)^3*T^4 + (1 - T)^2*T^5))/
     ((1 - T)^2*(-1 + T)^2*T) - 
    (((8*I)/3)*LbL*Nf*(-6 + 10*(1 - T) + 6*(1 - T)^2 - 18*(1 - T)^3 + 
       8*(1 - T)^4 + 52*T - 8*(1 - T)*T - 24*(1 - T)^2*T + 44*(1 - T)^3*T - 
       16*(1 - T)^4*T - 77*T^2 - 23*(1 - T)*T^2 + 30*(1 - T)^2*T^2 - 
       34*(1 - T)^3*T^2 + 8*(1 - T)^4*T^2 + 40*T^3 + 10*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 
       14*T^5 + 4*(1 - T)*T^5 + 4*T^6))/((-1 + T)^2*T))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((8*LbL*Nf*(-4 + 3*T))/(3*T) + 
    (2*(-48 - 41*(1 - T) + 7*T))/(3*T))*G[{0, T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12 + 10*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 
       4*(1 - T)^4 + 16*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 6*T^2 - 
       6*(1 - T)*T^2 - 12*T^3 + 8*(1 - T)*T^3 + 8*T^4))/T + 
    ((4*I)*(-2 + 4*(1 - T) + 6*(1 - T)^2 - (1 - T)^3 + 4*(1 - T)^4 + 4*T - 
       4*(1 - T)*T - 23*(1 - T)^2*T + 11*(1 - T)^3*T - 4*(1 - T)^4*T - 
       2*T^2 + 28*(1 - T)^2*T^2 - 9*(1 - T)^3*T^2 - 11*(1 - T)^2*T^3 + 
       (1 - T)^3*T^3 + (1 - T)^2*T^4))/((1 - T)^2*(-1 + T)*T))*
   G[{0, T^(-1)}, 1] + ((8*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/
     (9*(-1 + T)*T) + (8*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 7*(1 - T)^3 - 
       4*(1 - T)^4 - 15*T - 6*(1 - T)*T + 11*(1 - T)^2*T - 13*(1 - T)^3*T + 
       4*(1 - T)^4*T + 6*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 - 5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*T) + (2*(2*(1 - T)^2 - 8*(1 - T)^3 - 7*(1 - T)^4 + 4*(1 - T)*T - 
       6*(1 - T)^2*T - 31*(1 - T)^3*T - 7*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 34*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 55*(1 - T)*T^3 + 41*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 - 
       10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/((1 - T)*(-1 + T)*T))*
   G[{0, T^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 4*(1 - T)^4 + 15*T - 
       18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 4*(1 - T)^4*T - 
       21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 3*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(1 - T)*(-1 + T)) + (4*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 
       11*(1 - T)^5 + 2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 
       33*(1 - T)^4*T + 13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 
       3*(1 - T)*T^3 - 15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 
       2*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     ((1 - T)*(-1 + T)^2*T) + ((4*I)*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 37*(1 - T)^5*T - 28*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 
       62*(1 - T)^4*T^2 - 80*(1 - T)^5*T^2 + 41*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       42*(1 - T)^3*T^3 - 84*(1 - T)^4*T^3 + 88*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 - 3*T^4 + 11*(1 - T)*T^4 + 47*(1 - T)^2*T^4 - 
       68*(1 - T)^3*T^4 + 79*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 + 3*T^5 + (1 - T)*T^5 - 46*(1 - T)^2*T^5 + 
       50*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 - T^6 - 
       6*(1 - T)*T^6 + 16*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1}, 1] + 
  2*Pi*(((-4*I)*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/
     (1 - T)^2 + ((8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T) + 
    ((4*I)*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((8*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 4*(1 - T)^4 + 15*T - 
       18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 4*(1 - T)^4*T - 
       21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 3*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(1 - T)*(-1 + T)) - (4*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 
       11*(1 - T)^5 + 2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 
       33*(1 - T)^4*T + 13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 
       3*(1 - T)*T^3 - 15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 
       2*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{(1 - T)^(-1), T^(-1)}, 
     1])/(-1 + T) + Pi^2*((-8*LbL*Nf*(-4 + 3*T))/(3*T) - 
    (4*(-9 - 5*(1 - T) + 4*T))/(3*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/
     (1 - T)^2 + ((8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 
       7*(1 - T)^2*T - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/
     ((1 - T)^2*T) + (((8*I)/3)*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 
       3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/T)*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + 5*(1 - T)^3 - 10*(1 - T)^4 - 2*(1 - T)*T - 
       7*(1 - T)^2*T - 16*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       13*(1 - T)*T^2 - 2*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{(1 - T)^(-1), T^(-1)}, 1] - 
  (2*Pi^2*(30 + 31*(1 - T) + T)*G[{T^(-1), 1}, 1])/(3*T) + 
  ((8*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 7*(1 - T)^3 - 4*(1 - T)^4 - 15*T - 
       6*(1 - T)*T + 11*(1 - T)^2*T - 13*(1 - T)^3*T + 4*(1 - T)^4*T + 
       6*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 
       5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*T) + 
    (2*(2*(1 - T)^2 - 8*(1 - T)^3 - 7*(1 - T)^4 + 4*(1 - T)*T - 
       6*(1 - T)^2*T - 31*(1 - T)^3*T - 7*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 34*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 55*(1 - T)*T^3 + 41*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 - 
       10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 
       9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 18*(1 - T)^2*T + 
       6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 
       18*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/T + 
    ((4*I)*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 - 4*(1 - T)^7 + 
       3*(1 - T)^2*T - 7*(1 - T)^3*T - 11*(1 - T)^4*T + 9*(1 - T)^5*T - 
       18*(1 - T)^6*T + 3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 - 7*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 + T^3 - 
       5*(1 - T)*T^3 - 19*(1 - T)^2*T^3 + 27*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 - T^4 + 12*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{T^(-1), 1}, 1] - 
  ((4*I)*Pi*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), (1 - T)^(-1)}, 
     1])/(-1 + T) + Pi^2*((-8*LbL*Nf*(-4 + 3*T))/(3*T) - 
    (4*(-9 - 5*(1 - T) + 4*T))/(3*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/
     (1 - T)^2 + ((8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 
       7*(1 - T)^2*T - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/
     ((1 - T)^2*T) + (((8*I)/3)*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 
       3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/T)*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + 5*(1 - T)^3 - 10*(1 - T)^4 - 2*(1 - T)*T - 
       7*(1 - T)^2*T - 16*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       13*(1 - T)*T^2 - 2*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{T^(-1), (1 - T)^(-1)}, 1] - 
  (8*Pi^2*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T - 
  (4*Pi^2*(-10 - 9*(1 - T) + T)*G[{T^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), T^(-1)}, 1])/
   (-1 + T) + ((-8*Nf*(2*(1 - T) + T))/(3*(-1 + T)) + 
    (2*(-12 - 8*(1 - T) + 9*T))/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*((((8*I)/3)*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 
       6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/T - 
    ((4*I)*(-1 + 2*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 + 2*T - 2*(1 - T)*T - 
       7*(1 - T)^2*T + 7*(1 - T)^3*T - T^2 + 10*(1 - T)^2*T^2 - 
       3*(1 - T)^3*T^2 - 5*(1 - T)^2*T^3 + (1 - T)^3*T^3 + (1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((16*I)/3)*Nf)/T - (((8*I)/3)*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/T + 
    ((4*I)*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((-8*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 7*(1 - T)^3 - 4*(1 - T)^4 - 15*T - 
       6*(1 - T)*T + 11*(1 - T)^2*T - 13*(1 - T)^3*T + 4*(1 - T)^4*T + 
       6*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 
       5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*T) - 
    (2*(2*(1 - T)^2 - 8*(1 - T)^3 - 7*(1 - T)^4 + 4*(1 - T)*T - 
       6*(1 - T)^2*T - 31*(1 - T)^3*T - 7*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 34*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 55*(1 - T)*T^3 + 41*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 - 
       10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 10*(1 - T)^3 + 6*(1 - T)^4 - 18*(1 - T)^5 + 
       8*(1 - T)^6 - 12*(1 - T)*T + 90*(1 - T)^2*T + 10*(1 - T)^3*T - 
       60*(1 - T)^4*T + 60*(1 - T)^5*T - 16*(1 - T)^6*T - 12*T^2 + 
       156*(1 - T)*T^2 - 105*(1 - T)^2*T^2 - 107*(1 - T)^3*T^2 + 
       126*(1 - T)^4*T^2 - 66*(1 - T)^5*T^2 + 8*(1 - T)^6*T^2 + 94*T^3 - 
       228*(1 - T)*T^3 - 54*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 
       96*(1 - T)^4*T^3 + 24*(1 - T)^5*T^3 - 137*T^4 + 69*(1 - T)*T^4 + 
       108*(1 - T)^2*T^4 - 80*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 + 64*T^5 + 
       96*(1 - T)*T^5 - 84*(1 - T)^2*T^5 + 16*(1 - T)^3*T^5 + 38*T^6 - 
       78*(1 - T)*T^6 + 24*(1 - T)^2*T^6 - 28*T^7 + 24*(1 - T)*T^7 + 8*T^8))/
     (3*(-1 + T)^2*T) + (8*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 51*(1 - T)^5*T - 21*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       105*(1 - T)^4*T^2 - 86*(1 - T)^5*T^2 + 32*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       80*(1 - T)^3*T^3 - 146*(1 - T)^4*T^3 + 73*(1 - T)^5*T^3 - 
       17*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 50*(1 - T)^2*T^4 - 
       140*(1 - T)^3*T^4 + 89*(1 - T)^4*T^4 - 33*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 63*(1 - T)^2*T^5 + 
       77*(1 - T)^3*T^5 - 37*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 - T^6 + 
       25*(1 - T)^2*T^6 - 23*(1 - T)^3*T^6 + 6*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + (1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, 0, 1}, 1] + 
  ((-8*(1 - 2*(1 - T) - 3*(1 - T)^2 + 8*(1 - T)^3 - 4*(1 - T)^4 - 3*T + 
       4*(1 - T)*T + 23*(1 - T)^2*T - 8*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       T^3 + 20*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 - 6*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T) + 
    (16*LbL*Nf*(-3 + 5*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       44*T + 2*(1 - T)*T - 12*(1 - T)^2*T + 22*(1 - T)^3*T - 8*(1 - T)^4*T - 
       70*T^2 - 28*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 17*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 38*T^3 + 10*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 14*T^5 + 4*(1 - T)*T^5 + 
       4*T^6))/(3*(-1 + T)^2*T))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, 0, T^(-1)}, 1])/T + 
  ((16*Nf)/(3*T) + (8*(-1 + 2*(1 - T) + 3*(1 - T)^2 + 4*(1 - T)^4 + T - 
       10*(1 - T)^2*T + 7*(1 - T)^3*T + 6*(1 - T)^2*T^2))/((1 - T)^2*T) + 
    (16*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       8*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{0, 0, T^(-1)}, 1] + 
  ((16*I)*Pi*G[{0, 1, 1}, 1])/T + 
  ((-16*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 9*T^2 + 15*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 14*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) + (8*(2*(1 - T)^3 - 6*(1 - T)^4 + 4*(1 - T)^5 + 26*(1 - T)^2*T - 
       40*(1 - T)^3*T + 22*(1 - T)^4*T - 4*(1 - T)^5*T + 10*(1 - T)*T^2 - 
       68*(1 - T)^2*T^2 + 65*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 + 34*T^3 - 
       64*(1 - T)*T^3 + 67*(1 - T)^2*T^3 - 28*(1 - T)^3*T^3 + 
       2*(1 - T)^4*T^3 - 54*T^4 + 67*(1 - T)*T^4 - 28*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4 + 23*T^5 - 16*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 4*T^6 + 
       8*(1 - T)*T^6 + 2*T^7))/((-1 + T)*T))*G[{0, 1, 1}, 1] - 
  ((16*I)*Pi*G[{0, 1, (1 - T)^(-1)}, 1])/T + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 
       30*(1 - T)^4*T + 30*(1 - T)^5*T - 8*(1 - T)^6*T - 6*T^2 + 
       60*(1 - T)*T^2 - 42*(1 - T)^2*T^2 - 46*(1 - T)^3*T^2 + 
       63*(1 - T)^4*T^2 - 33*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 + 38*T^3 - 
       84*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 
       48*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 - 52*T^4 + 18*(1 - T)*T^4 + 
       54*(1 - T)^2*T^4 - 40*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 20*T^5 + 
       48*(1 - T)*T^5 - 42*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 19*T^6 - 
       39*(1 - T)*T^6 + 12*(1 - T)^2*T^6 - 14*T^7 + 12*(1 - T)*T^7 + 4*T^8))/
     (3*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 49*(1 - T)^5*T - 24*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       99*(1 - T)^4*T^2 - 90*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 76*(1 - T)^5*T^3 - 
       18*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 48*(1 - T)^2*T^4 - 
       128*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       70*(1 - T)^3*T^5 - 40*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 + 
       22*(1 - T)^2*T^6 - 24*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, 1, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*G[{0, 1, T^(-1)}, 1])/T + 
  ((4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T + 19*(1 - T)^4*T - 33*(1 - T)^5*T + 
       22*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - T^3 + 5*(1 - T)*T^3 + 
       19*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 52*(1 - T)^4*T^3 + T^4 - 
       9*(1 - T)^2*T^4 + 28*(1 - T)^3*T^4 + 6*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T))*G[{0, 1, T^(-1)}, 1] - ((16*I)*Pi*G[{0, (1 - T)^(-1), 1}, 1])/T + 
  ((8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 9*(1 - T)^6 + 
       4*(1 - T)^7 - 24*(1 - T)^2*T + 66*(1 - T)^3*T + 14*(1 - T)^4*T - 
       30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 30*(1 - T)*T^2 + 
       168*(1 - T)^2*T^2 - 69*(1 - T)^3*T^2 - 79*(1 - T)^4*T^2 + 
       63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 - 6*T^3 + 
       134*(1 - T)*T^3 - 216*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       72*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 18*T^4 - 
       163*(1 - T)*T^4 + 57*(1 - T)^2*T^4 + 93*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 68*(1 - T)*T^5 + 
       96*(1 - T)^2*T^5 - 78*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 + 6*T^6 + 
       38*(1 - T)*T^6 - 78*(1 - T)^2*T^6 + 24*(1 - T)^3*T^6 - 
       28*(1 - T)*T^7 + 24*(1 - T)^2*T^7 + 8*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 47*(1 - T)^5*T - 14*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 
       92*(1 - T)^4*T^2 - 60*(1 - T)^5*T^2 + 30*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       72*(1 - T)^3*T^3 - 108*(1 - T)^4*T^3 + 68*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 - 3*T^4 + 11*(1 - T)*T^4 + 57*(1 - T)^2*T^4 - 
       120*(1 - T)^3*T^4 + 85*(1 - T)^4*T^4 - 48*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 + (1 - T)*T^5 - 68*(1 - T)^2*T^5 + 
       78*(1 - T)^3*T^5 - 64*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 - 
       6*(1 - T)*T^6 + 29*(1 - T)^2*T^6 - 44*(1 - T)^3*T^6 + 
       12*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 12*(1 - T)^2*T^7 + 
       8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 
       30*(1 - T)^4*T + 30*(1 - T)^5*T - 8*(1 - T)^6*T - 6*T^2 + 
       60*(1 - T)*T^2 - 42*(1 - T)^2*T^2 - 46*(1 - T)^3*T^2 + 
       63*(1 - T)^4*T^2 - 33*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 + 38*T^3 - 
       84*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 
       48*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 - 52*T^4 + 18*(1 - T)*T^4 + 
       54*(1 - T)^2*T^4 - 40*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 20*T^5 + 
       48*(1 - T)*T^5 - 42*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 19*T^6 - 
       39*(1 - T)*T^6 + 12*(1 - T)^2*T^6 - 14*T^7 + 12*(1 - T)*T^7 + 4*T^8))/
     (3*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 49*(1 - T)^5*T - 24*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       99*(1 - T)^4*T^2 - 90*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 76*(1 - T)^5*T^3 - 
       18*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 48*(1 - T)^2*T^4 - 
       128*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       70*(1 - T)^3*T^5 - 40*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 + 
       22*(1 - T)^2*T^6 - 24*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((16*I)*Pi*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 - 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((4*(1 - 2*(1 - T) - 3*(1 - T)^2 + 8*(1 - T)^3 - 4*(1 - T)^4 - 3*T + 
       4*(1 - T)*T + 23*(1 - T)^2*T - 8*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       T^3 + 20*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 - 6*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T) - 
    (8*LbL*Nf*(-3 + 5*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       44*T + 2*(1 - T)*T - 12*(1 - T)^2*T + 22*(1 - T)^3*T - 8*(1 - T)^4*T - 
       70*T^2 - 28*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 17*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 38*T^3 + 10*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 14*T^5 + 4*(1 - T)*T^5 + 
       4*T^6))/(3*(-1 + T)^2*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-6 - 5*(1 - T) + T)*G[{0, T^(-1), 1}, 1])/T + 
  ((4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T + 19*(1 - T)^4*T - 33*(1 - T)^5*T + 
       22*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - T^3 + 5*(1 - T)*T^3 + 
       19*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 52*(1 - T)^4*T^3 + T^4 - 
       9*(1 - T)^2*T^4 + 28*(1 - T)^3*T^4 + 6*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T))*G[{0, T^(-1), 1}, 1] + 
  ((16*Nf)/(3*T) + (8*LbL*Nf*(-3*(1 - T)^2 + 11*(1 - T)^3 + 6*(1 - T)^4 - 
       18*(1 - T)^5 + 8*(1 - T)^6 - 6*(1 - T)*T + 30*(1 - T)^2*T + 
       12*(1 - T)^3*T - 48*(1 - T)^4*T + 24*(1 - T)^5*T - 6*T^2 + 
       24*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 45*(1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 - (1 - T)^6 - 8*(1 - T)^7 + 
       3*(1 - T)^2*T - 8*(1 - T)^3*T - 9*(1 - T)^4*T + 8*(1 - T)^5*T - 
       33*(1 - T)^6*T + 8*(1 - T)^7*T + 3*(1 - T)*T^2 - 12*(1 - T)^2*T^2 + 
       29*(1 - T)^4*T^2 - 68*(1 - T)^5*T^2 + 36*(1 - T)^6*T^2 + T^3 - 
       8*(1 - T)*T^3 - 10*(1 - T)^2*T^3 + 42*(1 - T)^3*T^3 - 
       71*(1 - T)^4*T^3 + 66*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 + 
       34*(1 - T)^2*T^4 - 60*(1 - T)^3*T^4 + 62*(1 - T)^4*T^4 + T^5 - 
       20*(1 - T)^2*T^5 + 30*(1 - T)^3*T^5 + 6*(1 - T)^2*T^6))/
     ((1 - T)^2*(-1 + T)*T))*G[{0, T^(-1), 1}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{0, T^(-1), (1 - T)^(-1)}, 1] - 
  ((40*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), T^(-1)}, 1])/T + 
  2*((-16*Nf)/(3*T) - (4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 4*(1 - T)^4 - 2*T + 
       2*(1 - T)*T + 10*(1 - T)^2*T - 10*(1 - T)^3*T + 4*(1 - T)^4*T + T^2 - 
       14*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 6*(1 - T)^2*T^3))/
     ((1 - T)^2*(-1 + T)*T) - (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       9*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T))*
   G[{0, T^(-1), T^(-1)}, 1] + 
  ((-16*Nf)/(3*T) + (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 + 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 
       30*(1 - T)^4*T + 30*(1 - T)^5*T - 8*(1 - T)^6*T - 6*T^2 + 
       60*(1 - T)*T^2 - 42*(1 - T)^2*T^2 - 46*(1 - T)^3*T^2 + 
       63*(1 - T)^4*T^2 - 33*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 + 38*T^3 - 
       84*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 
       48*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 - 52*T^4 + 18*(1 - T)*T^4 + 
       54*(1 - T)^2*T^4 - 40*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 20*T^5 + 
       48*(1 - T)*T^5 - 42*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 19*T^6 - 
       39*(1 - T)*T^6 + 12*(1 - T)^2*T^6 - 14*T^7 + 12*(1 - T)*T^7 + 4*T^8))/
     (3*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 49*(1 - T)^5*T - 24*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       99*(1 - T)^4*T^2 - 90*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 76*(1 - T)^5*T^3 - 
       18*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 48*(1 - T)^2*T^4 - 
       128*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       70*(1 - T)^3*T^5 - 40*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 + 
       22*(1 - T)^2*T^6 - 24*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 - 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 + 8*(1 - T)^3 - 4*(1 - T)^4 - 3*T + 
       4*(1 - T)*T + 23*(1 - T)^2*T - 8*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       T^3 + 20*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 - 6*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T) - 
    (8*LbL*Nf*(-3 + 5*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       44*T + 2*(1 - T)*T - 12*(1 - T)^2*T + 22*(1 - T)^3*T - 8*(1 - T)^4*T - 
       70*T^2 - 28*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 17*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 38*T^3 + 10*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 14*T^5 + 4*(1 - T)*T^5 + 
       4*T^6))/(3*(-1 + T)^2*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 9*(1 - T)^6 + 
       4*(1 - T)^7 - 42*(1 - T)^2*T + 42*(1 - T)^3*T + 8*(1 - T)^4*T - 
       30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 57*(1 - T)*T^2 + 
       171*(1 - T)^2*T^2 - 36*(1 - T)^3*T^2 - 64*(1 - T)^4*T^2 + 
       63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 - 12*T^3 + 
       188*(1 - T)*T^3 - 180*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       72*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 36*T^4 - 
       193*(1 - T)*T^4 + 27*(1 - T)^2*T^4 + 93*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 36*T^5 + 62*(1 - T)*T^5 + 
       96*(1 - T)^2*T^5 - 78*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 + 12*T^6 + 
       38*(1 - T)*T^6 - 78*(1 - T)^2*T^6 + 24*(1 - T)^3*T^6 - 
       28*(1 - T)*T^7 + 24*(1 - T)^2*T^7 + 8*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) - (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       27*(1 - T)^4*T + 19*(1 - T)^5*T - 14*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 26*(1 - T)^3*T^2 + 
       37*(1 - T)^4*T^2 - 35*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 62*(1 - T)^2*T^3 + 
       36*(1 - T)^3*T^3 - 5*(1 - T)^4*T^3 + 71*(1 - T)^5*T^3 - 
       22*(1 - T)^6*T^3 + 3*T^4 - 17*(1 - T)*T^4 + 102*(1 - T)^2*T^4 - 
       37*(1 - T)^3*T^4 + 51*(1 - T)^4*T^4 - 54*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 - 3*T^5 + 17*(1 - T)*T^5 - 69*(1 - T)^2*T^5 + 
       49*(1 - T)^3*T^5 - 70*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 + T^6 - 
       12*(1 - T)*T^6 + 23*(1 - T)^2*T^6 - 46*(1 - T)^3*T^6 + 
       12*(1 - T)^4*T^6 + 4*(1 - T)*T^7 - 12*(1 - T)^2*T^7 + 
       8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((4*(-10*(1 - T)^3 + 6*(1 - T)^5 - 4*(1 - T)^2*T + (1 - T)^3*T + 
       15*(1 - T)^4*T - 3*(1 - T)^5*T - 20*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       37*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 2*(1 - T)^5*T^2 - 2*T^3 + 
       43*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 10*(1 - T)^3*T^3 - 
       12*(1 - T)^4*T^3 + (1 - T)^5*T^3 + 6*T^4 - 29*(1 - T)*T^4 + 
       9*(1 - T)^2*T^4 - 24*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - 6*T^5 + 
       9*(1 - T)*T^5 - 20*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 + 2*T^6 - 
       6*(1 - T)*T^6 + 4*(1 - T)^2*T^6 + (1 - T)*T^7))/((1 - T)*(-1 + T)^2) - 
    (8*LbL*Nf*(-18*(1 - T)^2 + 12*(1 - T)^3 + 6*(1 - T)^4 - 27*(1 - T)*T + 
       75*(1 - T)^2*T - 6*(1 - T)^3*T - 18*(1 - T)^4*T - 6*T^2 + 
       90*(1 - T)*T^2 - 78*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       10*(1 - T)^4*T^2 + 18*T^3 - 93*(1 - T)*T^3 + 9*(1 - T)^2*T^3 + 
       39*(1 - T)^3*T^3 - 11*(1 - T)^4*T^3 - 18*T^4 + 30*(1 - T)*T^4 + 
       48*(1 - T)^2*T^4 - 36*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 6*T^5 + 
       19*(1 - T)*T^5 - 39*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 
       14*(1 - T)*T^6 + 12*(1 - T)^2*T^6 + 4*(1 - T)*T^7))/
     (3*(1 - T)*(-1 + T)^2))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 - 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((4*(-10*(1 - T)^3 + 6*(1 - T)^5 - 4*(1 - T)^2*T + (1 - T)^3*T + 
       15*(1 - T)^4*T - 3*(1 - T)^5*T - 20*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       37*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 2*(1 - T)^5*T^2 - 2*T^3 + 
       43*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 10*(1 - T)^3*T^3 - 
       12*(1 - T)^4*T^3 + (1 - T)^5*T^3 + 6*T^4 - 29*(1 - T)*T^4 + 
       9*(1 - T)^2*T^4 - 24*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - 6*T^5 + 
       9*(1 - T)*T^5 - 20*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 + 2*T^6 - 
       6*(1 - T)*T^6 + 4*(1 - T)^2*T^6 + (1 - T)*T^7))/((1 - T)*(-1 + T)^2) - 
    (8*LbL*Nf*(-18*(1 - T)^2 + 12*(1 - T)^3 + 6*(1 - T)^4 - 27*(1 - T)*T + 
       75*(1 - T)^2*T - 6*(1 - T)^3*T - 18*(1 - T)^4*T - 6*T^2 + 
       90*(1 - T)*T^2 - 78*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       10*(1 - T)^4*T^2 + 18*T^3 - 93*(1 - T)*T^3 + 9*(1 - T)^2*T^3 + 
       39*(1 - T)^3*T^3 - 11*(1 - T)^4*T^3 - 18*T^4 + 30*(1 - T)*T^4 + 
       48*(1 - T)^2*T^4 - 36*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 6*T^5 + 
       19*(1 - T)*T^5 - 39*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 
       14*(1 - T)*T^6 + 12*(1 - T)^2*T^6 + 4*(1 - T)*T^7))/
     (3*(1 - T)*(-1 + T)^2))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((-8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 + 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 + 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  2*((-4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 + 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (4*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 
     1])/(-1 + T) + 
  2*((-4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*(-3 - 2*(1 - T) + T))/T - ((16*I)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 1}, 1] + 
  ((16*Nf)/(3*T) - (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T + 19*(1 - T)^4*T - 33*(1 - T)^5*T + 
       22*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - T^3 + 5*(1 - T)*T^3 + 
       19*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 52*(1 - T)^4*T^3 + T^4 - 
       9*(1 - T)^2*T^4 + 28*(1 - T)^3*T^4 + 6*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T))*G[{T^(-1), 0, 1}, 1] + 
  Pi*(((48*I)*(2 - T))/T + ((32*I)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((16*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1)}, 1])/T - 
  ((16*I)*Pi*(-4 + 3*T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((-16*Nf)/(3*T) - (4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 4*(1 - T)^4 - 2*T + 
       2*(1 - T)*T + 10*(1 - T)^2*T - 10*(1 - T)^3*T + 4*(1 - T)^4*T + T^2 - 
       14*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 6*(1 - T)^2*T^3))/
     ((1 - T)^2*(-1 + T)*T) - (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       9*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-16*Nf)/(3*T) + (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] - 
  ((16*I)*Pi*G[{T^(-1), 1, 1}, 1])/T + 
  ((8*LbL*Nf*(3*(1 - T)^2 + 5*(1 - T)^3 + 6*(1 - T)^4 - 18*(1 - T)^5 + 
       8*(1 - T)^6 + 6*(1 - T)*T + 12*(1 - T)^2*T + 12*(1 - T)^3*T - 
       48*(1 - T)^4*T + 24*(1 - T)^5*T - 3*T^2 + 3*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 - 45*(1 - T)^3*T^2 + 24*(1 - T)^4*T^2 + 2*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) - (4*(-(1 - T)^3 + 2*(1 - T)^4 + 7*(1 - T)^5 - 8*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 7*(1 - T)^4*T + 17*(1 - T)^5*T - 
       32*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + (1 - T)^3*T^2 + 
       21*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 33*(1 - T)^2*T^3 + 51*(1 - T)^3*T^3 - 
       38*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + T^4 + 23*(1 - T)^2*T^4 - 
       14*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 2*(1 - T)^2*T^5 + 
       8*(1 - T)^3*T^5 + 2*(1 - T)^2*T^6))/((1 - T)^2*T))*
   G[{T^(-1), 1, 1}, 1] - ((8*I)*Pi*(-3 - 2*(1 - T) + T)*
    G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  Pi*(((-24*I)*(2 - T))/T - ((16*I)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((8*I)*Pi*(-4 + 3*T)*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((-16*Nf)/(3*T) - (8*LbL*Nf*(1 - T)*(3*(1 - T) + 3*(1 - T)^2 + 
       3*(1 - T)^3 - 9*(1 - T)^4 + 4*(1 - T)^5 + 6*T + 6*(1 - T)*T + 
       6*(1 - T)^2*T - 24*(1 - T)^3*T + 12*(1 - T)^4*T + 3*(1 - T)*T^2 - 
       21*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 - 6*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T) - 
    (4*(-4*(1 - T)^3 + (1 - T)^4 + 4*(1 - T)^5 + 2*(1 - T)^2*T + 
       4*(1 - T)^3*T + 18*(1 - T)^4*T - 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 
       30*(1 - T)^3*T^2 + 16*T^3 + 4*(1 - T)*T^3 + 22*(1 - T)^2*T^3 - 2*T^4 + 
       6*(1 - T)*T^4))/T)*G[{T^(-1), 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 + 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (4*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 
     1])/(-1 + T) + 
  2*((-4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((16*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 1}, 1])/T + 
  2*((-16*Nf)/(3*T) - (8*LbL*Nf*(1 - T)*(3*(1 - T) + 3*(1 - T)^2 + 
       3*(1 - T)^3 - 9*(1 - T)^4 + 4*(1 - T)^5 + 6*T + 6*(1 - T)*T + 
       6*(1 - T)^2*T - 24*(1 - T)^3*T + 12*(1 - T)^4*T + 3*(1 - T)*T^2 - 
       21*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 - 6*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T) - 
    (4*(-4*(1 - T)^3 + (1 - T)^4 + 4*(1 - T)^5 + 2*(1 - T)^2*T + 
       4*(1 - T)^3*T + 18*(1 - T)^4*T - 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 
       30*(1 - T)^3*T^2 + 16*T^3 + 4*(1 - T)*T^3 + 22*(1 - T)^2*T^3 - 2*T^4 + 
       6*(1 - T)*T^4))/T)*G[{T^(-1), T^(-1), 1}, 1] + 
  ((-16*Nf)/(3*T) + (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (4*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/(-1 + T) + 
  2*((-4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((48*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((24*I)*Pi*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  3*((16*Nf)/(3*T) + (8*(-3 - 3*(1 - T) + 2*T + (1 - T)*T))/(-1 + T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((16*Nf)/(3*T) - (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, 0, 0, T^(-1)}, 1])/T - 
  (32*G[{0, 0, 1, 1}, 1])/T + (32*G[{0, 0, 1, (1 - T)^(-1)}, 1])/T + 
  (16*G[{0, 0, 1, T^(-1)}, 1])/T + (32*G[{0, 0, (1 - T)^(-1), 1}, 1])/T - 
  (32*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (48*(2 - T)*G[{0, 0, T^(-1), 1}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (32*(-3 - 2*(1 - T) + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(3 + 4*(1 - T) + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (16*G[{0, 1, 0, 1}, 1])/T + (16*G[{0, 1, 0, (1 - T)^(-1)}, 1])/T + 
  (8*G[{0, 1, 0, T^(-1)}, 1])/T - (16*G[{0, 1, 1, 1}, 1])/T + 
  (16*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T + (32*G[{0, 1, (1 - T)^(-1), 1}, 1])/
   T - (32*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*G[{0, 1, T^(-1), 1}, 1])/T - (16*G[{0, 1, T^(-1), T^(-1)}, 1])/T + 
  (16*G[{0, (1 - T)^(-1), 0, 1}, 1])/T - 
  (16*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (32*G[{0, (1 - T)^(-1), 1, 1}, 1])/T - 
  (32*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (48*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (48*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{0, T^(-1), 0, 1}, 1] + 
  ((-48*(2 - T))/T - (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (32*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T + 
  (16*G[{0, T^(-1), 1, 1}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 
    1] - (8*G[{0, T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(2 - T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T - 
  (8*(-4 + 3*T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (16*G[{0, T^(-1), T^(-1), 1}, 1])/T - 
  (48*(2 - T)*G[{0, T^(-1), T^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (24*(-1 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  (16*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T - 
  (16*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/T - 
  (16*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/T + 
  (16*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((48*(2 - T))/T + (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  ((-24*(2 - T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-24*(-5 - 4*(1 - T) + T))/T + (48*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 0, 1}, 1] + ((-96*(2 - T))/T - (64*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  (8*(-9 - 4*(1 - T) + 5*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 
    1] - (8*(-4 + 3*T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  ((-48*(2 - T))/T - (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  2*((48*(2 - T))/T + (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (24*(2 - T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (16*(-4 + 3*T)*G[{T^(-1), 1, 0, 1}, 1])/T + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{T^(-1), 1, 0, (1 - T)^(-1)}, 
    1] - (8*(-4 + 3*T)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T + 
  (16*G[{T^(-1), 1, 1, 1}, 1])/T - (16*G[{T^(-1), 1, 1, T^(-1)}, 1])/T + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{T^(-1), 1, (1 - T)^(-1), 1}, 
    1] + 2*((-24*(2 - T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (16*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (8*(-4 + 3*T)*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (16*(-4 + 3*T)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/T + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((48*(2 - T))/T + (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-24*(2 - T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (16*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T - 
  (32*G[{T^(-1), T^(-1), 1, 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (16*(-4 + 3*T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (24*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (96*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (48*(3 + 4*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  Pi*(((-8*I)*LbL*Nf*(6 - 3*(1 - T) - 3*(1 - T)^2 - 11*T + 3*(1 - T)*T + 
       8*T^2))/(-1 + T) + ((4*I)*(3*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 
       2*T - 8*(1 - T)*T + 4*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2))/
     ((1 - T)*(-1 + T)))*Log[qq] + 
  ((-4*Nf*(-32 - 6*(1 - T) + 38*(1 - T)^2 + 32*T + 57*(1 - T)*T + 13*T^2))/
     (9*(-1 + T)) - (-56 + 80*(1 - T) + 10*(1 - T)^2 - 34*(1 - T)^3 + 82*T - 
      41*(1 - T)*T - 45*(1 - T)^2*T + 5*T^2 - 29*(1 - T)*T^2 + 
      24*(1 - T)^2*T^2 - 20*T^3 + 24*(1 - T)*T^3)/((-1 + T)*T))*Log[qq] + 
  Pi^2*((20*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (9*T) - (-14*(1 - T)^3 + 28*(1 - T)^4 + 34*(1 - T)^5 - 88*(1 - T)^6 + 
      40*(1 - T)^7 - 42*(1 - T)^2*T + 112*(1 - T)^3*T + 188*(1 - T)^4*T - 
      452*(1 - T)^5*T + 226*(1 - T)^6*T - 40*(1 - T)^7*T - 42*(1 - T)*T^2 + 
      168*(1 - T)^2*T^2 + 52*(1 - T)^3*T^2 - 762*(1 - T)^4*T^2 + 
      611*(1 - T)^5*T^2 - 190*(1 - T)^6*T^2 - 14*T^3 + 112*(1 - T)*T^3 + 
      82*(1 - T)^2*T^3 - 640*(1 - T)^3*T^3 + 697*(1 - T)^4*T^3 - 
      380*(1 - T)^5*T^3 + 10*(1 - T)^6*T^3 + 28*T^4 - 70*(1 - T)*T^4 - 
      362*(1 - T)^2*T^4 + 565*(1 - T)^3*T^4 - 400*(1 - T)^4*T^4 + 
      40*(1 - T)^5*T^4 - 14*T^5 + 173*(1 - T)^2*T^5 - 220*(1 - T)^3*T^5 + 
      60*(1 - T)^4*T^5 - 50*(1 - T)^2*T^6 + 40*(1 - T)^3*T^6 + 
      10*(1 - T)^2*T^7)/(3*(1 - T)^2*(-1 + T)*T))*Log[qq] + 
  ((-8*Nf*(-2 + 2*(1 - T) + 3*T))/3 + 
    (2*(-6*(1 - T)^2 + 8*(1 - T)^3 - 2*(1 - T)^4 + 44*(1 - T)*T - 
       33*(1 - T)^2*T - 16*(1 - T)^3*T + 2*(1 - T)^4*T + 2*T^2 - 
       67*(1 - T)*T^2 + 29*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 2*T^3 + 
       19*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 2*(1 - T)*T^4))/
     ((1 - T)*(-1 + T)) - (8*LbL*Nf*(15*(1 - T) - 6*(1 - T)^2 - 
       13*(1 - T)^3 + 4*(1 - T)^4 + 33*T - 48*(1 - T)*T - 9*(1 - T)^2*T + 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - 54*T^2 + 40*(1 - T)*T^2 + 
       2*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 30*T^3 - 2*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*(-1 + T)))*G[{(1 - T)^(-1)}, 1]*
   Log[qq] + Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 
       3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 
       12*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*T^2 + 12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/T + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 
       42*(1 - T)^5*T + 24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       12*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 
       66*(1 - T)^5*T^2 - 19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 
       38*(1 - T)^5*T^3 + (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 
       34*(1 - T)^2*T^4 + 60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 - T^5 + 18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 
       6*(1 - T)^4*T^5 - 5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     ((1 - T)*(-1 + T)^2*T) - ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1)}, 1]*
   Log[qq] + ((8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 3*T + 5*(1 - T)*T + 4*T^2))/
     (3*(-1 + T)) + (8*LbL*Nf*(3*(1 - T) - 3*(1 - T)^2 + 4*(1 - T)^3 - 
       4*(1 - T)^4 - 15*T + 9*(1 - T)*T + 6*(1 - T)^2*T - 4*(1 - T)^3*T + 
       6*T^2 + 2*(1 - T)*T^2 + 4*(1 - T)^2*T^2 + 4*(1 - T)*T^3))/3 - 
    (2*(-6*(1 - T)^2 + 16*(1 - T)^3 - 12*(1 - T)^4 + 40*(1 - T)*T - 
       15*(1 - T)^2*T - 43*(1 - T)^3*T + 2*(1 - T)^4*T - 2*T^2 - 
       53*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 2*T^3 + 
       10*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 + 6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 
       12*(1 - T)^5*T - 3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T - 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 
       15*(1 - T)^5*T - 18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 
       (1 - T)^3*T^2 + 24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - 
       T^3 + 5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{T^(-1)}, 1]*
   Log[qq] + Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 
       3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 
       12*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*T^2 + 12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/T + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 
       42*(1 - T)^5*T + 24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       12*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 
       66*(1 - T)^5*T^2 - 19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 
       38*(1 - T)^5*T^3 + (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 
       34*(1 - T)^2*T^4 + 60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 - T^5 + 18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 
       6*(1 - T)^4*T^5 - 5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 9*T^2 + 15*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 14*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) - (4*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 - 4*(1 - T)^6 + 
       4*(1 - T)^7 + 3*(1 - T)^2*T - 8*(1 - T)^3*T + 25*(1 - T)^4*T - 
       32*(1 - T)^5*T + 20*(1 - T)^6*T - 4*(1 - T)^7*T + 3*(1 - T)*T^2 - 
       12*(1 - T)^2*T^2 + 14*(1 - T)^3*T^2 - 56*(1 - T)^4*T^2 + 
       58*(1 - T)^5*T^2 - 16*(1 - T)^6*T^2 + T^3 - 8*(1 - T)*T^3 + 
       42*(1 - T)^2*T^3 - 56*(1 - T)^3*T^3 + 58*(1 - T)^4*T^3 - 
       28*(1 - T)^5*T^3 + 2*(1 - T)^6*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 
       52*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 28*(1 - T)^4*T^4 + 
       8*(1 - T)^5*T^4 + T^5 + 22*(1 - T)^2*T^5 - 16*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 4*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6 + 
       2*(1 - T)^2*T^7))/((1 - T)^2*(-1 + T)*T))*G[{0, 1}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 9*(1 - T)^6 + 
       4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 2*(1 - T)^4*T - 
       30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 30*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 46*(1 - T)^4*T^2 + 
       63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 - 6*T^3 + 
       98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 18*T^4 - 
       100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 54*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 32*(1 - T)*T^5 + 
       48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 8*(1 - T)^4*T^5 + 6*T^6 + 
       19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 - 
       14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((-8*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 + 6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 
       12*(1 - T)^5*T - 3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 15*(1 - T)^5*T - 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{0, T^(-1)}, 1]*
   Log[qq] + ((-8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) - (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) + (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 
       42*(1 - T)^5*T + 24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       12*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 
       66*(1 - T)^5*T^2 - 19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 
       38*(1 - T)^5*T^3 + (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 
       34*(1 - T)^2*T^4 + 60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 - T^5 + 18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 
       6*(1 - T)^4*T^5 - 5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 + 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 15*(1 - T)^5*T - 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{T^(-1), 1}, 1]*
   Log[qq] + ((-8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 
       9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 42*(1 - T)^5*T + 
       24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 66*(1 - T)^5*T^2 - 
       19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 10*(1 - T)^2*T^3 - 
       58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 38*(1 - T)^5*T^3 + 
       (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 34*(1 - T)^2*T^4 + 
       60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 4*(1 - T)^5*T^4 - T^5 + 
       18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 6*(1 - T)^4*T^5 - 
       5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  2*((8*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 + 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) - 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 15*(1 - T)^5*T - 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*
   G[{T^(-1), T^(-1)}, 1]*Log[qq] + (-6 - (8*Nf)/3)*Log[\[Mu]\[Mu]] - 
  (4*Pi^2*(2*(1 - T) + T)*Log[\[Mu]\[Mu]])/(-1 + T) + 
  Pi*((((8*I)/3)*Nf*(2*(1 - T) + T))/(-1 + T) + ((2*I)*(2 + 6*(1 - T) + T))/
     (-1 + T))*Log[\[Mu]\[Mu]] + Pi*((-12*I)/T - (((16*I)/3)*Nf)/T)*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + (8*Pi^2*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   T + ((4*I)*Pi*(2*(1 - T) + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((6*(2*(1 - T) + T))/(-1 + T) + (8*Nf*(2*(1 - T) + T))/(3*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + (12/T + (16*Nf)/(3*T))*G[{0, T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  (12/T + (16*Nf)/(3*T))*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]] + 
  ((8*I)*Pi*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/T + 
  2*(-12/T - (16*Nf)/(3*T))*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((16*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T - 
  ((4*I)*Pi*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2)*Log[qq]*
    Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((-6*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2))/(-1 + T) - 
    (8*Nf*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2))/(3*(-1 + T)))*Log[qq]*
   Log[\[Mu]\[Mu]] - 2*Log[\[Mu]\[Mu]]^2 + 
  ((2*I)*Pi*(2*(1 - T) + T)*Log[\[Mu]\[Mu]]^2)/(-1 + T) - 
  ((4*I)*Pi*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*(2*(1 - T) + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  (4*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (4*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (8*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2)*Log[qq]*Log[\[Mu]\[Mu]]^2)/
   (-1 + T) + ((-24*LbL*Nf*(6 + 2*(1 - T) - 11*T - 5*(1 - T)*T + 8*T^2))/
     (-1 + T)^2 - (4*(12 - 16*(1 - T) - 25*T + 6*(1 - T)*T + 17*T^2 + 
       2*(1 - T)*T^2 + 2*(1 - T)*T^3 + 2*T^4))/(-1 + T)^2)*Zeta[3] + 
  ((48*LbL*Nf*(-4 + 3*T))/T + (8*(-3 + 5*(1 - T) + 8*T))/T)*G[{T^(-1)}, 1]*
   Zeta[3], 17 + (76*Nf)/9 + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 + 2*T - 
       5*(1 - T)*T))/T^2 - ((I/3)*(28 - 43*(1 - T) + 17*(1 - T)^2 + 
       2*(1 - T)^4 + 22*T - 36*(1 - T)*T + 8*(1 - T)^2*T + 2*(1 - T)^3*T))/
     T^2) + Pi*((((4*I)/9)*Nf*(13*(1 - T) + 38*T))/T + 
    ((8*I)/3)*LbL*Nf*(-18 - 9*(1 - T) - 3*T + 2*(1 - T)*T + 2*T^2) + 
    (I*(-31 + 20*(1 - T)^2 - 3*T + 5*(1 - T)*T - 24*(1 - T)^2*T + 34*T^2))/
     ((-1 + T)*T)) + Pi^2*((-8*Nf*(1 + T))/(9*T) - 
    (4*LbL*Nf*(-15*(1 - T) + 24*(1 - T)^2 - 15*(1 - T)*T + 40*(1 - T)^2*T - 
       45*(1 - T)^3*T + 20*(1 - T)^4*T - 9*T^2 + 50*(1 - T)*T^2 - 
       80*(1 - T)^2*T^2 + 30*(1 - T)^3*T^2 + 25*T^3 - 55*(1 - T)*T^3 + 
       30*(1 - T)^2*T^3 - 20*T^4 + 20*(1 - T)*T^4))/(9*T) - 
    (-14*(1 - T)^2 + 14*(1 - T)^3 - 28*(1 - T)*T + 119*(1 - T)^2*T - 
      53*(1 - T)^3*T - 38*(1 - T)^4*T - 14*T^2 - 104*(1 - T)*T^2 + 
      36*(1 - T)^2*T^2 + 46*(1 - T)^3*T^2 + 60*(1 - T)^4*T^2 + 31*T^3 - 
      129*(1 - T)*T^3 + 86*(1 - T)^2*T^3 + 60*(1 - T)^3*T^3 - 98*T^4 + 
      122*(1 - T)*T^4)/(3*T^2)) + 
  (Pi^2*(-60 + 43*(1 - T) - 54*T + 20*(1 - T)*T)*G[{(1 - T)^(-1)}, 1])/
   (3*T) + Pi^3*((((8*I)/3)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    (((2*I)/3)*(13 + 12*T))/(1 - T))*G[{(1 - T)^(-1)}, 1] + 
  ((4*Nf*(13*(1 - T) + 38*T))/(9*T) + 
    (8*LbL*Nf*T*(-18 - 9*(1 - T) - 3*T + 2*(1 - T)*T + 2*T^2))/3 + 
    (-20*(1 - T) + 31*(1 - T)^2 + 28*T + 41*(1 - T)*T - 24*(1 - T)^2*T + 
      34*T^2)/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-16*Nf)/(9*(1 - T)) + (4*LbL*Nf*(-33 + 46*(1 - T) + 15*(1 - T)^2 - 
       30*(1 - T)^3 + 20*(1 - T)^4 + 13*T - 15*(1 - T)^2*T + 20*(1 - T)^3*T))/
     (9*(1 - T)) + (2*(-7 + 14*(1 - T) - 7*(1 - T)^2 + 14*T - 14*(1 - T)*T + 
       17*T^2 - 46*(1 - T)*T^2 + 55*(1 - T)^2*T^2 - 26*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 4*T^3 + 20*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3))/(3*(1 - T)*T^3))*G[{(1 - T)^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((4*I)*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 7*(1 - T)^2*T - 
       2*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 19*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - T^3 - 
       12*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 11*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/
     ((1 - T)*T) + (((8*I)/3)*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 
       6*(1 - T)*T + 7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(1 - T) - 
    ((2*I)*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 48*(1 - T)^2*T + 
       55*(1 - T)^3*T - 10*(1 - T)^5*T + 2*T^2 - 6*(1 - T)*T^2 - 
       41*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*T^3 - 31*(1 - T)*T^3 + 34*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 - 7*T^4 - 7*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-4*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 + 2*T - 5*(1 - T)*T))/
     (3*T^2) - (2*(20 - 36*(1 - T) + 17*(1 - T)^2 + (1 - T)^4 + 8*T - 
       17*(1 - T)*T + 6*(1 - T)^2*T + (1 - T)^3*T))/(3*T^2))*G[{T^(-1)}, 1] + 
  ((-8*Nf)/3 - (4*(11*(1 - T) + 5*(1 - T)^2 - T - 12*(1 - T)*T - 
       6*(1 - T)^2*T + T^2))/(-1 + T) + 
    (8*LbL*Nf*(1 - T)*(-18 - 9*(1 - T) - 3*T + 2*(1 - T)*T + 2*T^2))/3)*
   G[{T^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (9*(1 - T)) + (2*(-1 + T)*(7 - 7*(1 - T) - 7*T - 7*(1 - T)*T - 24*T^2 + 
       30*(1 - T)*T^2 + 20*T^3))/(3*(1 - T)*T^2))*G[{T^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((4*I)*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 13*(1 - T)^2*T - 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 7*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 
       16*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 10*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 
       18*T - 18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/T^2 - 
    ((4*I)*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 
       3*(1 - T)^3*T - 2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - 
       (1 - T)*T^3 - 11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 
       16*T^4 - 33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 
       11*T^5 + 13*(1 - T)*T^5))/T^3)*G[{T^(-1)}, 1] - 
  (8*Pi^2*G[{0, 1}, 1])/(3*(1 - T)) + 
  ((-8*Nf*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2))/(3*T) - 
    (16*LbL*Nf*(-9 + 21*(1 - T) - 21*(1 - T)^2 + 12*T - 18*(1 - T)*T + 
       13*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 6*T^2 + 
       17*(1 - T)*T^2 - 20*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T) - 
    (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 18*(1 - T)^2*T - 9*(1 - T)^3*T - 
       16*(1 - T)^4*T - 2*T^2 - 80*(1 - T)*T^2 + 44*(1 - T)^2*T^2 + 
       16*(1 - T)^3*T^2 + 24*(1 - T)^4*T^2 - 4*T^3 - 27*(1 - T)*T^3 + 
       32*(1 - T)^2*T^3 + 24*(1 - T)^3*T^3 - 32*T^4 + 48*(1 - T)*T^4))/T^2)*
   G[{0, 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12*(1 - T)^2 + 58*(1 - T)^3 - 71*(1 - T)^4 + 
       16*(1 - T)^5 + 38*(1 - T)^6 - 28*(1 - T)^7 + 8*(1 - T)^8 - 
       12*(1 - T)*T + 84*(1 - T)^2*T - 108*(1 - T)^3*T + 3*(1 - T)^4*T + 
       96*(1 - T)^5*T - 78*(1 - T)^6*T + 24*(1 - T)^7*T - 6*T^2 + 
       54*(1 - T)*T^2 - 63*(1 - T)^2*T^2 - 42*(1 - T)^3*T^2 + 
       108*(1 - T)^4*T^2 - 84*(1 - T)^5*T^2 + 24*(1 - T)^6*T^2 + 10*T^3 - 
       2*(1 - T)*T^3 - 77*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 
       80*(1 - T)^4*T^3 + 16*(1 - T)^5*T^3 + 6*T^4 - 60*(1 - T)*T^4 + 
       126*(1 - T)^2*T^4 - 96*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 - 18*T^5 + 
       60*(1 - T)*T^5 - 66*(1 - T)^2*T^5 + 24*(1 - T)^3*T^5 + 8*T^6 - 
       16*(1 - T)*T^6 + 8*(1 - T)^2*T^6))/((1 - T)*T^2) + 
    ((4*I)*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 2*(1 - T)^6 + 
       6*(1 - T)^2*T - 22*(1 - T)^3*T + 26*(1 - T)^4*T - 10*(1 - T)^5*T + 
       6*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       86*(1 - T)^4*T^2 - 101*(1 - T)^5*T^2 + 43*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 2*(1 - T)^8*T^2 + 2*T^3 - 18*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 + 118*(1 - T)^3*T^3 - 225*(1 - T)^4*T^3 + 
       155*(1 - T)^5*T^3 - 52*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 4*T^4 - 
       30*(1 - T)*T^4 + 168*(1 - T)^2*T^4 - 277*(1 - T)^3*T^4 + 
       223*(1 - T)^4*T^4 - 92*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 6*T^5 + 
       88*(1 - T)*T^5 - 207*(1 - T)^2*T^5 + 205*(1 - T)^3*T^5 - 
       84*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 + 16*T^6 - 62*(1 - T)*T^6 + 
       86*(1 - T)^2*T^6 - 40*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 8*T^7 + 
       16*(1 - T)*T^7 - 8*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, 1}, 1] + 
  Pi^2*((-2*(-48 + 7*(1 - T) - 41*T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-3 + 2*(1 - T) - T))/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-12 + 16*(1 - T) + 6*(1 - T)^2 - 12*(1 - T)^3 + 
       8*(1 - T)^4 + 10*T - 6*(1 - T)^2*T + 8*(1 - T)^3*T + 3*T^2 - 
       6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(1 - T) + 
    ((4*I)*(-2 + 4*(1 - T) - 2*(1 - T)^2 + 4*T - 4*(1 - T)*T + 6*T^2 - 
       23*(1 - T)*T^2 + 28*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + (1 - T)^4*T^2 - 
       T^3 + 11*(1 - T)*T^3 - 9*(1 - T)^2*T^3 + (1 - T)^3*T^3 + 4*T^4 - 
       4*(1 - T)*T^4))/((1 - T)*T^3))*G[{0, (1 - T)^(-1)}, 1] + 
  ((8*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 6*(1 - T)*T + 
       7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/
     (3*(1 - T)) + (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 
       48*(1 - T)^2*T + 55*(1 - T)^3*T - 10*(1 - T)^5*T + 2*T^2 - 
       6*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*T^3 - 31*(1 - T)*T^3 + 
       34*(1 - T)^2*T^3 + 10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 - 7*T^4 - 
       7*(1 - T)*T^4 + 22*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1)}, 1] + (8*Pi^2*G[{0, T^(-1)}, 1])/(3*(1 - T)) + 
  Pi*(((-4*I)*(2 - 6*(1 - T) + 6*(1 - T)^2 - 2*(1 - T)^3 - 4*T + 
       8*(1 - T)*T - 4*(1 - T)^2*T - 6*T^2 + 36*(1 - T)*T^2 - 
       56*(1 - T)^2*T^2 + 27*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + 
       (1 - T)^5*T^2 + 16*T^3 - 30*(1 - T)*T^3 + 29*(1 - T)^2*T^3 - 
       12*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 8*T^4 + 16*(1 - T)*T^4 - 
       8*(1 - T)^2*T^4))/((1 - T)*T^4) + 
    (((8*I)/3)*LbL*Nf*(-6 + 52*(1 - T) - 77*(1 - T)^2 + 40*(1 - T)^3 + 
       19*(1 - T)^4 - 14*(1 - T)^5 + 4*(1 - T)^6 + 10*T - 8*(1 - T)*T - 
       23*(1 - T)^2*T + 10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 
       6*T^2 - 24*(1 - T)*T^2 + 30*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 - 
       18*T^3 + 44*(1 - T)*T^3 - 34*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 8*T^4 - 
       16*(1 - T)*T^4 + 8*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{0, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 18*T - 
       18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T^2) + 
    (4*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 3*(1 - T)^3*T - 
       2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - (1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 16*T^4 - 
       33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 11*T^5 + 
       13*(1 - T)*T^5))/T^3)*G[{0, T^(-1)}, 1] + 
  (2*Pi^2*(31 + 30*T)*G[{(1 - T)^(-1), 1}, 1])/(3*(1 - T)) + 
  ((8*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 6*(1 - T)*T + 
       7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/
     (3*(1 - T)) + (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 
       48*(1 - T)^2*T + 55*(1 - T)^3*T - 10*(1 - T)^5*T + 2*T^2 - 
       6*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*T^3 - 31*(1 - T)*T^3 + 
       34*(1 - T)^2*T^3 + 10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 - 7*T^4 - 
       7*(1 - T)*T^4 + 22*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 18*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       18*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 5*(1 - T)^3*T - 
       3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 - T^3 + 
       7*(1 - T)*T^3 + 7*(1 - T)^2*T^3 - 27*(1 - T)^3*T^3 + 
       18*(1 - T)^4*T^3 - 4*(1 - T)^5*T^3 + 2*T^4 + 11*(1 - T)*T^4 - 
       12*(1 - T)^2*T^4 + 34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - T^5 - 
       9*(1 - T)*T^5 + 34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1}, 1] + 
  (4*Pi^2*(-9 - 10*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*Pi^2*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((2*(-12 + 9*(1 - T) - 8*T))/T - (8*Nf*(1 + T))/(3*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*((((-8*I)/3)*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(1 - T) - 
    ((4*I)*(-1 + 2*(1 - T) - (1 - T)^2 + 2*T - 2*(1 - T)*T + 3*T^2 - 
       7*(1 - T)*T^2 + 10*(1 - T)^2*T^2 - 5*(1 - T)^3*T^2 + (1 - T)^4*T^2 - 
       T^3 + 7*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + (1 - T)^3*T^3))/((1 - T)*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-16*I)/3)*Nf)/(1 - T) - 
    (((8*I)/3)*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + (1 - T)*T + 
       4*(1 - T)^2*T))/(1 - T) + 
    ((4*I)*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/
     (9*(1 - T)*T) + (8*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 
       6*(1 - T)*T + 7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/
     (3*(1 - T)) - (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 
       48*(1 - T)^2*T + 55*(1 - T)^3*T - 10*(1 - T)^5*T + 2*T^2 - 
       6*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*T^3 - 31*(1 - T)*T^3 + 
       34*(1 - T)^2*T^3 + 10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 - 7*T^4 - 
       7*(1 - T)*T^4 + 22*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi^2*((4*(-9 + 4*(1 - T) - 5*T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-3 + 2*(1 - T) - T))/(3*(1 - T)))*G[{(1 - T)^(-1), T^(-1)}, 
    1] - ((4*I)*Pi*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), T^(-1)}, 1])/T + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) - (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 
       4*(1 - T)*T + 4*T^2))/(1 - T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(1 - T) + 
    ((4*I)*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 13*(1 - T)^2*T - 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 7*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 
       16*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 10*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 18*T - 
       18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T^2) + 
    (4*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 3*(1 - T)^3*T - 
       2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - (1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 16*T^4 - 
       33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 11*T^5 + 
       13*(1 - T)*T^5))/T^3)*G[{T^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 
       6*(1 - T)^6 - 30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 
       32*(1 - T)^5*T + 19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 
       24*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 
       18*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 3*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 5*T^4 + 2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 
       62*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 
       30*(1 - T)*T^5 + 63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 9*T^6 + 30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 4*T^7 - 8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/
     ((1 - T)*T^3) + ((4*I)*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + 
       (1 - T)^6 - 3*(1 - T)^2*T + 11*(1 - T)^3*T - 11*(1 - T)^4*T - 
       (1 - T)^5*T + 6*(1 - T)^6*T - 2*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 - 47*(1 - T)^4*T^2 + 
       46*(1 - T)^5*T^2 - 16*(1 - T)^6*T^2 + 6*(1 - T)^7*T^2 - 
       (1 - T)^8*T^2 - T^3 + 9*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 
       42*(1 - T)^3*T^3 + 68*(1 - T)^4*T^3 - 50*(1 - T)^5*T^3 + 
       26*(1 - T)^6*T^3 - 4*(1 - T)^7*T^3 + 2*T^4 + 15*(1 - T)*T^4 - 
       62*(1 - T)^2*T^4 + 84*(1 - T)^3*T^4 - 79*(1 - T)^4*T^4 + 
       46*(1 - T)^5*T^4 - 6*(1 - T)^6*T^4 + 3*T^5 - 37*(1 - T)*T^5 + 
       80*(1 - T)^2*T^5 - 88*(1 - T)^3*T^5 + 42*(1 - T)^4*T^5 - 
       4*(1 - T)^5*T^5 - 8*T^6 + 28*(1 - T)*T^6 - 41*(1 - T)^2*T^6 + 
       20*(1 - T)^3*T^6 - (1 - T)^4*T^6 + 4*T^7 - 8*(1 - T)*T^7 + 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{T^(-1), 1}, 1] + 
  Pi^2*((4*(-9 + 4*(1 - T) - 5*T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-3 + 2*(1 - T) - T))/(3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 
    1] - ((4*I)*Pi*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{T^(-1), (1 - T)^(-1)}, 1])/T + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) - (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 
       4*(1 - T)*T + 4*T^2))/(1 - T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(1 - T) + 
    ((4*I)*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 13*(1 - T)^2*T - 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 7*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 
       16*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 10*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) - (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 
       4*(1 - T)*T + 4*T^2))/(1 - T))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 
       4*T^2))/(1 - T) + ((4*I)*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  2*((-8*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 18*T - 
       18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T^2) - 
    (4*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 3*(1 - T)^3*T - 
       2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - (1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 16*T^4 - 
       33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 11*T^5 + 
       13*(1 - T)*T^5))/T^3)*G[{T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-12*(1 - T)^2 + 94*(1 - T)^3 - 137*(1 - T)^4 + 64*(1 - T)^5 + 
       38*(1 - T)^6 - 28*(1 - T)^7 + 8*(1 - T)^8 - 12*(1 - T)*T + 
       156*(1 - T)^2*T - 228*(1 - T)^3*T + 69*(1 - T)^4*T + 96*(1 - T)^5*T - 
       78*(1 - T)^6*T + 24*(1 - T)^7*T - 6*T^2 + 90*(1 - T)*T^2 - 
       105*(1 - T)^2*T^2 - 54*(1 - T)^3*T^2 + 108*(1 - T)^4*T^2 - 
       84*(1 - T)^5*T^2 + 24*(1 - T)^6*T^2 + 10*T^3 + 10*(1 - T)*T^3 - 
       107*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 80*(1 - T)^4*T^3 + 
       16*(1 - T)^5*T^3 + 6*T^4 - 60*(1 - T)*T^4 + 126*(1 - T)^2*T^4 - 
       96*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 - 18*T^5 + 60*(1 - T)*T^5 - 
       66*(1 - T)^2*T^5 + 24*(1 - T)^3*T^5 + 8*T^6 - 16*(1 - T)*T^6 + 
       8*(1 - T)^2*T^6))/(3*(1 - T)*T^2) - 
    (8*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 50*(1 - T)^4*T^2 - 
       63*(1 - T)^5*T^2 + 25*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       (1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       80*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 77*(1 - T)^5*T^3 - 
       23*(1 - T)^6*T^3 + 4*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       105*(1 - T)^2*T^4 - 146*(1 - T)^3*T^4 + 89*(1 - T)^4*T^4 - 
       37*(1 - T)^5*T^4 + 6*(1 - T)^6*T^4 - 3*T^5 + 51*(1 - T)*T^5 - 
       86*(1 - T)^2*T^5 + 73*(1 - T)^3*T^5 - 33*(1 - T)^4*T^5 + 
       4*(1 - T)^5*T^5 + 8*T^6 - 21*(1 - T)*T^6 + 32*(1 - T)^2*T^6 - 
       17*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, 0, 1}, 1] - 
  ((24*I)*Pi*(-2 - 3*T)*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-16*Nf)/(3*(1 - T)) - (16*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       6*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*(1 - T)) - 
    (8*(T + 3*T^2 - 10*(1 - T)*T^2 + 6*(1 - T)^2*T^2 + 7*(1 - T)*T^3 + 
       4*T^4))/((1 - T)*T^2))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((8*(1 - 3*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 - 2*T + 4*(1 - T)*T - 
       2*(1 - T)^2*T - 3*T^2 + 23*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 8*T^3 - 
       8*(1 - T)*T^3 + 9*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 
       4*T^4 + 8*(1 - T)*T^4 - 4*(1 - T)^2*T^4))/((1 - T)*T^4) - 
    (16*LbL*Nf*(-3 + 44*(1 - T) - 70*(1 - T)^2 + 38*(1 - T)^3 + 
       19*(1 - T)^4 - 14*(1 - T)^5 + 4*(1 - T)^6 + 5*T + 2*(1 - T)*T - 
       28*(1 - T)^2*T + 10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 
       3*T^2 - 12*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 - 9*T^3 + 
       22*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 4*T^4 - 
       8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*(1 - T)*T^2))*
   G[{0, 0, T^(-1)}, 1] - ((16*I)*Pi*G[{0, 1, 1}, 1])/(1 - T) + 
  ((-8*(-34*(1 - T)^3 + 54*(1 - T)^4 - 23*(1 - T)^5 + 4*(1 - T)^6 - 
       2*(1 - T)^7 - 10*(1 - T)^2*T + 64*(1 - T)^3*T - 67*(1 - T)^4*T + 
       16*(1 - T)^5*T - 8*(1 - T)^6*T - 26*(1 - T)*T^2 + 68*(1 - T)^2*T^2 - 
       67*(1 - T)^3*T^2 + 28*(1 - T)^4*T^2 - 12*(1 - T)^5*T^2 - 2*T^3 + 
       40*(1 - T)*T^3 - 65*(1 - T)^2*T^3 + 28*(1 - T)^3*T^3 - 
       8*(1 - T)^4*T^3 + 6*T^4 - 22*(1 - T)*T^4 + 16*(1 - T)^2*T^4 - 
       2*(1 - T)^3*T^4 - 4*T^5 + 4*(1 - T)*T^5))/((1 - T)*T) + 
    (16*LbL*Nf*(-9*(1 - T)^2 + 14*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 15*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)))*G[{0, 1, 1}, 1] + ((8*I)*Pi*G[{0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) + ((-8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) - 
    (4*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 5*(1 - T)^3*T - 
       3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 
       6*(1 - T)^5*T^2 - T^3 + 7*(1 - T)*T^3 + 11*(1 - T)^2*T^3 - 
       29*(1 - T)^3*T^3 + 28*(1 - T)^4*T^3 + 2*T^4 + 19*(1 - T)*T^4 - 
       33*(1 - T)^2*T^4 + 52*(1 - T)^3*T^4 + 3*T^5 - 33*(1 - T)*T^5 + 
       48*(1 - T)^2*T^5 - 8*T^6 + 22*(1 - T)*T^6 + 4*T^7))/((1 - T)*T^2))*
   G[{0, 1, (1 - T)^(-1)}, 1] + ((16*I)*Pi*G[{0, 1, T^(-1)}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 38*(1 - T)^3 - 52*(1 - T)^4 + 20*(1 - T)^5 + 
       19*(1 - T)^6 - 14*(1 - T)^7 + 4*(1 - T)^8 - 6*(1 - T)*T + 
       60*(1 - T)^2*T - 84*(1 - T)^3*T + 18*(1 - T)^4*T + 48*(1 - T)^5*T - 
       39*(1 - T)^6*T + 12*(1 - T)^7*T - 3*T^2 + 36*(1 - T)*T^2 - 
       42*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 54*(1 - T)^4*T^2 - 
       42*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 5*T^3 + 2*(1 - T)*T^3 - 
       46*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 40*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 + 3*T^4 - 30*(1 - T)*T^4 + 63*(1 - T)^2*T^4 - 
       48*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 9*T^5 + 30*(1 - T)*T^5 - 
       33*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/(3*(1 - T)*T^2) + 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 48*(1 - T)^4*T^2 - 
       58*(1 - T)^5*T^2 + 22*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 128*(1 - T)^4*T^3 + 70*(1 - T)^5*T^3 - 
       24*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       99*(1 - T)^2*T^4 - 140*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 
       40*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 49*(1 - T)*T^5 - 
       90*(1 - T)^2*T^5 + 76*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 
       8*(1 - T)^5*T^5 + 8*T^6 - 24*(1 - T)*T^6 + 34*(1 - T)^2*T^6 - 
       18*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-5 - 6*T)*G[{0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) - (4*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 
       5*(1 - T)^3*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 
       9*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - T^3 + 7*(1 - T)*T^3 + 
       11*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 28*(1 - T)^4*T^3 + 2*T^4 + 
       19*(1 - T)*T^4 - 33*(1 - T)^2*T^4 + 52*(1 - T)^3*T^4 + 3*T^5 - 
       33*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 8*T^6 + 22*(1 - T)*T^6 + 4*T^7))/
     ((1 - T)*T^2))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((-16*Nf)/(3*(1 - T)) - (8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 
       3*(1 - T)^4 - 6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 
       24*(1 - T)^2*T + 6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*T^2 + 30*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 11*T^3 + 12*(1 - T)*T^3 - 45*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 6*T^4 - 48*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 
       18*T^5 + 24*(1 - T)*T^5 + 8*T^6))/(3*(1 - T)) + 
    (4*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 + 3*(1 - T)^2*T - 8*(1 - T)^3*T + 
       5*(1 - T)^4*T + 3*(1 - T)*T^2 - 12*(1 - T)^2*T^2 - 10*(1 - T)^3*T^2 + 
       34*(1 - T)^4*T^2 - 20*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       8*(1 - T)*T^3 + 42*(1 - T)^3*T^3 - 60*(1 - T)^4*T^3 + 
       30*(1 - T)^5*T^3 - 2*T^4 - 9*(1 - T)*T^4 + 29*(1 - T)^2*T^4 - 
       71*(1 - T)^3*T^4 + 62*(1 - T)^4*T^4 + T^5 + 8*(1 - T)*T^5 - 
       68*(1 - T)^2*T^5 + 66*(1 - T)^3*T^5 - T^6 - 33*(1 - T)*T^6 + 
       36*(1 - T)^2*T^6 - 8*T^7 + 8*(1 - T)*T^7))/((1 - T)*T^3))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((40*I)*Pi*(-2 - 3*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + 
       (1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       6*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*(1 - T)) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T - 3*T^2 + 
       10*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 10*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/((1 - T)*T^3))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{0, (1 - T)^(-1), T^(-1)}, 
    1] + ((16*I)*Pi*G[{0, T^(-1), 1}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 38*(1 - T)^3 - 52*(1 - T)^4 + 20*(1 - T)^5 + 
       19*(1 - T)^6 - 14*(1 - T)^7 + 4*(1 - T)^8 - 6*(1 - T)*T + 
       60*(1 - T)^2*T - 84*(1 - T)^3*T + 18*(1 - T)^4*T + 48*(1 - T)^5*T - 
       39*(1 - T)^6*T + 12*(1 - T)^7*T - 3*T^2 + 36*(1 - T)*T^2 - 
       42*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 54*(1 - T)^4*T^2 - 
       42*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 5*T^3 + 2*(1 - T)*T^3 - 
       46*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 40*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 + 3*T^4 - 30*(1 - T)*T^4 + 63*(1 - T)^2*T^4 - 
       48*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 9*T^5 + 30*(1 - T)*T^5 - 
       33*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/(3*(1 - T)*T^2) + 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 48*(1 - T)^4*T^2 - 
       58*(1 - T)^5*T^2 + 22*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 128*(1 - T)^4*T^3 + 70*(1 - T)^5*T^3 - 
       24*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       99*(1 - T)^2*T^4 - 140*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 
       40*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 49*(1 - T)*T^5 - 
       90*(1 - T)^2*T^5 + 76*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 
       8*(1 - T)^5*T^5 + 8*T^6 - 24*(1 - T)*T^6 + 34*(1 - T)^2*T^6 - 
       18*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, T^(-1), 1}, 1] + 
  ((4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 11*(1 - T)^4*T + (1 - T)^5*T - 6*(1 - T)^6*T + 
       2*(1 - T)^7*T + 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       57*(1 - T)^4*T^2 - 68*(1 - T)^5*T^2 + 29*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 72*(1 - T)^3*T^3 - 120*(1 - T)^4*T^3 + 
       78*(1 - T)^5*T^3 - 44*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 
       15*(1 - T)*T^4 + 92*(1 - T)^2*T^4 - 108*(1 - T)^3*T^4 + 
       85*(1 - T)^4*T^4 - 64*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 
       47*(1 - T)*T^5 - 60*(1 - T)^2*T^5 + 68*(1 - T)^3*T^5 - 
       48*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 + 8*T^6 - 14*(1 - T)*T^6 + 
       30*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 
       8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) - 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 134*(1 - T)^3*T - 163*(1 - T)^4*T + 68*(1 - T)^5*T + 
       38*(1 - T)^6*T - 28*(1 - T)^7*T + 8*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       168*(1 - T)^2*T^2 - 216*(1 - T)^3*T^2 + 57*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 78*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 - 3*T^3 + 
       66*(1 - T)*T^3 - 69*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       93*(1 - T)^4*T^3 - 78*(1 - T)^5*T^3 + 24*(1 - T)^6*T^3 + 5*T^4 + 
       14*(1 - T)*T^4 - 79*(1 - T)^2*T^4 + 72*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*
   G[{0, T^(-1), 1}, 1] + ((8*I)*Pi*(-2 - 3*T)*G[{0, T^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) + ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) + (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 
       4*T^2))/(3*(1 - T)))*G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{0, T^(-1), (1 - T)^(-1)}, 
    1] - ((16*I)*Pi*G[{0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) - (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  2*((-4*(1 - 3*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 - 2*T + 4*(1 - T)*T - 
       2*(1 - T)^2*T - 3*T^2 + 23*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 8*T^3 - 
       8*(1 - T)*T^3 + 9*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 
       4*T^4 + 8*(1 - T)*T^4 - 4*(1 - T)^2*T^4))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-3 + 44*(1 - T) - 70*(1 - T)^2 + 38*(1 - T)^3 + 19*(1 - T)^4 - 
       14*(1 - T)^5 + 4*(1 - T)^6 + 5*T + 2*(1 - T)*T - 28*(1 - T)^2*T + 
       10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 3*T^2 - 
       12*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 - 9*T^3 + 
       22*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 4*T^4 - 
       8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*(1 - T)*T^2))*
   G[{0, T^(-1), T^(-1)}, 1] + Pi*(((-16*I)*(-2 - 3*T))/(1 - T) + 
    ((16*I)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-16*Nf)/(3*(1 - T)) - (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + 
       (1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) - (4*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 
       5*(1 - T)^3*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 
       9*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - T^3 + 7*(1 - T)*T^3 + 
       11*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 28*(1 - T)^4*T^3 + 2*T^4 + 
       19*(1 - T)*T^4 - 33*(1 - T)^2*T^4 + 52*(1 - T)^3*T^4 + 3*T^5 - 
       33*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 8*T^6 + 22*(1 - T)*T^6 + 4*T^7))/
     ((1 - T)*T^2))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((16*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*I)*Pi*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((16*Nf)/(3*(1 - T)) + 
    (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + (1 - T)*T + 4*(1 - T)^2*T))/
     (3*(1 - T)) - (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       6*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*(1 - T)) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T - 3*T^2 + 
       10*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 10*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/((1 - T)*T^3))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  Pi*(((-32*I)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    ((48*I)*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((16*I)*Pi*G[{(1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 + 6*(1 - T)*T + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T + 3*T^2 + 12*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       12*(1 - T)*T^3 - 45*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 6*T^4 - 
       48*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 18*T^5 + 24*(1 - T)*T^5 + 8*T^6))/
     (3*(1 - T)) - (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 
       5*(1 - T)^3*T + 3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 33*(1 - T)^3*T^2 - 
       23*(1 - T)^4*T^2 + 2*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 - (1 - T)^2*T^3 - 51*(1 - T)^3*T^3 + 14*(1 - T)^4*T^3 - 
       8*(1 - T)^5*T^3 - 2*T^4 + 7*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 
       38*(1 - T)^3*T^4 - 12*(1 - T)^4*T^4 - 7*T^5 - 17*(1 - T)*T^5 + 
       50*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 + 32*(1 - T)*T^6 - 
       2*(1 - T)^2*T^6 + 8*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((8*I)*Pi*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + ((16*Nf)/(3*(1 - T)) + 
    (8*LbL*Nf*T*(6*(1 - T) + 3*T + 6*(1 - T)*T + 3*(1 - T)^2*T - 
       6*(1 - T)^3*T + 3*T^2 + 6*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       4*(1 - T)^3*T^2 + 3*T^3 - 24*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 9*T^4 + 
       12*(1 - T)*T^4 + 4*T^5))/(3*(1 - T)) + 
    (4*(16*(1 - T)^3 - 2*(1 - T)^4 - 2*(1 - T)^2*T + 4*(1 - T)^3*T + 
       6*(1 - T)^4*T + 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       4*T^3 + 4*(1 - T)*T^3 + 30*(1 - T)^2*T^3 + T^4 + 18*(1 - T)*T^4 + 
       4*T^5))/(1 - T))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  Pi*(((16*I)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + 
    ((24*I)*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1, T^(-1)}, 
    1] + ((16*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + ((16*Nf)/(3*(1 - T)) + 
    (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + (1 - T)*T + 4*(1 - T)^2*T))/
     (3*(1 - T)) - (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*T*(6*(1 - T) + 3*T + 6*(1 - T)*T + 
       3*(1 - T)^2*T - 6*(1 - T)^3*T + 3*T^2 + 6*(1 - T)*T^2 - 
       21*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 3*T^3 - 24*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3 - 9*T^4 + 12*(1 - T)*T^4 + 4*T^5))/(3*(1 - T)) + 
    (4*(16*(1 - T)^3 - 2*(1 - T)^4 - 2*(1 - T)^2*T + 4*(1 - T)^3*T + 
       6*(1 - T)^4*T + 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       4*T^3 + 4*(1 - T)*T^3 + 30*(1 - T)^2*T^3 + T^4 + 18*(1 - T)*T^4 + 
       4*T^5))/(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] - 
  ((48*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((24*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - ((24*I)*Pi*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + 3*((-16*Nf)/(3*(1 - T)) + (8*(-3 + 2*(1 - T) - 3*T + (1 - T)*T))/
     T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((-16*Nf)/(3*(1 - T)) - (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + 
       (1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((24*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  2*((-8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) + 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{(1 - T)^(-1), T^(-1), 1}, 
    1] - ((24*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) + 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) + (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 38*(1 - T)^3 - 52*(1 - T)^4 + 20*(1 - T)^5 + 
       19*(1 - T)^6 - 14*(1 - T)^7 + 4*(1 - T)^8 - 6*(1 - T)*T + 
       60*(1 - T)^2*T - 84*(1 - T)^3*T + 18*(1 - T)^4*T + 48*(1 - T)^5*T - 
       39*(1 - T)^6*T + 12*(1 - T)^7*T - 3*T^2 + 36*(1 - T)*T^2 - 
       42*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 54*(1 - T)^4*T^2 - 
       42*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 5*T^3 + 2*(1 - T)*T^3 - 
       46*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 40*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 + 3*T^4 - 30*(1 - T)*T^4 + 63*(1 - T)^2*T^4 - 
       48*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 9*T^5 + 30*(1 - T)*T^5 - 
       33*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/(3*(1 - T)*T^2) + 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 48*(1 - T)^4*T^2 - 
       58*(1 - T)^5*T^2 + 22*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 128*(1 - T)^4*T^3 + 70*(1 - T)^5*T^3 - 
       24*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       99*(1 - T)^2*T^4 - 140*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 
       40*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 49*(1 - T)*T^5 - 
       90*(1 - T)^2*T^5 + 76*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 
       8*(1 - T)^5*T^5 + 8*T^6 - 24*(1 - T)*T^6 + 34*(1 - T)^2*T^6 - 
       18*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{T^(-1), 0, 1}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{T^(-1), 0, (1 - T)^(-1)}, 
    1] + ((-8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) - (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-4*(1 - 3*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 - 2*T + 4*(1 - T)*T - 
       2*(1 - T)^2*T - 3*T^2 + 23*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 8*T^3 - 
       8*(1 - T)*T^3 + 9*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 
       4*T^4 + 8*(1 - T)*T^4 - 4*(1 - T)^2*T^4))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-3 + 44*(1 - T) - 70*(1 - T)^2 + 38*(1 - T)^3 + 19*(1 - T)^4 - 
       14*(1 - T)^5 + 4*(1 - T)^6 + 5*T + 2*(1 - T)*T - 28*(1 - T)^2*T + 
       10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 3*T^2 - 
       12*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 - 9*T^3 + 
       22*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 4*T^4 - 
       8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*(1 - T)*T^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-12*(1 - T)^3 + 36*(1 - T)^4 - 36*(1 - T)^5 + 12*(1 - T)^6 - 
       57*(1 - T)^2*T + 188*(1 - T)^3*T - 193*(1 - T)^4*T + 62*(1 - T)^5*T + 
       38*(1 - T)^6*T - 28*(1 - T)^7*T + 8*(1 - T)^8*T - 42*(1 - T)*T^2 + 
       171*(1 - T)^2*T^2 - 180*(1 - T)^3*T^2 + 27*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 78*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 - 3*T^3 + 
       42*(1 - T)*T^3 - 36*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       93*(1 - T)^4*T^3 - 78*(1 - T)^5*T^3 + 24*(1 - T)^6*T^3 + 5*T^4 + 
       8*(1 - T)*T^4 - 64*(1 - T)^2*T^4 + 72*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3) - 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 17*(1 - T)^4*T - 17*(1 - T)^5*T + 12*(1 - T)^6*T - 
       4*(1 - T)^7*T + 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 62*(1 - T)^3*T^2 - 
       102*(1 - T)^4*T^2 + 69*(1 - T)^5*T^2 - 23*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 
       26*(1 - T)^2*T^3 - 36*(1 - T)^3*T^3 + 37*(1 - T)^4*T^3 - 
       49*(1 - T)^5*T^3 + 46*(1 - T)^6*T^3 - 8*(1 - T)^7*T^3 - 2*T^4 + 
       27*(1 - T)*T^4 - 37*(1 - T)^2*T^4 + 5*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 70*(1 - T)^5*T^4 - 12*(1 - T)^6*T^4 + T^5 - 
       19*(1 - T)*T^5 + 35*(1 - T)^2*T^5 - 71*(1 - T)^3*T^5 + 
       54*(1 - T)^4*T^5 - 8*(1 - T)^5*T^5 - 4*T^6 + 14*(1 - T)*T^6 - 
       34*(1 - T)^2*T^6 + 22*(1 - T)^3*T^6 - 2*(1 - T)^4*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/((1 - T)*T^4))*
   G[{T^(-1), 1, 1}, 1] + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6*(1 - T)^2 + 18*(1 - T)^3 - 18*(1 - T)^4 + 6*(1 - T)^5 - 
       27*(1 - T)*T + 90*(1 - T)^2*T - 93*(1 - T)^3*T + 30*(1 - T)^4*T + 
       19*(1 - T)^5*T - 14*(1 - T)^6*T + 4*(1 - T)^7*T - 18*T^2 + 
       75*(1 - T)*T^2 - 78*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 + 
       48*(1 - T)^4*T^2 - 39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 12*T^3 - 
       6*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 39*(1 - T)^3*T^3 - 
       36*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 + 6*T^4 - 18*(1 - T)*T^4 + 
       10*(1 - T)^2*T^4 - 11*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4))/(3*T^3) - 
    (4*(-2*(1 - T)^3 + 6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 - 
       20*(1 - T)^2*T + 43*(1 - T)^3*T - 29*(1 - T)^4*T + 9*(1 - T)^5*T - 
       6*(1 - T)^6*T + (1 - T)^7*T - 4*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       5*(1 - T)^3*T^2 + 9*(1 - T)^4*T^2 - 20*(1 - T)^5*T^2 + 
       4*(1 - T)^6*T^2 - 10*T^3 + (1 - T)*T^3 + 37*(1 - T)^2*T^3 - 
       10*(1 - T)^3*T^3 - 24*(1 - T)^4*T^3 + 6*(1 - T)^5*T^3 + 
       15*(1 - T)*T^4 - 3*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 + 
       4*(1 - T)^4*T^4 + 6*T^5 - 3*(1 - T)*T^5 - 2*(1 - T)^2*T^5 + 
       (1 - T)^3*T^5))/T^3)*G[{T^(-1), 1, T^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{T^(-1), (1 - T)^(-1), 1}, 
    1] - ((24*I)*Pi*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) + 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) - (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), T^(-1), 1}, 1] + 
  2*((8*LbL*Nf*(-6*(1 - T)^2 + 18*(1 - T)^3 - 18*(1 - T)^4 + 6*(1 - T)^5 - 
       27*(1 - T)*T + 90*(1 - T)^2*T - 93*(1 - T)^3*T + 30*(1 - T)^4*T + 
       19*(1 - T)^5*T - 14*(1 - T)^6*T + 4*(1 - T)^7*T - 18*T^2 + 
       75*(1 - T)*T^2 - 78*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 + 
       48*(1 - T)^4*T^2 - 39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 12*T^3 - 
       6*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 39*(1 - T)^3*T^3 - 
       36*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 + 6*T^4 - 18*(1 - T)*T^4 + 
       10*(1 - T)^2*T^4 - 11*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4))/(3*T^3) - 
    (4*(-2*(1 - T)^3 + 6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 - 
       20*(1 - T)^2*T + 43*(1 - T)^3*T - 29*(1 - T)^4*T + 9*(1 - T)^5*T - 
       6*(1 - T)^6*T + (1 - T)^7*T - 4*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       5*(1 - T)^3*T^2 + 9*(1 - T)^4*T^2 - 20*(1 - T)^5*T^2 + 
       4*(1 - T)^6*T^2 - 10*T^3 + (1 - T)*T^3 + 37*(1 - T)^2*T^3 - 
       10*(1 - T)^3*T^3 - 24*(1 - T)^4*T^3 + 6*(1 - T)^5*T^3 + 
       15*(1 - T)*T^4 - 3*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 + 
       4*(1 - T)^4*T^4 + 6*T^5 - 3*(1 - T)*T^5 - 2*(1 - T)^2*T^5 + 
       (1 - T)^3*T^5))/T^3)*G[{T^(-1), T^(-1), 1}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  3*((8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) + (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  (24*(-2 - 3*T)*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*G[{0, 0, 1, 1}, 1])/(1 - T) - (16*G[{0, 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (32*G[{0, 0, 1, T^(-1)}, 1])/(1 - T) - 
  (48*(1 + T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (32*(-2 - 3*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(4 + 3*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (32*G[{0, 0, T^(-1), 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*G[{0, 0, T^(-1), T^(-1)}, 1])/(1 - T) + (16*G[{0, 1, 0, 1}, 1])/
   (1 - T) - (8*G[{0, 1, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*G[{0, 1, 0, T^(-1)}, 1])/(1 - T) + (16*G[{0, 1, 1, 1}, 1])/(1 - T) - 
  (16*G[{0, 1, 1, T^(-1)}, 1])/(1 - T) - (8*G[{0, 1, (1 - T)^(-1), 1}, 1])/
   (1 - T) + (16*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (32*G[{0, 1, T^(-1), 1}, 1])/(1 - T) + (32*G[{0, 1, T^(-1), T^(-1)}, 1])/
   (1 - T) + ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    (48*(1 + T))/(1 - T))*G[{0, (1 - T)^(-1), 0, 1}, 1] - 
  (32*(-2 - 3*T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (48*(1 + T))/(1 - T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - (16*G[{0, (1 - T)^(-1), 1, 1}, 1])/
   (1 - T) + (8*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(-3 + 2*(1 - T) - T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (24*(1 + T))/(1 - T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (16*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (48*(1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (24*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (24*(-2 - 3*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) - (8*(-2 - 3*T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*G[{0, T^(-1), 0, 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*G[{0, T^(-1), 0, T^(-1)}, 1])/(1 - T) - (32*G[{0, T^(-1), 1, 1}, 1])/
   (1 - T) + (32*G[{0, T^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (48*G[{0, T^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (48*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((24*(-4 - 5*T))/(1 - T) - (48*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] - 
  (8*(-9 + 5*(1 - T) - 4*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) - (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((64*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + 
    (96*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] + 
  (8*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] - 
  (8*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (24*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) + ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/
     (1 - T))*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (48*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (48*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] - 
  (16*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/(1 - T) + 
  (8*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] - (16*G[{(1 - T)^(-1), 1, 1, 1}, 1])/
   (1 - T) + (16*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (8*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (16*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) + (8*(-2 - 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 
     1])/(1 - T) + ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    (24*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] + 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] - 
  (16*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (24*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) + 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) - (24*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) + (32*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (16*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (24*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) - (96*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) - 
  (48*(4 + 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) - (48*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (48*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/
     (1 - T))*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  (16*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (48*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] + 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (48*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (8*(-2 - 3*T)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*G[{T^(-1), 0, 1, 1}, 1])/(1 - T) + (16*G[{T^(-1), 0, 1, T^(-1)}, 1])/
   (1 - T) - (8*(-2 - 3*T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*G[{T^(-1), 0, T^(-1), 1}, 1])/(1 - T) - 
  (16*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  (16*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (48*(1 + T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  (8*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (24*(1 + T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (24*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (48*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + Pi*(((-8*I)*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 - 3*T + 
       3*(1 - T)*T - 3*T^2))/T + 
    ((4*I)*(2*(1 - T) - 2*(1 - T)^2 + 3*T - 8*(1 - T)*T + 3*(1 - T)^2*T - 
       4*T^2 + 4*(1 - T)*T^2 + 2*T^3))/T^2)*Log[qq] + 
  ((-4*Nf*(-32 + 32*(1 - T) + 13*(1 - T)^2 - 6*T + 57*(1 - T)*T + 38*T^2))/
     (9*T) - (56 - 82*(1 - T) - 5*(1 - T)^2 + 20*(1 - T)^3 - 80*T + 
      41*(1 - T)*T + 29*(1 - T)^2*T - 24*(1 - T)^3*T - 10*T^2 + 
      45*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 34*T^3)/((-1 + T)*T))*Log[qq] + 
  Pi^2*((-20*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (9*(1 - T)) - (-14*(1 - T)^3 + 28*(1 - T)^4 - 14*(1 - T)^5 - 
      42*(1 - T)^2*T + 112*(1 - T)^3*T - 70*(1 - T)^4*T - 42*(1 - T)*T^2 + 
      168*(1 - T)^2*T^2 + 82*(1 - T)^3*T^2 - 362*(1 - T)^4*T^2 + 
      173*(1 - T)^5*T^2 - 50*(1 - T)^6*T^2 + 10*(1 - T)^7*T^2 - 14*T^3 + 
      112*(1 - T)*T^3 + 52*(1 - T)^2*T^3 - 640*(1 - T)^3*T^3 + 
      565*(1 - T)^4*T^3 - 220*(1 - T)^5*T^3 + 40*(1 - T)^6*T^3 + 28*T^4 + 
      188*(1 - T)*T^4 - 762*(1 - T)^2*T^4 + 697*(1 - T)^3*T^4 - 
      400*(1 - T)^4*T^4 + 60*(1 - T)^5*T^4 + 34*T^5 - 452*(1 - T)*T^5 + 
      611*(1 - T)^2*T^5 - 380*(1 - T)^3*T^5 + 40*(1 - T)^4*T^5 - 88*T^6 + 
      226*(1 - T)*T^6 - 190*(1 - T)^2*T^6 + 10*(1 - T)^3*T^6 + 40*T^7 - 
      40*(1 - T)*T^7)/(3*(1 - T)*T^3))*Log[qq] + 
  ((8*Nf*(-3*(1 - T) + 4*(1 - T)^2 - 2*T + 5*(1 - T)*T + 2*T^2))/(3*T) + 
    (8*LbL*Nf*(15*(1 - T) - 6*(1 - T)^2 - 3*T - 9*(1 - T)*T - 2*(1 - T)^2*T - 
       4*(1 - T)^3*T + 3*T^2 - 6*(1 - T)*T^2 - 4*(1 - T)^2*T^2 - 4*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/3 - 
    (2*(-2*(1 - T)^2 + 2*(1 - T)^3 + 40*(1 - T)*T - 53*(1 - T)^2*T + 
       10*(1 - T)^3*T + 2*(1 - T)^4*T - 6*T^2 - 15*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 16*T^3 - 43*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3 - 12*T^4 + 2*(1 - T)*T^4))/T^2)*G[{(1 - T)^(-1)}, 1]*
   Log[qq] + Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 
       3*(1 - T)^4 - 6*(1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T + 6*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (1 - T) - ((4*I)*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 
       5*(1 - T)^3*T + 3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  ((8*Nf*(-2 + 3*(1 - T) + 2*T))/3 + 
    (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 44*(1 - T)*T - 67*(1 - T)^2*T + 
       19*(1 - T)^3*T + 2*(1 - T)^4*T - 6*T^2 - 33*(1 - T)*T^2 + 
       29*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 8*T^3 - 16*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/T^2 + 
    (8*LbL*Nf*(-33*(1 - T) + 54*(1 - T)^2 - 30*(1 - T)^3 - 15*T + 
       48*(1 - T)*T - 40*(1 - T)^2*T + 2*(1 - T)^3*T - 4*(1 - T)^4*T + 
       6*T^2 + 9*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 13*T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T))*
   G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*(((4*I)*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 
       3*(1 - T)^2*T + 11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 
       6*(1 - T)^6*T + 2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 
       42*(1 - T)^3*T^2 + 59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 
       14*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 
       9*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 
       42*(1 - T)^4*T^3 + 40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 
       4*(1 - T)^7*T^3 + 2*T^4 - 17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 
       6*(1 - T)^6*T^4 - T^5 + 19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 
       74*(1 - T)^3*T^5 - 42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 
       20*(1 - T)*T^6 + 37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 
       4*T^7 + 8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) - 
    (((8*I)/3)*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 
       6*(1 - T)^6 - 30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 
       32*(1 - T)^5*T + 19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 
       24*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 
       18*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 3*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 5*T^4 + 2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 
       62*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 
       30*(1 - T)*T^5 + 63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 9*T^6 + 30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 4*T^7 - 8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/
     ((1 - T)*T^3))*G[{T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-9*(1 - T)^2 + 14*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 15*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 
       42*(1 - T)^3*T^2 + 52*(1 - T)^4*T^2 - 22*(1 - T)^5*T^2 + 
       4*(1 - T)^6*T^2 - 2*(1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 - 
       14*(1 - T)^2*T^3 + 56*(1 - T)^3*T^3 - 62*(1 - T)^4*T^3 + 
       16*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 2*T^4 - 25*(1 - T)*T^4 + 
       56*(1 - T)^2*T^4 - 58*(1 - T)^3*T^4 + 28*(1 - T)^4*T^4 - 
       12*(1 - T)^5*T^4 - T^5 + 32*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       28*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 4*T^6 - 20*(1 - T)*T^6 + 
       16*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6 - 4*T^7 + 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{0, 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 15*(1 - T)^4*T + 
       12*(1 - T)^5*T + 6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) + 
    (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 5*(1 - T)^3*T + 
       3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((-4*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 
       3*(1 - T)^2*T + 11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 
       6*(1 - T)^6*T + 2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 
       42*(1 - T)^3*T^2 + 59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 
       14*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 
       9*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 
       42*(1 - T)^4*T^3 + 40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 
       4*(1 - T)^7*T^3 + 2*T^4 - 17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 
       6*(1 - T)^6*T^4 - T^5 + 19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 
       74*(1 - T)^3*T^5 - 42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 
       20*(1 - T)*T^6 + 37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 
       4*T^7 + 8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 32*(1 - T)^5*T + 
       19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 18*(1 - T)^4*T^2 + 
       48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 - 3*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 5*T^4 + 
       2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*G[{0, T^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T + 6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) + 
    (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 5*(1 - T)^3*T + 
       3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T + 6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) - 
    (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 5*(1 - T)^3*T + 
       3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
    1]*Log[qq] + 
  ((8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), T^(-1)}, 1]*Log[qq] + 
  ((-4*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 3*(1 - T)^2*T + 
       11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 6*(1 - T)^6*T + 
       2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 42*(1 - T)^3*T^2 + 
       59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 14*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 9*(1 - T)*T^3 - 
       22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 
       40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 4*(1 - T)^7*T^3 + 2*T^4 - 
       17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 42*(1 - T)^3*T^4 + 
       61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 6*(1 - T)^6*T^4 - T^5 + 
       19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 74*(1 - T)^3*T^5 - 
       42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 20*(1 - T)*T^6 + 
       37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 4*T^7 + 
       8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 32*(1 - T)^5*T + 
       19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 18*(1 - T)^4*T^2 + 
       48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 - 3*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 5*T^4 + 
       2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*G[{T^(-1), 1}, 1]*
   Log[qq] + ((8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{T^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  2*((4*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 3*(1 - T)^2*T + 
       11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 6*(1 - T)^6*T + 
       2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 42*(1 - T)^3*T^2 + 
       59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 14*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 9*(1 - T)*T^3 - 
       22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 
       40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 4*(1 - T)^7*T^3 + 2*T^4 - 
       17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 42*(1 - T)^3*T^4 + 
       61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 6*(1 - T)^6*T^4 - T^5 + 
       19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 74*(1 - T)^3*T^5 - 
       42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 20*(1 - T)*T^6 + 
       37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 4*T^7 + 
       8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) - 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 32*(1 - T)^5*T + 
       19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 18*(1 - T)^4*T^2 + 
       48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 - 3*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 5*T^4 + 
       2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*
   G[{T^(-1), T^(-1)}, 1]*Log[qq] + (6 + (8*Nf)/3)*Log[\[Mu]\[Mu]] - 
  (4*Pi^2*(1 + T)*Log[\[Mu]\[Mu]])/T + 
  Pi*((((8*I)/3)*Nf*(1 + T))/T + ((2*I)*(3 + 5*T))/T)*Log[\[Mu]\[Mu]] + 
  Pi*((12*I)/(1 - T) + (((16*I)/3)*Nf)/(1 - T))*G[{(1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - (8*Pi^2*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  ((4*I)*Pi*(1 + T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((6*(1 + T))/T + (8*Nf*(1 + T))/(3*T))*G[{(1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + (-12/(1 - T) - (16*Nf)/(3*(1 - T)))*
   G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((8*I)*Pi*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  (-12/(1 - T) - (16*Nf)/(3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/
   (1 - T) + 2*(12/(1 - T) + (16*Nf)/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((16*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) - 
  ((4*I)*Pi*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2)*Log[qq]*
    Log[\[Mu]\[Mu]])/T + 
  ((-6*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2))/T - 
    (8*Nf*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2))/(3*T))*Log[qq]*
   Log[\[Mu]\[Mu]] + 2*Log[\[Mu]\[Mu]]^2 + 
  ((2*I)*Pi*(1 + T)*Log[\[Mu]\[Mu]]^2)/T + 
  ((4*I)*Pi*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) + 
  (2*(1 + T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (4*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (4*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) + 
  (8*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (2*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2)*Log[qq]*
    Log[\[Mu]\[Mu]]^2)/T + 
  ((24*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 + 2*T - 5*(1 - T)*T))/T^2 + 
    (4*(12 - 25*(1 - T) + 17*(1 - T)^2 + 2*(1 - T)^4 - 16*T + 6*(1 - T)*T + 
       2*(1 - T)^2*T + 2*(1 - T)^3*T))/T^2)*Zeta[3] + 
  ((-48*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (8*(-3 + 8*(1 - T) + 5*T))/
     (1 - T))*G[{(1 - T)^(-1)}, 1]*Zeta[3], 
 (157*Pi^4)/360 + (510 - 331*(1 - T) - 331*T)/8 - 
  (19*Nf*(-430 + 251*(1 - T) + 251*T))/162 + 
  Pi*(((112*I)/3)*LbL*Nf + (((3*I)/2)*(-30 + 69*(1 - T) - 39*(1 - T)^2 + 
       69*T - 82*(1 - T)*T + 26*(1 - T)^2*T - 39*T^2 + 26*(1 - T)*T^2))/
     ((-1 + T)*T) + (((2*I)/27)*Nf*(-418 + 741*(1 - T) - 323*(1 - T)^2 + 
       741*T - 758*(1 - T)*T + 170*(1 - T)^2*T - 323*T^2 + 170*(1 - T)*T^2))/
     ((-1 + T)*T)) + Pi^3*(((16*I)/3)*LbL*Nf - 
    ((I/6)*(-18 + 77*(1 - T) - 55*(1 - T)^2 - 2*(1 - T)^3 + 77*T - 
       102*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 55*T^2 + 
       36*(1 - T)*T^2 + 4*(1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/
     ((-1 + T)*T)) + 
  Pi^2*(-1/27*(Nf*(-182 + 297*(1 - T) - 115*(1 - T)^2 + 297*T - 
        340*(1 - T)*T + 79*(1 - T)^2*T - 115*T^2 + 79*(1 - T)*T^2))/
      ((-1 + T)*T) - (-136*(1 - T) + 123*(1 - T)^2 + 13*(1 - T)^3 - 136*T + 
      126*(1 - T)*T + 91*(1 - T)^2*T - 57*(1 - T)^3*T + 123*T^2 + 
      91*(1 - T)*T^2 - 234*(1 - T)^2*T^2 + 20*(1 - T)^3*T^2 + 13*T^3 - 
      57*(1 - T)*T^3 + 20*(1 - T)^2*T^3)/(6*(-1 + T)*T) - 
    (4*LbL*Nf*(12*(1 - T)^2 - 20*(1 - T)^3 + 10*(1 - T)^4 + 54*(1 - T)*T - 
       45*(1 - T)^2*T + 25*(1 - T)^3*T + 12*T^2 - 45*(1 - T)*T^2 + 
       30*(1 - T)^2*T^2 - 20*T^3 + 25*(1 - T)*T^3 + 10*T^4))/9) + 
  Pi^3*((((-8*I)/3)*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    ((I/3)*(-14*(1 - T) + 7*(1 - T)^2 - 25*T + 6*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1)}, 1] + ((3*(-22 + 9*(1 - T)))/2 + (112*LbL*Nf*T)/3 - 
    (2*Nf*(-6*(1 - T) + 6*(1 - T)^2 + 38*T + 13*(1 - T)*T))/(9*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/
     (9*(1 - T)) - (-14 + 49*(1 - T) - 66*(1 - T)^2 + 41*(1 - T)^3 - 
      10*(1 - T)^4 + 35*T - 95*(1 - T)*T + 105*(1 - T)^2*T - 49*(1 - T)^3*T + 
      4*(1 - T)^4*T - T^2 + 18*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 
      4*(1 - T)^3*T^2)/(3*(1 - T)*T^2) - 
    (4*LbL*Nf*(-10*(1 - T)^2 + 30*(1 - T)^3 - 30*(1 - T)^4 + 10*(1 - T)^5 - 
       20*(1 - T)*T + 45*(1 - T)^2*T - 45*(1 - T)^3*T + 20*(1 - T)^4*T - 
       10*T^2 + 33*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 10*(1 - T)^3*T^2))/
     (9*(1 - T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 
      3*(1 - T)*T^2 + 2*T^3) - ((2*I)*(2*(1 - T) + 5*(1 - T)^2 + 2*T + 
       27*(1 - T)*T - 8*(1 - T)^2*T + 10*T^2 - 32*(1 - T)*T^2 + 
       2*(1 - T)^2*T^2 - 12*T^3 + 2*(1 - T)*T^3))/(-1 + T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((16*LbL*Nf*(1 - T))/3 - 
    (56*(1 - T) - 56*(1 - T)^2 + 114*T - 117*(1 - T)*T + 54*(1 - T)^2*T - 
      110*T^2 + 57*(1 - T)*T^2 + 2*(1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3)/
     (6*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-4*I)/9)*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 
       25*(1 - T)*T - 3*(1 - T)^2*T))/((1 - T)*T) - 
    (I*(-4*(1 - T) + 40*(1 - T)^2 - 43*(1 - T)^3 + 7*(1 - T)^4 - 4*T + 
       25*(1 - T)*T + 8*(1 - T)^2*T - 42*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 3*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2))/
     ((1 - T)*T) - (((8*I)/3)*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 
       4*(1 - T)^4 + 2*(1 - T)^5 - 9*(1 - T)*T + 9*(1 - T)^2*T - 
       11*(1 - T)^3*T + 5*(1 - T)^4*T - 15*T^2 + 18*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 10*(1 - T)*T^3 + 
       5*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/(1 - T))*
   G[{(1 - T)^(-1)}, 1] + ((112*LbL*Nf*(1 - T))/3 - 
    (3*(1 - T)*(-22 + 9*T))/(2*(-1 + T)) + 
    (2*Nf*(38*(1 - T) - 6*T + 13*(1 - T)*T + 6*T^2))/(9*(-1 + T)))*
   G[{T^(-1)}, 1] + Pi^3*((((-8*I)/3)*LbL*Nf*(1 - T)*(-2 + T))/T - 
    ((I/3)*(-25*(1 - T) - 14*T + 6*(1 - T)*T + 7*T^2))/T)*G[{T^(-1)}, 1] + 
  Pi^2*((16*LbL*Nf*T)/3 - (114*(1 - T) - 110*(1 - T)^2 - 2*(1 - T)^3 + 56*T - 
      117*(1 - T)*T + 57*(1 - T)^2*T + 2*(1 - T)^3*T - 56*T^2 + 
      54*(1 - T)*T^2 + 2*(1 - T)^2*T^2)/(6*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*(((2*I)*(2*(1 - T) + 10*(1 - T)^2 - 12*(1 - T)^3 + 2*T + 27*(1 - T)*T - 
       32*(1 - T)^2*T + 2*(1 - T)^3*T + 5*T^2 - 8*(1 - T)*T^2 + 
       2*(1 - T)^2*T^2))/T - ((8*I)/3)*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 
      3*(1 - T)^2*T + 3*(1 - T)*T^2 + 2*T^3))*G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 
       3*(1 - T)*T^2 + 19*T^3))/((-1 + T)*T) + 
    (I*(-4*(1 - T) + 9*(1 - T)^2 - 4*T + 25*(1 - T)*T + 3*(1 - T)^2*T + 
       40*T^2 + 8*(1 - T)*T^2 - 25*(1 - T)^2*T^2 - 43*T^3 - 42*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 + 7*T^4 + 4*(1 - T)*T^4))/((-1 + T)*T) - 
    (((8*I)/3)*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 
       9*(1 - T)*T + 18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 
       12*T^2 + 9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/T)*
   G[{T^(-1)}, 1] + Pi^2*((-8*Nf*(-1 - T + T^2))/(9*T) + 
    (-14 + 35*(1 - T) - (1 - T)^2 + 49*T - 95*(1 - T)*T + 18*(1 - T)^2*T - 
      66*T^2 + 105*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 41*T^3 - 49*(1 - T)*T^3 + 
      4*(1 - T)^2*T^3 - 10*T^4 + 4*(1 - T)*T^4)/(3*(1 - T)*(-1 + T)*T) - 
    (4*LbL*Nf*(-10*(1 - T)^2 - 20*(1 - T)*T + 33*(1 - T)^2*T - 10*T^2 + 
       45*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 30*T^3 - 45*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 30*T^4 + 20*(1 - T)*T^4 + 10*T^5))/(9*(1 - T)*T))*
   G[{T^(-1)}, 1] - (4*Pi^2*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + 
     (1 - T)*T^2)*G[{0, 1}, 1])/(3*(1 - T)*T) + 
  (-((-24*(1 - T) - 5*(1 - T)^2 + 29*(1 - T)^3 - 24*T - 58*(1 - T)*T + 
       137*(1 - T)^2*T - 46*(1 - T)^3*T - 5*T^2 + 137*(1 - T)*T^2 - 
       140*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 29*T^3 - 46*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3)/((-1 + T)*T)) - 
    (16*LbL*Nf*(6*(1 - T) - 9*(1 - T)^2 - 5*(1 - T)^3 + 2*(1 - T)^4 + 6*T - 
       12*(1 - T)*T - 12*(1 - T)^2*T + 5*(1 - T)^3*T - 9*T^2 - 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 5*T^3 + 5*(1 - T)*T^3 + 2*T^4))/3)*
   G[{0, 1}, 1] + 
  Pi*(((2*I)*(4*(1 - T)^2 - 14*(1 - T)^3 + 20*(1 - T)^4 - 14*(1 - T)^5 + 
       4*(1 - T)^6 + 8*(1 - T)*T - 42*(1 - T)^2*T + 56*(1 - T)^3*T - 
       30*(1 - T)^4*T + 13*(1 - T)^5*T - 6*(1 - T)^6*T + 4*T^2 - 
       42*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 68*(1 - T)^3*T^2 + 
       32*(1 - T)^4*T^2 - 16*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - 14*T^3 + 
       56*(1 - T)*T^3 - 68*(1 - T)^2*T^3 + 70*(1 - T)^3*T^3 - 
       42*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + 20*T^4 - 30*(1 - T)*T^4 + 
       32*(1 - T)^2*T^4 - 42*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 14*T^5 + 
       13*(1 - T)*T^5 - 16*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 4*T^6 - 
       6*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2) + 
    (((16*I)/3)*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 
       2*(1 - T)^7 - 8*(1 - T)^3*T + 27*(1 - T)^4*T - 21*(1 - T)^5*T + 
       8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 57*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       57*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       27*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     ((1 - T)*T))*G[{0, 1}, 1] + Pi^2*((8*LbL*Nf*(-1 - T)*T)/(3*(1 - T)) + 
    (-4*(1 - T)^2 - 30*(1 - T)*T + 11*(1 - T)^2*T - 89*T^2 + 22*(1 - T)*T^2)/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((4*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 25*(1 - T)*T - 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (-4*(1 - T) + 40*(1 - T)^2 - 43*(1 - T)^3 + 7*(1 - T)^4 - 4*T + 
      25*(1 - T)*T + 8*(1 - T)^2*T - 42*(1 - T)^3*T + 4*(1 - T)^4*T + 9*T^2 + 
      3*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/((1 - T)*T) + 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^5 - 
       9*(1 - T)*T + 9*(1 - T)^2*T - 11*(1 - T)^3*T + 5*(1 - T)^4*T - 
       15*T^2 + 18*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 
       10*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/
     (3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(4 - 14*(1 - T) + 20*(1 - T)^2 - 14*(1 - T)^3 + 4*(1 - T)^4 - 
       14*T + 42*(1 - T)*T - 31*(1 - T)^2*T + 8*(1 - T)^3*T - 5*(1 - T)^4*T + 
       7*T^2 - 27*(1 - T)*T^2 + 30*(1 - T)^2*T^2 - 14*(1 - T)^3*T^2 + 
       (1 - T)^4*T^2 + T^3 + 2*(1 - T)^3*T^3 + 2*T^4 - 3*(1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(-4*(1 - T)^2 + 12*(1 - T)^3 - 12*(1 - T)^4 + 
       4*(1 - T)^5 - 8*(1 - T)*T + 42*(1 - T)^2*T - 18*(1 - T)^3*T + 
       8*(1 - T)^4*T - 4*T^2 + 18*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 
       4*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 
       4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + 
    (-89*(1 - T)^2 - 30*(1 - T)*T + 22*(1 - T)^2*T - 4*T^2 + 11*(1 - T)*T^2)/
     (3*(1 - T)*T))*G[{0, T^(-1)}, 1] + 
  ((-4*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 3*(1 - T)*T^2 + 
       19*T^3))/(9*(-1 + T)*T) - (-4*(1 - T) + 9*(1 - T)^2 - 4*T + 
      25*(1 - T)*T + 3*(1 - T)^2*T + 40*T^2 + 8*(1 - T)*T^2 - 
      25*(1 - T)^2*T^2 - 43*T^3 - 42*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 7*T^4 + 
      4*(1 - T)*T^4)/((-1 + T)*T) + 
    (8*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 9*(1 - T)*T + 
       18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 12*T^2 + 
       9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/
     (3*T))*G[{0, T^(-1)}, 1] + 
  Pi*(((-2*I)*(4 - 14*(1 - T) + 7*(1 - T)^2 + (1 - T)^3 + 2*(1 - T)^4 - 
       14*T + 42*(1 - T)*T - 27*(1 - T)^2*T - 3*(1 - T)^4*T + 20*T^2 - 
       31*(1 - T)*T^2 + 30*(1 - T)^2*T^2 + (1 - T)^4*T^2 - 14*T^3 + 
       8*(1 - T)*T^3 - 14*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 4*T^4 - 
       5*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(-4*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 8*(1 - T)*T + 18*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 4*T^2 + 42*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2 + 12*T^3 - 18*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 12*T^4 + 
       8*(1 - T)*T^4 + 4*T^5))/((1 - T)*T))*G[{0, T^(-1)}, 1] + 
  (Pi^2*(-22*(1 - T) + 11*(1 - T)^2 - 61*T + 10*(1 - T)*T)*
    G[{(1 - T)^(-1), 1}, 1])/(3*(1 - T)) + 
  ((4*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 25*(1 - T)*T - 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (-4*(1 - T) + 40*(1 - T)^2 - 43*(1 - T)^3 + 7*(1 - T)^4 - 4*T + 
      25*(1 - T)*T + 8*(1 - T)^2*T - 42*(1 - T)^3*T + 4*(1 - T)^4*T + 9*T^2 + 
      3*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/((1 - T)*T) + 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^5 - 
       9*(1 - T)*T + 9*(1 - T)^2*T - 11*(1 - T)^3*T + 5*(1 - T)^4*T - 
       15*T^2 + 18*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 
       10*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/
     (3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*(((2*I)*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T + (1 - T)^3*T - 3*(1 - T)^5*T - 2*T^2 + 
       19*(1 - T)*T^2 + 11*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 - 
       8*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 7*T^3 + 11*(1 - T)*T^3 - 
       33*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 6*T^4 - 
       28*(1 - T)*T^4 - 4*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 3*T^5 + 
       2*(1 - T)*T^5 + 4*(1 - T)^2*T^5 - 2*T^6 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) - (((8*I)/3)*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 20*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 66*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       57*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       24*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     ((1 - T)*T))*G[{(1 - T)^(-1), 1}, 1] + (2*I)*Pi*(-10 + 7*(1 - T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + (20 - 9*(1 - T) + (4*Nf*(3 - T))/3)*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (4*Pi^2*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) - 
  (2*Pi^2*(-14*(1 - T) + 7*(1 - T)^2 - 57*T + 10*(1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) + 
  2*Pi*(((2*I)*(-2 + 7*(1 - T) - 10*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 
       5*T - 17*(1 - T)*T + 21*(1 - T)^2*T - 10*(1 - T)^3*T + (1 - T)^4*T + 
       8*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T^2) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*Nf*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - 
       (1 - T)*T + 2*(1 - T)^2*T))/(1 - T) - 
    ((2*I)*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 25*(1 - T)*T - 
       3*(1 - T)^2*T))/(9*(1 - T)*T) - 
    (-4*(1 - T) + 40*(1 - T)^2 - 43*(1 - T)^3 + 7*(1 - T)^4 - 4*T + 
      25*(1 - T)*T + 8*(1 - T)^2*T - 42*(1 - T)^3*T + 4*(1 - T)^4*T + 9*T^2 + 
      3*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/((1 - T)*T) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^5 - 
       9*(1 - T)*T + 9*(1 - T)^2*T - 11*(1 - T)^3*T + 5*(1 - T)^4*T - 
       15*T^2 + 18*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 
       10*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/
     (3*(1 - T)))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((2*I)*Pi*(10*(1 - T) - 10*(1 - T)^2 + 10*T - 14*(1 - T)*T + 
     7*(1 - T)^2*T - 10*T^2 + 7*(1 - T)*T^2)*G[{(1 - T)^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + Pi^2*((-8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) - 
    (4*(1 - T)*(-7 + 2*T))/(3*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 
       6*(1 - T)*T - 6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + 
       (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/((1 - T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 3*(1 - T)*T^2 + 
       2*T^3))/3 + (2*(-2*(1 - T) - 3*(1 - T)^2 + 5*(1 - T)^3 - 2*T - 
       18*(1 - T)*T + 29*(1 - T)^2*T - 8*(1 - T)^3*T - 3*T^2 + 
       29*(1 - T)*T^2 - 28*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 5*T^3 - 
       8*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 
       4*(1 - T)^2*T + 5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + 
       (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 2*T^2 + 
       9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (Pi^2*(-61*(1 - T) - 22*T + 10*(1 - T)*T + 11*T^2)*G[{T^(-1), 1}, 1])/
   (3*T) + ((-4*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 
       3*(1 - T)*T^2 + 19*T^3))/(9*(-1 + T)*T) - 
    (-4*(1 - T) + 9*(1 - T)^2 - 4*T + 25*(1 - T)*T + 3*(1 - T)^2*T + 40*T^2 + 
      8*(1 - T)*T^2 - 25*(1 - T)^2*T^2 - 43*T^3 - 42*(1 - T)*T^3 + 
      4*(1 - T)^2*T^3 + 7*T^4 + 4*(1 - T)*T^4)/((-1 + T)*T) + 
    (8*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 9*(1 - T)*T + 
       18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 12*T^2 + 
       9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/
     (3*T))*G[{T^(-1), 1}, 1] + 
  Pi*(((-2*I)*(-2*(1 - T)^2 + 7*(1 - T)^3 - 6*(1 - T)^4 + 3*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T + 11*(1 - T)^3*T - 
       28*(1 - T)^4*T + 2*(1 - T)^5*T + (1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 + 11*(1 - T)^2*T^2 - 33*(1 - T)^3*T^2 - 
       4*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 + 5*T^3 + (1 - T)*T^3 - 
       16*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       8*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 + 2*T^5 - 3*(1 - T)*T^5 + 
       (1 - T)^2*T^5))/((1 - T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 
       2*(1 - T)^7 - 8*(1 - T)^3*T + 24*(1 - T)^4*T - 21*(1 - T)^5*T + 
       8*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 57*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 20*(1 - T)*T^3 + 
       66*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       33*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     ((1 - T)*T))*G[{T^(-1), 1}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*(10*(1 - T) - 10*(1 - T)^2 + 10*T - 14*(1 - T)*T + 
     7*(1 - T)^2*T - 10*T^2 + 7*(1 - T)*T^2)*G[{T^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + Pi^2*((-8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) - 
    (4*(1 - T)*(-7 + 2*T))/(3*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 
       6*(1 - T)*T - 6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + 
       (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/((1 - T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 3*(1 - T)*T^2 + 
       2*T^3))/3 + (2*(-2*(1 - T) - 3*(1 - T)^2 + 5*(1 - T)^3 - 2*T - 
       18*(1 - T)*T + 29*(1 - T)^2*T - 8*(1 - T)^3*T - 3*T^2 + 
       29*(1 - T)*T^2 - 28*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 5*T^3 - 
       8*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 
       4*(1 - T)^2*T + 5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + 
       (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 2*T^2 + 
       9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] - 
  ((2*I)*Pi*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1)}, 1])/(-1 + T) + 
  (4*Pi^2*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1)}, 1])/
   (3*T) - (2*Pi^2*(-57*(1 - T) - 14*T + 10*(1 - T)*T + 7*T^2)*
    G[{T^(-1), T^(-1)}, 1])/(3*T) + ((-4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)) + 
    ((1 - T)*(-20 + 9*T))/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*Nf*(-1 - T + T^2))/T - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 
       2*(1 - T)*T^2 + 2*T^3))/((1 - T)*T) + 
    ((2*I)*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 7*(1 - T)*T - 6*(1 - T)^2*T + 
       6*T^2 + 21*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*(((-2*I)*(-2 + 5*(1 - T) + 7*T - 17*(1 - T)*T + 8*(1 - T)^2*T - 
       10*T^2 + 21*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 7*T^3 - 10*(1 - T)*T^3 + 
       (1 - T)^2*T^3 - 2*T^4 + (1 - T)*T^4))/((1 - T)*(-1 + T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 2*T^2 + 
       9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*((4*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 3*(1 - T)*T^2 + 
       19*T^3))/(9*(-1 + T)*T) + (-4*(1 - T) + 9*(1 - T)^2 - 4*T + 
      25*(1 - T)*T + 3*(1 - T)^2*T + 40*T^2 + 8*(1 - T)*T^2 - 
      25*(1 - T)^2*T^2 - 43*T^3 - 42*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 7*T^4 + 
      4*(1 - T)*T^4)/((-1 + T)*T) - 
    (8*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 9*(1 - T)*T + 
       18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 12*T^2 + 
       9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/
     (3*T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-2*(4*(1 - T)^2 - 14*(1 - T)^3 + 20*(1 - T)^4 - 14*(1 - T)^5 + 
       4*(1 - T)^6 + 8*(1 - T)*T - 42*(1 - T)^2*T + 56*(1 - T)^3*T + 
       8*(1 - T)^4*T - 27*(1 - T)^5*T - 6*(1 - T)^6*T + 4*T^2 - 
       42*(1 - T)*T^2 + 96*(1 - T)^2*T^2 + 46*(1 - T)^3*T^2 - 
       82*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - 14*T^3 + 
       56*(1 - T)*T^3 + 46*(1 - T)^2*T^3 - 78*(1 - T)^3*T^3 + 
       15*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + 20*T^4 + 8*(1 - T)*T^4 - 
       82*(1 - T)^2*T^4 + 15*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 14*T^5 - 
       27*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 4*T^6 - 
       6*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2) - 
    (16*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 39*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 93*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 39*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{0, 0, 1}, 1] + ((12*I)*Pi*(-4 - T)*T*G[{0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (4*(-2 + 5*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 7*T - 11*(1 - T)*T - 
       11*(1 - T)^2*T - 2*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 - T^3 + (1 - T)*T^3 + (1 - T)^2*T^3 - 2*T^4 + 
       (1 - T)*T^4))/((1 - T)*(-1 + T)*T) + 
    (16*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 33*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       12*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{0, 0, T^(-1)}, 1])/T + 
  ((-8*Nf*(-1 - T + T^2))/(3*T) + 
    (4*(-2 + 7*(1 - T) - 2*(1 - T)^2 - (1 - T)^3 - 2*(1 - T)^4 + 5*T - 
       11*(1 - T)*T + 6*(1 - T)^2*T + (1 - T)^3*T + (1 - T)^4*T - 5*T^2 - 
       11*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + (1 - T)^3*T^2 + 2*T^3 - 
       2*(1 - T)*T^3))/((1 - T)*T^2) + 
    (16*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 12*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       33*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, 0, T^(-1)}, 1] - 
  ((8*I)*Pi*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 1, 1}, 1])/((1 - T)*T) - 
  (4*(2*(1 - T)^4 - 4*(1 - T)^5 + 2*(1 - T)^6 - 16*(1 - T)^3*T + 
     24*(1 - T)^4*T - 4*(1 - T)^5*T - 4*(1 - T)^6*T - 12*(1 - T)^2*T^2 + 
     44*(1 - T)^3*T^2 - 40*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 
     2*(1 - T)^6*T^2 - 16*(1 - T)*T^3 + 44*(1 - T)^2*T^3 - 44*(1 - T)^3*T^3 + 
     5*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + 2*T^4 + 24*(1 - T)*T^4 - 
     40*(1 - T)^2*T^4 + 5*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 4*T^5 - 
     4*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 2*T^6 - 
     4*(1 - T)*T^6 + 2*(1 - T)^2*T^6)*G[{0, 1, 1}, 1])/
   ((1 - T)*(-1 + T)*T^2) + 
  ((4*I)*Pi*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T - 11*(1 - T)^3*T - 5*(1 - T)^4*T - 
       2*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 - 29*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 - 21*(1 - T)*T^3 + 
       22*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 - 10*T^4 + 
       14*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 7*T^5 - 
       9*(1 - T)*T^5 + 6*(1 - T)^2*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 8*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       51*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       21*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     (3*(1 - T)*T))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 10*(1 - T)^4 + 7*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T - 21*(1 - T)^3*T + 
       14*(1 - T)^4*T - 9*(1 - T)^5*T + 2*(1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 - 29*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       21*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 + 5*T^3 - 11*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       5*(1 - T)*T^4 - (1 - T)^2*T^4 + 2*(1 - T)^3*T^4 + 2*T^5 - 
       2*(1 - T)*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 21*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 51*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 33*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{0, 1, T^(-1)}, 1] + ((4*I)*Pi*(-2*(1 - T)^2 - 6*(1 - T)*T + 
     (1 - T)^2*T - 11*T^2 + 4*(1 - T)*T^2)*G[{0, (1 - T)^(-1), 1}, 1])/
   ((1 - T)*T) + 
  ((-2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T - 11*(1 - T)^3*T - 5*(1 - T)^4*T - 
       2*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 - 29*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 - 21*(1 - T)*T^3 + 
       22*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 - 10*T^4 + 
       14*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 7*T^5 - 
       9*(1 - T)*T^5 + 6*(1 - T)^2*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 8*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       51*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       21*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(2*(1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 7*(1 - T)^5 + 
       2*(1 - T)^6 + 4*(1 - T)*T - 21*(1 - T)^2*T + 10*(1 - T)^3*T + 
       32*(1 - T)^4*T - 23*(1 - T)^5*T - 2*(1 - T)^6*T + 2*T^2 - 
       21*(1 - T)*T^2 - 7*(1 - T)^2*T^2 + 100*(1 - T)^3*T^2 - 
       72*(1 - T)^4*T^2 + (1 - T)^5*T^2 - 7*T^3 - 16*(1 - T)*T^3 + 
       98*(1 - T)^2*T^3 - 74*(1 - T)^3*T^3 + 2*(1 - T)^5*T^3 + 3*T^4 + 
       35*(1 - T)*T^4 - 42*(1 - T)^2*T^4 - 5*(1 - T)^3*T^4 + 
       6*(1 - T)^4*T^4 - 2*T^5 + (1 - T)*T^5 - 8*(1 - T)^2*T^5 + 
       6*(1 - T)^3*T^5 + 4*T^6 - 6*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/
     ((1 - T)*(-1 + T)*T^2) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 20*(1 - T)^3*T + 57*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 
       120*(1 - T)^3*T^2 - 33*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 
       8*(1 - T)*T^3 + 99*(1 - T)^2*T^3 - 45*(1 - T)^3*T^3 + 
       12*(1 - T)^4*T^3 - 2*T^4 + 42*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 
       18*(1 - T)^3*T^4 + 12*T^5 - 42*(1 - T)*T^5 + 24*(1 - T)^2*T^5 - 
       12*T^6 + 16*(1 - T)*T^6 + 4*T^7))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1), 1}, 1] - 
  ((16*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(-2*(1 - T)^2 - 4*(1 - T)*T - 5*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 10*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 - 7*T + 
       18*(1 - T)*T - 9*(1 - T)^3*T - 2*(1 - T)^4*T + 2*T^2 - 
       14*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + T^3 + 
       4*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + (1 - T)^3*T^3 + 2*T^4 - 
       3*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 33*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       12*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(-11*(1 - T)^2 - 6*(1 - T)*T + 4*(1 - T)^2*T - 2*T^2 + 
     (1 - T)*T^2)*G[{0, T^(-1), 1}, 1])/((1 - T)*T) + 
  ((2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 10*(1 - T)^4 + 7*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T - 21*(1 - T)^3*T + 
       14*(1 - T)^4*T - 9*(1 - T)^5*T + 2*(1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 - 29*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       21*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 + 5*T^3 - 11*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       5*(1 - T)*T^4 - (1 - T)^2*T^4 + 2*(1 - T)^3*T^4 + 2*T^5 - 
       2*(1 - T)*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 21*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 51*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 33*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{0, T^(-1), 1}, 1] + ((-8*Nf*(-1 - T + T^2))/(3*T) - 
    (2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 3*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)^6 - 4*(1 - T)*T + 21*(1 - T)^2*T + 16*(1 - T)^3*T - 
       35*(1 - T)^4*T - (1 - T)^5*T + 6*(1 - T)^6*T - 2*T^2 + 
       21*(1 - T)*T^2 + 7*(1 - T)^2*T^2 - 98*(1 - T)^3*T^2 + 
       42*(1 - T)^4*T^2 + 8*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + 7*T^3 - 
       10*(1 - T)*T^3 - 100*(1 - T)^2*T^3 + 74*(1 - T)^3*T^3 + 
       5*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 - 10*T^4 - 32*(1 - T)*T^4 + 
       72*(1 - T)^2*T^4 - 6*(1 - T)^4*T^4 + 7*T^5 + 23*(1 - T)*T^5 - 
       (1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T^2) + (8*LbL*Nf*(-2*(1 - T)^4 + 12*(1 - T)^5 - 
       12*(1 - T)^6 + 4*(1 - T)^7 - 8*(1 - T)^3*T + 42*(1 - T)^4*T - 
       42*(1 - T)^5*T + 16*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 
       99*(1 - T)^3*T^2 - 57*(1 - T)^4*T^2 + 24*(1 - T)^5*T^2 - 
       20*(1 - T)*T^3 + 120*(1 - T)^2*T^3 - 45*(1 - T)^3*T^3 + 
       18*(1 - T)^4*T^3 - 2*T^4 + 57*(1 - T)*T^4 - 33*(1 - T)^2*T^4 + 
       12*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 
       8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*G[{0, T^(-1), 1}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] - 
  ((16*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(5*(1 - T)^2 + 4*(1 - T)*T - 3*(1 - T)^2*T + 2*T^2)*
    G[{0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) - (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  2*((8*Nf*(-1 - T + T^2))/(3*T) + 
    (2*(-2 + 7*(1 - T) - 2*(1 - T)^2 - (1 - T)^3 - 2*(1 - T)^4 + 7*T - 
       18*(1 - T)*T + 14*(1 - T)^2*T - 4*(1 - T)^3*T + 3*(1 - T)^4*T - 
       10*T^2 - 12*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       9*(1 - T)*T^3 + 3*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 12*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       33*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    ((4*I)*(2*(1 - T) - (1 - T)^2 - 10*T + (1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T - 11*(1 - T)^3*T - 5*(1 - T)^4*T - 
       2*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 - 29*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 - 21*(1 - T)*T^3 + 
       22*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 - 10*T^4 + 
       14*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 7*T^5 - 
       9*(1 - T)*T^5 + 6*(1 - T)^2*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 8*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       51*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       21*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((8*I)*Pi*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 10*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 - 7*T + 
       18*(1 - T)*T - 9*(1 - T)^3*T - 2*(1 - T)^4*T + 2*T^2 - 
       14*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + T^3 + 
       4*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + (1 - T)^3*T^3 + 2*T^4 - 
       3*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 33*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       12*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  Pi*(((48*I)*T)/(1 - T) + ((32*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] - 
  ((8*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  ((-2*(2*(1 - T)^2 - 5*(1 - T)^3 + (1 - T)^4 + 2*(1 - T)^5 + 4*(1 - T)*T - 
       17*(1 - T)^2*T + 51*(1 - T)^3*T - 24*(1 - T)^4*T - 4*(1 - T)^5*T + 
       2*T^2 - 19*(1 - T)*T^2 + 103*(1 - T)^2*T^2 - 95*(1 - T)^3*T^2 - 
       3*(1 - T)^4*T^2 + 2*(1 - T)^5*T^2 - 7*T^3 + 81*(1 - T)*T^3 - 
       129*(1 - T)^2*T^3 + 3*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 + 4*T^4 - 
       79*(1 - T)*T^4 + 19*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 + 5*T^5 + 
       13*(1 - T)*T^5 + 8*(1 - T)^2*T^5 - 4*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 32*(1 - T)^3*T + 45*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 48*(1 - T)^2*T^2 + 99*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       87*(1 - T)^2*T^3 - 45*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 - 2*T^4 + 
       39*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 18*(1 - T)^3*T^4 + 12*T^5 - 
       42*(1 - T)*T^5 + 24*(1 - T)^2*T^5 - 12*T^6 + 16*(1 - T)*T^6 + 4*T^7))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1), 1, 1}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(28*(1 - T)^3 - 18*(1 - T)^4 + 55*(1 - T)^2*T - 54*(1 - T)^3*T + 
       8*(1 - T)^4*T + 38*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       (1 - T)^4*T^2 - T^3 - 36*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       3*(1 - T)^3*T^3 + 3*T^4 - 2*(1 - T)*T^4 + 3*(1 - T)^2*T^4 - 2*T^5 + 
       (1 - T)*T^5))/((1 - T)*(-1 + T)) - 
    (8*LbL*Nf*(-12*(1 - T)^3 + 12*(1 - T)^4 - 18*(1 - T)^2*T + 
       36*(1 - T)^3*T - 3*(1 - T)^4*T + 36*(1 - T)^2*T^2 - 15*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 18*(1 - T)*T^3 - 27*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 6*T^4 - 21*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       8*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  Pi*(((-24*I)*T)/(1 - T) - ((16*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{(1 - T)^(-1), 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(28*(1 - T)^3 - 18*(1 - T)^4 + 55*(1 - T)^2*T - 54*(1 - T)^3*T + 
       8*(1 - T)^4*T + 38*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       (1 - T)^4*T^2 - T^3 - 36*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       3*(1 - T)^3*T^3 + 3*T^4 - 2*(1 - T)*T^4 + 3*(1 - T)^2*T^4 - 2*T^5 + 
       (1 - T)*T^5))/((1 - T)*(-1 + T)) - 
    (8*LbL*Nf*(-12*(1 - T)^3 + 12*(1 - T)^4 - 18*(1 - T)^2*T + 
       36*(1 - T)^3*T - 3*(1 - T)^4*T + 36*(1 - T)^2*T^2 - 15*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 18*(1 - T)*T^3 - 27*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 6*T^4 - 21*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       8*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  3*(-12*(-1 - T) + (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  2*((-2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 2*(-10 + 7*(1 - T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (2*(1 - T)*(-10 + 7*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((-2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(1 - T)*(-2 + T))/T - 
    ((4*I)*(10*(1 - T) - 2*T - (1 - T)*T + T^2))/T)*G[{T^(-1), 0, 1}, 1] + 
  ((-8*Nf*(-1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) + (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 10*(1 - T)^4 + 7*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T - 21*(1 - T)^3*T + 
       14*(1 - T)^4*T - 9*(1 - T)^5*T + 2*(1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 - 29*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       21*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 + 5*T^3 - 11*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       5*(1 - T)*T^4 - (1 - T)^2*T^4 + 2*(1 - T)^3*T^4 + 2*T^5 - 
       2*(1 - T)*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 21*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 51*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 33*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{T^(-1), 0, 1}, 1] + Pi*(((48*I)*(1 - T))/T + 
    ((32*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((8*I)*Pi*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 0, T^(-1)}, 1])/
   T + ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) - (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (2*(-2 + 7*(1 - T) - 2*(1 - T)^2 - (1 - T)^3 - 2*(1 - T)^4 + 7*T - 
       18*(1 - T)*T + 14*(1 - T)^2*T - 4*(1 - T)^3*T + 3*(1 - T)^4*T - 
       10*T^2 - 12*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       9*(1 - T)*T^3 + 3*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 12*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       33*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((8*I)*Pi*(-1 - T + T^2)*G[{T^(-1), 1, 1}, 1])/T + 
  ((2*(2*(1 - T)^2 - 7*(1 - T)^3 + 4*(1 - T)^4 + 5*(1 - T)^5 - 4*(1 - T)^6 + 
       4*(1 - T)*T - 19*(1 - T)^2*T + 81*(1 - T)^3*T - 79*(1 - T)^4*T + 
       13*(1 - T)^5*T + 2*(1 - T)^6*T + 2*T^2 - 17*(1 - T)*T^2 + 
       103*(1 - T)^2*T^2 - 129*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 
       8*(1 - T)^5*T^2 - 5*T^3 + 51*(1 - T)*T^3 - 95*(1 - T)^2*T^3 + 
       3*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 + T^4 - 24*(1 - T)*T^4 - 
       3*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4 + 2*T^5 - 4*(1 - T)*T^5 + 
       2*(1 - T)^2*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 12*(1 - T)^5 - 12*(1 - T)^6 + 4*(1 - T)^7 - 
       8*(1 - T)^3*T + 39*(1 - T)^4*T - 42*(1 - T)^5*T + 16*(1 - T)^6*T - 
       48*(1 - T)^2*T^2 + 87*(1 - T)^3*T^2 - 57*(1 - T)^4*T^2 + 
       24*(1 - T)^5*T^2 - 32*(1 - T)*T^3 + 99*(1 - T)^2*T^3 - 
       45*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 2*T^4 + 45*(1 - T)*T^4 - 
       33*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{T^(-1), 1, 1}, 1] + Pi*(((-24*I)*(1 - T))/T - 
    ((16*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1)}, 1])/T - 
  ((4*I)*Pi*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1)}, 1])/
   T + ((8*Nf*(-1 - T + T^2))/(3*T) - 
    (2*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 + 38*(1 - T)^2*T - 
       36*(1 - T)^3*T - 2*(1 - T)^4*T + (1 - T)^5*T + 55*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 3*(1 - T)^4*T^2 + 28*T^3 - 
       54*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 3*(1 - T)^3*T^3 - 18*T^4 + 
       8*(1 - T)*T^4 + (1 - T)^2*T^4))/T^2 - 
    (8*LbL*Nf*(6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 + 18*(1 - T)^3*T - 
       21*(1 - T)^4*T + 8*(1 - T)^5*T - 18*(1 - T)*T^2 + 36*(1 - T)^2*T^2 - 
       27*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 12*T^3 + 36*(1 - T)*T^3 - 
       15*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4))/(3*T))*G[{T^(-1), 1, T^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 2*(-10 + 7*(1 - T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((-2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1}, 1])/T + 
  ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) - (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1), 1}, 1] + 
  2*((8*Nf*(-1 - T + T^2))/(3*T) - 
    (2*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 + 38*(1 - T)^2*T - 
       36*(1 - T)^3*T - 2*(1 - T)^4*T + (1 - T)^5*T + 55*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 3*(1 - T)^4*T^2 + 28*T^3 - 
       54*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 3*(1 - T)^3*T^3 - 18*T^4 + 
       8*(1 - T)*T^4 + (1 - T)^2*T^4))/T^2 - 
    (8*LbL*Nf*(6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 + 18*(1 - T)^3*T - 
       21*(1 - T)^4*T + 8*(1 - T)^5*T - 18*(1 - T)*T^2 + 36*(1 - T)^2*T^2 - 
       27*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 12*T^3 + 36*(1 - T)*T^3 - 
       15*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4))/(3*T))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((-2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((24*I)*Pi*(-1 - T + T^2)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1)}, 
     1])/T + 3*((12*(1 - T)*(-2 + T))/(-1 + T) - (8*Nf*(-1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((-8*Nf*(-1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) + (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{0, 0, 0, T^(-1)}, 1])/T + 
  (16*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 0, 1, 1}, 1])/((1 - T)*T) - 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (8*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, 1, T^(-1)}, 1])/((1 - T)*T) - 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (16*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-4*(1 - T)^2 - 12*(1 - T)*T + 2*(1 - T)^2*T - 7*T^2 + 5*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (8*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, T^(-1), 1}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T + 
  (4*(-7*(1 - T)^2 - 12*(1 - T)*T + 5*(1 - T)^2*T - 4*T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 1, 0, 1}, 1])/((1 - T)*T) - 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 1, 1, 1}, 1])/((1 - T)*T) - 
  (8*(-1 - T + T^2)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{0, 1, 1, T^(-1)}, 1])/(1 - T) - 
  (8*(-1 - T + T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/T - 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{0, 1, T^(-1), 1}, 1])/(1 - T) - 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((16*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 12*T^2 + 3*(1 - T)*T^2))/
     ((1 - T)*T))*G[{0, (1 - T)^(-1), 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(-(1 - T)^2 - 2*(1 - T)*T - 5*T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - 
  (8*(-1 - T + T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/T - 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (24*(-1 - T + T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((16*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (4*(-12*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2))/
     ((1 - T)*T))*G[{0, T^(-1), 0, 1}, 1] + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(5*(1 - T)^2 + 2*(1 - T)*T - 2*(1 - T)^2*T + T^2)*
    G[{0, T^(-1), 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{0, T^(-1), 1, 1}, 1])/(1 - T) - 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, 1}, 1])/((1 - T)*T) + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] + 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (4*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) - 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (24*(2*(1 - T) - (1 - T)^2 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/
   (1 - T) - (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*
    G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    (4*(2*(1 - T) - (1 - T)^2 - 27*T + 2*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(4*(1 - T) - 2*(1 - T)^2 - 13*T + 3*(1 - T)*T)*
    G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  ((-96*T)/(1 - T) - (64*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] - 
  (8*(-1 - T + T^2)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T + 
  (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/
   (1 - T) + (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 
     3*(1 - T)*T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-1 - T + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  2*((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] + 
  (8*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/
   (1 - T) - (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, 1}, 1])/(1 - T) - 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (8*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (8*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/
   (1 - T) - (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/
   (1 - T) + (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 
     1])/(1 - T) + (8*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*(-4*(1 - T) + 2*(1 - T)^2 - 7*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) - (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T) + (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/
   T + (24*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*LbL*Nf*(1 - T)*(-2 + T))/T + 
    (4*(27*(1 - T) - 2*T - 2*(1 - T)*T + T^2))/T)*G[{T^(-1), 0, 0, 1}, 1] + 
  ((-96*(1 - T))/T - (64*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T - 
  (4*(13*(1 - T) - 4*T - 3*(1 - T)*T + 2*T^2)*G[{T^(-1), 0, 0, T^(-1)}, 1])/
   T + (8*(2*(1 - T) - (1 - T)^2 + T)*G[{T^(-1), 0, 1, 1}, 1])/(1 - T) + 
  ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (4*(-1 - T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  2*((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (4*(-1 - T + T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (4*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, T^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/
   T - (8*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, 0, 1}, 1])/T + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T - 
  (8*(-1 - T + T^2)*G[{T^(-1), 1, 1, 1}, 1])/T + 
  (8*(-1 - T + T^2)*G[{T^(-1), 1, 1, T^(-1)}, 1])/T + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-1 - T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/
   T + ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (12*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   T + (24*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (8*(-1 - T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T + 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/
   T + (16*(-1 - T + T^2)*G[{T^(-1), T^(-1), 1, 1}, 1])/T - 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (8*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   T - (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/
   T + (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (16*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T - 
  (24*(-7*(1 - T) - 4*T + (1 - T)*T + 2*T^2)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((7*I)/3)*Pi^3*Log[\[Mu]\[Mu]] + ((-3*(-30 + 17*(1 - T) + 17*T))/2 - 
    (2*Nf*(-418 + 227*(1 - T) + 227*T))/27)*Log[\[Mu]\[Mu]] + 
  Pi^2*((-8*Nf)/9 - (-30 + 53*(1 - T) - 23*(1 - T)^2 + 53*T - 52*(1 - T)*T + 
      11*(1 - T)^2*T - 23*T^2 + 11*(1 - T)*T^2)/(2*(-1 + T)*T))*
   Log[\[Mu]\[Mu]] + 
  Pi*((((4*I)/9)*Nf*(-38 + 63*(1 - T) - 25*(1 - T)^2 + 63*T - 70*(1 - T)*T + 
       16*(1 - T)^2*T - 25*T^2 + 16*(1 - T)*T^2))/((-1 + T)*T) + 
    (I*(-50 + 83*(1 - T) - 33*(1 - T)^2 + 83*T - 98*(1 - T)*T + 
       24*(1 - T)^2*T - 33*T^2 + 24*(1 - T)*T^2))/((-1 + T)*T))*
   Log[\[Mu]\[Mu]] + (-3*(3 - T) - (4*Nf*(3 - T))/3)*G[{(1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - (2*I)*Pi*(3 - T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  (4*Pi^2*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   (1 - T) + Pi*(((-6*I)*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) - 
    (((8*I)/3)*Nf*(2*(1 - T) - (1 - T)^2 + T))/(1 - T))*G[{(1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((2*I)*Pi*(1 - T)*(2 + T)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/(-1 + T) - (4*Pi^2*(-1 - T + T^2)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + ((3*(1 - T)*(2 + T))/(-1 + T) + 
    (4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)))*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  Pi*(((6*I)*(-1 - T + T^2))/T + (((8*I)/3)*Nf*(-1 - T + T^2))/T)*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + ((4*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*
    G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  ((6*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) + 
    (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((4*I)*Pi*(-1 - T + T^2)*G[{0, T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + ((-6*(-1 - T + T^2))/T - 
    (8*Nf*(-1 - T + T^2))/(3*T))*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1]*
    Log[\[Mu]\[Mu]])/(1 - T) + ((6*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) + 
    (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  2*((-6*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) - 
    (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(-1 - T + T^2)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((-6*(-1 - T + T^2))/T - (8*Nf*(-1 - T + T^2))/(3*T))*G[{T^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*(-1 - T + T^2)*G[{T^(-1), T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + 2*((6*(-1 - T + T^2))/T + 
    (8*Nf*(-1 - T + T^2))/(3*T))*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  (19*Pi^2*Log[\[Mu]\[Mu]]^2)/6 + ((38*Nf)/9 + (50 - 27*(1 - T) - 27*T)/2)*
   Log[\[Mu]\[Mu]]^2 + 
  Pi*(((4*I)/3)*Nf + (I*(-18 + 29*(1 - T) - 11*(1 - T)^2 + 29*T - 
       34*(1 - T)*T + 8*(1 - T)^2*T - 11*T^2 + 8*(1 - T)*T^2))/((-1 + T)*T))*
   Log[\[Mu]\[Mu]]^2 - (3 - T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2 - 
  ((2*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(1 - T) + ((1 - T)*(2 + T)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(-1 + T) + ((2*I)*Pi*(-1 - T + T^2)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/T + (2*(2*(1 - T) - (1 - T)^2 + T)*
    G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (2*(-1 - T + T^2)*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/
   (1 - T) - (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
     1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (2*(-1 - T + T^2)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (4*(-1 - T + T^2)*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (3 + (4*Nf)/9)*Log[\[Mu]\[Mu]]^3 + (2*I)*Pi*Log[\[Mu]\[Mu]]^3 + 
  Log[\[Mu]\[Mu]]^4/2 - (24*I)*Pi*Zeta[3] + 
  ((4*Nf)/9 - 96*LbL*Nf + (2*(30 - 51*(1 - T) + 26*(1 - T)^2 - 2*(1 - T)^3 - 
       51*T + 10*(1 - T)*T + 3*(1 - T)^2*T + 2*(1 - T)^3*T + 26*T^2 + 
       3*(1 - T)*T^2 + 4*(1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/
     ((-1 + T)*T))*Zeta[3] + ((48*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    (8*(4*(1 - T) - 2*(1 - T)^2 + T + 2*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1)}, 1]*Zeta[3] + ((48*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (8*(-1 - 3*T - 2*(1 - T)*T + 2*T^2))/T)*G[{T^(-1)}, 1]*Zeta[3] - 
  24*Log[\[Mu]\[Mu]]*Zeta[3], (-331*(-1 + 2*T))/8 - 
  (4769*Nf*(-1 + 2*T))/162 - (157*Pi^4*(-1 + 2*T))/360 + 
  Pi*(((40*I)/3)*LbL*Nf*(-1 + 2*T) + (((34*I)/27)*Nf*(-1 + 2*T)*
      (19 - 19*(1 - T) - 19*T + 10*(1 - T)*T))/((-1 + T)*T) + 
    ((I/2)*(-1 + 2*T)*(109 - 109*(1 - T) - 109*T + 58*(1 - T)*T))/
     ((-1 + T)*T)) + Pi^3*(((16*I)/3)*LbL*Nf*(-1 + 2*T) + 
    ((I/6)*(-1 + 2*T)*(-51 + 51*(1 - T) - 2*(1 - T)^2 + 51*T - 38*(1 - T)*T + 
       2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/((-1 + T)*T)) + 
  Pi^2*(-1/27*(Nf*(-1 + 2*T)*(115 - 115*(1 - T) - 115*T + 79*(1 - T)*T))/
      ((-1 + T)*T) - (4*LbL*Nf*(-1 + 2*T)*(12 - 20*(1 - T) + 10*(1 - T)^2 - 
       20*T + 5*(1 - T)*T + 10*T^2))/9 - 
    ((-1 + 2*T)*(-3*(1 - T)^2 + 3*(1 - T)^3 - 46*(1 - T)*T + 69*(1 - T)^2*T - 
       31*(1 - T)^3*T - 3*T^2 + 69*(1 - T)*T^2 - 102*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 + 3*T^3 - 31*(1 - T)*T^3 + 20*(1 - T)^2*T^3))/
     (2*(-1 + T)*T)) + Pi^3*((((-8*I)/3)*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    ((I/3)*(-7*(1 - T)^2 - 25*T + 6*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1)}, 1] + ((40*LbL*Nf*T*(-1 + 2*T))/3 + 
    (-10*(1 - T) - 41*(1 - T)^2 - 58*T + 7*(1 - T)*T)/2 - 
    (2*Nf*(6*(1 - T) - 6*(1 - T)^2 + 38*T + 13*(1 - T)*T))/(9*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((8*Nf*((1 - T)^2 + T))/(9*(1 - T)) - 
    (-21*(1 - T) + 52*(1 - T)^2 - 41*(1 - T)^3 + 10*(1 - T)^4 + 21*T - 
      21*(1 - T)*T - (1 - T)^2*T - 3*(1 - T)^3*T + 4*(1 - T)^4*T - T^2 + 
      18*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/(3*(1 - T)*T^2) - 
    (4*LbL*Nf*(10*(1 - T)^2 - 30*(1 - T)^3 + 30*(1 - T)^4 - 10*(1 - T)^5 - 
       15*(1 - T)^2*T + 15*(1 - T)^3*T - 10*T^2 + 33*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 10*(1 - T)^3*T^2))/(9*(1 - T)*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((-16*LbL*Nf*(1 - T))/3 + 
    (56*(1 - T) - 56*(1 - T)^2 - 106*T + (1 - T)*T + 54*(1 - T)^2*T + 
      106*T^2 - 57*(1 - T)*T^2 + 2*(1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3)/
     (6*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/((1 - T)*T) - 
    (((8*I)/3)*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 
       2*(1 - T)^4 - 6*T - 3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 
       5*T^2 - 4*(1 - T)*T^2 - (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/
     (1 - T) - (I*(26*(1 - T)^3 - 23*(1 - T)^4 - 3*(1 - T)^5 + 
       117*(1 - T)^2*T - 175*(1 - T)^3*T + 61*(1 - T)^4*T - 12*(1 - T)^5*T + 
       60*(1 - T)*T^2 - 65*(1 - T)^2*T^2 - 13*(1 - T)^3*T^2 + 17*T^3 - 
       9*(1 - T)*T^3 - 29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3))/((1 - T)*T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + 
      (1 - T)*T + 2*T^2) - ((2*I)*(-5*(1 - T)^3 - 10*(1 - T)^2*T + 
       12*(1 - T)^3*T + 31*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 + 
       12*T^3 - 36*(1 - T)*T^3 - 12*T^4 + 6*(1 - T)*T^4))/(-1 + T))*
   G[{(1 - T)^(-1)}, 1] + Pi^3*((((8*I)/3)*LbL*Nf*(1 - T)*(-2 + T))/T - 
    ((I/3)*(25*(1 - T) - 6*(1 - T)*T + 7*T^2))/T)*G[{T^(-1)}, 1] + 
  ((40*LbL*Nf*(1 - T)*(-1 + 2*T))/3 + 
    (2*Nf*(-38*(1 - T) - 6*T - 13*(1 - T)*T + 6*T^2))/(9*(-1 + T)) - 
    ((1 - T)*(58*(1 - T) + 10*T - 7*(1 - T)*T + 41*T^2))/(2*(-1 + T)))*
   G[{T^(-1)}, 1] + Pi^2*((16*LbL*Nf*T)/3 - 
    (-106*(1 - T) + 106*(1 - T)^2 - 2*(1 - T)^3 + 56*T + (1 - T)*T - 
      57*(1 - T)^2*T + 2*(1 - T)^3*T - 56*T^2 + 54*(1 - T)*T^2 + 
      2*(1 - T)^2*T^2)/(6*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + 
      (1 - T)*T + 2*T^2) + ((2*I)*(-12*(1 - T)^3 + 12*(1 - T)^4 - 
       31*(1 - T)^2*T + 36*(1 - T)^3*T - 6*(1 - T)^4*T + 10*(1 - T)*T^2 - 
       12*(1 - T)^2*T^2 + 5*T^3 - 12*(1 - T)*T^3 + 6*(1 - T)^2*T^3))/T)*
   G[{T^(-1)}, 1] + Pi^2*((-8*Nf*(1 - T + T^2))/(9*T) - 
    (21*(1 - T) - (1 - T)^2 - 21*T - 21*(1 - T)*T + 18*(1 - T)^2*T + 52*T^2 - 
      (1 - T)*T^2 - 9*(1 - T)^2*T^2 - 41*T^3 - 3*(1 - T)*T^3 + 
      4*(1 - T)^2*T^3 + 10*T^4 + 4*(1 - T)*T^4)/(3*(1 - T)*(-1 + T)*T) - 
    (4*LbL*Nf*(10*(1 - T)^2 - 33*(1 - T)^2*T - 10*T^2 + 15*(1 - T)*T^2 + 
       15*(1 - T)^2*T^2 + 30*T^3 - 15*(1 - T)*T^3 - 10*(1 - T)^2*T^3 - 
       30*T^4 + 10*T^5))/(9*(1 - T)*T))*G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 
       19*T^3))/((-1 + T)*T) - (((8*I)/3)*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 
       2*(1 - T)^3 + 12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 
       10*T^2 - 2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/
     T + (I*(-17*(1 - T)^3 - 60*(1 - T)^2*T + 9*(1 - T)^3*T - 
       117*(1 - T)*T^2 + 65*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 
       175*(1 - T)*T^3 + 13*(1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 23*T^4 - 
       61*(1 - T)*T^4 + 3*T^5 + 12*(1 - T)*T^5))/((-1 + T)*T))*
   G[{T^(-1)}, 1] - (4*Pi^2*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1}, 1])/
   (3*(1 - T)*T) + 
  ((-16*LbL*Nf*(-1 + 2*T)*(6 - 9*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 9*T - 
       10*(1 - T)*T + 3*(1 - T)^2*T - 5*T^2 + 3*(1 - T)*T^2 + 2*T^3))/3 - 
    ((-1 + 2*T)*(-2*(1 - T) - 27*(1 - T)^2 + 29*(1 - T)^3 - 2*T - 
       102*(1 - T)*T + 157*(1 - T)^2*T - 62*(1 - T)^3*T - 27*T^2 + 
       157*(1 - T)*T^2 - 172*(1 - T)^2*T^2 + 24*(1 - T)^3*T^2 + 29*T^3 - 
       62*(1 - T)*T^3 + 24*(1 - T)^2*T^3))/((-1 + T)*T))*G[{0, 1}, 1] + 
  Pi*((((16*I)/3)*LbL*Nf*(-1 + 2*T)*(-2*(1 - T) + 6*(1 - T)^2 - 6*(1 - T)^3 + 
       2*(1 - T)^4 - 2*T + 15*(1 - T)*T - 9*(1 - T)^2*T + 2*(1 - T)^3*T + 
       6*T^2 - 9*(1 - T)*T^2 - 6*T^3 + 2*(1 - T)*T^3 + 2*T^4))/((1 - T)*T) - 
    ((2*I)*(-1 + 2*T)*(6*(1 - T)^3 - 16*(1 - T)^4 + 14*(1 - T)^5 - 
       4*(1 - T)^6 + 18*(1 - T)^2*T - 44*(1 - T)^3*T + 26*(1 - T)^4*T - 
       (1 - T)^5*T + 2*(1 - T)^6*T + 18*(1 - T)*T^2 - 80*(1 - T)^2*T^2 + 
       56*(1 - T)^3*T^2 + 28*(1 - T)^4*T^2 - 12*(1 - T)^5*T^2 + 
       2*(1 - T)^6*T^2 + 6*T^3 - 44*(1 - T)*T^3 + 56*(1 - T)^2*T^3 + 
       26*(1 - T)^3*T^3 - 22*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 - 16*T^4 + 
       26*(1 - T)*T^4 + 28*(1 - T)^2*T^4 - 22*(1 - T)^3*T^4 + 
       12*(1 - T)^4*T^4 + 14*T^5 - (1 - T)*T^5 - 12*(1 - T)^2*T^5 + 
       8*(1 - T)^3*T^5 - 4*T^6 + 2*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, 1}, 1] + 
  Pi^2*((8*LbL*Nf*(-1 - T)*T)/(3*(1 - T)) + 
    (4*(1 - T)^2 - 11*(1 - T)^2*T - 89*T^2 + 22*(1 - T)*T^2)/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1)}, 1] + 
  ((-4*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (8*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 2*(1 - T)^4 - 6*T - 
       3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 5*T^2 - 4*(1 - T)*T^2 - 
       (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/(3*(1 - T)) + 
    (26*(1 - T)^3 - 23*(1 - T)^4 - 3*(1 - T)^5 + 117*(1 - T)^2*T - 
      175*(1 - T)^3*T + 61*(1 - T)^4*T - 12*(1 - T)^5*T + 60*(1 - T)*T^2 - 
      65*(1 - T)^2*T^2 - 13*(1 - T)^3*T^2 + 17*T^3 - 9*(1 - T)*T^3 - 
      29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3)/((1 - T)*T))*
   G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((2*I)*(-6*(1 - T) + 16*(1 - T)^2 - 14*(1 - T)^3 + 4*(1 - T)^4 + 6*T + 
       11*(1 - T)^2*T - 14*(1 - T)^3*T - 3*(1 - T)^4*T - 3*T^2 - 
       3*(1 - T)*T^2 + 10*(1 - T)^3*T^2 - (1 - T)^4*T^2 - T^3 + 
       10*(1 - T)*T^3 - 12*(1 - T)^2*T^3 - 2*T^4 + (1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(4*(1 - T)^2 - 12*(1 - T)^3 + 12*(1 - T)^4 - 
       4*(1 - T)^5 - 30*(1 - T)^2*T + 6*(1 - T)^3*T - 4*T^2 + 
       12*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*T^3 - 
       3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 2*T^5))/((1 - T)*T))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((-8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + 
    (89*(1 - T)^2 - 22*(1 - T)^2*T - 4*T^2 + 11*(1 - T)*T^2)/(3*(1 - T)*T))*
   G[{0, T^(-1)}, 1] + 
  Pi*(((2*I)*(-6*(1 - T) + 3*(1 - T)^2 + (1 - T)^3 + 2*(1 - T)^4 + 6*T + 
       3*(1 - T)^2*T - 10*(1 - T)^3*T - (1 - T)^4*T - 16*T^2 - 
       11*(1 - T)*T^2 + 12*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 14*T^3 + 
       14*(1 - T)*T^3 - 10*(1 - T)^2*T^3 - 4*T^4 + 3*(1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(4*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 12*(1 - T)^2*T + 3*(1 - T)^3*T - 4*T^2 + 
       30*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 12*T^3 - 
       6*(1 - T)*T^3 - 4*(1 - T)^2*T^3 - 12*T^4 + 4*T^5))/((1 - T)*T))*
   G[{0, T^(-1)}, 1] + 
  ((-4*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 19*T^3))/
     (9*(-1 + T)*T) + (8*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 10*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/(3*T) - 
    (-17*(1 - T)^3 - 60*(1 - T)^2*T + 9*(1 - T)^3*T - 117*(1 - T)*T^2 + 
      65*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 175*(1 - T)*T^3 + 
      13*(1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 23*T^4 - 61*(1 - T)*T^4 + 3*T^5 + 
      12*(1 - T)*T^5)/((-1 + T)*T))*G[{0, T^(-1)}, 1] + 
  (Pi^2*(-11*(1 - T)^2 - 61*T + 10*(1 - T)*T)*G[{(1 - T)^(-1), 1}, 1])/
   (3*(1 - T)) + 
  ((-4*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (8*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 2*(1 - T)^4 - 6*T - 
       3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 5*T^2 - 4*(1 - T)*T^2 - 
       (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/(3*(1 - T)) + 
    (26*(1 - T)^3 - 23*(1 - T)^4 - 3*(1 - T)^5 + 117*(1 - T)^2*T - 
      175*(1 - T)^3*T + 61*(1 - T)^4*T - 12*(1 - T)^5*T + 60*(1 - T)*T^2 - 
      65*(1 - T)^2*T^2 - 13*(1 - T)^3*T^2 + 17*T^3 - 9*(1 - T)*T^3 - 
      29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3)/((1 - T)*T))*
   G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 
       2*(1 - T)^6 + 14*(1 - T)^2*T - 21*(1 - T)^3*T + 9*(1 - T)^4*T - 
       2*(1 - T)^5*T + 4*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 6*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + 6*T^4 - 
       9*(1 - T)*T^4 - 2*(1 - T)^2*T^4 - 6*T^5 + 2*(1 - T)*T^5 + 2*T^6))/
     ((1 - T)*T) - ((2*I)*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 2*(1 - T)^4*T - 6*(1 - T)^5*T - (1 - T)^6*T - 
       6*(1 - T)^3*T^2 - 24*(1 - T)^4*T^2 + 5*(1 - T)^5*T^2 - (1 - T)^6*T^2 - 
       6*(1 - T)*T^3 + 14*(1 - T)^2*T^3 - 21*(1 - T)^3*T^3 - 
       3*(1 - T)^4*T^3 - 3*(1 - T)^5*T^3 - 3*T^4 + 3*(1 - T)*T^4 - 
       19*(1 - T)^2*T^4 - 11*(1 - T)^3*T^4 - 2*(1 - T)^4*T^4 + 4*T^5 + 
       7*(1 - T)*T^5 - 10*(1 - T)^2*T^5 + 2*(1 - T)^3*T^5 - 3*T^6 - 
       6*(1 - T)*T^6 + 3*(1 - T)^2*T^6 + 2*T^7 + (1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 1}, 1] + 
  (2*I)*Pi*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (20 - 9*(1 - T) + (4*Nf*(3 - T))/3)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (4*Pi^2*(2*(1 - T)^2 - 3*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(1 - T)) - (2*Pi^2*(-7*(1 - T)^2 - 57*T + 10*(1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) + 
  2*Pi*(((2*I)*(-3*(1 - T) + 8*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 + 3*T - 
       3*(1 - T)*T - (1 - T)^2*T + (1 - T)^4*T + 8*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T^2) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*Nf*((1 - T)^2 + T))/(1 - T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - 
       (1 - T)*T + 2*(1 - T)^2*T))/(1 - T) - 
    ((2*I)*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((4*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 2*(1 - T)^4 - 6*T - 
       3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 5*T^2 - 4*(1 - T)*T^2 - 
       (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/(3*(1 - T)) - 
    (26*(1 - T)^3 - 23*(1 - T)^4 - 3*(1 - T)^5 + 117*(1 - T)^2*T - 
      175*(1 - T)^3*T + 61*(1 - T)^4*T - 12*(1 - T)^5*T + 60*(1 - T)*T^2 - 
      65*(1 - T)^2*T^2 - 13*(1 - T)^3*T^2 + 17*T^3 - 9*(1 - T)*T^3 - 
      29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3)/((1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((2*I)*Pi*(-1 + 2*T)*(10 - 10*(1 - T) - 10*T + 7*(1 - T)*T)*
    G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + (4*(1 - T)*(-7 + 2*T))/(3*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + (1 - T)*T + 2*T^2))/
     3 + (2*(-1 + 2*T)*(-5*(1 - T)^2 + 5*(1 - T)^3 - 22*(1 - T)*T + 
       33*(1 - T)^2*T - 12*(1 - T)^3*T - 5*T^2 + 33*(1 - T)*T^2 - 
       36*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 12*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3))/((-1 + T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((2*I)*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/((1 - T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (Pi^2*(61*(1 - T) - 10*(1 - T)*T + 11*T^2)*G[{T^(-1), 1}, 1])/(3*T) + 
  ((-4*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 19*T^3))/
     (9*(-1 + T)*T) + (8*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 10*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/(3*T) - 
    (-17*(1 - T)^3 - 60*(1 - T)^2*T + 9*(1 - T)^3*T - 117*(1 - T)*T^2 + 
      65*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 175*(1 - T)*T^3 + 
      13*(1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 23*T^4 - 61*(1 - T)*T^4 + 3*T^5 + 
      12*(1 - T)*T^5)/((-1 + T)*T))*G[{T^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-2*(1 - T)^3 + 6*(1 - T)^4 - 6*(1 - T)^5 + 
       2*(1 - T)^6 + 4*(1 - T)^2*T + 6*(1 - T)^3*T - 9*(1 - T)^4*T + 
       2*(1 - T)^5*T + 14*(1 - T)*T^2 - 15*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 - 
       2*(1 - T)^4*T^2 + 2*T^3 - 21*(1 - T)*T^3 + 3*(1 - T)^2*T^3 - 6*T^4 + 
       9*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 6*T^5 - 2*(1 - T)*T^5 - 2*T^6))/
     ((1 - T)*T) + ((2*I)*(3*(1 - T)^4 - 4*(1 - T)^5 + 3*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 3*(1 - T)^4*T - 7*(1 - T)^5*T + 
       6*(1 - T)^6*T - (1 - T)^7*T - 14*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 
       10*(1 - T)^5*T^2 - 3*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 
       21*(1 - T)^3*T^3 + 11*(1 - T)^4*T^3 - 2*(1 - T)^5*T^3 - 3*T^4 + 
       2*(1 - T)*T^4 + 24*(1 - T)^2*T^4 + 3*(1 - T)^3*T^4 + 2*(1 - T)^4*T^4 + 
       5*T^5 + 6*(1 - T)*T^5 - 5*(1 - T)^2*T^5 + 3*(1 - T)^3*T^5 - 2*T^6 + 
       (1 - T)*T^6 + (1 - T)^2*T^6))/((1 - T)*T^2))*G[{T^(-1), 1}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*(-1 + 2*T)*(10 - 10*(1 - T) - 10*T + 7*(1 - T)*T)*
    G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + (4*(1 - T)*(-7 + 2*T))/(3*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + (1 - T)*T + 2*T^2))/
     3 + (2*(-1 + 2*T)*(-5*(1 - T)^2 + 5*(1 - T)^3 - 22*(1 - T)*T + 
       33*(1 - T)^2*T - 12*(1 - T)^3*T - 5*T^2 + 33*(1 - T)*T^2 - 
       36*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 12*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3))/((-1 + T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((2*I)*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/((1 - T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1)}, 1])/(-1 + T) + 
  (4*Pi^2*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1)}, 1])/(3*T) - 
  (2*Pi^2*(57*(1 - T) - 10*(1 - T)*T + 7*T^2)*G[{T^(-1), T^(-1)}, 1])/(3*T) + 
  ((4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)) - ((1 - T)*(-20 + 9*T))/(-1 + T))*
   G[{T^(-1), T^(-1)}, 1] + Pi*((((-8*I)/3)*Nf*(1 - T + T^2))/T - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/((1 - T)*T) - 
    ((2*I)*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 
       4*T^2 - 5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*(((2*I)*(3*(1 - T) - 3*T - 3*(1 - T)*T + 8*(1 - T)^2*T + 8*T^2 - 
       (1 - T)*T^2 - 3*(1 - T)^2*T^2 - 7*T^3 + (1 - T)^2*T^3 + 2*T^4 + 
       (1 - T)*T^4))/((1 - T)*(-1 + T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/((1 - T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((4*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 19*T^3))/
     (9*(-1 + T)*T) - (8*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 10*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/(3*T) + 
    (-17*(1 - T)^3 - 60*(1 - T)^2*T + 9*(1 - T)^3*T - 117*(1 - T)*T^2 + 
      65*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 175*(1 - T)*T^3 + 
      13*(1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 23*T^4 - 61*(1 - T)*T^4 + 3*T^5 + 
      12*(1 - T)*T^5)/((-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + 2*T)*(-2*(1 - T) + 6*(1 - T)^2 - 6*(1 - T)^3 + 
       2*(1 - T)^4 - 2*T + 27*(1 - T)*T - 9*(1 - T)^2*T + 2*(1 - T)^3*T + 
       6*T^2 - 9*(1 - T)*T^2 - 6*T^3 + 2*(1 - T)*T^3 + 2*T^4))/
     (3*(1 - T)*T) + (2*(-1 + 2*T)*(6*(1 - T)^3 - 16*(1 - T)^4 + 
       14*(1 - T)^5 - 4*(1 - T)^6 + 18*(1 - T)^2*T - 44*(1 - T)^3*T - 
       12*(1 - T)^4*T + 39*(1 - T)^5*T + 2*(1 - T)^6*T + 18*(1 - T)*T^2 - 
       80*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 188*(1 - T)^4*T^2 - 
       31*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 + 6*T^3 - 44*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 266*(1 - T)^3*T^3 - 79*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 - 16*T^4 - 12*(1 - T)*T^4 + 188*(1 - T)^2*T^4 - 
       79*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 14*T^5 + 39*(1 - T)*T^5 - 
       31*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - 4*T^6 + 2*(1 - T)*T^6 + 
       2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2))*G[{0, 0, 1}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (4*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 3*(1 - T)*T - 
       23*(1 - T)^2*T - 2*(1 - T)^3*T + 8*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 
       T^3 - 11*(1 - T)*T^3 + (1 - T)^2*T^3 + 2*T^4 + (1 - T)*T^4))/
     ((1 - T)*(-1 + T)*T) + (16*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 
       6*(1 - T)^4 - 2*(1 - T)^5 - 27*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 
       6*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 6*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{0, 0, (1 - T)^(-1)}, 1] - ((12*I)*Pi*(1 - T)*(-5 + T)*
    G[{0, 0, T^(-1)}, 1])/T + ((-8*Nf*(1 - T + T^2))/(3*T) + 
    (4*(-3*(1 - T) + (1 - T)^3 + 2*(1 - T)^4 + 3*T - 3*(1 - T)*T + 
       8*(1 - T)^2*T - 11*(1 - T)^3*T + (1 - T)^4*T - 5*T^2 - 
       23*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + (1 - T)^3*T^2 + 2*T^3 - 
       2*(1 - T)*T^3))/((1 - T)*T^2) + 
    (16*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       6*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 27*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, 0, T^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1, 1}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*(-2*(1 - T)^4 + 4*(1 - T)^5 - 2*(1 - T)^6 + 12*(1 - T)^3*T - 
     20*(1 - T)^4*T + 8*(1 - T)^5*T + 4*(1 - T)^2*T^2 - 32*(1 - T)^3*T^2 + 
     46*(1 - T)^4*T^2 - 23*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 + 12*(1 - T)*T^3 - 
     32*(1 - T)^2*T^3 + 48*(1 - T)^3*T^3 - 45*(1 - T)^4*T^3 + 
     8*(1 - T)^5*T^3 - 2*T^4 - 20*(1 - T)*T^4 + 46*(1 - T)^2*T^4 - 
     45*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 4*T^5 + 8*(1 - T)*T^5 - 
     23*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)^2*T^6)*
    G[{0, 1, 1}, 1])/((1 - T)*(-1 + T)*T^2) + 
  ((4*I)*Pi*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       15*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 3*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) + (2*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 8*(1 - T)^4*T - 15*(1 - T)^5*T - 2*(1 - T)^6*T - 
       18*(1 - T)^3*T^2 - 55*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       6*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 2*(1 - T)^5*T^3 - 3*T^4 + 11*(1 - T)*T^4 - 
       56*(1 - T)^2*T^4 + 36*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 8*T^5 - 
       11*(1 - T)*T^5 + 24*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 7*T^6 + 
       3*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 15*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) - (2*(3*(1 - T)^4 - 8*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 11*(1 - T)^4*T + 11*(1 - T)^5*T - 
       3*(1 - T)^6*T - 2*(1 - T)^7*T - 12*(1 - T)^3*T^2 + 56*(1 - T)^4*T^2 - 
       24*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 + 66*(1 - T)^3*T^3 - 36*(1 - T)^4*T^3 - 
       12*(1 - T)^5*T^3 - 3*T^4 + 8*(1 - T)*T^4 + 55*(1 - T)^2*T^4 - 
       24*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + 5*T^5 + 15*(1 - T)*T^5 - 
       9*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*T^2))*G[{0, 1, T^(-1)}, 1] + 
  ((4*I)*Pi*(2*(1 - T)^2 - (1 - T)^2*T - 11*T^2 + 4*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       15*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 3*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) + (2*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 8*(1 - T)^4*T - 15*(1 - T)^5*T - 2*(1 - T)^6*T - 
       18*(1 - T)^3*T^2 - 55*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       6*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 2*(1 - T)^5*T^3 - 3*T^4 + 11*(1 - T)*T^4 - 
       56*(1 - T)^2*T^4 + 36*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 8*T^5 - 
       11*(1 - T)*T^5 + 24*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 7*T^6 + 
       3*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 2*(1 - T)^6 + 
       14*(1 - T)^2*T - 45*(1 - T)^3*T + 9*(1 - T)^4*T - 2*(1 - T)^5*T + 
       4*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 - 
       2*T^3 + 12*(1 - T)*T^3 - 3*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 + 12*T^4 - 
       18*(1 - T)*T^4 - 4*(1 - T)^2*T^4 - 12*T^5 + 4*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)*T) - (2*(-3*(1 - T)^4 + 8*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 - 6*(1 - T)^3*T + 8*(1 - T)^4*T + 33*(1 - T)^5*T - 
       33*(1 - T)^6*T - 2*(1 - T)^7*T + 9*(1 - T)^3*T^2 + 92*(1 - T)^4*T^2 - 
       115*(1 - T)^5*T^2 + 11*(1 - T)^6*T^2 + 6*(1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 82*(1 - T)^3*T^3 - 94*(1 - T)^4*T^3 + 
       9*(1 - T)^5*T^3 + 2*(1 - T)^6*T^3 + 3*T^4 + 3*(1 - T)*T^4 + 
       9*(1 - T)^2*T^4 - 2*(1 - T)^3*T^4 - 21*(1 - T)^4*T^4 + 
       8*(1 - T)^5*T^4 - T^5 - 19*(1 - T)*T^5 + 51*(1 - T)^2*T^5 - 
       37*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 + 2*T^6 + 11*(1 - T)*T^6 - 
       18*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6 - 4*T^7 + 2*(1 - T)*T^7 + 
       2*(1 - T)^2*T^7))/((1 - T)*(-1 + T)*T^2))*G[{0, (1 - T)^(-1), 1}, 1] - 
  ((16*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(2*(1 - T)^2 - 5*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(-3*(1 - T) + 8*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 + 3*T + 
       20*(1 - T)^2*T - 21*(1 - T)^3*T - 2*(1 - T)^4*T - 2*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - T^3 + 6*(1 - T)*T^3 - 
       9*(1 - T)^2*T^3 + (1 - T)^3*T^3 - 2*T^4 + (1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       27*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(11*(1 - T)^2 - 4*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 15*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) - (2*(3*(1 - T)^4 - 8*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 11*(1 - T)^4*T + 11*(1 - T)^5*T - 
       3*(1 - T)^6*T - 2*(1 - T)^7*T - 12*(1 - T)^3*T^2 + 56*(1 - T)^4*T^2 - 
       24*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 + 66*(1 - T)^3*T^3 - 36*(1 - T)^4*T^3 - 
       12*(1 - T)^5*T^3 - 3*T^4 + 8*(1 - T)*T^4 + 55*(1 - T)^2*T^4 - 
       24*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + 5*T^5 + 15*(1 - T)*T^5 - 
       9*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((-8*Nf*(1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(2*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 - 
       4*(1 - T)^2*T - 12*(1 - T)^3*T + 18*(1 - T)^4*T - 4*(1 - T)^5*T - 
       14*(1 - T)*T^2 + 39*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 2*T^3 + 45*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 6*T^4 - 9*(1 - T)*T^4 - 2*(1 - T)^2*T^4 - 6*T^5 + 
       2*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T)^4 + (1 - T)^5 - 2*(1 - T)^6 + 4*(1 - T)^7 - 
       6*(1 - T)^3*T - 3*(1 - T)^4*T + 19*(1 - T)^5*T - 11*(1 - T)^6*T - 
       2*(1 - T)^7*T + 11*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 - 
       51*(1 - T)^5*T^2 + 18*(1 - T)^6*T^2 - 2*(1 - T)^7*T^2 + 
       6*(1 - T)*T^3 - 9*(1 - T)^2*T^3 - 82*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 + 
       37*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 3*T^4 - 8*(1 - T)*T^4 - 
       92*(1 - T)^2*T^4 + 94*(1 - T)^3*T^4 + 21*(1 - T)^4*T^4 - 
       12*(1 - T)^5*T^4 - 8*T^5 - 33*(1 - T)*T^5 + 115*(1 - T)^2*T^5 - 
       9*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 7*T^6 + 33*(1 - T)*T^6 - 
       11*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6 - 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((16*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(-5*(1 - T)^2 + 3*(1 - T)^2*T + 2*T^2)*G[{0, T^(-1), T^(-1)}, 1])/
   ((1 - T)*T) + ((8*Nf*(1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{0, T^(-1), T^(-1)}, 1] + 2*((8*Nf*(1 - T + T^2))/(3*T) + 
    (2*(-3*(1 - T) + (1 - T)^3 + 2*(1 - T)^4 + 3*T + 2*(1 - T)^2*T - 
       6*(1 - T)^3*T - (1 - T)^4*T - 8*T^2 - 20*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       21*(1 - T)*T^3 - 9*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       6*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 27*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    ((4*I)*((1 - T)^2 - 10*T + (1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + ((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       15*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 3*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) + (2*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 8*(1 - T)^4*T - 15*(1 - T)^5*T - 2*(1 - T)^6*T - 
       18*(1 - T)^3*T^2 - 55*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       6*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 2*(1 - T)^5*T^3 - 3*T^4 + 11*(1 - T)*T^4 - 
       56*(1 - T)^2*T^4 + 36*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 8*T^5 - 
       11*(1 - T)*T^5 + 24*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 7*T^6 + 
       3*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((8*I)*Pi*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 
     1])/(1 - T) + ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(-3*(1 - T) + 8*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 + 3*T + 
       20*(1 - T)^2*T - 21*(1 - T)^3*T - 2*(1 - T)^4*T - 2*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - T^3 + 6*(1 - T)*T^3 - 
       9*(1 - T)^2*T^3 + (1 - T)^3*T^3 - 2*T^4 + (1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       27*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  Pi*(((48*I)*T)/(1 - T) + ((32*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] - 
  ((8*I)*Pi*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  ((8*LbL*Nf*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 2*(1 - T)^6 + 
       26*(1 - T)^2*T - 33*(1 - T)^3*T + 9*(1 - T)^4*T - 2*(1 - T)^5*T + 
       10*(1 - T)*T^2 - 36*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 3*(1 - T)*T^3 - 3*(1 - T)^2*T^3 - 
       2*(1 - T)^3*T^3 + 12*T^4 - 18*(1 - T)*T^4 - 4*(1 - T)^2*T^4 - 12*T^5 + 
       4*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 - 6*(1 - T)^3*T + 
       38*(1 - T)^4*T - 26*(1 - T)^5*T + 38*(1 - T)^3*T^2 - 
       69*(1 - T)^4*T^2 + 13*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + 
       6*(1 - T)*T^3 + 36*(1 - T)^2*T^3 - 40*(1 - T)^3*T^3 - 
       18*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 3*T^4 - 15*(1 - T)*T^4 - 
       16*(1 - T)^2*T^4 - 56*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 - 2*T^5 + 
       26*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 - 5*T^6 - 
       21*(1 - T)*T^6 + 6*(1 - T)^2*T^6 + 4*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 1, 1}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 
     1])/(1 - T) + ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 12*(1 - T)^3 + 6*(1 - T)*T - 18*(1 - T)^2*T + 
       3*(1 - T)^3*T - 2*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 6*T^4 + 2*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)) - 
    (2*(16*(1 - T)^4 - 18*(1 - T)^5 + 15*(1 - T)^3*T - 52*(1 - T)^4*T + 
       8*(1 - T)^5*T + 19*(1 - T)^2*T^2 - 53*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + (1 - T)^5*T^2 - 3*(1 - T)*T^3 - 37*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 + T^4 + 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 3*T^5 - 2*(1 - T)*T^5 + 
       4*(1 - T)^2*T^5 + 2*T^6 + (1 - T)*T^6))/((1 - T)*(-1 + T)))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  Pi*(((-24*I)*T)/(1 - T) - ((16*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 12*(1 - T)^3 + 6*(1 - T)*T - 18*(1 - T)^2*T + 
       3*(1 - T)^3*T - 2*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 6*T^4 + 2*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)) - 
    (2*(16*(1 - T)^4 - 18*(1 - T)^5 + 15*(1 - T)^3*T - 52*(1 - T)^4*T + 
       8*(1 - T)^5*T + 19*(1 - T)^2*T^2 - 53*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + (1 - T)^5*T^2 - 3*(1 - T)*T^3 - 37*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 + T^4 + 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 3*T^5 - 2*(1 - T)*T^5 + 
       4*(1 - T)^2*T^5 + 2*T^6 + (1 - T)*T^6))/((1 - T)*(-1 + T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*I)*Pi*((1 - T)^2 + T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  3*(-12*(-1 - T) + (8*Nf*((1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  2*((-2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  2*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (2*(1 - T)*(-10 + 7*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(1 - T)*(-2 + T))/T - 
    ((4*I)*(-10*(1 - T) + (1 - T)*T + T^2))/T)*G[{T^(-1), 0, 1}, 1] + 
  ((-8*Nf*(1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 15*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) - (2*(3*(1 - T)^4 - 8*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 11*(1 - T)^4*T + 11*(1 - T)^5*T - 
       3*(1 - T)^6*T - 2*(1 - T)^7*T - 12*(1 - T)^3*T^2 + 56*(1 - T)^4*T^2 - 
       24*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 + 66*(1 - T)^3*T^3 - 36*(1 - T)^4*T^3 - 
       12*(1 - T)^5*T^3 - 3*T^4 + 8*(1 - T)*T^4 + 55*(1 - T)^2*T^4 - 
       24*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + 5*T^5 + 15*(1 - T)*T^5 - 
       9*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  Pi*(((-48*I)*(1 - T))/T - ((32*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((8*I)*Pi*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((8*Nf*(1 - T + T^2))/(3*T) + (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + 
       (1 - T)*T - 4*T^2 - 2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), 0, T^(-1)}, 1] + ((8*Nf*(1 - T + T^2))/(3*T) + 
    (2*(-3*(1 - T) + (1 - T)^3 + 2*(1 - T)^4 + 3*T + 2*(1 - T)^2*T - 
       6*(1 - T)^3*T - (1 - T)^4*T - 8*T^2 - 20*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       21*(1 - T)*T^3 - 9*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       6*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 27*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((8*I)*Pi*(1 - T + T^2)*G[{T^(-1), 1, 1}, 1])/T + 
  ((8*LbL*Nf*(2*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 - 
       10*(1 - T)^2*T - 3*(1 - T)^3*T + 18*(1 - T)^4*T - 4*(1 - T)^5*T - 
       26*(1 - T)*T^2 + 36*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 2*T^3 + 33*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 6*T^4 - 9*(1 - T)*T^4 - 2*(1 - T)^2*T^4 - 6*T^5 + 
       2*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T)^4 + 2*(1 - T)^5 + 5*(1 - T)^6 - 4*(1 - T)^7 - 
       6*(1 - T)^3*T + 15*(1 - T)^4*T - 26*(1 - T)^5*T + 21*(1 - T)^6*T - 
       2*(1 - T)^7*T - 36*(1 - T)^3*T^2 + 16*(1 - T)^4*T^2 + 
       50*(1 - T)^5*T^2 - 6*(1 - T)^6*T^2 + 6*(1 - T)*T^3 - 
       38*(1 - T)^2*T^3 + 40*(1 - T)^3*T^3 + 56*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 + 3*T^4 - 38*(1 - T)*T^4 + 69*(1 - T)^2*T^4 + 
       18*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - T^5 + 26*(1 - T)*T^5 - 
       13*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)^2*T^6))/
     ((1 - T)*T^2))*G[{T^(-1), 1, 1}, 1] + 
  Pi*(((24*I)*(1 - T))/T + ((16*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((8*Nf*(1 - T + T^2))/(3*T) - (8*LbL*Nf*(-6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 6*(1 - T)*T + 9*(1 - T)^3*T - 2*(1 - T)^4*T - 12*T^2 + 
       18*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 12*T^3 - 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3))/(3*T) - 
    (2*((1 - T)^4 - 3*(1 - T)^5 + 2*(1 - T)^6 - 3*(1 - T)^3*T + 
       3*(1 - T)^4*T - 2*(1 - T)^5*T + (1 - T)^6*T + 19*(1 - T)^2*T^2 - 
       37*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 + 
       15*(1 - T)*T^3 - 53*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       6*(1 - T)^4*T^3 + 16*T^4 - 52*(1 - T)*T^4 + 4*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 18*T^5 + 8*(1 - T)*T^5 + (1 - T)^2*T^5))/T^2)*
   G[{T^(-1), 1, T^(-1)}, 1] + ((4*I)*Pi*(1 - T)*(-5 + T)*
    G[{T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  2*(-10 + 7*(1 - T))*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1}, 1])/T + 
  ((8*Nf*(1 - T + T^2))/(3*T) + (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + 
       (1 - T)*T - 4*T^2 - 2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1), 1}, 1] + 2*((8*Nf*(1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 6*(1 - T)*T + 
       9*(1 - T)^3*T - 2*(1 - T)^4*T - 12*T^2 + 18*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 12*T^3 - 3*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/(3*T) - 
    (2*((1 - T)^4 - 3*(1 - T)^5 + 2*(1 - T)^6 - 3*(1 - T)^3*T + 
       3*(1 - T)^4*T - 2*(1 - T)^5*T + (1 - T)^6*T + 19*(1 - T)^2*T^2 - 
       37*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 + 
       15*(1 - T)*T^3 - 53*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       6*(1 - T)^4*T^3 + 16*T^4 - 52*(1 - T)*T^4 + 4*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 18*T^5 + 8*(1 - T)*T^5 + (1 - T)^2*T^5))/T^2)*
   G[{T^(-1), T^(-1), 1}, 1] - ((12*I)*Pi*(1 - T)*(-5 + T)*
    G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((24*I)*Pi*(1 - T + T^2)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1)}, 1])/
   T + 3*((-12*(1 - T)*(-2 + T))/(-1 + T) - (8*Nf*(1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((-8*Nf*(1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{0, 0, 0, T^(-1)}, 1])/T + 
  (16*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 0, 1, 1}, 1])/((1 - T)*T) - 
  (8*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (8*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, 1, T^(-1)}, 1])/((1 - T)*T) - 
  (8*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (16*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(4*(1 - T)^2 - 2*(1 - T)^2*T - 7*T^2 + 5*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (8*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, T^(-1), 1}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T + 
  (4*(7*(1 - T)^2 - 5*(1 - T)^2*T - 4*T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1, 0, 1}, 1])/((1 - T)*T) - 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1, 1, 1}, 1])/((1 - T)*T) - 
  (8*(1 - T + T^2)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T + 
  (8*((1 - T)^2 + T)*G[{0, 1, 1, T^(-1)}, 1])/(1 - T) - 
  (8*(1 - T + T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/T - 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*((1 - T)^2 + T)*G[{0, 1, T^(-1), 1}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((16*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    (4*(2*(1 - T)^2 - (1 - T)^2*T - 12*T^2 + 3*(1 - T)*T^2))/((1 - T)*T))*
   G[{0, (1 - T)^(-1), 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*((1 - T)^2 - 5*T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, (1 - T)^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (8*(1 - T + T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/T - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   ((1 - T)*T) + (8*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (24*(1 - T + T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (4*(12*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2))/((1 - T)*T))*
   G[{0, T^(-1), 0, 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(-5*(1 - T)^2 + 2*(1 - T)^2*T + T^2)*G[{0, T^(-1), 0, T^(-1)}, 1])/
   ((1 - T)*T) + (8*((1 - T)^2 + T)*G[{0, T^(-1), 1, 1}, 1])/(1 - T) - 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, T^(-1), 1, 1}, 1])/((1 - T)*T) + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (4*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (24*((1 - T)^2 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*LbL*Nf*(-1 - T)*T)/(1 - T) - (4*((1 - T)^2 - 27*T + 2*(1 - T)*T))/
     (1 - T))*G[{(1 - T)^(-1), 0, 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(2*(1 - T)^2 - 13*T + 3*(1 - T)*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 
     1])/(1 - T) - (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/
   T + ((-96*T)/(1 - T) - (64*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] - 
  (8*(1 - T + T^2)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T + 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  2*((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] + 
  (8*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] + 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, 1}, 1])/(1 - T) - 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/
   (1 - T) + (8*((1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] + 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 
     1])/(1 - T) - (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 
      (1 - T)^(-1)}, 1])/(1 - T) - (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (8*((1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*(-2*(1 - T)^2 - 7*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(2*(1 - T)^2 - 3*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) - (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T) + (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/
   T - (24*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-48*LbL*Nf*(1 - T)*(-2 + T))/T + (4*(-27*(1 - T) + 2*(1 - T)*T + T^2))/T)*
   G[{T^(-1), 0, 0, 1}, 1] + 
  ((96*(1 - T))/T + (64*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T - 
  (4*(-13*(1 - T) + 3*(1 - T)*T + 2*T^2)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  (8*((1 - T)^2 + T)*G[{T^(-1), 0, 1, 1}, 1])/(1 - T) + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (4*(1 - T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  2*((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (4*(1 - T + T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (4*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (8*((1 - T)^2 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, 0, 1}, 1])/T + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T - 
  (8*(1 - T + T^2)*G[{T^(-1), 1, 1, 1}, 1])/T + 
  (8*(1 - T + T^2)*G[{T^(-1), 1, 1, T^(-1)}, 1])/T + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(1 - T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/T + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (12*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   T - (24*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (8*(1 - T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T + 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (16*(1 - T + T^2)*G[{T^(-1), T^(-1), 1, 1}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (8*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (24*(7*(1 - T) - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/
   T + (16*(-3*(1 - T) + (1 - T)*T + 2*T^2)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((7*I)/3)*Pi^3*(-1 + 2*T)*Log[\[Mu]\[Mu]] + 
  ((-51*(-1 + 2*T))/2 - (454*Nf*(-1 + 2*T))/27)*Log[\[Mu]\[Mu]] + 
  Pi^2*((8*Nf*(-1 + 2*T))/9 - ((-1 + 2*T)*(23 - 23*(1 - T) - 23*T + 
       11*(1 - T)*T))/(2*(-1 + T)*T))*Log[\[Mu]\[Mu]] + 
  Pi*(((3*I)*(-1 + 2*T)*(11 - 11*(1 - T) - 11*T + 8*(1 - T)*T))/
     ((-1 + T)*T) + (((4*I)/9)*Nf*(-1 + 2*T)*(25 - 25*(1 - T) - 25*T + 
       16*(1 - T)*T))/((-1 + T)*T))*Log[\[Mu]\[Mu]] + 
  (-3*(3 - T) - (4*Nf*(3 - T))/3)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  (2*I)*Pi*(3 - T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  (4*Pi^2*((1 - T)^2 + T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  Pi*(((-6*I)*((1 - T)^2 + T))/(1 - T) - (((8*I)/3)*Nf*((1 - T)^2 + T))/
     (1 - T))*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((2*I)*Pi*(1 - T)*(2 + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/(-1 + T) - 
  (4*Pi^2*(1 - T + T^2)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((-3*(1 - T)*(2 + T))/(-1 + T) - (4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  Pi*(((6*I)*(1 - T + T^2))/T + (((8*I)/3)*Nf*(1 - T + T^2))/T)*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*((1 - T)^2 + T)*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   (1 - T) + ((6*((1 - T)^2 + T))/(1 - T) + (8*Nf*((1 - T)^2 + T))/
     (3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(1 - T + T^2)*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((-6*(1 - T + T^2))/T - (8*Nf*(1 - T + T^2))/(3*T))*G[{0, T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((4*I)*Pi*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1]*
    Log[\[Mu]\[Mu]])/(1 - T) + ((6*((1 - T)^2 + T))/(1 - T) + 
    (8*Nf*((1 - T)^2 + T))/(3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*((1 - T)^2 + T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  2*((-6*((1 - T)^2 + T))/(1 - T) - (8*Nf*((1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(1 - T + T^2)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((-6*(1 - T + T^2))/T - (8*Nf*(1 - T + T^2))/(3*T))*G[{T^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*(1 - T + T^2)*G[{T^(-1), T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + 2*((6*(1 - T + T^2))/T + (8*Nf*(1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  (19*Pi^2*(-1 + 2*T)*Log[\[Mu]\[Mu]]^2)/6 + 
  ((-27*(-1 + 2*T))/2 - (38*Nf*(-1 + 2*T))/9)*Log[\[Mu]\[Mu]]^2 + 
  Pi*(((-4*I)/3)*Nf*(-1 + 2*T) + 
    (I*(-1 + 2*T)*(11 - 11*(1 - T) - 11*T + 8*(1 - T)*T))/((-1 + T)*T))*
   Log[\[Mu]\[Mu]]^2 - (3 - T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2 - 
  ((2*I)*Pi*((1 - T)^2 + T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  ((1 - T)*(2 + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  ((2*I)*Pi*(1 - T + T^2)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*((1 - T)^2 + T)*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (2*(1 - T + T^2)*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   (1 - T) - (2*(1 - T + T^2)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (4*(1 - T + T^2)*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*I)*Pi*(-1 + 2*T)*Log[\[Mu]\[Mu]]^3 + 
  (-3*(-1 + 2*T) - (4*Nf*(-1 + 2*T))/9)*Log[\[Mu]\[Mu]]^3 + 
  ((1 - 2*T)*Log[\[Mu]\[Mu]]^4)/2 + (24*I)*Pi*(-1 + 2*T)*Zeta[3] + 
  ((-4*Nf*(-1 + 2*T))/9 - 96*LbL*Nf*(-1 + 2*T) - 
    (2*(-1 + 2*T)*(29 - 30*(1 - T) - 2*(1 - T)^2 - 30*T - 5*(1 - T)*T + 
       2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/((-1 + T)*T))*Zeta[3] + 
  ((48*LbL*Nf*(-1 - T)*T)/(1 - T) + (8*(2*(1 - T)^2 + T + 2*(1 - T)*T))/
     (1 - T))*G[{(1 - T)^(-1)}, 1]*Zeta[3] + 
  ((-48*LbL*Nf*(1 - T)*(-2 + T))/T - (8*(1 - T + 2*(1 - T)*T + 2*T^2))/T)*
   G[{T^(-1)}, 1]*Zeta[3] + 24*(-1 + 2*T)*Log[\[Mu]\[Mu]]*Zeta[3], 
 331/(8*(1 - T)*T) + (4769*Nf)/(162*(1 - T)*T) + (157*Pi^4)/(360*(1 - T)*T) - 
  (((2*I)/27)*Nf*Pi*(209*(1 - T) - 209*(1 - T)^2 + 209*T - 724*(1 - T)*T + 
     362*(1 - T)^2*T - 209*T^2 + 362*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2) + 
  Pi^2*((40*LbL*Nf)/3 + (Nf*(91*(1 - T) - 91*(1 - T)^2 + 91*T - 
       254*(1 - T)*T + 127*(1 - T)^2*T - 91*T^2 + 127*(1 - T)*T^2))/
     (27*(1 - T)*(-1 + T)*T^2) - (-79*(1 - T) + 79*(1 - T)^2 - 79*T + 
      250*(1 - T)*T - 145*(1 - T)^2*T + 79*T^2 - 145*(1 - T)*T^2 + 
      40*(1 - T)^2*T^2)/(6*(1 - T)*(-1 + T)*T^2)) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(6 - 5*(1 - T) - 5*T + 4*(1 - T)*T))/
     ((-1 + T)*T) + ((I/6)*(-1 + 2*(1 - T)^2 - 3*(1 - T)^3 + 2*(1 - T)^4 + 
       34*(1 - T)*T - 26*(1 - T)^2*T - (1 - T)^3*T - 4*(1 - T)^4*T + 2*T^2 - 
       26*(1 - T)*T^2 - 32*(1 - T)^2*T^2 + 50*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 3*T^3 - (1 - T)*T^3 + 50*(1 - T)^2*T^3 - 
       44*(1 - T)^3*T^3 + 2*T^4 - 4*(1 - T)*T^4 + 2*(1 - T)^2*T^4))/
     ((1 - T)*(-1 + T)^2*T^3)) + ((2*Nf*(-2 + 2*(1 - T) - 17*T))/(3*T^2) - 
    51/(2*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi^3*((((8*I)/3)*LbL*Nf)/(1 - T) + ((I/3)*(7*(1 - T) + 6*T))/((1 - T)*T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*((-16*I)*LbL*Nf - ((2*I)*(1 - 6*(1 - T)*T - T^2 + 4*(1 - T)*T^2))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((16*I)*LbL*Nf + (((4*I)/9)*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 
       3*(1 - T)*T))/((1 - T)*T^2) - 
    (I*(2*(1 - T) - 33*(1 - T)^2 + 31*(1 - T)^3 + 2*T - 28*(1 - T)*T + 
       72*(1 - T)^2*T - 37*(1 - T)^3*T - 2*T^2 + 28*(1 - T)*T^2 - 
       43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2))/((1 - T)^2*(-1 + T)*T^2))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((8*Nf)/(9*T) + (16*LbL*Nf*T)/(1 - T) - 
    (-7*(1 - T) + 14*(1 - T)^2 - 7*(1 - T)^3 - 7*T + 7*(1 - T)*T + 
      67*(1 - T)^2*T - 111*(1 - T)^3*T + 44*(1 - T)^4*T + 7*T^2 - 
      10*(1 - T)*T^2 - 37*(1 - T)^2*T^2 + 52*(1 - T)^3*T^2)/
     (3*(1 - T)^2*T^3))*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((4*LbL*Nf*(-3 + 2*T))/(3*(-1 + T)) - 
    (-8 - 31*(1 - T) - 12*(1 - T)^2 + 16*T + 38*(1 - T)*T + 48*(1 - T)^2*T - 
      6*T^2 - 11*(1 - T)*T^2 - 34*(1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3)/
     (6*(1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1)}, 1] + 
  (51/(2*(-1 + T)) - (2*Nf*(-2 - 17*(1 - T) + 2*T))/(3*(1 - T)*(-1 + T)))*
   G[{T^(-1)}, 1] + Pi^3*((((8*I)/3)*LbL*Nf)/T + ((I/3)*(6*(1 - T) + 7*T))/
     ((1 - T)*T))*G[{T^(-1)}, 1] + 
  Pi*((-16*I)*LbL*Nf + ((2*I)*(1 - (1 - T)^2 - 6*(1 - T)*T + 4*(1 - T)^2*T))/
     ((1 - T)*T^2))*G[{T^(-1)}, 1] + 
  Pi^2*((-4*LbL*Nf*(-3 + 2*(1 - T)))/(3*T) - 
    (8 - 16*(1 - T) + 6*(1 - T)^2 + 2*(1 - T)^3 + 31*T - 38*(1 - T)*T + 
      11*(1 - T)^2*T - 2*(1 - T)^3*T + 12*T^2 - 48*(1 - T)*T^2 + 
      34*(1 - T)^2*T^2)/(6*(-1 + T)*T^3))*G[{T^(-1)}, 1] + 
  Pi*((16*I)*LbL*Nf - (((4*I)/9)*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 
       19*T^2))/((1 - T)*(-1 + T)*T) - 
    (I*(2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 28*(1 - T)^2*T - 
       33*T^2 + 72*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 31*T^3 - 37*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3))/((1 - T)*(-1 + T)*T^3))*G[{T^(-1)}, 1] + 
  Pi^2*((8*Nf)/(9*(1 - T)) - (16*LbL*Nf*(-1 + T))/T + 
    (-7*(1 - T) + 7*(1 - T)^2 - 7*T + 7*(1 - T)*T - 10*(1 - T)^2*T + 14*T^2 + 
      67*(1 - T)*T^2 - 37*(1 - T)^2*T^2 - 7*T^3 - 111*(1 - T)*T^3 + 
      52*(1 - T)^2*T^3 + 44*(1 - T)*T^4)/(3*(1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1)}, 1] + (4*Pi^2*G[{0, 1}, 1])/(3*(1 - T)*T) + 
  (32*LbL*Nf - (-7*(1 - T) + 7*(1 - T)^2 - 7*T + 40*(1 - T)*T - 
      28*(1 - T)^2*T + 7*T^2 - 28*(1 - T)*T^2 + 16*(1 - T)^2*T^2)/
     ((1 - T)*(-1 + T)*T^2))*G[{0, 1}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(-4 + 14*(1 - T) - 9*(1 - T)^2 + 14*T - 22*(1 - T)*T + 
       8*(1 - T)^2*T - 9*T^2 + 8*(1 - T)*T^2))/((-1 + T)*T) - 
    ((2*I)*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 + 
       4*(1 - T)*T - 14*(1 - T)^2*T - 10*(1 - T)^3*T + 65*(1 - T)^4*T - 
       63*(1 - T)^5*T + 18*(1 - T)^6*T + 2*T^2 - 14*(1 - T)*T^2 - 
       8*(1 - T)^2*T^2 + 155*(1 - T)^3*T^2 - 280*(1 - T)^4*T^2 + 
       180*(1 - T)^5*T^2 - 36*(1 - T)^6*T^2 - 6*T^3 - 10*(1 - T)*T^3 + 
       155*(1 - T)^2*T^3 - 386*(1 - T)^3*T^3 + 396*(1 - T)^4*T^3 - 
       166*(1 - T)^5*T^3 + 18*(1 - T)^6*T^3 + 6*T^4 + 65*(1 - T)*T^4 - 
       280*(1 - T)^2*T^4 + 396*(1 - T)^3*T^4 - 236*(1 - T)^4*T^4 + 
       50*(1 - T)^5*T^4 - 2*T^5 - 63*(1 - T)*T^5 + 180*(1 - T)^2*T^5 - 
       166*(1 - T)^3*T^5 + 50*(1 - T)^4*T^5 + 18*(1 - T)*T^6 - 
       36*(1 - T)^2*T^6 + 18*(1 - T)^3*T^6))/((1 - T)^2*(-1 + T)^2*T^4))*
   G[{0, 1}, 1] + Pi^2*((-8*LbL*Nf)/(3*(1 - T)) - (11*(1 + T))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1)}, 1] + 
  (-16*LbL*Nf - (4*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 3*(1 - T)*T))/
     (9*(1 - T)*T^2) + (2*(1 - T) - 33*(1 - T)^2 + 31*(1 - T)^3 + 2*T - 
      28*(1 - T)*T + 72*(1 - T)^2*T - 37*(1 - T)^3*T - 2*T^2 + 
      28*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2)/
     ((1 - T)^2*(-1 + T)*T^2))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(2 - 5*(1 - T) - 2*T + 4*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - ((2*I)*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 - 
       2*T + 6*(1 - T)*T + 19*(1 - T)^2*T - 40*(1 - T)^3*T + 17*(1 - T)^4*T + 
       6*T^2 - 6*(1 - T)*T^2 - 77*(1 - T)^2*T^2 + 114*(1 - T)^3*T^2 - 
       34*(1 - T)^4*T^2 - 6*T^3 - 9*(1 - T)*T^3 + 98*(1 - T)^2*T^3 - 
       106*(1 - T)^3*T^3 + 17*(1 - T)^4*T^3 + 2*T^4 + 20*(1 - T)*T^4 - 
       51*(1 - T)^2*T^4 + 32*(1 - T)^3*T^4 - 9*(1 - T)*T^5 + 
       9*(1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((-8*LbL*Nf)/(3*T) - 
    (11*(2*(1 - T) + T))/(3*(1 - T)*T))*G[{0, T^(-1)}, 1] + 
  (-16*LbL*Nf + (4*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 19*T^2))/
     (9*(1 - T)*(-1 + T)*T) + (2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 
      28*(1 - T)^2*T - 33*T^2 + 72*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 31*T^3 - 
      37*(1 - T)*T^3 + 8*(1 - T)^2*T^3)/((1 - T)*(-1 + T)*T^3))*
   G[{0, T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(2 - 2*(1 - T) - 5*T + 4*(1 - T)*T))/T^2 + 
    ((2*I)*(-2*(1 - T) + 6*(1 - T)^2 - 6*(1 - T)^3 + 2*(1 - T)^4 - 2*T + 
       6*(1 - T)*T - 6*(1 - T)^2*T - 9*(1 - T)^3*T + 20*(1 - T)^4*T - 
       9*(1 - T)^5*T + 4*T^2 + 19*(1 - T)*T^2 - 77*(1 - T)^2*T^2 + 
       98*(1 - T)^3*T^2 - 51*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 2*T^3 - 
       40*(1 - T)*T^3 + 114*(1 - T)^2*T^3 - 106*(1 - T)^3*T^3 + 
       32*(1 - T)^4*T^3 + 17*(1 - T)*T^4 - 34*(1 - T)^2*T^4 + 
       17*(1 - T)^3*T^4))/((1 - T)^2*(-1 + T)*T^4))*G[{0, T^(-1)}, 1] - 
  (Pi^2*(11*(1 - T) + 10*T)*G[{(1 - T)^(-1), 1}, 1])/(3*(1 - T)*T) + 
  (-16*LbL*Nf - (4*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 3*(1 - T)*T))/
     (9*(1 - T)*T^2) + (2*(1 - T) - 33*(1 - T)^2 + 31*(1 - T)^3 + 2*T - 
      28*(1 - T)*T + 72*(1 - T)^2*T - 37*(1 - T)^3*T - 2*T^2 + 
      28*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2)/
     ((1 - T)^2*(-1 + T)*T^2))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(5*(1 - T) - 5*(1 - T)^2 + 3*T - 10*(1 - T)*T + 
       4*(1 - T)^2*T - 3*T^2 + 4*(1 - T)*T^2))/((1 - T)*(-1 + T)) + 
    ((2*I)*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 9*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + 56*(1 - T)^3*T^2 - 18*(1 - T)^4*T^2 - 3*T^3 + 
       2*(1 - T)*T^3 + 37*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       9*(1 - T)^4*T^3 + 3*T^4 + 13*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 
       25*(1 - T)^3*T^4 - T^5 - 21*(1 - T)*T^5 + 25*(1 - T)^2*T^5 + 
       9*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*G[{(1 - T)^(-1), 1}, 1] + 
  (11/T + (4*Nf)/T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((2*I)*Pi*(3 - T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*Pi^2*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(1 - T)*T) + (2*Pi^2*(7*(1 - T) + 10*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(3*(1 - T)*T) + Pi*((((8*I)/3)*Nf)/T - 
    ((2*I)*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - (1 - T)^2*T - 
       9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*(16*LbL*Nf + (4*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 3*(1 - T)*T))/
     (9*(1 - T)*T^2) - (2*(1 - T) - 33*(1 - T)^2 + 31*(1 - T)^3 + 2*T - 
      28*(1 - T)*T + 72*(1 - T)^2*T - 37*(1 - T)^3*T - 2*T^2 + 
      28*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2)/
     ((1 - T)^2*(-1 + T)*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*(((-16*I)*LbL*Nf*T)/(1 - T) + 
    ((2*I)*(-1 + 2*(1 - T)^2 - (1 - T)^3 + (1 - T)*T + 11*(1 - T)^2*T - 
       20*(1 - T)^3*T + 9*(1 - T)^4*T + T^2 - (1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       9*(1 - T)^3*T^2))/((1 - T)^2*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
    1] + Pi^2*(8/(3*(1 - T)) + (8*LbL*Nf)/(3*(1 - T)))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + Pi^2*(8/(3*T) + (8*LbL*Nf)/(3*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] - 
  ((2*I)*Pi*(-3 + 2*(1 - T)*T)*G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (-16*LbL*Nf + (2*(-1 + (1 - T)^2 + 8*(1 - T)*T - 6*(1 - T)^2*T + T^2 - 
       6*(1 - T)*T^2 + 4*(1 - T)^2*T^2))/((1 - T)*(-1 + T)*T^2))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*T)/(1 - T) - 
    ((2*I)*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 9*(1 - T)^3*T - T^2 + 
       8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 8*(1 - T)^2*T^2 + 
       9*(1 - T)*T^3))/((1 - T)^2*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] - 
  (Pi^2*(10*(1 - T) + 11*T)*G[{T^(-1), 1}, 1])/(3*(1 - T)*T) + 
  (-16*LbL*Nf + (4*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 19*T^2))/
     (9*(1 - T)*(-1 + T)*T) + (2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 
      28*(1 - T)^2*T - 33*T^2 + 72*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 31*T^3 - 
      37*(1 - T)*T^3 + 8*(1 - T)^2*T^3)/((1 - T)*(-1 + T)*T^3))*
   G[{T^(-1), 1}, 1] + 
  Pi*(((8*I)*LbL*Nf*(3*(1 - T) - 3*(1 - T)^2 + 5*T - 10*(1 - T)*T + 
       4*(1 - T)^2*T - 5*T^2 + 4*(1 - T)*T^2))/T^2 + 
    ((2*I)*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T + 2*(1 - T)^3*T + 13*(1 - T)^4*T - 21*(1 - T)^5*T + 
       9*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + 
       37*(1 - T)^3*T^2 - 57*(1 - T)^4*T^2 + 25*(1 - T)^5*T^2 - T^3 - 
       15*(1 - T)*T^3 + 56*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       25*(1 - T)^4*T^3 + 9*(1 - T)*T^4 - 18*(1 - T)^2*T^4 + 
       9*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{T^(-1), 1}, 1] + 
  Pi^2*(8/(3*(1 - T)) + (8*LbL*Nf)/(3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 
    1] + Pi^2*(8/(3*T) + (8*LbL*Nf)/(3*T))*G[{T^(-1), (1 - T)^(-1)}, 1] - 
  ((2*I)*Pi*(-3 + 2*(1 - T)*T)*G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (-16*LbL*Nf + (2*(-1 + (1 - T)^2 + 8*(1 - T)*T - 6*(1 - T)^2*T + T^2 - 
       6*(1 - T)*T^2 + 4*(1 - T)^2*T^2))/((1 - T)*(-1 + T)*T^2))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*T)/(1 - T) - 
    ((2*I)*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 9*(1 - T)^3*T - T^2 + 
       8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 8*(1 - T)^2*T^2 + 
       9*(1 - T)*T^3))/((1 - T)^2*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  (-11/(-1 + T) - (4*Nf)/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  ((2*I)*Pi*(2 + T)*G[{T^(-1), T^(-1)}, 1])/(-1 + T) - 
  (4*Pi^2*(-1 + 3*T)*G[{T^(-1), T^(-1)}, 1])/(3*(1 - T)*T) + 
  (2*Pi^2*(10*(1 - T) + 7*T)*G[{T^(-1), T^(-1)}, 1])/(3*(1 - T)*T) + 
  2*(16*LbL*Nf - (4*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 19*T^2))/
     (9*(1 - T)*(-1 + T)*T) - (2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 
      28*(1 - T)^2*T - 33*T^2 + 72*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 31*T^3 - 
      37*(1 - T)*T^3 + 8*(1 - T)^2*T^3)/((1 - T)*(-1 + T)*T^3))*
   G[{T^(-1), T^(-1)}, 1] + 2*Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(-1 + (1 - T)^2 + (1 - T)*T - (1 - T)^2*T + 2*T^2 + 
       11*(1 - T)*T^2 - 3*(1 - T)^2*T^2 - T^3 - 20*(1 - T)*T^3 + 
       9*(1 - T)^2*T^3 + 9*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), T^(-1)}, 1] + Pi*((((8*I)/3)*Nf)/(1 - T) + 
    ((2*I)*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 2*T^2 - (1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - (1 - T)^2*T^3 + 
       10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-4 + 26*(1 - T) - 19*(1 - T)^2 + 26*T - 42*(1 - T)*T + 
       16*(1 - T)^2*T - 19*T^2 + 16*(1 - T)*T^2))/((-1 + T)*T) + 
    (2*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 + 4*(1 - T)*T - 
       14*(1 - T)^2*T - 14*(1 - T)^3*T + 75*(1 - T)^4*T - 69*(1 - T)^5*T + 
       18*(1 - T)^6*T + 2*T^2 - 14*(1 - T)*T^2 - 16*(1 - T)^2*T^2 + 
       193*(1 - T)^3*T^2 - 337*(1 - T)^4*T^2 + 205*(1 - T)^5*T^2 - 
       36*(1 - T)^6*T^2 - 6*T^3 - 14*(1 - T)*T^3 + 193*(1 - T)^2*T^3 - 
       488*(1 - T)^3*T^3 + 501*(1 - T)^4*T^3 - 201*(1 - T)^5*T^3 + 
       18*(1 - T)^6*T^3 + 6*T^4 + 75*(1 - T)*T^4 - 337*(1 - T)^2*T^4 + 
       501*(1 - T)^3*T^4 - 306*(1 - T)^4*T^4 + 64*(1 - T)^5*T^4 - 2*T^5 - 
       69*(1 - T)*T^5 + 205*(1 - T)^2*T^5 - 201*(1 - T)^3*T^5 + 
       64*(1 - T)^4*T^5 + 18*(1 - T)*T^6 - 36*(1 - T)^2*T^6 + 
       18*(1 - T)^3*T^6))/((1 - T)^2*(-1 + T)^2*T^4))*G[{0, 0, 1}, 1] - 
  ((12*I)*Pi*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*Nf)/(3*T) + (32*LbL*Nf*(1 - 4*(1 - T) - T + 3*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - (2*(2*(1 - T) - 2*(1 - T)^2 + 2*T - 4*(1 - T)*T - 
       28*(1 - T)^2*T + 16*(1 - T)^3*T - 6*T^2 - 2*(1 - T)*T^2 + 
       101*(1 - T)^2*T^2 - 32*(1 - T)^3*T^2 + 6*T^3 + 30*(1 - T)*T^3 - 
       122*(1 - T)^2*T^3 + 16*(1 - T)^3*T^3 - 2*T^4 - 44*(1 - T)*T^4 + 
       47*(1 - T)^2*T^4 + 18*(1 - T)*T^5))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{0, 0, (1 - T)^(-1)}, 1] - ((12*I)*Pi*G[{0, 0, T^(-1)}, 1])/T + 
  ((8*Nf)/(3*(1 - T)) - (32*LbL*Nf*(-3*T + 3*(1 - T)*T))/T^2 - 
    (2*(2*(1 - T) - 6*(1 - T)^2 + 6*(1 - T)^3 - 2*(1 - T)^4 + 2*T - 
       4*(1 - T)*T - 2*(1 - T)^2*T + 30*(1 - T)^3*T - 44*(1 - T)^4*T + 
       18*(1 - T)^5*T - 2*T^2 - 28*(1 - T)*T^2 + 101*(1 - T)^2*T^2 - 
       122*(1 - T)^3*T^2 + 47*(1 - T)^4*T^2 + 16*(1 - T)*T^3 - 
       32*(1 - T)^2*T^3 + 16*(1 - T)^3*T^3))/((1 - T)^2*T^4))*
   G[{0, 0, T^(-1)}, 1] + ((8*I)*Pi*G[{0, 1, 1}, 1])/((1 - T)*T) - 
  (4*(-10*(1 - T)^2 + 20*(1 - T)^3 - 10*(1 - T)^4 + 4*(1 - T)*T + 
     16*(1 - T)^2*T - 33*(1 - T)^3*T + 10*(1 - T)^4*T - 10*T^2 + 
     16*(1 - T)*T^2 - 22*(1 - T)^2*T^2 + 16*(1 - T)^3*T^2 + 20*T^3 - 
     33*(1 - T)*T^3 + 16*(1 - T)^2*T^3 - 10*T^4 + 10*(1 - T)*T^4)*
    G[{0, 1, 1}, 1])/((1 - T)*(-1 + T)*T^2) - 
  ((4*I)*Pi*(1 + T)*G[{0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2 - 5*(1 - T) - 7*T + 4*(1 - T)*T + 4*T^2))/(-1 + T) - 
    (2*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       14*(1 - T)^3*T + 8*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 53*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 - 3*T^3 - 
       10*(1 - T)*T^3 + 60*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 + 3*T^4 + 38*(1 - T)*T^4 - 70*(1 - T)^2*T^4 + 
       24*(1 - T)^3*T^4 - T^5 - 35*(1 - T)*T^5 + 26*(1 - T)^2*T^5 + 
       10*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{0, 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(2*(1 - T) + T)*G[{0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-8*LbL*Nf*(2 - 7*(1 - T) + 4*(1 - T)^2 - 5*T + 4*(1 - T)*T))/T - 
    (2*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T - 10*(1 - T)^3*T + 38*(1 - T)^4*T - 35*(1 - T)^5*T + 
       10*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       60*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 26*(1 - T)^5*T^2 - T^3 - 
       14*(1 - T)*T^3 + 53*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{0, 1, T^(-1)}, 1] - 
  ((4*I)*Pi*(1 + 3*T)*G[{0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2 - 5*(1 - T) - 7*T + 4*(1 - T)*T + 4*T^2))/(-1 + T) - 
    (2*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       14*(1 - T)^3*T + 8*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 53*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 - 3*T^3 - 
       10*(1 - T)*T^3 + 60*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 + 3*T^4 + 38*(1 - T)*T^4 - 70*(1 - T)^2*T^4 + 
       24*(1 - T)^3*T^4 - T^5 - 35*(1 - T)*T^5 + 26*(1 - T)^2*T^5 + 
       10*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*Nf)/(3*T) + (8*LbL*Nf*(5*(1 - T) - 11*(1 - T)^2 + 3*T - 16*(1 - T)*T + 
       8*(1 - T)^2*T - 3*T^2 + 8*(1 - T)*T^2))/((1 - T)*(-1 + T)) + 
    (2*(-(1 - T)^2 + 2*(1 - T)^3 - (1 - T)^4 - 2*(1 - T)*T + 5*(1 - T)^2*T + 
       17*(1 - T)^3*T - 28*(1 - T)^4*T + 8*(1 - T)^5*T - T^2 + 
       6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 90*(1 - T)^3*T^2 + 
       92*(1 - T)^4*T^2 - 16*(1 - T)^5*T^2 + 3*T^3 - 3*(1 - T)*T^3 - 
       76*(1 - T)^2*T^3 + 176*(1 - T)^3*T^3 - 105*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 - 3*T^4 - 25*(1 - T)*T^4 + 146*(1 - T)^2*T^4 - 
       154*(1 - T)^3*T^4 + 39*(1 - T)^4*T^4 + T^5 + 42*(1 - T)*T^5 - 
       95*(1 - T)^2*T^5 + 49*(1 - T)^3*T^5 - 18*(1 - T)*T^6 + 
       18*(1 - T)^2*T^6))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((28*I)*Pi*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*Nf)/(3*T) + (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf)/(3*T) - (16*LbL*Nf*(1 - 4*(1 - T) - T + 3*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - (2*(-1 + 2*(1 - T)^2 - (1 - T)^3 + 3*(1 - T)*T + 
       12*(1 - T)^2*T - 22*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 67*(1 - T)^3*T^2 - 
       16*(1 - T)^4*T^2 - 3*T^3 - 12*(1 - T)*T^3 + 71*(1 - T)^2*T^3 - 
       70*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 + T^4 + 21*(1 - T)*T^4 - 
       43*(1 - T)^2*T^4 + 24*(1 - T)^3*T^4 - 9*(1 - T)*T^5 + 
       9*(1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] - 
  ((4*I)*Pi*(4*(1 - T) + T)*G[{0, T^(-1), 1}, 1])/((1 - T)*T) + 
  ((-8*LbL*Nf*(2 - 7*(1 - T) + 4*(1 - T)^2 - 5*T + 4*(1 - T)*T))/T - 
    (2*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T - 10*(1 - T)^3*T + 38*(1 - T)^4*T - 35*(1 - T)^5*T + 
       10*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       60*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 26*(1 - T)^5*T^2 - T^3 - 
       14*(1 - T)*T^3 + 53*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{0, T^(-1), 1}, 1] + 
  ((8*Nf)/(3*(1 - T)) - (8*LbL*Nf*(3*(1 - T) - 3*(1 - T)^2 + 5*T - 
       16*(1 - T)*T + 8*(1 - T)^2*T - 11*T^2 + 8*(1 - T)*T^2))/T^2 - 
    (2*(-(1 - T)^2 + 3*(1 - T)^3 - 3*(1 - T)^4 + (1 - T)^5 - 2*(1 - T)*T + 
       6*(1 - T)^2*T - 3*(1 - T)^3*T - 25*(1 - T)^4*T + 42*(1 - T)^5*T - 
       18*(1 - T)^6*T - T^2 + 5*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       76*(1 - T)^3*T^2 + 146*(1 - T)^4*T^2 - 95*(1 - T)^5*T^2 + 
       18*(1 - T)^6*T^2 + 2*T^3 + 17*(1 - T)*T^3 - 90*(1 - T)^2*T^3 + 
       176*(1 - T)^3*T^3 - 154*(1 - T)^4*T^3 + 49*(1 - T)^5*T^3 - T^4 - 
       28*(1 - T)*T^4 + 92*(1 - T)^2*T^4 - 105*(1 - T)^3*T^4 + 
       39*(1 - T)^4*T^4 + 8*(1 - T)*T^5 - 16*(1 - T)^2*T^5 + 
       8*(1 - T)^3*T^5))/((1 - T)^2*(-1 + T)*T^4))*G[{0, T^(-1), 1}, 1] + 
  ((4*I)*Pi*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + ((28*I)*Pi*G[{0, T^(-1), T^(-1)}, 1])/
   T + ((-8*Nf)/(3*(1 - T)) - (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 
       2*T^2 - (1 - T)*T^2 + 4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - 
       (1 - T)^2*T^3 + 10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{0, T^(-1), T^(-1)}, 1] + 
  2*((-8*Nf)/(3*(1 - T)) + (16*LbL*Nf*(-3*T + 3*(1 - T)*T))/T^2 + 
    (2*(-1 + 3*(1 - T)^2 - 3*(1 - T)^3 + (1 - T)^4 + 3*(1 - T)*T - 
       2*(1 - T)^2*T - 12*(1 - T)^3*T + 21*(1 - T)^4*T - 9*(1 - T)^5*T + 
       2*T^2 + 12*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 71*(1 - T)^3*T^2 - 
       43*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - T^3 - 22*(1 - T)*T^3 + 
       67*(1 - T)^2*T^3 - 70*(1 - T)^3*T^3 + 24*(1 - T)^4*T^3 + 
       8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)*T^4))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf)/(1 - T) - ((4*I)*(-1 + 2*T))/((1 - T)*T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*Nf)/(3*T) + (2*(-1 + 2*(1 - T)^2 - (1 - T)^3 + (1 - T)*T + 
       (1 - T)^2*T + 9*(1 - T)^3*T - 10*(1 - T)^4*T + T^2 - 4*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(2 - 5*(1 - T) - 7*T + 4*(1 - T)*T + 4*T^2))/(-1 + T) - 
    (2*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       14*(1 - T)^3*T + 8*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 53*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 - 3*T^3 - 
       10*(1 - T)*T^3 + 60*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 + 3*T^4 + 38*(1 - T)*T^4 - 70*(1 - T)^2*T^4 + 
       24*(1 - T)^3*T^4 - T^5 - 35*(1 - T)*T^5 + 26*(1 - T)^2*T^5 + 
       10*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*I)*Pi*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*I)*Pi*(-1 + 2*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*T) + (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf)/(3*T) - (16*LbL*Nf*(1 - 4*(1 - T) - T + 3*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - (2*(-1 + 2*(1 - T)^2 - (1 - T)^3 + 3*(1 - T)*T + 
       12*(1 - T)^2*T - 22*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 67*(1 - T)^3*T^2 - 
       16*(1 - T)^4*T^2 - 3*T^3 - 12*(1 - T)*T^3 + 71*(1 - T)^2*T^3 - 
       70*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 + T^4 + 21*(1 - T)*T^4 - 
       43*(1 - T)^2*T^4 + 24*(1 - T)^3*T^4 - 9*(1 - T)*T^5 + 
       9*(1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((32*I)*LbL*Nf*Pi*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] - ((8*I)*Pi*G[{(1 - T)^(-1), 1, 1}, 1])/
   T - (2*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 3*(1 - T)^2*T - 
     13*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 5*(1 - T)*T^2 + 
     3*(1 - T)^2*T^2 + 43*(1 - T)^3*T^2 - 20*(1 - T)^4*T^2 + 3*T^3 - 
     11*(1 - T)*T^3 + 19*(1 - T)^2*T^3 - 57*(1 - T)^3*T^3 + 
     10*(1 - T)^4*T^3 - 3*T^4 + 35*(1 - T)*T^4 - 58*(1 - T)^2*T^4 + 
     24*(1 - T)^3*T^4 + T^5 - 45*(1 - T)*T^5 + 32*(1 - T)^2*T^5 + 
     18*(1 - T)*T^6)*G[{(1 - T)^(-1), 1, 1}, 1])/((1 - T)^2*(-1 + T)^2*T^2) + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(-1 + 2*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*T) + (2*(-6*(1 - T)^2 + 4*(1 - T)*T + 18*(1 - T)^2*T - 2*T^2 + 
       8*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 14*T^3 - 30*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 21*T^4 + 17*(1 - T)*T^4 + 9*T^5))/
     ((1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((16*I)*LbL*Nf*Pi*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*Nf)/(3*T) + (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-8*Nf)/(3*T) + (2*(-6*(1 - T)^2 + 4*(1 - T)*T + 18*(1 - T)^2*T - 
       2*T^2 + 8*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 14*T^3 - 30*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 21*T^4 + 17*(1 - T)*T^4 + 9*T^5))/
     ((1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((8*Nf)/(3*T) + (2*(6 - T))/T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
     (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((24*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((4*I)*Pi*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/((1 - T)*T) + 
  3*((8*Nf)/(3*T) - (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (2*(3 - T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  2*((-16*LbL*Nf*T)/(1 - T) - (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (2*(3 - T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-16*LbL*Nf*T)/(1 - T) - (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (2*(2 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((16*LbL*Nf*(-1 + T))/T - (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf)/T + ((4*I)*(-1 + 2*T))/((1 - T)*T))*
   G[{T^(-1), 0, 1}, 1] + ((8*Nf)/(3*(1 - T)) + 
    (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 2*T^2 - (1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - (1 - T)^2*T^3 + 
       10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(2 - 7*(1 - T) + 4*(1 - T)^2 - 5*T + 4*(1 - T)*T))/T - 
    (2*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T - 10*(1 - T)^3*T + 38*(1 - T)^4*T - 35*(1 - T)^5*T + 
       10*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       60*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 26*(1 - T)^5*T^2 - T^3 - 
       14*(1 - T)*T^3 + 53*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{T^(-1), 0, 1}, 1] + 
  ((4*I)*Pi*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((32*I)*LbL*Nf*Pi*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + ((8*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1])/T - 
  ((8*I)*Pi*(-1 + 2*T)*G[{T^(-1), 0, T^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*(1 - T)) - (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 
       2*T^2 - (1 - T)*T^2 + 4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - 
       (1 - T)^2*T^3 + 10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-8*Nf)/(3*(1 - T)) + (16*LbL*Nf*(-3*T + 3*(1 - T)*T))/T^2 + 
    (2*(-1 + 3*(1 - T)^2 - 3*(1 - T)^3 + (1 - T)^4 + 3*(1 - T)*T - 
       2*(1 - T)^2*T - 12*(1 - T)^3*T + 21*(1 - T)^4*T - 9*(1 - T)^5*T + 
       2*T^2 + 12*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 71*(1 - T)^3*T^2 - 
       43*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - T^3 - 22*(1 - T)*T^3 + 
       67*(1 - T)^2*T^3 - 70*(1 - T)^3*T^3 + 24*(1 - T)^4*T^3 + 
       8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)*T^4))*G[{T^(-1), 0, T^(-1)}, 1] - 
  ((8*I)*Pi*G[{T^(-1), 1, 1}, 1])/(1 - T) - 
  (2*(-(1 - T)^2 + 3*(1 - T)^3 - 3*(1 - T)^4 + (1 - T)^5 - 2*(1 - T)*T + 
     5*(1 - T)^2*T - 11*(1 - T)^3*T + 35*(1 - T)^4*T - 45*(1 - T)^5*T + 
     18*(1 - T)^6*T - T^2 + 3*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
     19*(1 - T)^3*T^2 - 58*(1 - T)^4*T^2 + 32*(1 - T)^5*T^2 + T^3 - 
     13*(1 - T)*T^3 + 43*(1 - T)^2*T^3 - 57*(1 - T)^3*T^3 + 
     24*(1 - T)^4*T^3 + 10*(1 - T)*T^4 - 20*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4)*
    G[{T^(-1), 1, 1}, 1])/((1 - T)^2*T^4) + 
  ((4*I)*Pi*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((16*I)*LbL*Nf*Pi*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + ((4*I)*Pi*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((4*I)*Pi*(-1 + 2*T)*G[{T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*(1 - T)) + (2*(-2*(1 - T)^2 + 14*(1 - T)^3 - 21*(1 - T)^4 + 
       9*(1 - T)^5 + 4*(1 - T)*T + 8*(1 - T)^2*T - 30*(1 - T)^3*T + 
       17*(1 - T)^4*T - 6*T^2 + 18*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       8*(1 - T)^3*T^2))/((1 - T)*T^3))*G[{T^(-1), 1, T^(-1)}, 1] + 
  ((4*I)*Pi*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] - 
  ((12*I)*Pi*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (2*(3 - T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-16*LbL*Nf*T)/(1 - T) - (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (2*(2 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((16*LbL*Nf*(-1 + T))/T - (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*G[{T^(-1), T^(-1), 1}, 1])/T + 
  2*((-8*Nf)/(3*(1 - T)) + (2*(-2*(1 - T)^2 + 14*(1 - T)^3 - 21*(1 - T)^4 + 
       9*(1 - T)^5 + 4*(1 - T)*T + 8*(1 - T)^2*T - 30*(1 - T)^3*T + 
       17*(1 - T)^4*T - 6*T^2 + 18*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       8*(1 - T)^3*T^2))/((1 - T)*T^3))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((-8*Nf)/(3*(1 - T)) - (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 
       2*T^2 - (1 - T)*T^2 + 4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - 
       (1 - T)^2*T^3 + 10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), T^(-1), 1}, 1] - 
  ((12*I)*Pi*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (2*(2 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((16*LbL*Nf*(-1 + T))/T - (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1])/(1 - T) - 
  ((12*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-1 + 3*T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  3*((8*Nf)/(3*(1 - T)) - (2*(5 + T))/(-1 + T))*G[{T^(-1), T^(-1), T^(-1)}, 
    1] + 3*((8*Nf)/(3*(1 - T)) + 
    (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 2*T^2 - (1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - (1 - T)^2*T^3 + 
       10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + (12*G[{0, 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + (12*G[{0, 0, 0, T^(-1)}, 1])/T - (16*G[{0, 0, 1, 1}, 1])/
   ((1 - T)*T) + (8*(1 + T)*G[{0, 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T) + T)*G[{0, 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(1 + 2*T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (16*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) - (4*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(3*(1 - T) + T)*G[{0, 0, T^(-1), 1}, 1])/((1 - T)*T) - 
  (4*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (16*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (4*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) - 
  (8*G[{0, 1, 0, 1}, 1])/((1 - T)*T) + 
  (4*(1 + T)*G[{0, 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(2*(1 - T) + T)*G[{0, 1, 0, T^(-1)}, 1])/((1 - T)*T) - 
  (8*G[{0, 1, 1, 1}, 1])/((1 - T)*T) + (8*G[{0, 1, 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (8*G[{0, 1, 1, T^(-1)}, 1])/T + 
  (8*G[{0, 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(1 + T)*G[{0, 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(1 + T)*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*G[{0, 1, T^(-1), 1}, 1])/T + (4*(2*(1 - T) + T)*G[{0, 1, T^(-1), 1}, 1])/
   ((1 - T)*T) - (8*(2*(1 - T) + T)*G[{0, 1, T^(-1), T^(-1)}, 1])/
   ((1 - T)*T) + ((-16*LbL*Nf)/(1 - T) + (4*(1 + 2*T))/((1 - T)*T))*
   G[{0, (1 - T)^(-1), 0, 1}, 1] - 
  (24*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/(1 - T) - 
  (4*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (8*G[{0, (1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  (8*G[{0, (1 - T)^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (4*(1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 + 2*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (16*LbL*Nf*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (8*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(1 + 2*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (36*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-2*(1 - T) + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (12*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (4*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (12*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-16*LbL*Nf)/T + (4*(3*(1 - T) + T))/((1 - T)*T))*
   G[{0, T^(-1), 0, 1}, 1] - (4*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/T - 
  (24*G[{0, T^(-1), 0, T^(-1)}, 1])/T + (8*G[{0, T^(-1), 1, 1}, 1])/T + 
  (8*G[{0, T^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (4*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (16*LbL*Nf*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (4*(2*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(3*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(-1 + 2*T)*G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (12*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (8*G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(3*(1 - T) + T)*G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (12*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (36*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (4*(-1 + 3*T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((-48*LbL*Nf)/(1 - T) + (4*(-1 + 3*T))/((1 - T)*T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] - 
  (8*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-2*(1 - T) + 3*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (64*LbL*Nf*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/(1 - T) - 
  (4*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  (8*G[{(1 - T)^(-1), 0, 1, 1}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/T - 
  (4*(1 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] - 
  (16*LbL*Nf*G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1])/(1 - T) - 
  (4*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/T - 
  (4*(1 + 2*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (16*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (8*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  (32*LbL*Nf*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/(1 - T) - 
  (4*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  (8*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (64*LbL*Nf*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (12*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(-1 + 2*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (16*LbL*Nf*G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1])/(1 - T) + 
  (8*G[{(1 - T)^(-1), 1, 1, 1}, 1])/T - 
  (8*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/T - 
  (8*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/T + 
  (4*(-1 + 2*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(-1 + 2*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (4*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (16*LbL*Nf*G[{(1 - T)^(-1), 1, T^(-1), 1}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (8*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/T + 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/((1 - T)*T) + 
  (4*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   ((1 - T)*T) - (16*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/T - 
  (4*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-1 + 2*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (12*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (12*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   ((1 - T)*T) + (16*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (24*(2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (24*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (12*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (24*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  (-4/T + (16*LbL*Nf)/T)*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  (8*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (32*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/T - 
  (32*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/(1 - T) + 
  (8*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (4*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (16*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (12*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (24*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-48*LbL*Nf)/T - (4*(-2*(1 - T) + T))/((1 - T)*T))*
   G[{T^(-1), 0, 0, 1}, 1] - (4*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (64*LbL*Nf*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/T - 
  (8*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  (4*(-3*(1 - T) + 2*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*G[{T^(-1), 0, 1, 1}, 1])/T + (-4/T + (16*LbL*Nf)/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (16*LbL*Nf*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1])/T + 
  (4*G[{T^(-1), 0, 1, T^(-1)}, 1])/(1 - T) - 
  (4*(2*(1 - T) + T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(-1 + 2*T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  (-4/T + (16*LbL*Nf)/T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] - 
  (4*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/T + 
  (12*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (64*LbL*Nf*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*G[{T^(-1), 0, T^(-1), 1}, 1])/(1 - T) - (4*G[{T^(-1), 0, T^(-1), 1}, 1])/
   T - (4*(3*(1 - T) + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (16*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (4*(-1 + 3*T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-1 + 2*T)*G[{T^(-1), 1, 0, 1}, 1])/((1 - T)*T) - 
  (16*LbL*Nf*G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1])/T - 
  (4*(-1 + 2*T)*G[{T^(-1), 1, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*G[{T^(-1), 1, 1, 1}, 1])/(1 - T) - (8*G[{T^(-1), 1, 1, T^(-1)}, 1])/
   (1 - T) - (16*LbL*Nf*G[{T^(-1), 1, (1 - T)^(-1), 1}, 1])/T + 
  (32*LbL*Nf*G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (8*G[{T^(-1), 1, T^(-1), 1}, 1])/(1 - T) - 
  (4*(-1 + 2*T)*G[{T^(-1), 1, T^(-1), 1}, 1])/((1 - T)*T) + 
  (4*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-1 + 2*T)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  (-4/T + (16*LbL*Nf)/T)*G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  (8*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (32*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/T - 
  (32*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/(1 - T) + 
  (8*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (4*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (16*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (4*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T + 
  (12*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/T - 
  (24*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (8*G[{T^(-1), T^(-1), 0, 1}, 1])/(1 - T) - 
  (4*(-1 + 3*T)*G[{T^(-1), T^(-1), 0, 1}, 1])/((1 - T)*T) + 
  (4*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T - 
  (4*(-1 + 3*T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/((1 - T)*T) - 
  (16*G[{T^(-1), T^(-1), 1, 1}, 1])/(1 - T) + 
  (12*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (4*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (8*(-1 + 2*T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (12*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (24*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (12*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (4*(-1 + 3*T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/((1 - T)*T) - 
  (24*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (24*(1 + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) - 
  (16*(-1 + 3*T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (51/(2*(1 - T)*T) + (454*Nf)/(27*(1 - T)*T))*Log[\[Mu]\[Mu]] - 
  (((7*I)/3)*Pi^3*Log[\[Mu]\[Mu]])/((1 - T)*T) + 
  Pi^2*((-8*Nf)/(9*(1 - T)*T) + 
    (3*(5*(1 - T) - 5*(1 - T)^2 + 5*T - 18*(1 - T)*T + 9*(1 - T)^2*T - 
       5*T^2 + 9*(1 - T)*T^2))/(2*(1 - T)*(-1 + T)*T^2))*Log[\[Mu]\[Mu]] + 
  Pi*(((-9*I)*(3*(1 - T) - 3*(1 - T)^2 + 3*T - 8*(1 - T)*T + 4*(1 - T)^2*T - 
       3*T^2 + 4*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2) - 
    (((4*I)/9)*Nf*(19*(1 - T) - 19*(1 - T)^2 + 19*T - 56*(1 - T)*T + 
       28*(1 - T)^2*T - 19*T^2 + 28*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2))*
   Log[\[Mu]\[Mu]] + (-9/T - (4*Nf)/T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  Pi*((-6*I)/T - (((8*I)/3)*Nf)/T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((6*I)*Pi*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  (4*Pi^2*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  Pi*((-6*I)/(1 - T) - (((8*I)/3)*Nf)/(1 - T))*G[{T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + (9/(-1 + T) + (4*Nf)/(-1 + T))*G[{T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + (4*Pi^2*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  ((6*I)*Pi*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  (6/T + (8*Nf)/(3*T))*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  (6/(1 - T) + (8*Nf)/(3*(1 - T)))*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  (6/T + (8*Nf)/(3*T))*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/T + 
  2*(-6/T - (8*Nf)/(3*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + (6/(1 - T) + (8*Nf)/(3*(1 - T)))*G[{T^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] + ((4*I)*Pi*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  2*(-6/(1 - T) - (8*Nf)/(3*(1 - T)))*G[{T^(-1), T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   (1 - T) + (27/(2*(1 - T)*T) + (38*Nf)/(9*(1 - T)*T))*Log[\[Mu]\[Mu]]^2 - 
  (19*Pi^2*Log[\[Mu]\[Mu]]^2)/(6*(1 - T)*T) + 
  Pi*((((4*I)/3)*Nf)/((1 - T)*T) - 
    ((3*I)*(3*(1 - T) - 3*(1 - T)^2 + 3*T - 8*(1 - T)*T + 4*(1 - T)^2*T - 
       3*T^2 + 4*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2))*Log[\[Mu]\[Mu]]^2 - 
  (3*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  ((2*I)*Pi*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  ((2*I)*Pi*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) + 
  (3*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  (2*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) + 
  (2*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (4*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (4*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) + 
  (3/((1 - T)*T) + (4*Nf)/(9*(1 - T)*T))*Log[\[Mu]\[Mu]]^3 + 
  ((2*I)*Pi*Log[\[Mu]\[Mu]]^3)/((1 - T)*T) + 
  Log[\[Mu]\[Mu]]^4/(2*(1 - T)*T) - ((24*I)*Pi*Zeta[3])/((1 - T)*T) + 
  ((4*Nf)/(9*(1 - T)*T) + (24*LbL*Nf)/((-1 + T)*T) - 
    (2*(25*(1 - T) - 51*(1 - T)^2 + 24*(1 - T)^3 + 2*(1 - T)^4 + 25*T - 
       118*(1 - T)*T + 166*(1 - T)^2*T - 66*(1 - T)^3*T - 4*(1 - T)^4*T - 
       51*T^2 + 166*(1 - T)*T^2 - 186*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 24*T^3 - 66*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       18*(1 - T)^3*T^3 + 2*T^4 - 4*(1 - T)*T^4 + 2*(1 - T)^2*T^4))/
     ((1 - T)*(-1 + T)^2*T^3))*Zeta[3] + 
  ((-48*LbL*Nf)/(1 - T) - (16*(-1 + 2*T))/((1 - T)*T))*G[{(1 - T)^(-1)}, 1]*
   Zeta[3] + ((-48*LbL*Nf)/T + (16*(-1 + 2*T))/((1 - T)*T))*G[{T^(-1)}, 1]*
   Zeta[3] - (24*Log[\[Mu]\[Mu]]*Zeta[3])/((1 - T)*T)}


==> anc/calHn/descript.ion <==
<|"calHn.0" -> "  Born hard massless invariant amplitudes.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{\\mathcal{H}}_{n}^{(0)}$.\n  Notations: T=-t/s, U=-u/s", 
 "calHn.1" -> "  One-loop hard massless invariant amplitudes.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{\\mathcal{H}}_{n}^{(1)}$.\n  Notations:  T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.", "calHn.2" -> "  Two-loop hard massless \
invariant amplitudes.\n  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where \
H(n) denotes $\\widehat{\\mathcal{H}}_{n}^{(2)}$.\n  Notations:  T=-t/s, \
U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  Additional flag LbL=1 marks the contribution \
from light-by-light diagrams.", "calHn.smallqq.0" -> "  Born hard massless \
invariant amplitudes at small qq=q^2/s.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{\\mathcal{H}}_{n}^{(0)}$.\n  Notations:  T=-t/s, qq=1-T-U.", 
 "calHn.smallqq.1" -> "  One-loop hard massless invariant amplitudes at small \
qq=q^2/s.\n  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{\\mathcal{H}}_{n}^{(1)}$.\n  Notations:  T=-t/s, qq=1-T-U, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.", "calHn.smallqq.2" -> "  Two-loop hard \
massless invariant amplitudes at small qq=q^2/s.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{\\mathcal{H}}_{n}^{(2)}$.\n  Notations:  T=-t/s, qq=1-T-U, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  Additional flag LbL=1 marks the contribution \
from light-by-light diagrams.", "calHn.smallT.0" -> "  Born hard massless \
invariant amplitudes at small T.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{\\mathcal{H}}_{n}^{(0)}$.\n  Notations:  T=-t/s, U=-u/s.", 
 "calHn.smallT.1" -> "  One-loop hard massless invariant amplitudes at small \
T.\n  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{\\mathcal{H}}_{n}^{(1)}$.\n  Notations:  T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  H[{n1,...},U] denotes harmonic \
polylogarithm.", "calHn.smallT.2" -> "  Two-loop hard massless invariant \
amplitudes at small T.\n  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where \
H(n) denotes $\\widehat{\\mathcal{H}}_{n}^{(2)}$.\n  Notations:  T=-t/s, \
U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  Additional flag LbL=1 marks the contribution \
from light-by-light diagrams.\n  H[{n1,...},U] denotes harmonic \
polylogarithm."|>


==> anc/incAmn/descript.ion <==
<|"incAmn.0" -> "  Born coefficients in inclusive leptonic tensor.\n  Format: \
{A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes \
$\\widehat{A}_{mn}^{inc(0)}$.\n  Notations:  T=-t/s, U=-u/s.", 
 "incAmn.1" -> "  One-loop coefficients in  inclusive leptonic tensor.\n  \
Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes \
$\\widehat{A}_{mn}^{inc(1)}$.\n  Notations:  T=-t/s, U=-u/s, mm=m^2/s, \
om=\[Omega]0/Sqrt[s].\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.", "incAmn.2" -> "  Two-loop coefficients in \
inclusive leptonic tensor.\n  Format: {A(00),A(11),A(22),A(12),A(-1)}, where \
A(mn) denotes $\\widehat{A}_{mn}^{inc(2)}$.\n  Notations:  T=-t/s, U=-u/s, \
mm=mm^2/s, om=\[Omega]0/Sqrt[s].\n  Flag Nf=1 marks the contributions coming \
from diagrams with fermionic loop.\n  Additional flag LbL=1 marks the \
contribution from light-by-light diagrams.", "incAmn.smallqq.0" -> "  Born \
coefficients in inclusive leptonic tensor at small qq=q^2/s.\n  Format: \
{A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes \
$\\widehat{A}_{mn}^{inc(0)}$.\n  Notations:  T=-t/s, qq=1-T-U.", 
 "incAmn.smallqq.1" -> "  One-loop coefficients in inclusive leptonic tensor \
at small qq=q^2/s.\n  Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) \
denotes $\\widehat{A}_{mn}^{inc(1)}$.\n  Notations:  T=-t/s, qq=1-T-U, \
mm=m^2/s, om=\[Omega]0/Sqrt[s].\n  Flag Nf=1 marks the contributions coming \
from diagrams with fermionic loop.", "incAmn.smallqq.2" -> "  Two-loop \
coefficients in inclusive leptonic tensor at small qq=q^2/s.\n  Format: \
{A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes \
$\\widehat{A}_{mn}^{inc(2)}$.\n  Notations:  T=-t/s, qq=1-T-U, mm=m^2/s, \
om=\[Omega]0/Sqrt[s].\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  Additional flag LbL=1 marks the contribution \
from light-by-light diagrams.", "incAmn.smallT.0" -> "  Born coefficients in \
inclusive leptonic tensor at small T.\n  Format: \
{A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes \
$\\widehat{A}_{mn}^{inc(0)}$.\n  Notations:  T=-t/s, U=-u/s.", 
 "incAmn.smallT.1" -> "  One-loop coefficients in inclusive leptonic tensor \
at small T.\n  Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes \
$\\widehat{A}_{mn}^{inc(1)}$.\n  Notations:  T=-t/s, U=-u/s, mm=m^2/s, \
om=\[Omega]0/Sqrt[s].\n  H[{n1,...},U] denotes harmonic polylogarithm.", 
 "incAmn.smallT.2" -> "  Two-loop coefficients in inclusive leptonic tensor \
at small T.\n  Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes \
$\\widehat{A}_{mn}^{inc(2)}$.\n  Notations:  T=-t/s, U=-u/s, mm=m^2/s, \
om=\[Omega]0/Sqrt[s].\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  Additional flag LbL=1 marks the contribution \
from light-by-light diagrams.\n  H[{n1,...},U] denotes harmonic \
polylogarithm."|>


==> anc/incAmn/incAmn.0 <==
(*
  Born coefficients in inclusive leptonic tensor.
  Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes $\widehat{A}_{mn}^{inc(0)}$.
  Notations:  T=-t/s, U=-u/s.
*)
{-((2 - 2*T + T^2 - 2*U + U^2)/(T*U)), (4*(-1 + T + U))/(T*U), 
 (4*(-1 + T + U))/(T*U), 0, 0}


==> anc/incAmn/incAmn.1 <==
(*
  One-loop coefficients in  inclusive leptonic tensor.
  Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes $\widehat{A}_{mn}^{inc(1)}$.
  Notations:  T=-t/s, U=-u/s, mm=m^2/s, om=\[Omega]0/Sqrt[s].
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{(-4*Pi^2*(2 - 2*T + T^2 - 2*U + U^2))/(3*T*U) + 
  (2*(8 - 9*T + 5*T^2 - 9*U + 5*U^2))/(T*U) - 
  (2*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 2*T^3*U + 
     10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*T*(-1 + U)*U*(T + U)) - 
  (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1])/(T^2*U) + 
  (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (T^2*U) + (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1])/
   (T*U^2) - (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
  (6*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm])/(T*U) + 
  (8*(2 - 2*T + T^2 - 2*U + U^2)*Log[2*om])/(T*U) + 
  (8*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]*Log[2*om])/(T*U) - 
  (2*(-1 + T)*(2 + U)*Log[T])/((-1 + U)*U) + 
  (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*Log[T])/(T*U^2) - 
  (2*(2 + T)*(-1 + U)*Log[U])/((-1 + T)*T) - 
  (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*Log[U])/(T^2*U), 
 (16*Pi^2*(-1 + T + U))/(3*T*U) - 
  (4*(-4 + 16*T - 21*T^2 + 10*T^3 + 16*U - 34*T*U + 17*T^2*U - 13*U^2 + 
     12*T*U^2 + U^3))/((-1 + T)*T*U*(T + U)) + 
  (4*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
     32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^2*U^2*(T + U)^2) + (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), 0}, 1])/(T^3*U) - (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1])/(T*U^3) - 
  (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (24*(-1 + T + U)*Log[mm])/(T*U) - (32*(-1 + T + U)*Log[2*om])/(T*U) - 
  (32*(-1 + T + U)*Log[mm]*Log[2*om])/(T*U) + (4*(2 + U)*(-1 + T + U)*Log[T])/
   (T*U^2) + (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[T])/(T*U^3) - 
  (4*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[U])/((-1 + T)^2*T^2*U) + 
  (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1)}, 1]*Log[U])/(T^3*U), 
 (16*Pi^2*(-1 + T + U))/(3*T*U) - 
  (4*(-4 + 16*T - 13*T^2 + T^3 + 16*U - 34*T*U + 12*T^2*U - 21*U^2 + 
     17*T*U^2 + 10*U^3))/(T*(-1 + U)*U*(T + U)) + 
  (4*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
     28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1])/
   (T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1])/(T^3*U) - 
  (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1])/(T*U^3) - 
  (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (T*U^3) - (24*(-1 + T + U)*Log[mm])/(T*U) - (32*(-1 + T + U)*Log[2*om])/
   (T*U) - (32*(-1 + T + U)*Log[mm]*Log[2*om])/(T*U) - 
  (4*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[T])/(T*(-1 + U)^2*U^2) + 
  (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1)}, 1]*Log[T])/(T*U^3) + 
  (4*(2 + T)*(-1 + T + U)*Log[U])/(T^2*U) + 
  (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U])/(T^3*U), 
 (-4*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 8*U^2 - 
     6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/((-1 + T)*T*(-1 + U)*U*(T + U)) - 
  (4*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
     34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
     88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
     54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
     40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
     T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
  (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1])/(T^3*U) + 
  (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0}, 1])/(T*U^3) + 
  (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (4*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[T])/
   (T*(-1 + U)^2*U^2) - (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1]*Log[T])/
   (T*U^3) + (4*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*Log[U])/
   ((-1 + T)^2*T^2*U) - (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*Log[U])/
   (T^3*U), (-4*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2))/
   ((-1 + T)^2*T*(-1 + U)^2*U) - (8*(-1 + T + U)*G[{T^(-1)}, 1])/(T^2*U) + 
  (8*(-1 + T + U)*G[{U^(-1)}, 1])/(T*U^2)}


==> anc/incAmn/incAmn.2 <==
(*
  Two-loop coefficients in inclusive leptonic tensor.
  Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes $\widehat{A}_{mn}^{inc(2)}$.
  Notations:  T=-t/s, U=-u/s, mm=mm^2/s, om=\[Omega]0/Sqrt[s].
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{(8*Pi^4*(2 - 2*T + T^2 - 2*U + U^2))/(15*T*U) - 
  (152 - 171*T + 96*T^2 - 171*U + 96*U^2)/(T*U) - 
  (4*Nf*(1532 - 1589*T + 823*T^2 - 1589*U + 823*U^2))/(27*T*U) + 
  (8*Nf*Pi^2*(22 - 46*T + 37*T^2 - 13*T^3 - 46*U + 64*T*U - 31*T^2*U + 
     10*T^3*U + 37*U^2 - 31*T*U^2 - 13*U^3 + 10*T*U^3))/
   (9*(-1 + T)*T*(-1 + U)*U) - 
  (4*LbL*Nf*Pi^2*(-24*T^2 + 64*T^3 - 60*T^4 + 20*T^5 - 108*T*U + 144*T^2*U - 
     115*T^3*U + 30*T^4*U - 24*U^2 + 144*T*U^2 - 110*T^2*U^2 + 50*T^3*U^2 + 
     64*U^3 - 115*T*U^3 + 50*T^2*U^3 - 60*U^4 + 30*T*U^4 + 20*U^5))/
   (9*T*U*(T + U)) + (Pi^2*(-10*T^2 + 146*T^3 - 393*T^4 + 388*T^5 - 131*T^6 - 
     20*T*U + 558*T^2*U - 1654*T^3*U + 1980*T^4*U - 1100*T^5*U + 236*T^6*U - 
     10*U^2 + 558*T*U^2 - 2282*T^2*U^2 + 3640*T^3*U^2 - 2881*T^4*U^2 + 
     1120*T^5*U^2 - 172*T^6*U^2 + 146*U^3 - 1654*T*U^3 + 3640*T^2*U^3 - 
     3344*T^3*U^3 + 1580*T^4*U^3 - 408*T^5*U^3 + 40*T^6*U^3 - 393*U^4 + 
     1980*T*U^4 - 2881*T^2*U^4 + 1580*T^3*U^4 - 232*T^4*U^4 + 388*U^5 - 
     1100*T*U^5 + 1120*T^2*U^5 - 408*T^3*U^5 - 131*U^6 + 236*T*U^6 - 
     172*T^2*U^6 + 40*T^3*U^6))/(3*(-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2) - 
  (16*Nf*Pi^2*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1])/(9*T^2*U) - 
  (8*LbL*Nf*Pi^2*(10*T^2 - 40*T^3 + 60*T^4 - 40*T^5 + 10*T^6 + 20*T*U - 
     55*T^2*U + 75*T^3*U - 50*T^4*U + 10*T^5*U + 10*U^2 - 43*T*U^2 + 
     30*T^2*U^2 - 25*T^3*U^2 + 10*T^4*U^2 - 10*U^3 + 33*T*U^3 - 15*T^2*U^3 + 
     10*T^3*U^3)*G[{T^(-1)}, 1])/(9*T^2*U^2) - 
  (2*Pi^2*(14 - 56*T + 101*T^2 - 100*T^3 + 51*T^4 - 10*T^5 - 56*U + 136*T*U - 
     166*T^2*U + 124*T^3*U - 48*T^4*U + 10*T^5*U + 53*U^2 - 108*T*U^2 + 
     132*T^2*U^2 - 90*T^3*U^2 + 19*T^4*U^2 + 18*U^3 + 34*T*U^3 - 58*T^2*U^3 + 
     34*T^3*U^3 - 4*T^4*U^3 - 29*U^4 - 6*T*U^4 + 9*T^2*U^4 - 4*T^3*U^4)*
    G[{T^(-1)}, 1])/(3*(-1 + T)*T^2*(-1 + U)*U^2) + 
  (16*Nf*Pi^2*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1])/
   (9*T*U^2) + (2*Pi^2*(-14 + 56*T - 53*T^2 - 18*T^3 + 29*T^4 + 56*U - 
     136*T*U + 108*T^2*U - 34*T^3*U + 6*T^4*U - 101*U^2 + 166*T*U^2 - 
     132*T^2*U^2 + 58*T^3*U^2 - 9*T^4*U^2 + 100*U^3 - 124*T*U^3 + 
     90*T^2*U^3 - 34*T^3*U^3 + 4*T^4*U^3 - 51*U^4 + 48*T*U^4 - 19*T^2*U^4 + 
     4*T^3*U^4 + 10*U^5 - 10*T*U^5)*G[{U^(-1)}, 1])/
   (3*(-1 + T)*T^2*(-1 + U)*U^2) - 
  (8*LbL*Nf*Pi^2*(10*T^2 - 10*T^3 + 20*T*U - 43*T^2*U + 33*T^3*U + 10*U^2 - 
     55*T*U^2 + 30*T^2*U^2 - 15*T^3*U^2 - 40*U^3 + 75*T*U^3 - 25*T^2*U^3 + 
     10*T^3*U^3 + 60*U^4 - 50*T*U^4 + 10*T^2*U^4 - 40*U^5 + 10*T*U^5 + 
     10*U^6)*G[{U^(-1)}, 1])/(9*T^2*U^2) + 
  (8*LbL*Nf*(-1 + T + U)*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 
     23*U^2 + 2*T*U^2 + 2*U^3)*G[{(T + U)^(-1)}, 1])/(3*T*U*(T + U)) + 
  (4*Nf*(-1 + T + U)*(-140*T + 178*T^2 - 89*T^3 - 140*U + 280*T*U - 
     127*T^2*U + 38*T^3*U + 178*U^2 - 127*T*U^2 - 89*U^3 + 38*T*U^3)*
    G[{(T + U)^(-1)}, 1])/(9*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
  ((-1 + T + U)*(-156*T + 234*T^2 - 123*T^3 - 156*U + 344*T*U - 209*T^2*U + 
     72*T^3*U + 234*U^2 - 209*T*U^2 + 20*T^2*U^2 - 123*U^3 + 72*T*U^3)*
    G[{(T + U)^(-1)}, 1])/((-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (40*LbL*Nf*Pi^2*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
     17*T^4*U - 16*T^5*U + 4*T^6*U - 18*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
     4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
     17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
     6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1)}, 1])/(9*T^2*U^2*(T + U)^2) + 
  (2*Pi^2*(-1 + T + U)*(-14*T^3 + 42*T^4 - 59*T^5 + 41*T^6 - 10*T^7 - 
     42*T^2*U + 168*T^3*U - 153*T^4*U + 50*T^5*U + 10*T^7*U - 42*T*U^2 + 
     252*T^2*U^2 - 224*T^3*U^2 + 67*T^4*U^2 - 22*T^5*U^2 + 2*T^6*U^2 - 
     14*U^3 + 168*T*U^3 - 224*T^2*U^3 - 4*T^3*U^3 - 76*T^4*U^3 + 94*T^5*U^3 - 
     10*T^6*U^3 + 42*U^4 - 153*T*U^4 + 67*T^2*U^4 - 76*T^3*U^4 + 84*T^4*U^4 - 
     30*T^5*U^4 - 59*U^5 + 50*T*U^5 - 22*T^2*U^5 + 94*T^3*U^5 - 30*T^4*U^5 + 
     41*U^6 + 2*T^2*U^6 - 10*T^3*U^6 - 10*U^7 + 10*T*U^7)*
    G[{(T + U)^(-1)}, 1])/(3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) - 
  (16*LbL*Nf*Pi^2*(-2 + T)*(-1 + U)*G[{T^(-1), 0}, 1])/(3*T^2) + 
  (8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
     19*U^2 - 25*T*U^2 - 3*T^2*U^2)*G[{T^(-1), 0}, 1])/(9*(-1 + T)*T^2*U) - 
  (4*Pi^2*(2*T^2 - 2*T^3 + 16*T*U - 14*T^2*U + 6*T^3*U + 45*U^2 - 19*T*U^2 - 
     45*U^3 + 11*T*U^3)*G[{T^(-1), 0}, 1])/(3*T^2*U^2) + 
  (2*(4*T^2 - 42*T^3 + 52*T^4 - 21*T^5 + 7*T^6 + 8*T*U - 71*T^2*U + 
     48*T^3*U + 62*T^4*U - 46*T^5*U + 8*T^6*U + 4*U^2 - 40*T*U^2 + 
     75*T^2*U^2 - 10*T^3*U^2 - 20*T^4*U^2 - 11*U^3 + 46*T*U^3 - 2*T^2*U^3 - 
     42*T^3*U^3 + 15*U^4 - 5*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4)*
    G[{T^(-1), 0}, 1])/((-1 + T)*T^2*U*(T + U)^2) - 
  (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 9*T^2*U + 
     24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 62*T^2*U^2 - 
     30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 31*T^2*U^3 + 10*T^3*U^3 + 
     14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 4*T*U^5)*G[{T^(-1), 0}, 1])/
   (3*T^2*U*(T + U)) - (8*Pi^2*(2*T^2 - 2*T^3 + T^4 + 9*T*U + T^2*U + 3*U^2 - 
     3*T*U^2 + T^2*U^2)*G[{T^(-1), T^(-1)}, 1])/(3*T^3*U) + 
  (8*Pi^2*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1)}, 1])/(T^2*U^2) + 
  (4*Pi^2*(12*T - 12*T^2 + 6*T^3 + 31*U - 11*T*U - 31*U^2 + 5*T*U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^2*U) - 
  (8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
     19*U^2 - 25*T*U^2 - 3*T^2*U^2)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (9*(-1 + T)*T^2*U) - (2*(4*T^2 - 42*T^3 + 52*T^4 - 21*T^5 + 7*T^6 + 
     8*T*U - 71*T^2*U + 48*T^3*U + 62*T^4*U - 46*T^5*U + 8*T^6*U + 4*U^2 - 
     40*T*U^2 + 75*T^2*U^2 - 10*T^3*U^2 - 20*T^4*U^2 - 11*U^3 + 46*T*U^3 - 
     2*T^2*U^3 - 42*T^3*U^3 + 15*U^4 - 5*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4)*
    G[{T^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T^2*U*(T + U)^2) + 
  (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 9*T^2*U + 
     24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 62*T^2*U^2 - 
     30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 31*T^2*U^3 + 10*T^3*U^3 + 
     14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 4*T*U^5)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^2*U*(T + U)) - 
  (16*LbL*Nf*Pi^2*(-1 + T)*(-2 + U)*G[{U^(-1), 0}, 1])/(3*U^2) - 
  (4*Pi^2*(45*T^2 - 45*T^3 + 16*T*U - 19*T^2*U + 11*T^3*U + 2*U^2 - 
     14*T*U^2 - 2*U^3 + 6*T*U^3)*G[{U^(-1), 0}, 1])/(3*T^2*U^2) - 
  (8*Nf*(19*T - 19*T^2 + 38*U - 44*T*U + 25*T^2*U - 76*U^2 + 16*T*U^2 + 
     3*T^2*U^2 + 57*U^3 - 19*U^4)*G[{U^(-1), 0}, 1])/(9*T*(-1 + U)*U^2) - 
  (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 18*T*U - 72*T^2*U + 
     40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 62*T^2*U^2 - 
     31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 10*T^3*U^3 - 
     12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 4*U^6)*
    G[{U^(-1), 0}, 1])/(3*T*U^2*(T + U)) + 
  (2*(4*T^2 - 11*T^3 + 15*T^4 + 8*T*U - 40*T^2*U + 46*T^3*U - 5*T^4*U + 
     4*U^2 - 71*T*U^2 + 75*T^2*U^2 - 2*T^3*U^2 - 27*T^4*U^2 - 42*U^3 + 
     48*T*U^3 - 10*T^2*U^3 - 42*T^3*U^3 + 8*T^4*U^3 + 52*U^4 + 62*T*U^4 - 
     20*T^2*U^4 - 21*U^5 - 46*T*U^5 + 7*U^6 + 8*T*U^6)*G[{U^(-1), 0}, 1])/
   (T*(-1 + U)*U^2*(T + U)^2) + (8*Pi^2*(T + U)*(-T + T^2 - U + U^2)*
    G[{U^(-1), T^(-1)}, 1])/(T^2*U^2) - 
  (8*Pi^2*(3*T^2 + 9*T*U - 3*T^2*U + 2*U^2 + T*U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), U^(-1)}, 1])/(3*T*U^3) + 
  (4*Pi^2*(31*T - 31*T^2 + 12*U - 11*T*U + 5*T^2*U - 12*U^2 + 6*U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^2) + 
  (8*Nf*(19*T - 19*T^2 + 38*U - 44*T*U + 25*T^2*U - 76*U^2 + 16*T*U^2 + 
     3*T^2*U^2 + 57*U^3 - 19*U^4)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (9*T*(-1 + U)*U^2) + (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 
     18*T*U - 72*T^2*U + 40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 
     62*T^2*U^2 - 31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 
     10*T^3*U^3 - 12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 4*U^6)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^2*(T + U)) - 
  (2*(4*T^2 - 11*T^3 + 15*T^4 + 8*T*U - 40*T^2*U + 46*T^3*U - 5*T^4*U + 
     4*U^2 - 71*T*U^2 + 75*T^2*U^2 - 2*T^3*U^2 - 27*T^4*U^2 - 42*U^3 + 
     48*T*U^3 - 10*T^2*U^3 - 42*T^3*U^3 + 8*T^4*U^3 + 52*U^4 + 62*T*U^4 - 
     20*T^2*U^4 - 21*U^5 - 46*T*U^5 + 7*U^6 + 8*T*U^6)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(T*(-1 + U)*U^2*(T + U)^2) + 
  (8*Pi^2*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^2*U^2) - 
  (8*Nf*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
     2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1), 0}, 1])/
   (3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (16*LbL*Nf*(-12*T + 30*T^2 - 8*T^3 - 14*T^4 + 4*T^5 - 12*U + 24*T*U + 
     12*T^2*U - 27*T^3*U + 6*T^4*U + 30*U^2 + 12*T*U^2 - 26*T^2*U^2 + 
     10*T^3*U^2 - 8*U^3 - 27*T*U^3 + 10*T^2*U^3 - 14*U^4 + 6*T*U^4 + 4*U^5)*
    G[{(T + U)^(-1), 0}, 1])/(3*T*U*(T + U)) - 
  (2*(24*T^2 - 8*T^3 - 45*T^4 + 29*T^5 + 48*T*U + 28*T^2*U - 224*T^3*U + 
     193*T^4*U - 54*T^5*U + 24*U^2 + 28*T*U^2 - 262*T^2*U^2 + 342*T^3*U^2 - 
     148*T^4*U^2 + 16*T^5*U^2 - 8*U^3 - 224*T*U^3 + 342*T^2*U^3 - 
     92*T^3*U^3 - 45*U^4 + 193*T*U^4 - 148*T^2*U^4 + 29*U^5 - 54*T*U^5 + 
     16*T^2*U^5)*G[{(T + U)^(-1), 0}, 1])/((-1 + T)*T*(-1 + U)*U*(T + U)^2) - 
  (32*LbL*Nf*(-2 + T + U)*(-1 + T + U)*(-T + T^2 - U + U^2)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/(3*T*U*(T + U)) - 
  (2*(-1 + T + U)*(-30*T^2 + 76*T^3 - 69*T^4 + 23*T^5 - 52*T*U + 180*T^2*U - 
     206*T^3*U + 105*T^4*U - 18*T^5*U - 30*U^2 + 180*T*U^2 - 258*T^2*U^2 + 
     144*T^3*U^2 - 40*T^4*U^2 + 4*T^5*U^2 + 76*U^3 - 206*T*U^3 + 
     144*T^2*U^3 - 36*T^3*U^3 + 4*T^4*U^3 - 69*U^4 + 105*T*U^4 - 40*T^2*U^4 + 
     4*T^3*U^4 + 23*U^5 - 18*T*U^5 + 4*T^2*U^5)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)^2*T*(-1 + U)^2*U*
    (T + U)^2) - (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), 0, 0}, 1])/(3*T^2*U) + 
  (8*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 14*T*U - 4*T^2*U + 15*T^3*U + 
     2*T^4*U - 7*U^2 + 11*T*U^2 - 16*T^2*U^2 - 3*T^3*U^2 + 2*T*U^3 + 
     12*T^2*U^3 - T^3*U^3 - U^4 - 5*T*U^4 - T^2*U^4 + 2*U^5)*
    G[{T^(-1), 0, 0}, 1])/(T^2*(-1 + U)*U^2) + 
  (32*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 35*T^2*U + 
     39*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 14*T*U^2 + 12*T^2*U^2 - 
     8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 18*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
     12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*
    G[{T^(-1), 0, 0}, 1])/(3*T^2*U^2) - 
  (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 35*T^2*U + 
     39*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 14*T*U^2 + 12*T^2*U^2 - 
     8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 18*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
     12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1])/(3*T^2*U^2) - 
  (4*(2*T - 8*T^2 + 15*T^3 - 16*T^4 + 9*T^5 - 2*T^6 + 2*U - 16*T*U + 
     45*T^2*U - 42*T^3*U + 4*T^4*U + 5*T^5*U + 2*T^6*U - 8*U^2 + 40*T*U^2 - 
     54*T^2*U^2 + 27*T^3*U^2 - 14*T^4*U^2 + 3*T^5*U^2 + 12*U^3 - 40*T*U^3 + 
     32*T^2*U^3 - 17*T^3*U^3 + 15*T^4*U^3 - 2*T^5*U^3 - 10*U^4 + 8*T*U^4 + 
     8*T^2*U^4 + 4*T^3*U^4 - 4*T^4*U^4 + 6*U^5 + 4*T*U^5 - 8*T^2*U^5 - 
     2*T^3*U^5 - 2*U^6 + 2*T*U^6)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/
   ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
  (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), T^(-1), 0}, 1])/
   (3*T^2*U) - (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 
     2*U + T*U - 2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2)*
    G[{T^(-1), T^(-1), 0}, 1])/(3*T^2*U^2) - 
  (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 4*T*U + 25*T^2*U - 
     24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 6*T^3*U^2 - 2*T^4*U^2 - 
     U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3)*G[{T^(-1), T^(-1), 0}, 1])/
   ((-1 + T)*T^2*U^2) + (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^2*U) + 
  (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
     2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 
     1])/(3*T^2*U^2) + (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 
     4*T*U + 25*T^2*U - 24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 
     6*T^3*U^2 - 2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T^2*U^2) + 
  (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
   (3*T^2*U) - (16*LbL*Nf*(-24*T^2 + 24*T^3 - 9*T*U + 6*T^2*U - 3*T^3*U - 
     6*U^2 + 15*T*U^2 - 5*T^2*U^2 + 2*T^3*U^2 + 12*U^3 - 10*T*U^3 + 
     2*T^2*U^3 - 8*U^4 + 2*T*U^4 + 2*U^5)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
   (3*T^2*U) + (4*(-4*T + 16*T^2 - 26*T^3 + 20*T^4 - 6*T^5 - 4*U + 32*T*U - 
     60*T^2*U + 32*T^3*U + 19*T^4*U - 19*T^5*U + 16*U^2 - 55*T*U^2 + 
     40*T^2*U^2 + 17*T^3*U^2 - 28*T^4*U^2 + 10*T^5*U^2 - 23*U^3 + 46*T*U^3 - 
     18*T^2*U^3 - 3*T^3*U^3 + 4*T^4*U^3 + 16*U^4 - 19*T*U^4 + 8*T^2*U^4 - 
     5*T^3*U^4 - 7*U^5 + 2*T*U^5 - T^2*U^5 + 2*U^6 - 2*T*U^6)*
    G[{T^(-1), (T + U)^(-1), 0}, 1])/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
  (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
     2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^2*U^2) - 
  (4*(-2*T + 8*T^2 - 11*T^3 + 4*T^4 + 3*T^5 - 2*T^6 - 2*U + 16*T*U - 
     31*T^2*U + 22*T^3*U - 5*T^4*U - 2*T^5*U + 2*T^6*U + 8*U^2 - 37*T*U^2 + 
     38*T^2*U^2 + 6*T^3*U^2 - 14*T^4*U^2 + 5*T^5*U^2 - 21*U^3 + 50*T*U^3 - 
     32*T^3*U^3 + 9*T^4*U^3 + 26*U^4 - 29*T*U^4 - 12*T^2*U^4 + 9*T^3*U^4 - 
     11*U^5 + 2*T*U^5 + 3*T^2*U^5)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) + 
  (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0, 0}, 1])/
   (3*T*U^2) + (8*(-2 + 8*T - 7*T^2 - T^4 + 2*T^5 + 6*U - 14*T*U + 11*T^2*U + 
     2*T^3*U - 5*T^4*U - 9*U^2 - 4*T*U^2 - 16*T^2*U^2 + 12*T^3*U^2 - 
     T^4*U^2 + 7*U^3 + 15*T*U^3 - 3*T^2*U^3 - T^3*U^3 - 2*U^4 + 2*T*U^4)*
    G[{U^(-1), 0, 0}, 1])/((-1 + T)*T^2*U^2) + 
  (32*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 14*T^2*U + 
     18*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 35*T*U^2 + 12*T^2*U^2 - 
     8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 39*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
     12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*
    G[{U^(-1), 0, 0}, 1])/(3*T^2*U^2) - 
  (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 14*T^2*U + 
     18*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 35*T*U^2 + 12*T^2*U^2 - 
     8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 39*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
     12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1])/(3*T^2*U^2) - 
  (4*(2*T - 8*T^2 + 12*T^3 - 10*T^4 + 6*T^5 - 2*T^6 + 2*U - 16*T*U + 
     40*T^2*U - 40*T^3*U + 8*T^4*U + 4*T^5*U + 2*T^6*U - 8*U^2 + 45*T*U^2 - 
     54*T^2*U^2 + 32*T^3*U^2 + 8*T^4*U^2 - 8*T^5*U^2 + 15*U^3 - 42*T*U^3 + 
     27*T^2*U^3 - 17*T^3*U^3 + 4*T^4*U^3 - 2*T^5*U^3 - 16*U^4 + 4*T*U^4 - 
     14*T^2*U^4 + 15*T^3*U^4 - 4*T^4*U^4 + 9*U^5 + 5*T*U^5 + 3*T^2*U^5 - 
     2*T^3*U^5 - 2*U^6 + 2*T*U^6)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/
   ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) + 
  (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), U^(-1), 0}, 1])/
   (3*T*U^2) - (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - 
     T^2*U + 6*U^2 - 2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4)*
    G[{U^(-1), U^(-1), 0}, 1])/(3*T^2*U^2) + 
  (4*(-2 + 6*T - 5*T^2 + T^3 + 8*U + 4*T*U + 4*T^2*U - 6*T^3*U - 11*U^2 - 
     25*T*U^2 - T^2*U^2 + 9*T^3*U^2 + 4*U^3 + 24*T*U^3 - 6*T^2*U^3 + 
     2*T^3*U^3 + 3*U^4 - 9*T*U^4 + 2*T^2*U^4 - 2*U^5)*
    G[{U^(-1), U^(-1), 0}, 1])/(T^2*(-1 + U)*U^2) - 
  (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*T*U^2) + 
  (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
     2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 
     1])/(3*T^2*U^2) - (4*(-2 + 6*T - 5*T^2 + T^3 + 8*U + 4*T*U + 4*T^2*U - 
     6*T^3*U - 11*U^2 - 25*T*U^2 - T^2*U^2 + 9*T^3*U^2 + 4*U^3 + 24*T*U^3 - 
     6*T^2*U^3 + 2*T^3*U^3 + 3*U^4 - 9*T*U^4 + 2*T^2*U^4 - 2*U^5)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^2*(-1 + U)*U^2) - 
  (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), (T + U)^(-1), 0}, 
     1])/(3*T*U^2) - (16*LbL*Nf*(-6*T^2 + 12*T^3 - 8*T^4 + 2*T^5 - 9*T*U + 
     15*T^2*U - 10*T^3*U + 2*T^4*U - 24*U^2 + 6*T*U^2 - 5*T^2*U^2 + 
     2*T^3*U^2 + 24*U^3 - 3*T*U^3 + 2*T^2*U^3)*G[{U^(-1), (T + U)^(-1), 0}, 
     1])/(3*T*U^2) - (4*(4*T - 16*T^2 + 23*T^3 - 16*T^4 + 7*T^5 - 2*T^6 + 
     4*U - 32*T*U + 55*T^2*U - 46*T^3*U + 19*T^4*U - 2*T^5*U + 2*T^6*U - 
     16*U^2 + 60*T*U^2 - 40*T^2*U^2 + 18*T^3*U^2 - 8*T^4*U^2 + T^5*U^2 + 
     26*U^3 - 32*T*U^3 - 17*T^2*U^3 + 3*T^3*U^3 + 5*T^4*U^3 - 20*U^4 - 
     19*T*U^4 + 28*T^2*U^4 - 4*T^3*U^4 + 6*U^5 + 19*T*U^5 - 10*T^2*U^5)*
    G[{U^(-1), (T + U)^(-1), 0}, 1])/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
  (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
     2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^2*U^2) - 
  (4*(-2*T + 8*T^2 - 21*T^3 + 26*T^4 - 11*T^5 - 2*U + 16*T*U - 37*T^2*U + 
     50*T^3*U - 29*T^4*U + 2*T^5*U + 8*U^2 - 31*T*U^2 + 38*T^2*U^2 - 
     12*T^4*U^2 + 3*T^5*U^2 - 11*U^3 + 22*T*U^3 + 6*T^2*U^3 - 32*T^3*U^3 + 
     9*T^4*U^3 + 4*U^4 - 5*T*U^4 - 14*T^2*U^4 + 9*T^3*U^4 + 3*U^5 - 2*T*U^5 + 
     5*T^2*U^5 - 2*U^6 + 2*T*U^6)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
  (32*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 45*T^4*U + 
     57*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 104*T^3*U^2 + 93*T^4*U^2 - 
     36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 104*T^2*U^3 + 96*T^3*U^3 - 
     34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 45*T*U^4 + 93*T^2*U^4 - 34*T^3*U^4 + 
     12*T^4*U^4 - 8*U^5 + 57*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 12*U^6 - 
     26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8)*
    G[{(T + U)^(-1), 0, 0}, 1])/(3*T^2*U^2*(T + U)^2) - 
  (4*(4*T^3 - 16*T^4 + 30*T^5 - 32*T^6 + 18*T^7 - 4*T^8 + 12*T^2*U - 
     64*T^3*U + 114*T^4*U - 60*T^5*U - 33*T^6*U + 27*T^7*U + 4*T^8*U + 
     12*T*U^2 - 96*T^2*U^2 + 216*T^3*U^2 - 64*T^4*U^2 - 143*T^5*U^2 + 
     116*T^6*U^2 - 11*T^7*U^2 + 4*U^3 - 64*T*U^3 + 216*T^2*U^3 - 24*T^3*U^3 - 
     210*T^4*U^3 + 117*T^5*U^3 - 5*T^6*U^3 - 4*T^7*U^3 - 16*U^4 + 114*T*U^4 - 
     64*T^2*U^4 - 210*T^3*U^4 + 112*T^4*U^4 + 20*T^5*U^4 - 16*T^6*U^4 + 
     30*U^5 - 60*T*U^5 - 143*T^2*U^5 + 117*T^3*U^5 + 20*T^4*U^5 - 
     24*T^5*U^5 - 32*U^6 - 33*T*U^6 + 116*T^2*U^6 - 5*T^3*U^6 - 16*T^4*U^6 + 
     18*U^7 + 27*T*U^7 - 11*T^2*U^7 - 4*T^3*U^7 - 4*U^8 + 4*T*U^8)*
    G[{(T + U)^(-1), 0, 0}, 1])/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) + 
  (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
     17*T^4*U - 16*T^5*U + 4*T^6*U - 24*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + 
     4*T^5*U^2 - 8*T*U^3 + 27*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
     17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
     6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   (3*T^2*U^2*(T + U)^2) + (4*(2*T^3 - 8*T^4 + 15*T^5 - 16*T^6 + 9*T^7 - 
     2*T^8 + 6*T^2*U - 32*T^3*U + 41*T^4*U - 10*T^5*U - 7*T^6*U + 2*T^8*U + 
     6*T*U^2 - 48*T^2*U^2 + 72*T^3*U^2 - 8*T^4*U^2 - 49*T^5*U^2 + 
     32*T^6*U^2 - 8*T^7*U^2 + 2*U^3 - 32*T*U^3 + 72*T^2*U^3 + 20*T^3*U^3 - 
     121*T^4*U^3 + 56*T^5*U^3 + 4*T^6*U^3 - 4*T^7*U^3 - 8*U^4 + 41*T*U^4 - 
     8*T^2*U^4 - 121*T^3*U^4 + 100*T^4*U^4 + 18*T^5*U^4 - 16*T^6*U^4 + 
     15*U^5 - 10*T*U^5 - 49*T^2*U^5 + 56*T^3*U^5 + 18*T^4*U^5 - 24*T^5*U^5 - 
     16*U^6 - 7*T*U^6 + 32*T^2*U^6 + 4*T^3*U^6 - 16*T^4*U^6 + 9*U^7 - 
     8*T^2*U^7 - 4*T^3*U^7 - 2*U^8 + 2*T*U^8)*
    G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/((-1 + T)*T^2*(-1 + U)*U^2*
    (T + U)^3) + (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 
     20*T^3*U + 29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 
     16*T^4*U^2 + 4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 
     2*U^4 + 14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 
     4*T^2*U^5 - 6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1), T^(-1), 0}, 1])/
   (3*T^2*U^2*(T + U)^2) + (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 
     2*T^7 + 6*T^2*U - 24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 2*T^7*U + 
     6*T*U^2 - 36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 25*T^5*U^2 + 
     3*T^6*U^2 + 2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 146*T^3*U^3 + 30*T^4*U^3 + 
     22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 103*T^2*U^4 + 34*T^3*U^4 + 
     10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 26*T^2*U^5 + 6*T^3*U^5 - 
     6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7)*
    G[{(T + U)^(-1), T^(-1), 0}, 1])/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) - 
  (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
     29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
     4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
     14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
     6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/
   (3*T^2*U^2*(T + U)^2) - (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 
     2*T^7 + 6*T^2*U - 24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 2*T^7*U + 
     6*T*U^2 - 36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 25*T^5*U^2 + 
     3*T^6*U^2 + 2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 146*T^3*U^3 + 30*T^4*U^3 + 
     22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 103*T^2*U^4 + 34*T^3*U^4 + 
     10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 26*T^2*U^5 + 6*T^3*U^5 - 
     6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T^2*(-1 + U)*U^2*
    (T + U)^3) + (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 
     8*T^3*U + 14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 
     16*T^4*U^2 + 4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 
     6*T^4*U^3 - 2*U^4 + 29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 
     16*T*U^5 + 4*T^2*U^5 - 6*U^6 + 4*T*U^6 + 2*U^7)*
    G[{(T + U)^(-1), U^(-1), 0}, 1])/(3*T^2*U^2*(T + U)^2) + 
  (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 2*T^7 + 6*T^2*U - 
     24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 6*T*U^2 - 
     36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 5*T^6*U^2 + 
     2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 34*T^4*U^3 + 6*T^5*U^3 - 
     2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 30*T^3*U^4 + 10*T^4*U^4 - 
     6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 22*T^3*U^5 - 6*T^4*U^5 + 
     U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7)*
    G[{(T + U)^(-1), U^(-1), 0}, 1])/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) - 
  (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
     14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
     4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
     29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
     6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/
   (3*T^2*U^2*(T + U)^2) - (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 
     2*T^7 + 6*T^2*U - 24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 
     6*T*U^2 - 36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 
     5*T^6*U^2 + 2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 34*T^4*U^3 + 
     6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 30*T^3*U^4 + 
     10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 22*T^3*U^5 - 
     6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T^2*(-1 + U)*U^2*
    (T + U)^3) - (8*(-2 + 6*T - 7*T^2 + 3*T^3 + 6*U - 2*T*U - T^2*U + T^3*U - 
     7*U^2 - T*U^2 + 3*U^3 + T*U^3)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U^2) + (4*(-1 + T + U)*(2 - 6*T + 5*T^2 + T^3 - 2*T^4 - 6*U - 8*T*U + 
     19*T^2*U - 10*T^3*U + 2*T^4*U + 5*U^2 + 19*T*U^2 - 24*T^2*U^2 + 
     6*T^3*U^2 + U^3 - 10*T*U^3 + 6*T^2*U^3 - 2*U^4 + 2*T*U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)*T^2*(-1 + U)*U^2) + 
  (16*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 5*T^2*U - 
     4*T^3*U - 2*U^2 + 5*T*U^2 - 2*T^2*U^2 + 2*T^3*U^2 + 6*U^3 - 4*T*U^3 + 
     2*T^2*U^3 - 6*U^4 + 2*U^5)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/(3*T^2*U^2) + (24*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0, 0}, 1])/T^2 + 
  (32*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/T^2 + 
  (8*(2*T - 2*T^2 + T^3 - 15*U + T*U + 15*U^2 - 2*T*U^2)*
    G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/(T^2*U) + 
  (8*(2*T^3 - 2*T^4 + 6*T^2*U - 4*T^3*U + T^4*U - 5*T*U^2 - 5*T^2*U^2 - U^3 + 
     3*T*U^3 + T^2*U^3)*G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^2) - 
  (8*(2*T^3 - 2*T^4 + 6*T^2*U - 4*T^3*U + T^4*U - 5*T*U^2 - 5*T^2*U^2 - U^3 + 
     3*T*U^3 + T^2*U^3)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^2) + 
  (64*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), 0, U^(-1), 0}, 1])/T^2 + 
  (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3)*
    G[{T^(-1), 0, U^(-1), 0}, 1])/(T^2*U^2) - 
  (64*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T^2 - 
  (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3)*
    G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (32*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/T^2 - 
  (8*(2*T - 2*T^2 + 6*U - 4*T*U + T^2*U - 6*U^2 + 3*U^3)*
    G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U^2) + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (8*(-4*T^3 + 4*T^4 - 8*T^2*U + 4*T^3*U - 3*T*U^2 + 11*T^2*U^2 + 2*U^3 + 
     7*T*U^3 - 5*T^2*U^3)*G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^2) + 
  (8*(-2*T^3 + 2*T^4 - 2*T^3*U + 2*T^4*U - T*U^2 + 5*T^2*U^2 + 2*U^3 + 
     5*T*U^3 - 3*T^2*U^3)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/
   (T^3*U^2) + (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
    G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T^2*U) - 
  (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  (16*(-T^3 + T^4 - 2*T^2*U + T^3*U + T*U^2 + 3*T^2*U^2 + U^3 + T*U^3 - 
     T^2*U^3)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^2) - 
  (16*(2*T^2 - 2*T^3 + T^4 + 2*T*U + U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/
   (T^2*U^2) - (16*(T + U)*(-T + T^2 - U + U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (16*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + 6*U^2 - 6*T*U^2 - 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(-T^2 + T^3 - 2*T*U + T^2*U - 5*U^2 + 3*T*U^2 + 5*U^3 - 2*T*U^3)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T^3 - 
  (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 
      (T + U)^(-1)}, 1])/T^3 - (32*LbL*Nf*(-2 + T)*(-1 + U)*
    G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/T^2 - 
  (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3)*
    G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T^2*U^2) + 
  (32*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1), U^(-1), 
      (T + U)^(-1)}, 1])/T^2 + 
  (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3)*
    G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  (24*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0, 0}, 1])/U^2 + 
  (32*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/U^2 - 
  (8*(15*T - 15*T^2 - 2*U - T*U + 2*T^2*U + 2*U^2 - U^3)*
    G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/(T*U^2) + 
  (64*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), 0, T^(-1), 0}, 1])/U^2 + 
  (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3)*
    G[{U^(-1), 0, T^(-1), 0}, 1])/(T^2*U^2) - 
  (64*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U^2 - 
  (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3)*
    G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(-T^3 - 5*T^2*U + 3*T^3*U + 6*T*U^2 - 5*T^2*U^2 + T^3*U^2 + 2*U^3 - 
     4*T*U^3 - 2*U^4 + T*U^4)*G[{U^(-1), 0, U^(-1), 0}, 1])/(T^2*U^3) - 
  (8*(-T^3 - 5*T^2*U + 3*T^3*U + 6*T*U^2 - 5*T^2*U^2 + T^3*U^2 + 2*U^3 - 
     4*T*U^3 - 2*U^4 + T*U^4)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/
   (T^2*U^3) - (32*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 
     1])/U^2 - (8*(6*T - 6*T^2 + 3*T^3 + 2*U - 4*T*U - 2*U^2 + T*U^2)*
    G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/(T^2*U) + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/
   (T^2*U^2) - (16*(T + U)*(-T + T^2 - U + U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(-2*T^3 + 3*T^2*U - 7*T^3*U + 8*T*U^2 - 11*T^2*U^2 + 5*T^3*U^2 + 4*U^3 - 
     4*T*U^3 - 4*U^4)*G[{U^(-1), U^(-1), 0, 0}, 1])/(T^2*U^3) - 
  (8*(-2*T^3 + T^2*U - 5*T^3*U - 5*T^2*U^2 + 3*T^3*U^2 + 2*U^3 + 2*T*U^3 - 
     2*U^4 - 2*T*U^4)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^3) - 
  (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
    G[{U^(-1), U^(-1), U^(-1), 0}, 1])/(T*U^2) + 
  (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^2) - 
  (16*(-T^3 - T^2*U - T^3*U + 2*T*U^2 - 3*T^2*U^2 + T^3*U^2 + U^3 - T*U^3 - 
     U^4)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^3) - 
  (16*(T^2 + 2*T*U + 2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (16*(6*T^2 - 6*T^3 + 6*T*U - 6*T^2*U + 3*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^2*U^2) + 
  (16*(5*T^2 - 5*T^3 + 2*T*U - 3*T^2*U + 2*T^3*U + U^2 - T*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (32*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/U^2 - 
  (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3)*
    G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T^2*U^2) + 
  (32*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), (T + U)^(-1), T^(-1), 
      (T + U)^(-1)}, 1])/U^2 + 
  (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3)*
    G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U^3 - 
  (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 
      (T + U)^(-1)}, 1])/U^3 + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^2) - 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^2*U^2) + 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^2*U^2) + 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (16*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^2*U^2) + 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^2*U^2) + 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (32*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*Pi^2*(2 - 2*T + T^2 - 2*U + U^2)*Log[2])/(T*U) + 
  (4*Pi^2*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm])/(T*U) + 
  (16*Nf*Pi^2*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm])/(9*T*U) - 
  (3*(30 - 34*T + 19*T^2 - 34*U + 19*U^2)*Log[mm])/(T*U) - 
  (4*Nf*(530 - 548*T + 283*T^2 - 548*U + 283*U^2)*Log[mm])/(27*T*U) + 
  (12*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
     2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1]*
    Log[mm])/((-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (8*Nf*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
     2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1]*
    Log[mm])/(3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (24*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1]*Log[mm])/
   (T^2*U) + (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1]*
    Log[mm])/(3*T^2*U) - (24*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm])/(T^2*U) - 
  (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[mm])/(3*T^2*U) - (24*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), 0}, 1]*Log[mm])/(T*U^2) - 
  (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1]*Log[mm])/
   (3*T*U^2) + (24*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm])/(T*U^2) + 
  (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[mm])/(3*T*U^2) - (18*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]^2)/(T*U) - 
  (76*Nf*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]^2)/(9*T*U) - 
  (8*Nf*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]^3)/(9*T*U) + 
  (32*Pi^2*(2 - 2*T + T^2 - 2*U + U^2)*Log[2*om])/(3*T*U) - 
  (16*(8 - 9*T + 5*T^2 - 9*U + 5*U^2)*Log[2*om])/(T*U) + 
  (16*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
     2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1]*
    Log[2*om])/((-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (32*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1]*Log[2*om])/
   (T^2*U) - (32*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[2*om])/(T^2*U) - 
  (32*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1]*Log[2*om])/
   (T*U^2) + (32*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[2*om])/(T*U^2) + 
  (32*Pi^2*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]*Log[2*om])/(3*T*U) - 
  (16*(14 - 15*T + 8*T^2 - 15*U + 8*U^2)*Log[mm]*Log[2*om])/(T*U) + 
  (16*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
     2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1]*
    Log[mm]*Log[2*om])/((-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (32*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1]*Log[mm]*
    Log[2*om])/(T^2*U) - (32*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm]*Log[2*om])/(T^2*U) - 
  (32*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1]*Log[mm]*
    Log[2*om])/(T*U^2) + (32*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm]*Log[2*om])/(T*U^2) - 
  (48*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]^2*Log[2*om])/(T*U) - 
  (32*(2 - 2*T + T^2 - 2*U + U^2)*Log[2*om]^2)/(T*U) - 
  (64*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]*Log[2*om]^2)/(T*U) - 
  (32*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]^2*Log[2*om]^2)/(T*U) + 
  (32*LbL*Nf*Pi^2*(-1 + U)*Log[T])/(3*T) - 
  (8*LbL*Nf*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 23*U^2 + 
     2*T*U^2 + 2*U^3)*Log[T])/(3*U*(T + U)) + 
  (4*Nf*(-38*T + 38*T^2 + 6*U - 13*T*U + 13*T^2*U - 12*U^2 + 6*U^3)*Log[T])/
   (9*T*(-1 + U)*U) - ((66*T - 66*T^2 + 66*U - 73*T*U + 15*T^2*U - 55*U^2 + 
     T*U^2 + 34*U^3)*Log[T])/((-1 + U)*U*(T + U)) + 
  (2*Pi^2*(58*T - 54*T^2 + 28*U - 32*T*U + 26*T^2*U - 56*U^2 + T^2*U^2 + 
     28*U^3 + T*U^3)*Log[T])/(3*T*(-1 + U)*U) - 
  (16*LbL*Nf*Pi^2*(-2 + T)*(-1 + U)*G[{T^(-1)}, 1]*Log[T])/(3*T^2) - 
  (8*Pi^2*(-7 + 2*T)*(-1 + U)*G[{T^(-1)}, 1]*Log[T])/(3*T^2) - 
  (4*Pi^2*(29*T - 29*T^2 + 8*U - 9*T*U + 5*T^2*U - 8*U^2 + 4*U^3)*
    G[{U^(-1)}, 1]*Log[T])/(3*T*U^2) - 
  (8*Nf*(19*T - 19*T^2 + 38*U - 44*T*U + 25*T^2*U - 76*U^2 + 16*T*U^2 + 
     3*T^2*U^2 + 57*U^3 - 19*U^4)*G[{U^(-1)}, 1]*Log[T])/(9*T*(-1 + U)*U^2) - 
  (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 18*T*U - 72*T^2*U + 
     40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 62*T^2*U^2 - 
     31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 10*T^3*U^3 - 
     12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 4*U^6)*
    G[{U^(-1)}, 1]*Log[T])/(3*T*U^2*(T + U)) + 
  (2*(4*T^2 - 11*T^3 + 15*T^4 + 8*T*U - 40*T^2*U + 46*T^3*U - 5*T^4*U + 
     4*U^2 - 71*T*U^2 + 75*T^2*U^2 - 2*T^3*U^2 - 27*T^4*U^2 - 42*U^3 + 
     48*T*U^3 - 10*T^2*U^3 - 42*T^3*U^3 + 8*T^4*U^3 + 52*U^4 + 62*T*U^4 - 
     20*T^2*U^4 - 21*U^5 - 46*T*U^5 + 7*U^6 + 8*T*U^6)*G[{U^(-1)}, 1]*Log[T])/
   (T*(-1 + U)*U^2*(T + U)^2) + 
  (8*Nf*(-1 + T + U)*(-2*T + 2*T^2 - 6*U + 2*T*U + T^2*U + 6*U^2 - 3*U^3)*
    G[{(T + U)^(-1)}, 1]*Log[T])/(3*T*(-1 + U)*U*(T + U)) - 
  (32*LbL*Nf*(-1 + T + U)*(-T^3 + T^4 - 6*T*U - 4*T^2*U - 6*U^2 + 10*T*U^2 + 
     7*U^3 - U^4)*G[{(T + U)^(-1)}, 1]*Log[T])/(3*T*U*(T + U)^2) - 
  (2*(-1 + T + U)*(10*T^2 - 16*T^3 + 4*T^4 + 20*T*U - 64*T^2*U + 64*T^3*U - 
     18*T^4*U + 10*U^2 - 6*T*U^2 + 81*T^2*U^2 - 86*T^3*U^2 + 5*T^4*U^2 - 
     6*U^3 - 34*T*U^3 + 7*T^2*U^3 + 29*T^3*U^3 - 7*U^4 + 30*T*U^4 - 
     25*T^2*U^4 + 3*U^5 - T*U^5)*G[{(T + U)^(-1)}, 1]*Log[T])/
   ((-1 + T)*T*(-1 + U)^2*U*(T + U)^2) + 
  (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
     15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
     5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3)*
    G[{T^(-1), 0}, 1]*Log[T])/(3*T^2*U^2) + 
  (4*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 14*T*U + 20*T^2*U - 12*T^3*U + 
     2*T^4*U - 7*U^2 + 7*T*U^2 - 13*T^2*U^2 + 3*T^3*U^2 - 2*U^3 + 5*T*U^3 + 
     6*T^2*U^3 - T^3*U^3 + 3*U^4 - 4*T*U^4 - T^2*U^4)*G[{T^(-1), 0}, 1]*
    Log[T])/(T^2*(-1 + U)*U^2) - 
  (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
     15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
     5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^2*U^2) - 
  (4*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 14*T*U + 20*T^2*U - 12*T^3*U + 
     2*T^4*U - 7*U^2 + 7*T*U^2 - 13*T^2*U^2 + 3*T^3*U^2 - 2*U^3 + 5*T*U^3 + 
     6*T^2*U^3 - T^3*U^3 + 3*U^4 - 4*T*U^4 - T^2*U^4)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*(-1 + U)*U^2) + 
  (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1]*Log[T])/
   (3*T*U^2) + (4*(2 - 8*T + 7*T^2 - 2*T^3 + 3*T^4 - 2*T^5 - 8*U + 22*T*U - 
     26*T^2*U + 11*T^3*U - T^4*U + 2*T^5*U + 15*U^2 - 10*T*U^2 + 29*T^2*U^2 - 
     15*T^3*U^2 - T^4*U^2 - 16*U^3 - 19*T*U^3 - 13*T^2*U^3 + 13*T^3*U^3 - 
     T^4*U^3 + 9*U^4 + 13*T*U^4 - 3*T^2*U^4 - T^3*U^4 - 2*U^5 + 2*T*U^5)*
    G[{U^(-1), 0}, 1]*Log[T])/((-1 + T)*T^2*(-1 + U)*U^2) + 
  (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 14*T^2*U + 
     18*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 35*T*U^2 + 12*T^2*U^2 - 
     8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 39*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
     12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*
    G[{U^(-1), 0}, 1]*Log[T])/(3*T^2*U^2) + 
  (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), U^(-1)}, 1]*Log[T])/
   (3*T*U^2) - (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - 
     T^2*U + 6*U^2 - 2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4)*
    G[{U^(-1), U^(-1)}, 1]*Log[T])/(3*T^2*U^2) + 
  (4*(-2 + 6*T - 5*T^2 + T^3 + 8*U + 4*T*U + 4*T^2*U - 6*T^3*U - 11*U^2 - 
     25*T*U^2 - T^2*U^2 + 9*T^3*U^2 + 4*U^3 + 24*T*U^3 - 6*T^2*U^3 + 
     2*T^3*U^3 + 3*U^4 - 9*T*U^4 + 2*T^2*U^4 - 2*U^5)*G[{U^(-1), U^(-1)}, 1]*
    Log[T])/(T^2*(-1 + U)*U^2) - (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T*U^2) + 
  (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
     2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[T])/(3*T^2*U^2) - (4*(2*T - 8*T^2 + 16*T^3 - 18*T^4 + 8*T^5 + 2*U - 
     16*T*U + 26*T^2*U - 38*T^3*U + 35*T^4*U - 9*T^5*U - 8*U^2 + 23*T*U^2 - 
     20*T^2*U^2 + 8*T^3*U^2 - 12*T^4*U^2 + 6*T^5*U^2 + 11*U^3 - 6*T*U^3 - 
     23*T^2*U^3 + 21*T^3*U^3 - T^4*U^3 + T^5*U^3 - 4*U^4 - 9*T*U^4 + 
     28*T^2*U^4 - 14*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 8*T*U^5 - 9*T^2*U^5 + 
     T^3*U^5 + 2*U^6 - 2*T*U^6)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/
   ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
  (4*(-2*T^3 + 8*T^4 - 15*T^5 + 16*T^6 - 9*T^7 + 2*T^8 - 6*T^2*U + 30*T^3*U - 
     49*T^4*U + 43*T^5*U - 27*T^6*U + 9*T^7*U - 6*T*U^2 + 42*T^2*U^2 - 
     78*T^3*U^2 + 77*T^4*U^2 - 81*T^5*U^2 + 39*T^6*U^2 - 2*T^7*U^2 - 2*U^3 + 
     26*T*U^3 - 66*T^2*U^3 + 48*T^3*U^3 - 66*T^4*U^3 + 50*T^5*U^3 - 
     8*T^6*U^3 + 6*U^4 - 31*T*U^4 + 24*T^2*U^4 - 13*T^3*U^4 + 26*T^4*U^4 - 
     12*T^5*U^4 - 9*U^5 + 9*T*U^5 + 23*T^2*U^5 + 3*T^3*U^5 - 8*T^4*U^5 + 
     7*U^6 + 7*T*U^6 - 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7)*
    G[{(T + U)^(-1), 0}, 1]*Log[T])/((-1 + T)*T^2*U^2*(T + U)^3) - 
  (16*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 27*T^4*U + 
     39*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 62*T^3*U^2 + 57*T^4*U^2 - 
     36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 74*T^2*U^3 + 72*T^3*U^3 - 
     34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 39*T*U^4 + 81*T^2*U^4 - 34*T^3*U^4 + 
     12*T^4*U^4 - 8*U^5 + 51*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 12*U^6 - 
     26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8)*G[{(T + U)^(-1), 0}, 1]*
    Log[T])/(3*T^2*U^2*(T + U)^2) + 
  (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
     14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
     4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
     29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
     6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/
   (3*T^2*U^2*(T + U)^2) + (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 
     2*T^7 + 6*T^2*U - 24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 
     6*T*U^2 - 36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 
     5*T^6*U^2 + 2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 34*T^4*U^3 + 
     6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 30*T^3*U^4 + 
     10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 22*T^3*U^5 - 
     6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7)*
    G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/((-1 + T)*T^2*(-1 + U)*U^2*
    (T + U)^3) + (4*(-1 + T + U)*(-2*T + 6*T^2 - 9*T^3 + 7*T^4 - 2*T^5 - 
     2*U + 12*T*U - 21*T^2*U + 20*T^3*U - 8*T^4*U + 2*T^5*U + 6*U^2 - T*U^2 + 
     2*T^2*U^2 - 14*T^3*U^2 + 4*T^4*U^2 - 5*U^3 - 12*T*U^3 + 14*T^2*U^3 - 
     U^4 + 8*T*U^4 - 4*T^2*U^4 + 2*U^5 - 2*T*U^5)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/((-1 + T)*T^2*(-1 + U)*U^2*
    (T + U)) + (16*LbL*Nf*(T - U)*(-1 + T + U)*(-2*T^3 + 6*T^4 - 6*T^5 + 
     2*T^6 - 10*T^2*U + 23*T^3*U - 22*T^4*U + 6*T^5*U - 10*T*U^2 + 
     32*T^2*U^2 - 32*T^3*U^2 + 10*T^4*U^2 - 2*U^3 + 23*T*U^3 - 32*T^2*U^3 + 
     12*T^3*U^3 + 6*U^4 - 22*T*U^4 + 10*T^2*U^4 - 6*U^5 + 6*T*U^5 + 2*U^6)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^2*U^2*(T + U)^2) + 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0}, 1]*Log[T])/T^2 + 
  (64*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/T^2 + 
  (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3)*
    G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/(T^2*U^2) - 
  (48*(-1 + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T^2 - 
  (32*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T^2 + 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T^2 - 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T^2 + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0}, 1]*Log[T])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) - 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T^2 - 
  (32*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/
   T^2 - (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3)*
    G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (16*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U^2 + 
  (8*(-T^3 - 5*T^2*U + 3*T^3*U + 6*T*U^2 - 5*T^2*U^2 + T^3*U^2 + 2*U^3 - 
     4*T*U^3 - 2*U^4 + T*U^4)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^2*U^3) - 
  (8*(7*T^2 - 7*T^3 + 8*T*U - 7*T^2*U + 3*T^3*U + 2*U^2 - 6*T*U^2 - 2*U^3 + 
     2*T*U^3)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0}, 1]*Log[T])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (16*(-T^3 - 2*T^2*U - 2*T^2*U^2 + T^3*U^2 + U^3 + T*U^3 - U^4 - T*U^4)*
    G[{U^(-1), U^(-1), 0}, 1]*Log[T])/(T^2*U^3) - 
  (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
    G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/(T*U^2) + 
  (8*(2*T^2 + 9*T*U - 5*T^2*U + 4*U^2 - T*U^2 + T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
  (8*(6*T^2 - 6*T^3 + 6*T*U - 6*T^2*U + 3*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^2*U^2) + 
  (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/
   U^3 - (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^2) - 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[T])/(T^2*U) - (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 
     4*T*U^2 - 2*U^3 + T*U^3)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/
   (T^2*U^2) + (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^2*U) + 
  (12*(-1 + T)*(2 + U)*Log[mm]*Log[T])/((-1 + U)*U) + 
  (8*Nf*(-1 + T)*(2 + U)*Log[mm]*Log[T])/(3*(-1 + U)*U) - 
  (24*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*Log[mm]*Log[T])/
   (T*U^2) - (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*
    Log[mm]*Log[T])/(3*T*U^2) + (16*(-1 + T)*(2 + U)*Log[2*om]*Log[T])/
   ((-1 + U)*U) - (32*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*
    Log[2*om]*Log[T])/(T*U^2) + (16*(-1 + T)*(2 + U)*Log[mm]*Log[2*om]*
    Log[T])/((-1 + U)*U) - (32*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1)}, 1]*Log[mm]*Log[2*om]*Log[T])/(T*U^2) - 
  (4*Nf*(-1 + T)*(2 + U)*Log[T]^2)/(3*(-1 + U)*U) + 
  ((-20 + 16*T + 29*U - 33*T*U - 9*U^2 + 8*T*U^2)*Log[T]^2)/((-1 + U)^2*U) + 
  (4*(2*T + 8*U - 5*T*U - 2*U^2 + 3*T*U^2)*G[{U^(-1)}, 1]*Log[T]^2)/
   ((-1 + U)*U^2) + (8*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*
    Log[T]^2)/(3*T*U^2) + (4*(-1 + T)*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/
   U^2 - (4*(2*T^2 + 11*T*U - 7*T^2*U + 8*U^2 - 3*T*U^2 + T^2*U^2 - 8*U^3 + 
     4*U^4)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/(T*U^3) + 
  (32*LbL*Nf*Pi^2*(-1 + T)*Log[U])/(3*U) + 
  (4*Nf*(6*T - 12*T^2 + 6*T^3 - 38*U - 13*T*U + 38*U^2 + 13*T*U^2)*Log[U])/
   (9*(-1 + T)*T*U) - ((66*T - 55*T^2 + 34*T^3 + 66*U - 73*T*U + T^2*U - 
     66*U^2 + 15*T*U^2)*Log[U])/((-1 + T)*T*(T + U)) + 
  (2*Pi^2*(28*T - 56*T^2 + 28*T^3 + 58*U - 32*T*U + T^3*U - 54*U^2 + 
     26*T*U^2 + T^2*U^2)*Log[U])/(3*(-1 + T)*T*U) - 
  (8*LbL*Nf*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 23*U^2 + 
     2*T*U^2 + 2*U^3)*Log[U])/(3*T*(T + U)) - 
  (4*Pi^2*(8*T - 8*T^2 + 4*T^3 + 29*U - 9*T*U - 29*U^2 + 5*T*U^2)*
    G[{T^(-1)}, 1]*Log[U])/(3*T^2*U) + 
  (8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
     19*U^2 - 25*T*U^2 - 3*T^2*U^2)*G[{T^(-1)}, 1]*Log[U])/
   (9*(-1 + T)*T^2*U) + (2*(4*T^2 - 42*T^3 + 52*T^4 - 21*T^5 + 7*T^6 + 
     8*T*U - 71*T^2*U + 48*T^3*U + 62*T^4*U - 46*T^5*U + 8*T^6*U + 4*U^2 - 
     40*T*U^2 + 75*T^2*U^2 - 10*T^3*U^2 - 20*T^4*U^2 - 11*U^3 + 46*T*U^3 - 
     2*T^2*U^3 - 42*T^3*U^3 + 15*U^4 - 5*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4)*
    G[{T^(-1)}, 1]*Log[U])/((-1 + T)*T^2*U*(T + U)^2) - 
  (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 9*T^2*U + 
     24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 62*T^2*U^2 - 
     30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 31*T^2*U^3 + 10*T^3*U^3 + 
     14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 4*T*U^5)*G[{T^(-1)}, 1]*Log[U])/
   (3*T^2*U*(T + U)) - (16*LbL*Nf*Pi^2*(-1 + T)*(-2 + U)*G[{U^(-1)}, 1]*
    Log[U])/(3*U^2) - (8*Pi^2*(-1 + T)*(-7 + 2*U)*G[{U^(-1)}, 1]*Log[U])/
   (3*U^2) - (8*Nf*(-1 + T + U)*(6*T - 6*T^2 + 3*T^3 + 2*U - 2*T*U - 2*U^2 - 
     T*U^2)*G[{(T + U)^(-1)}, 1]*Log[U])/(3*(-1 + T)*T*U*(T + U)) + 
  (32*LbL*Nf*(-1 + T + U)*(6*T^2 - 7*T^3 + T^4 + 6*T*U - 10*T^2*U + 4*T*U^2 + 
     U^3 - U^4)*G[{(T + U)^(-1)}, 1]*Log[U])/(3*T*U*(T + U)^2) + 
  (2*(-1 + T + U)*(-10*T^2 + 6*T^3 + 7*T^4 - 3*T^5 - 20*T*U + 6*T^2*U + 
     34*T^3*U - 30*T^4*U + T^5*U - 10*U^2 + 64*T*U^2 - 81*T^2*U^2 - 
     7*T^3*U^2 + 25*T^4*U^2 + 16*U^3 - 64*T*U^3 + 86*T^2*U^3 - 29*T^3*U^3 - 
     4*U^4 + 18*T*U^4 - 5*T^2*U^4)*G[{(T + U)^(-1)}, 1]*Log[U])/
   ((-1 + T)^2*T*(-1 + U)*U*(T + U)^2) - 
  (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1]*Log[U])/
   (3*T^2*U) + (4*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 8*U + 22*T*U - 
     10*T^2*U - 19*T^3*U + 13*T^4*U + 2*T^5*U + 7*U^2 - 26*T*U^2 + 
     29*T^2*U^2 - 13*T^3*U^2 - 3*T^4*U^2 - 2*U^3 + 11*T*U^3 - 15*T^2*U^3 + 
     13*T^3*U^3 - T^4*U^3 + 3*U^4 - T*U^4 - T^2*U^4 - T^3*U^4 - 2*U^5 + 
     2*T*U^5)*G[{T^(-1), 0}, 1]*Log[U])/((-1 + T)*T^2*(-1 + U)*U^2) + 
  (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 35*T^2*U + 
     39*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 14*T*U^2 + 12*T^2*U^2 - 
     8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 18*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
     12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*
    G[{T^(-1), 0}, 1]*Log[U])/(3*T^2*U^2) - 
  (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), T^(-1)}, 1]*Log[U])/
   (3*T^2*U) - (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 
     2*U + T*U - 2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2)*G[{T^(-1), T^(-1)}, 1]*
    Log[U])/(3*T^2*U^2) - (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 
     6*U - 4*T*U + 25*T^2*U - 24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + 
     T^2*U^2 + 6*T^3*U^2 - 2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3)*
    G[{T^(-1), T^(-1)}, 1]*Log[U])/((-1 + T)*T^2*U^2) + 
  (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[U])/(3*T^2*U) + (16*LbL*Nf*(-1 + T)*(T + U)*
    (-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 2*T^2*U + 2*U^2 - T*U^2 + 
     2*T^2*U^2)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^2*U^2) + 
  (4*(-2*T + 8*T^2 - 11*T^3 + 4*T^4 + 3*T^5 - 2*T^6 - 2*U + 16*T*U - 
     23*T^2*U + 6*T^3*U + 9*T^4*U - 8*T^5*U + 2*T^6*U + 8*U^2 - 26*T*U^2 + 
     20*T^2*U^2 + 23*T^3*U^2 - 28*T^4*U^2 + 9*T^5*U^2 - 16*U^3 + 38*T*U^3 - 
     8*T^2*U^3 - 21*T^3*U^3 + 14*T^4*U^3 - T^5*U^3 + 18*U^4 - 35*T*U^4 + 
     12*T^2*U^4 + T^3*U^4 - 2*T^4*U^4 - 8*U^5 + 9*T*U^5 - 6*T^2*U^5 - 
     T^3*U^5)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/
   ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
  (4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
     4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 7*U^3 + 
     12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4)*G[{U^(-1), 0}, 1]*
    Log[U])/((-1 + T)*T^2*U^2) + 
  (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 6*T^3*U + 2*U^2 - 11*T*U^2 + 
     6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 15*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 + 
     12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*
    G[{U^(-1), 0}, 1]*Log[U])/(3*T^2*U^2) + 
  (4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
     4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 7*U^3 + 
     12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/((-1 + T)*T^2*U^2) - 
  (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 6*T^3*U + 2*U^2 - 11*T*U^2 + 
     6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 15*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 + 
     12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^2*U^2) - 
  (16*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 39*T^4*U + 
     51*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 74*T^3*U^2 + 81*T^4*U^2 - 
     36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 62*T^2*U^3 + 72*T^3*U^3 - 
     34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 27*T*U^4 + 57*T^2*U^4 - 34*T^3*U^4 + 
     12*T^4*U^4 - 8*U^5 + 39*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 12*U^6 - 
     26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8)*G[{(T + U)^(-1), 0}, 1]*
    Log[U])/(3*T^2*U^2*(T + U)^2) - 
  (4*(-2*T^3 + 6*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 6*T^2*U + 26*T^3*U - 
     31*T^4*U + 9*T^5*U + 7*T^6*U + 2*T^7*U - 6*T*U^2 + 42*T^2*U^2 - 
     66*T^3*U^2 + 24*T^4*U^2 + 23*T^5*U^2 - 3*T^6*U^2 - 2*U^3 + 30*T*U^3 - 
     78*T^2*U^3 + 48*T^3*U^3 - 13*T^4*U^3 + 3*T^5*U^3 - 2*T^6*U^3 + 8*U^4 - 
     49*T*U^4 + 77*T^2*U^4 - 66*T^3*U^4 + 26*T^4*U^4 - 8*T^5*U^4 - 15*U^5 + 
     43*T*U^5 - 81*T^2*U^5 + 50*T^3*U^5 - 12*T^4*U^5 + 16*U^6 - 27*T*U^6 + 
     39*T^2*U^6 - 8*T^3*U^6 - 9*U^7 + 9*T*U^7 - 2*T^2*U^7 + 2*U^8)*
    G[{(T + U)^(-1), 0}, 1]*Log[U])/(T^2*(-1 + U)*U^2*(T + U)^3) + 
  (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
     29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
     4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
     14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
     6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/
   (3*T^2*U^2*(T + U)^2) + (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 
     2*T^7 + 6*T^2*U - 24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 2*T^7*U + 
     6*T*U^2 - 36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 25*T^5*U^2 + 
     3*T^6*U^2 + 2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 146*T^3*U^3 + 30*T^4*U^3 + 
     22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 103*T^2*U^4 + 34*T^3*U^4 + 
     10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 26*T^2*U^5 + 6*T^3*U^5 - 
     6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7)*
    G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/((-1 + T)*T^2*(-1 + U)*U^2*
    (T + U)^3) - (4*(-1 + T + U)*(2*T - 6*T^2 + 5*T^3 + T^4 - 2*T^5 + 2*U - 
     12*T*U + T^2*U + 12*T^3*U - 8*T^4*U + 2*T^5*U - 6*U^2 + 21*T*U^2 - 
     2*T^2*U^2 - 14*T^3*U^2 + 4*T^4*U^2 + 9*U^3 - 20*T*U^3 + 14*T^2*U^3 - 
     7*U^4 + 8*T*U^4 - 4*T^2*U^4 + 2*U^5 - 2*T*U^5)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/((-1 + T)*T^2*(-1 + U)*U^2*
    (T + U)) - (16*LbL*Nf*(T - U)*(-1 + T + U)*(-2*T^3 + 6*T^4 - 6*T^5 + 
     2*T^6 - 10*T^2*U + 23*T^3*U - 22*T^4*U + 6*T^5*U - 10*T*U^2 + 
     32*T^2*U^2 - 32*T^3*U^2 + 10*T^4*U^2 - 2*U^3 + 23*T*U^3 - 32*T^2*U^3 + 
     12*T^3*U^3 + 6*U^4 - 22*T*U^4 + 10*T^2*U^4 - 6*U^5 + 6*T*U^5 + 2*U^6)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^2*U^2*(T + U)^2) + 
  (16*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/T^2 + 
  (8*(2*T^3 - 2*T^4 + 6*T^2*U - 4*T^3*U + T^4*U - 5*T*U^2 - 5*T^2*U^2 - U^3 + 
     3*T*U^3 + T^2*U^3)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^2) - 
  (8*(2*T^2 - 2*T^3 + 8*T*U - 6*T^2*U + 2*T^3*U + 7*U^2 - 7*T*U^2 - 7*U^3 + 
     3*T*U^3)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(-T^3 + T^4 - T^3*U + T^4*U + 2*T*U^2 + 2*T^2*U^2 + U^3 - T^2*U^3)*
    G[{T^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^2) + 
  (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
    G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/(T^2*U) + 
  (8*(4*T^2 - 4*T^3 + 2*T^4 + 9*T*U - T^2*U + 2*U^2 - 5*T*U^2 + T^2*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0}, 1]*Log[U])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + 6*U^2 - 6*T*U^2 - 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^2*U^2) + 
  (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/
   T^3 + (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U) + 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U^2 + 
  (64*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/U^2 + 
  (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3)*
    G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (48*(-1 + T)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U^2 - 
  (32*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U^2 + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0}, 1]*Log[U])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) + 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U^2 - 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U^2 - 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U^2 - 
  (32*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/
   U^2 - (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3)*
    G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[U])/(T*U^2) - (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 
     5*T*U^2 - U^3 + 2*T*U^3)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/
   (T^2*U^2) - (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T*U^2) + 
  (12*(2 + T)*(-1 + U)*Log[mm]*Log[U])/((-1 + T)*T) + 
  (8*Nf*(2 + T)*(-1 + U)*Log[mm]*Log[U])/(3*(-1 + T)*T) + 
  (24*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*Log[mm]*Log[U])/
   (T^2*U) + (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*
    Log[mm]*Log[U])/(3*T^2*U) + (16*(2 + T)*(-1 + U)*Log[2*om]*Log[U])/
   ((-1 + T)*T) + (32*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*
    Log[2*om]*Log[U])/(T^2*U) + (16*(2 + T)*(-1 + U)*Log[mm]*Log[2*om]*
    Log[U])/((-1 + T)*T) + (32*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1)}, 1]*Log[mm]*Log[2*om]*Log[U])/(T^2*U) + 
  (8*LbL*Nf*(8*T^3 - 12*T^4 + 4*T^5 - 12*T*U + 24*T^2*U - 23*T^3*U + 
     6*T^4*U + 24*T*U^2 - 22*T^2*U^2 + 10*T^3*U^2 + 8*U^3 - 23*T*U^3 + 
     10*T^2*U^3 - 12*U^4 + 6*T*U^4 + 4*U^5)*Log[T]*Log[U])/(3*T*U*(T + U)) - 
  (4*(2*T^2 + 2*T^3 - 9*T^4 + 5*T^5 + 4*T*U + 18*T^2*U - 52*T^3*U + 
     39*T^4*U - 10*T^5*U + 2*U^2 + 18*T*U^2 - 62*T^2*U^2 + 68*T^3*U^2 - 
     30*T^4*U^2 + 4*T^5*U^2 + 2*U^3 - 52*T*U^3 + 68*T^2*U^3 - 16*T^3*U^3 - 
     9*U^4 + 39*T*U^4 - 30*T^2*U^4 + 5*U^5 - 10*T*U^5 + 4*T^2*U^5)*Log[T]*
    Log[U])/((-1 + T)*T*(-1 + U)*U*(T + U)^2) + 
  (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
     15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
     5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3)*
    G[{T^(-1)}, 1]*Log[T]*Log[U])/(3*T^2*U^2) + 
  (4*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 14*T*U + 20*T^2*U - 12*T^3*U + 
     2*T^4*U - 7*U^2 + 7*T*U^2 - 13*T^2*U^2 + 3*T^3*U^2 - 2*U^3 + 5*T*U^3 + 
     6*T^2*U^3 - T^3*U^3 + 3*U^4 - 4*T*U^4 - T^2*U^4)*G[{T^(-1)}, 1]*Log[T]*
    Log[U])/(T^2*(-1 + U)*U^2) - 
  (4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
     4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 7*U^3 + 
     12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4)*G[{U^(-1)}, 1]*Log[T]*
    Log[U])/((-1 + T)*T^2*U^2) + 
  (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 6*T^3*U + 2*U^2 - 11*T*U^2 + 
     6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 15*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 + 
     12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*G[{U^(-1)}, 1]*
    Log[T]*Log[U])/(3*T^2*U^2) - 
  (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
     17*T^4*U - 16*T^5*U + 4*T^6*U - 18*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
     4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
     17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
     6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/
   (3*T^2*U^2*(T + U)^2) - (4*(-1 + T + U)*(-2*T^3 + 6*T^4 - 9*T^5 + 7*T^6 - 
     2*T^7 - 6*T^2*U + 24*T^3*U - 27*T^4*U + 14*T^5*U - 4*T^6*U + 2*T^7*U - 
     6*T*U^2 + 36*T^2*U^2 - 48*T^3*U^2 + 37*T^4*U^2 - 18*T^5*U^2 + 
     2*T^6*U^2 - 2*U^3 + 24*T*U^3 - 48*T^2*U^3 + 36*T^3*U^3 - 36*T^4*U^3 + 
     22*T^5*U^3 - 2*T^6*U^3 + 6*U^4 - 27*T*U^4 + 37*T^2*U^4 - 36*T^3*U^4 + 
     20*T^4*U^4 - 6*T^5*U^4 - 9*U^5 + 14*T*U^5 - 18*T^2*U^5 + 22*T^3*U^5 - 
     6*T^4*U^5 + 7*U^6 - 4*T*U^6 + 2*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7)*
    G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/((-1 + T)*T^2*(-1 + U)*U^2*
    (T + U)^3) + (8*(-5 + T)*(-1 + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T^2 + 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T^2 + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
   (T^2*U^2) - (8*(-5 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*
    Log[U])/T^2 + (8*(-1 + T)*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U^2 + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/
   (T^2*U^2) + (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
   U^2 - (8*(-1 + T)*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/
   U^2 - (2*(-1 + T)*(-10 + 7*U)*Log[T]^2*Log[U])/((-1 + U)*U) + 
  (4*(-1 + T)*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U^2 - 
  (4*Nf*(2 + T)*(-1 + U)*Log[U]^2)/(3*(-1 + T)*T) + 
  ((-20 + 29*T - 9*T^2 + 16*U - 33*T*U + 8*T^2*U)*Log[U]^2)/((-1 + T)^2*T) + 
  (4*(8*T - 2*T^2 + 2*U - 5*T*U + 3*T^2*U)*G[{T^(-1)}, 1]*Log[U]^2)/
   ((-1 + T)*T^2) - (8*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*
    Log[U]^2)/(3*T^2*U) + (4*(-5 + T)*(-1 + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/
   T^2 - (4*(8*T^2 - 8*T^3 + 4*T^4 + 11*T*U - 3*T^2*U + 2*U^2 - 7*T*U^2 + 
     T^2*U^2)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/(T^3*U) - 
  (2*(-10 + 7*T)*(-1 + U)*Log[T]*Log[U]^2)/((-1 + T)*T) + 
  (4*(-5 + T)*(-1 + U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T^2 - 
  (192*LbL*Nf*(-T + T^2 - U + U^2)*Zeta[3])/(T*U) - 
  (4*(-36 + 78*T - 75*T^2 + 33*T^3 + 78*U - 50*T*U + 9*T^2*U - 4*T^3*U - 
     75*U^2 + 9*T*U^2 - 4*T^2*U^2 + 4*T^3*U^2 + 33*U^3 - 4*T*U^3 + 4*T^2*U^3)*
    Zeta[3])/((-1 + T)*T*(-1 + U)*U) + 
  (96*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1)}, 1]*Zeta[3])/T^2 - 
  (16*(4*T - 4*T^2 + 2*T^3 + U - U^2 - 2*T*U^2)*G[{T^(-1)}, 1]*Zeta[3])/
   (T^2*U) + (96*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1)}, 1]*Zeta[3])/U^2 + 
  (16*(-T + T^2 - 4*U + 2*T^2*U + 4*U^2 - 2*U^3)*G[{U^(-1)}, 1]*Zeta[3])/
   (T*U^2) + (48*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]*Zeta[3])/(T*U), 
 (-32*Pi^4*(-1 + T + U))/(15*T*U) + 
  (8*Nf*(-228 + 1988*T - 3349*T^2 + 1646*T^3 + 1988*U - 5166*T*U + 
     3121*T^2*U - 1817*U^2 + 1760*T*U^2 + 57*U^3))/
   (27*(-1 + T)*T*U*(T + U)) - 
  (16*Nf*Pi^2*(-1 + T + U)*(-2*T + 4*T^2 - 2*T^3 - 2*U + 24*T*U - 42*T^2*U + 
     21*T^3*U + 4*U^2 - 6*T*U^2 - 2*U^3 + 3*T*U^3))/(9*(-1 + T)^2*T^2*U^2) + 
  (2*(68*T - 360*T^2 + 691*T^3 - 591*T^4 + 192*T^5 + 68*U - 636*T*U + 
     1577*T^2*U - 1526*T^3*U + 519*T^4*U - 292*U^2 + 1161*T*U^2 - 
     1422*T^2*U^2 + 557*T^3*U^2 + 243*U^3 - 490*T*U^3 + 249*T^2*U^3 - 
     19*U^4 + 19*T*U^4))/((-1 + T)^2*T*U*(T + U)^2) - 
  (8*LbL*Nf*Pi^2*(-24*T^2 + 112*T^3 - 212*T^4 + 204*T^5 - 100*T^6 + 20*T^7 - 
     48*T*U + 196*T^2*U - 344*T^3*U + 370*T^4*U - 234*T^5*U + 60*T^6*U - 
     24*U^2 + 226*T*U^2 - 530*T^2*U^2 + 568*T^3*U^2 - 423*T^4*U^2 + 
     215*T^5*U^2 - 70*T^6*U^2 + 20*T^7*U^2 + 112*U^3 - 520*T*U^3 + 
     812*T^2*U^3 - 636*T^3*U^3 + 395*T^4*U^3 - 175*T^5*U^3 + 30*T^6*U^3 - 
     212*U^4 + 704*T*U^4 - 829*T^2*U^4 + 525*T^3*U^4 - 220*T^4*U^4 + 
     50*T^5*U^4 + 204*U^5 - 552*T*U^5 + 515*T^2*U^5 - 235*T^3*U^5 + 
     50*T^4*U^5 - 100*U^6 + 230*T*U^6 - 160*T^2*U^6 + 30*T^3*U^6 + 20*U^7 - 
     40*T*U^7 + 20*T^2*U^7))/(9*(-1 + T)^2*T^2*U^2*(T + U)) - 
  (4*Pi^2*(-14*T^3 + 8*T^4 + 163*T^5 - 452*T^6 + 508*T^7 - 268*T^8 + 55*T^9 - 
     42*T^2*U + 180*T^3*U - 170*T^4*U - 268*T^5*U + 642*T^6*U - 436*T^7*U + 
     82*T^8*U + 12*T^9*U - 42*T*U^2 - 44*T^2*U^2 + 917*T^3*U^2 - 
     2516*T^4*U^2 + 3355*T^5*U^2 - 2707*T^6*U^2 + 1487*T^7*U^2 - 
     551*T^8*U^2 + 101*T^9*U^2 - 14*U^3 + 124*T*U^3 + 313*T^2*U^3 - 
     2530*T^3*U^3 + 5155*T^4*U^3 - 5181*T^5*U^3 + 2976*T^6*U^3 - 
     998*T^7*U^3 + 155*T^8*U^3 - 20*U^4 + 280*T*U^4 - 1702*T^2*U^4 + 
     4622*T^3*U^4 - 6440*T^4*U^4 + 4747*T^5*U^4 - 1590*T^6*U^4 + 40*T^7*U^4 + 
     60*T^8*U^4 + 137*U^5 - 950*T*U^5 + 2712*T^2*U^5 - 4084*T^3*U^5 + 
     3332*T^4*U^5 - 1176*T^5*U^5 - 100*T^6*U^5 + 120*T^7*U^5 - 158*U^6 + 
     799*T*U^6 - 1577*T^2*U^6 + 1499*T^3*U^6 - 607*T^4*U^6 - 25*T^5*U^6 + 
     60*T^6*U^6 + 55*U^7 - 211*T*U^7 + 318*T^2*U^7 - 226*T^3*U^7 + 
     61*T^4*U^7))/(3*(-1 + T)^4*T^2*U^2*(T + U)^3) + 
  (32*Nf*Pi^2*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1)}, 1])/
   (9*T^3*U) - (80*LbL*Nf*Pi^2*(-1 + T)*(-1 + T + U)*
    (2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 
     7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 
     2*T*U^4 + 2*T^2*U^4)*G[{T^(-1)}, 1])/(9*T^3*U^3) - 
  (4*Pi^2*(-1 + T + U)*(-14 + 56*T - 101*T^2 + 100*T^3 - 51*T^4 + 10*T^5 + 
     56*U - 140*T*U + 94*T^2*U + 28*T^3*U - 58*T^4*U + 20*T^5*U - 53*U^2 + 
     88*T*U^2 - 24*T^2*U^2 + 18*T^3*U^2 - 57*T^4*U^2 + 30*T^5*U^2 - 6*U^3 + 
     10*T^2*U^3 - 4*T^3*U^3 + 8*T^4*U^3 + 17*U^4 - 28*T*U^4 + 15*T^2*U^4 + 
     2*T^3*U^4 - 4*T^4*U^4)*G[{T^(-1)}, 1])/(3*(-1 + T)^2*T^3*U^3) + 
  (32*Nf*Pi^2*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1])/(9*T*U^3) + 
  (4*Pi^2*(-1 + T + U)*(14 - 56*T + 53*T^2 + 6*T^3 - 17*T^4 - 56*U + 
     140*T*U - 88*T^2*U - 20*T^3*U + 24*T^4*U + 101*U^2 - 190*T*U^2 + 
     88*T^2*U^2 - 10*T^3*U^2 + 5*T^4*U^2 - 100*U^3 + 176*T*U^3 - 86*T^2*U^3 + 
     44*T^3*U^3 - 22*T^4*U^3 + 51*U^4 - 90*T*U^4 + 37*T^2*U^4 - 8*T^3*U^4 + 
     4*T^4*U^4 - 10*U^5 + 20*T*U^5 - 10*T^2*U^5)*G[{U^(-1)}, 1])/
   (3*(-1 + T)^2*T^3*U^3) - (16*LbL*Nf*Pi^2*(-1 + U)*(-1 + T + U)*
    (10*T^2 - 23*T^2*U + 10*U^2 + 20*T^2*U^2 - 40*U^3 - 5*T^2*U^3 + 60*U^4 + 
     10*T^2*U^4 - 40*U^5 + 10*U^6)*G[{U^(-1)}, 1])/(9*T^3*U^3) - 
  (8*Nf*(-1 + T + U)*(38*T^2 - 114*T^3 + 114*T^4 - 38*T^5 + 128*T*U - 
     434*T^2*U + 560*T^3*U - 318*T^4*U + 89*T^5*U + 38*U^2 - 382*T*U^2 + 
     852*T^2*U^2 - 660*T^3*U^2 + 152*T^4*U^2 - 114*U^3 + 520*T*U^3 - 
     672*T^2*U^3 + 216*T^3*U^3 + 114*U^4 - 278*T*U^4 + 164*T^2*U^4 - 38*U^5 + 
     63*T*U^5)*G[{(T + U)^(-1)}, 1])/(9*(-1 + T)^2*T^2*U^2*(T + U)^2) + 
  (16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 
     158*T^2*U - 108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 
     57*T^3*U^2 - 7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 131*T^2*U^3 - 
     31*T^3*U^3 + 4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 35*T^2*U^4 + 4*T^3*U^4 + 
     18*U^5 - 13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6)*G[{(T + U)^(-1)}, 1])/
   (3*(-1 + T)*T^2*U^2*(T + U)^2) - 
  (2*(-1 + T + U)*(-58*T^3 + 236*T^4 - 360*T^5 + 244*T^6 - 62*T^7 - 
     282*T^2*U + 1266*T^3*U - 2190*T^4*U + 1814*T^5*U - 741*T^6*U + 
     133*T^7*U - 282*T*U^2 + 1754*T^2*U^2 - 3916*T^3*U^2 + 3990*T^4*U^2 - 
     1887*T^5*U^2 + 345*T^6*U^2 - 58*U^3 + 934*T*U^3 - 3216*T^2*U^3 + 
     4452*T^3*U^3 - 2740*T^4*U^3 + 688*T^5*U^3 - 48*T^6*U^3 + 178*U^4 - 
     1216*T*U^4 + 2548*T^2*U^4 - 2230*T^3*U^4 + 828*T^4*U^4 - 96*T^5*U^4 - 
     182*U^5 + 674*T*U^5 - 879*T^2*U^5 + 439*T^3*U^5 - 48*T^4*U^5 + 62*U^6 - 
     149*T*U^6 + 87*T^2*U^6)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)^3*T^2*U^2*(T + U)^3) + 
  (80*LbL*Nf*Pi^2*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
     15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
     16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 16*T^2*U^3 - 22*T^3*U^3 + 
     24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 28*T^2*U^4 + 
     18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 25*T^2*U^5 - 
     10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 + 
     20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*
    G[{(T + U)^(-1)}, 1])/(9*T^3*U^3*(T + U)^2) + 
  (4*Pi^2*(-1 + T + U)*(-14*T^4 + 56*T^5 - 101*T^6 + 100*T^7 - 51*T^8 + 
     10*T^9 - 56*T^3*U + 280*T^4*U - 486*T^5*U + 328*T^6*U - 18*T^7*U - 
     68*T^8*U + 20*T^9*U - 84*T^2*U^2 + 560*T^3*U^2 - 859*T^4*U^2 - 
     16*T^5*U^2 + 908*T^6*U^2 - 618*T^7*U^2 + 90*T^8*U^2 + 30*T^9*U^2 - 
     56*T*U^3 + 560*T^2*U^3 - 1308*T^3*U^3 + 124*T^4*U^3 + 1938*T^5*U^3 - 
     1348*T^6*U^3 - 38*T^7*U^3 + 150*T^8*U^3 - 14*U^4 + 280*T*U^4 - 
     859*T^2*U^4 + 132*T^3*U^4 + 2022*T^4*U^4 - 1954*T^5*U^4 + 92*T^6*U^4 + 
     300*T^7*U^4 - 10*T^8*U^4 + 56*U^5 - 486*T*U^5 + 448*T^2*U^5 + 
     1046*T^3*U^5 - 1418*T^4*U^5 + 40*T^5*U^5 + 310*T^6*U^5 - 40*T^7*U^5 - 
     101*U^6 + 424*T*U^6 - 84*T^2*U^6 - 654*T^3*U^6 + 274*T^4*U^6 + 
     190*T^5*U^6 - 60*T^6*U^6 + 100*U^7 - 222*T*U^7 + 48*T^2*U^7 + 
     46*T^3*U^7 + 90*T^4*U^7 - 40*T^5*U^7 - 51*U^8 + 80*T*U^8 - 48*T^2*U^8 + 
     40*T^3*U^8 - 10*T^4*U^8 + 10*U^9 - 20*T*U^9 + 10*T^2*U^9)*
    G[{(T + U)^(-1)}, 1])/(3*(-1 + T)^2*T^3*U^3*(T + U)^4) + 
  (64*LbL*Nf*Pi^2*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0}, 1])/(3*T^3*U) - 
  (16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 38*U + 88*T*U - 
     56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2)*G[{T^(-1), 0}, 1])/
   (9*(-1 + T)^2*T^3*U) + (8*Pi^2*(-1 + T + U)*(2*T^2 + 45*U^2 + 14*T^2*U^2 - 
     90*U^3 + 45*U^4)*G[{T^(-1), 0}, 1])/(3*T^3*U^3) - 
  (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 74*T^2*U + 
     156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 12*U^2 + 34*T*U^2 + 
     6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 10*T^6*U^2 + 
     4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 147*T^3*U^3 + 
     66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 197*T*U^4 - 206*T^2*U^4 + 
     105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 54*U^5 - 127*T*U^5 + 
     114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 50*T*U^6 - 34*T^2*U^6 + 
     6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7)*G[{T^(-1), 0}, 1])/
   (3*(-1 + T)*T^3*U^2*(T + U)) - 
  (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
     95*T^3*U + 197*T^4*U - 184*T^5*U + 152*T^6*U - 150*T^7*U + 68*T^8*U + 
     12*T*U^2 - 49*T^2*U^2 + 180*T^3*U^2 - 442*T^4*U^2 + 546*T^5*U^2 - 
     290*T^6*U^2 + 8*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 109*T*U^3 + 422*T^2*U^3 - 
     835*T^3*U^3 + 993*T^4*U^3 - 556*T^5*U^3 + 22*T^6*U^3 + 66*T^7*U^3 - 
     27*U^4 + 310*T*U^4 - 905*T^2*U^4 + 1080*T^3*U^4 - 392*T^4*U^4 - 
     168*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 61*U^5 - 369*T*U^5 + 
     684*T^2*U^5 - 374*T^3*U^5 - 112*T^4*U^5 + 48*T^5*U^5 + 48*T^6*U^5 - 
     57*U^6 + 188*T*U^6 - 170*T^2*U^6 - 8*T^3*U^6 + 30*T^4*U^6 + 24*T^5*U^6 + 
     19*U^7 - 32*T*U^7 - 2*T^2*U^7 + 22*T^3*U^7)*G[{T^(-1), 0}, 1])/
   ((-1 + T)^2*T^3*U^2*(T + U)^3) + 
  (16*Pi^2*(-1 + T + U)*(9 + 2*T^2 - 6*U + 3*U^2)*G[{T^(-1), T^(-1)}, 1])/
   (3*T^3*U) + (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) - 
  (8*Pi^2*(-1 + T + U)*(31 + 12*T^2 - 62*U + 31*U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U) + 
  (16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 38*U + 88*T*U - 
     56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (9*(-1 + T)^2*T^3*U) + (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 
     4*T^7 - 74*T^2*U + 156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 12*U^2 + 
     34*T*U^2 + 6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 
     10*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 
     147*T^3*U^3 + 66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 197*T*U^4 - 
     206*T^2*U^4 + 105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 54*U^5 - 
     127*T*U^5 + 114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 50*T*U^6 - 
     34*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*(-1 + T)*T^3*U^2*(T + U)) + 
  (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
     95*T^3*U + 197*T^4*U - 184*T^5*U + 152*T^6*U - 150*T^7*U + 68*T^8*U + 
     12*T*U^2 - 49*T^2*U^2 + 180*T^3*U^2 - 442*T^4*U^2 + 546*T^5*U^2 - 
     290*T^6*U^2 + 8*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 109*T*U^3 + 422*T^2*U^3 - 
     835*T^3*U^3 + 993*T^4*U^3 - 556*T^5*U^3 + 22*T^6*U^3 + 66*T^7*U^3 - 
     27*U^4 + 310*T*U^4 - 905*T^2*U^4 + 1080*T^3*U^4 - 392*T^4*U^4 - 
     168*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 61*U^5 - 369*T*U^5 + 
     684*T^2*U^5 - 374*T^3*U^5 - 112*T^4*U^5 + 48*T^5*U^5 + 48*T^6*U^5 - 
     57*U^6 + 188*T*U^6 - 170*T^2*U^6 - 8*T^3*U^6 + 30*T^4*U^6 + 24*T^5*U^6 + 
     19*U^7 - 32*T*U^7 - 2*T^2*U^7 + 22*T^3*U^7)*G[{T^(-1), (T + U)^(-1)}, 
     1])/((-1 + T)^2*T^3*U^2*(T + U)^3) + 
  (32*LbL*Nf*Pi^2*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0}, 1])/
   (3*T*U^3) - (16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2)*G[{U^(-1), 0}, 1])/
   (9*T*U^3) + (8*Pi^2*(-1 + T + U)*(45*T^2 - 48*T^2*U + 2*U^2 + 19*T^2*U^2 - 
     4*U^3 + 2*U^4)*G[{U^(-1), 0}, 1])/(3*T^3*U^3) - 
  (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 4*T^7 + 
     28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 12*T^6*U + 24*U^2 - 
     92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 46*T^5*U^2 - 
     16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 131*T^2*U^3 - 63*T^3*U^3 + 
     75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 
     84*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 
     45*T^3*U^5 + 10*T^4*U^5 - 16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 
     4*U^7 - 8*T*U^7 + 4*T^2*U^7)*G[{U^(-1), 0}, 1])/
   (3*(-1 + T)^2*T^2*U^3*(T + U)) - 
  (4*(4*T^3 - 27*T^4 + 61*T^5 - 57*T^6 + 19*T^7 + 12*T^2*U - 109*T^3*U + 
     288*T^4*U - 299*T^5*U + 114*T^6*U - 6*T^7*U + 12*T*U^2 - 49*T^2*U^2 + 
     196*T^3*U^2 - 339*T^4*U^2 + 200*T^5*U^2 - 26*T^6*U^2 - 2*T^7*U^2 + 
     4*U^3 - 95*T*U^3 + 82*T^2*U^3 + 91*T^3*U^3 - 106*T^4*U^3 + 54*T^5*U^3 - 
     68*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 15*T*U^4 + 232*T^2*U^4 - 
     649*T^3*U^4 + 574*T^4*U^4 - 218*T^5*U^4 + 54*T^6*U^4 - 98*U^5 + 
     348*T*U^5 - 698*T^2*U^5 + 920*T^3*U^5 - 552*T^4*U^5 + 56*T^5*U^5 + 
     24*T^6*U^5 + 160*U^6 - 514*T*U^6 + 672*T^2*U^6 - 446*T^3*U^6 + 
     56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 236*T^2*U^7 + 
     42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 26*T^2*U^8)*
    G[{U^(-1), 0}, 1])/((-1 + T)^2*T^2*U^3*(T + U)^3) + 
  (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) - 
  (16*Pi^2*(-1 + T + U)*(-9 + 6*U + U^2)*G[{U^(-1), U^(-1)}, 1])/(3*T*U^3) - 
  (8*Pi^2*(-1 + T + U)*(31 - 30*U + 11*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (3*T*U^3) + (16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(9*T*U^3) + 
  (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 4*T^7 + 
     28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 12*T^6*U + 24*U^2 - 
     92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 46*T^5*U^2 - 
     16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 131*T^2*U^3 - 63*T^3*U^3 + 
     75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 
     84*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 
     45*T^3*U^5 + 10*T^4*U^5 - 16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 
     4*U^7 - 8*T*U^7 + 4*T^2*U^7)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (3*(-1 + T)^2*T^2*U^3*(T + U)) + 
  (4*(4*T^3 - 27*T^4 + 61*T^5 - 57*T^6 + 19*T^7 + 12*T^2*U - 109*T^3*U + 
     288*T^4*U - 299*T^5*U + 114*T^6*U - 6*T^7*U + 12*T*U^2 - 49*T^2*U^2 + 
     196*T^3*U^2 - 339*T^4*U^2 + 200*T^5*U^2 - 26*T^6*U^2 - 2*T^7*U^2 + 
     4*U^3 - 95*T*U^3 + 82*T^2*U^3 + 91*T^3*U^3 - 106*T^4*U^3 + 54*T^5*U^3 - 
     68*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 15*T*U^4 + 232*T^2*U^4 - 
     649*T^3*U^4 + 574*T^4*U^4 - 218*T^5*U^4 + 54*T^6*U^4 - 98*U^5 + 
     348*T*U^5 - 698*T^2*U^5 + 920*T^3*U^5 - 552*T^4*U^5 + 56*T^5*U^5 + 
     24*T^6*U^5 + 160*U^6 - 514*T*U^6 + 672*T^2*U^6 - 446*T^3*U^6 + 
     56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 236*T^2*U^7 + 
     42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 26*T^2*U^8)*
    G[{U^(-1), (T + U)^(-1)}, 1])/((-1 + T)^2*T^2*U^3*(T + U)^3) - 
  (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^3*U^3) + 
  (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
     32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1), 0}, 1])/
   (3*(-1 + T)^2*T^2*U^2*(T + U)^2) + 
  (4*(2*T^3 - 42*T^4 + 116*T^5 - 114*T^6 + 38*T^7 - 6*T^2*U + 56*T^4*U - 
     94*T^5*U + 25*T^6*U + 19*T^7*U - 6*T*U^2 - 216*T^2*U^2 + 560*T^3*U^2 - 
     526*T^4*U^2 + 365*T^5*U^2 - 234*T^6*U^2 + 80*T^7*U^2 + 2*U^3 - 
     12*T*U^3 + 428*T^2*U^3 - 904*T^3*U^3 + 838*T^4*U^3 - 449*T^5*U^3 + 
     120*T^6*U^3 - 42*U^4 + 212*T*U^4 - 690*T^2*U^4 + 1222*T^3*U^4 - 
     916*T^4*U^4 + 120*T^5*U^4 + 48*T^6*U^4 + 116*U^5 - 446*T*U^5 + 
     751*T^2*U^5 - 667*T^3*U^5 + 104*T^4*U^5 + 96*T^5*U^5 - 114*U^6 + 
     315*T*U^6 - 298*T^2*U^6 + 72*T^3*U^6 + 48*T^4*U^6 + 38*U^7 - 63*T*U^7 + 
     48*T^2*U^7)*G[{(T + U)^(-1), 0}, 1])/((-1 + T)^2*T^2*U^2*(T + U)^3) + 
  (32*LbL*Nf*(-12*T^2 + 54*T^3 - 80*T^4 + 32*T^5 + 24*T^6 - 22*T^7 + 4*T^8 - 
     36*T*U + 198*T^2*U - 388*T^3*U + 293*T^4*U - 36*T^5*U - 47*T^6*U + 
     16*T^7*U - 12*U^2 + 186*T*U^2 - 586*T^2*U^2 + 669*T^3*U^2 - 
     208*T^4*U^2 - 83*T^5*U^2 + 64*T^6*U^2 - 16*T^7*U^2 + 4*T^8*U^2 + 
     54*U^3 - 358*T*U^3 + 667*T^2*U^3 - 336*T^3*U^3 - 130*T^4*U^3 + 
     148*T^5*U^3 - 55*T^6*U^3 + 10*T^7*U^3 - 80*U^4 + 279*T*U^4 - 
     210*T^2*U^4 - 176*T^3*U^4 + 222*T^4*U^4 - 87*T^5*U^4 + 16*T^6*U^4 + 
     32*U^5 - 10*T*U^5 - 189*T^2*U^5 + 246*T^3*U^5 - 99*T^4*U^5 + 
     20*T^5*U^5 + 24*U^6 - 107*T*U^6 + 170*T^2*U^6 - 85*T^3*U^6 + 
     16*T^4*U^6 - 22*U^7 + 54*T*U^7 - 42*T^2*U^7 + 10*T^3*U^7 + 4*U^8 - 
     8*T*U^8 + 4*T^2*U^8)*G[{(T + U)^(-1), 0}, 1])/
   (3*(-1 + T)^2*T^2*U^2*(T + U)^2) - 
  (32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 10*T^3 - 8*T^4 + 2*T^5 - 12*T*U + 
     30*T^2*U - 22*T^3*U + 7*T^4*U - 4*U^2 + 34*T*U^2 - 38*T^2*U^2 + 
     11*T^3*U^2 - 5*T^4*U^2 + 2*T^5*U^2 + 14*U^3 - 42*T*U^3 + 29*T^2*U^3 - 
     11*T^3*U^3 + 4*T^4*U^3 - 18*U^4 + 29*T*U^4 - 15*T^2*U^4 + 4*T^3*U^4 + 
     10*U^5 - 11*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/(3*(-1 + T)*T^2*U^2*(T + U)^2) + 
  (8*(-1 + T + U)*(8*T^4 - 38*T^5 + 73*T^6 - 71*T^7 + 35*T^8 - 7*T^9 + 
     40*T^3*U - 202*T^4*U + 407*T^5*U - 413*T^6*U + 217*T^7*U - 53*T^8*U + 
     4*T^9*U + 56*T^2*U^2 - 324*T^3*U^2 + 711*T^4*U^2 - 751*T^5*U^2 + 
     393*T^6*U^2 - 97*T^7*U^2 + 12*T^8*U^2 + 40*T*U^3 - 296*T^2*U^3 + 
     762*T^3*U^3 - 897*T^4*U^3 + 503*T^5*U^3 - 139*T^6*U^3 + 28*T^7*U^3 + 
     8*U^4 - 126*T*U^4 + 467*T^2*U^4 - 717*T^3*U^4 + 517*T^4*U^4 - 
     193*T^5*U^4 + 48*T^6*U^4 - 22*U^5 + 151*T*U^5 - 339*T^2*U^5 + 
     335*T^3*U^5 - 163*T^4*U^5 + 44*T^5*U^5 + 21*U^6 - 85*T*U^6 + 
     119*T^2*U^6 - 71*T^3*U^6 + 20*T^4*U^6 - 7*U^7 + 17*T*U^7 - 13*T^2*U^7 + 
     4*T^3*U^7)*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)^4*T^2*U^2*(T + U)^4) + 
  (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), 0, 0}, 1])/
   (3*T^3*U) + (16*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 
     12*T*U + 22*T^2*U - 30*T^3*U + 4*T^4*U + 7*U^2 + 3*T*U^2 - 14*T^2*U^2 + 
     4*T^3*U^2 + 6*T^4*U^2 - 20*T*U^3 + 4*T^2*U^3 + 4*T^3*U^3 + U^4 + 
     9*T*U^4 - 3*T^2*U^4 - T^3*U^4 - 2*U^5 + 2*T*U^5)*G[{T^(-1), 0, 0}, 1])/
   ((-1 + T)*T^3*U^3) + (64*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 
     2*T^5 + 27*T^2*U - 6*T^3*U + 3*T^4*U - 2*U^2 - 29*T^2*U^2 + 8*T^3*U^2 - 
     3*T^4*U^2 + 2*T^5*U^2 + 10*U^3 + 5*T^2*U^3 - 4*T^3*U^3 - 20*U^4 - 
     3*T^2*U^4 + 2*T^3*U^4 + 20*U^5 + 2*T^2*U^5 - 10*U^6 + 2*U^7)*
    G[{T^(-1), 0, 0}, 1])/(3*T^3*U^3) - 
  (32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 
     6*T^3*U + 3*T^4*U - 2*U^2 - 29*T^2*U^2 + 8*T^3*U^2 - 3*T^4*U^2 + 
     2*T^5*U^2 + 10*U^3 + 5*T^2*U^3 - 4*T^3*U^3 - 20*U^4 - 3*T^2*U^4 + 
     2*T^3*U^4 + 20*U^5 + 2*T^2*U^5 - 10*U^6 + 2*U^7)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
  (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 15*T^4 + 16*T^5 - 9*T^6 + 2*T^7 - 4*T*U + 
     24*T^2*U - 52*T^3*U + 28*T^4*U + 28*T^5*U - 28*T^6*U + 4*T^7*U - 2*U^2 + 
     24*T*U^2 - 73*T^2*U^2 + 28*T^3*U^2 + 83*T^4*U^2 - 68*T^5*U^2 + 
     6*T^7*U^2 + 8*U^3 - 40*T*U^3 + 14*T^2*U^3 + 94*T^3*U^3 - 90*T^4*U^3 - 
     6*T^5*U^3 + 18*T^6*U^3 - 10*U^4 + 16*T*U^4 + 56*T^2*U^4 - 90*T^3*U^4 + 
     16*T^4*U^4 + 14*T^5*U^4 - 2*T^6*U^4 + 6*U^5 + 12*T*U^5 - 48*T^2*U^5 + 
     32*T^3*U^5 - 4*T^5*U^5 - 4*U^6 - 4*T*U^6 + 8*T^2*U^6 - 2*T^4*U^6 + 
     2*U^7 - 4*T*U^7 + 2*T^2*U^7)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^3*U^3*(T + U)^2) + 
  (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), T^(-1), 0}, 1])/
   (3*T^3*U) - (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 
     3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 
     4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*
    G[{T^(-1), T^(-1), 0}, 1])/(3*T^3*U^3) - 
  (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 20*T*U - 
     22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 28*T*U^2 + 
     12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 24*T*U^3 - 
     22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 9*T^2*U^4 - 
     2*T^3*U^4 - 2*T^4*U^4)*G[{T^(-1), T^(-1), 0}, 1])/((-1 + T)^2*T^3*U^3) - 
  (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U) + 
  (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
     3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
     4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
  (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 20*T*U - 
     22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 28*T*U^2 + 
     12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 24*T*U^3 - 
     22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 9*T^2*U^4 - 
     2*T^3*U^4 - 2*T^4*U^4)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^3*U^3) - (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1), 0}, 1])/(3*T^3*U) - 
  (32*LbL*Nf*(-1 + T + U)*(24*T^2 - 24*T^2*U + 6*U^2 + 5*T^2*U^2 - 18*U^3 - 
     3*T^2*U^3 + 20*U^4 + 2*T^2*U^4 - 10*U^5 + 2*U^6)*
    G[{T^(-1), (T + U)^(-1), 0}, 1])/(3*T^3*U^2) - 
  (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 26*T^4 + 20*T^5 - 6*T^6 - 8*T*U + 
     48*T^2*U - 94*T^3*U + 58*T^4*U + 14*T^5*U - 18*T^6*U - 4*U^2 + 
     48*T*U^2 - 135*T^2*U^2 + 104*T^3*U^2 + 34*T^4*U^2 - 60*T^5*U^2 + 
     13*T^6*U^2 + 16*U^3 - 82*T*U^3 + 98*T^2*U^3 + 26*T^3*U^3 - 90*T^4*U^3 + 
     28*T^5*U^3 + 2*T^6*U^3 - 21*U^4 + 56*T*U^4 - 5*T^2*U^4 - 56*T^3*U^4 + 
     20*T^4*U^4 + 2*T^5*U^4 + 12*U^5 - 14*T*U^5 - 10*T^2*U^5 + 10*T^3*U^5 - 
     5*U^6 + 4*T*U^6 - T^2*U^6 + 2*T^3*U^6 + 2*U^7 - 4*T*U^7 + 2*T^2*U^7)*
    G[{T^(-1), (T + U)^(-1), 0}, 1])/((-1 + T)^2*T^3*U^3*(T + U)^2) - 
  (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
     3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
     4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
  (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 2*T^7 + 4*T*U - 
     24*T^2*U + 46*T^3*U - 42*T^4*U + 26*T^5*U - 14*T^6*U + 4*T^7*U + 2*U^2 - 
     24*T*U^2 + 84*T^2*U^2 - 132*T^3*U^2 + 107*T^4*U^2 - 40*T^5*U^2 - 
     T^6*U^2 + 6*T^7*U^2 - 8*U^3 + 54*T*U^3 - 116*T^2*U^3 + 92*T^3*U^3 - 
     8*T^4*U^3 - 22*T^5*U^3 + 12*T^6*U^3 + 17*U^4 - 64*T*U^4 + 61*T^2*U^4 - 
     2*T^3*U^4 - 16*T^4*U^4 + 8*T^5*U^4 - 18*U^5 + 38*T*U^5 - 18*T^2*U^5 - 
     2*T^3*U^5 + 4*T^4*U^5 + 7*U^6 - 8*T*U^6 + T^2*U^6 + 2*T^3*U^6)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^3*U^3*(T + U)^2) + 
  (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0, 0}, 1])/(3*T*U^3) + 
  (16*(-1 + T + U)*(2 - 10*T + 15*T^2 - 7*T^3 + T^4 - 3*T^5 + 2*T^6 - 8*U + 
     28*T*U - 24*T^2*U - 20*T^3*U + 44*T^4*U - 24*T^5*U + 4*T^6*U + 15*U^2 - 
     21*T*U^2 - 25*T^2*U^2 + 49*T^3*U^2 - 34*T^4*U^2 + 2*T^5*U^2 + 
     6*T^6*U^2 - 16*U^3 + 68*T^2*U^3 - 36*T^3*U^3 - 8*T^4*U^3 + 8*T^5*U^3 + 
     9*U^4 - 3*T*U^4 - 34*T^2*U^4 + 26*T^3*U^4 - 5*T^4*U^4 - T^5*U^4 - 
     2*U^5 + 6*T*U^5 - 6*T^2*U^5 + 2*T^3*U^5)*G[{U^(-1), 0, 0}, 1])/
   ((-1 + T)^3*T^3*U^3) + (64*LbL*Nf*(-1 + T + U)*(2*T^2 - 12*T^3 + 30*T^4 - 
     40*T^5 + 30*T^6 - 12*T^7 + 2*T^8 - 6*T^2*U + 24*T^3*U - 39*T^4*U + 
     33*T^5*U - 15*T^6*U + 3*T^7*U + 2*U^2 - 30*T*U^2 + 74*T^2*U^2 - 
     88*T^3*U^2 + 51*T^4*U^2 - 43*T^5*U^2 + 23*T^6*U^2 - 9*T^7*U^2 + 
     2*T^8*U^2 - 10*U^3 + 78*T*U^3 - 155*T^2*U^3 + 137*T^3*U^3 - 27*T^4*U^3 + 
     17*T^5*U^3 - 4*T^6*U^3 + 20*U^4 - 84*T*U^4 + 123*T^2*U^4 - 85*T^3*U^4 + 
     15*T^4*U^4 - 9*T^5*U^4 + 2*T^6*U^4 - 20*U^5 + 60*T*U^5 - 62*T^2*U^5 + 
     26*T^3*U^5 - 6*T^4*U^5 + 2*T^5*U^5 + 10*U^6 - 30*T*U^6 + 30*T^2*U^6 - 
     10*T^3*U^6 - 2*U^7 + 6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7)*
    G[{U^(-1), 0, 0}, 1])/(3*(-1 + T)^3*T^3*U^3) - 
  (32*LbL*Nf*(-1 + T + U)*(2*T^2 - 12*T^3 + 30*T^4 - 40*T^5 + 30*T^6 - 
     12*T^7 + 2*T^8 - 6*T^2*U + 24*T^3*U - 39*T^4*U + 33*T^5*U - 15*T^6*U + 
     3*T^7*U + 2*U^2 - 30*T*U^2 + 74*T^2*U^2 - 88*T^3*U^2 + 51*T^4*U^2 - 
     43*T^5*U^2 + 23*T^6*U^2 - 9*T^7*U^2 + 2*T^8*U^2 - 10*U^3 + 78*T*U^3 - 
     155*T^2*U^3 + 137*T^3*U^3 - 27*T^4*U^3 + 17*T^5*U^3 - 4*T^6*U^3 + 
     20*U^4 - 84*T*U^4 + 123*T^2*U^4 - 85*T^3*U^4 + 15*T^4*U^4 - 9*T^5*U^4 + 
     2*T^6*U^4 - 20*U^5 + 60*T*U^5 - 62*T^2*U^5 + 26*T^3*U^5 - 6*T^4*U^5 + 
     2*T^5*U^5 + 10*U^6 - 30*T*U^6 + 30*T^2*U^6 - 10*T^3*U^6 - 2*U^7 + 
     6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/
   (3*(-1 + T)^3*T^3*U^3) - 
  (8*(-1 + T + U)*(2*T^2 - 10*T^3 + 18*T^4 - 16*T^5 + 10*T^6 - 6*T^7 + 
     2*T^8 + 4*T*U - 28*T^2*U + 64*T^3*U - 54*T^4*U - 6*T^5*U + 38*T^6*U - 
     22*T^7*U + 4*T^8*U + 2*U^2 - 26*T*U^2 + 97*T^2*U^2 - 111*T^3*U^2 - 
     28*T^4*U^2 + 126*T^5*U^2 - 86*T^6*U^2 + 12*T^7*U^2 + 6*T^8*U^2 - 8*U^3 + 
     60*T*U^3 - 102*T^2*U^3 - 24*T^3*U^3 + 176*T^4*U^3 - 130*T^5*U^3 + 
     10*T^6*U^3 + 18*T^7*U^3 + 15*U^4 - 59*T*U^4 + 11*T^2*U^4 + 143*T^3*U^4 - 
     124*T^4*U^4 + 16*T^5*U^4 + 16*T^6*U^4 - 2*T^7*U^4 - 16*U^5 + 24*T*U^5 + 
     42*T^2*U^5 - 80*T^3*U^5 + 30*T^4*U^5 + 4*T^5*U^5 - 4*T^6*U^5 + 9*U^6 - 
     9*T*U^6 - 16*T^2*U^6 + 8*T^3*U^6 + 2*T^4*U^6 - 2*T^5*U^6 - 2*U^7 + 
     6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/
   ((-1 + T)^3*T^3*U^3*(T + U)^2) + 
  (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), U^(-1), 0}, 1])/(3*T*U^3) + 
  (8*(-1 + T + U)*(-2 + 4*T - T^2 + 8*U - 4*T*U + 12*T^2*U - 11*U^2 - 
     5*T^2*U^2 + 4*U^3 - 2*T^2*U^3 + 3*U^4 + 2*T^2*U^4 - 2*U^5)*
    G[{U^(-1), U^(-1), 0}, 1])/(T^3*U^3) - 
  (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
     8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*
    G[{U^(-1), U^(-1), 0}, 1])/(3*T^3*U^3) - 
  (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/
   (3*T*U^3) - (8*(-1 + T + U)*(-2 + 4*T - T^2 + 8*U - 4*T*U + 12*T^2*U - 
     11*U^2 - 5*T^2*U^2 + 4*U^3 - 2*T^2*U^3 + 3*U^4 + 2*T^2*U^4 - 2*U^5)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
     8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
  (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1), 0}, 1])/(3*T*U^3) - 
  (32*LbL*Nf*(-1 + T + U)*(-6*T^2 + 24*T^3 - 38*T^4 + 30*T^5 - 12*T^6 + 
     2*T^7 - 3*T*U + 15*T^2*U - 30*T^3*U + 30*T^4*U - 15*T^5*U + 3*T^6*U - 
     24*U^2 + 63*T*U^2 - 71*T^2*U^2 + 36*T^3*U^2 - 38*T^4*U^2 + 23*T^5*U^2 - 
     9*T^6*U^2 + 2*T^7*U^2 + 48*U^3 - 120*T*U^3 + 112*T^2*U^3 - 12*T^3*U^3 + 
     12*T^4*U^3 - 4*T^5*U^3 - 24*U^4 + 60*T*U^4 - 56*T^2*U^4 + 6*T^3*U^4 - 
     6*T^4*U^4 + 2*T^5*U^4)*G[{U^(-1), (T + U)^(-1), 0}, 1])/
   (3*(-1 + T)^3*T^2*U^3) - 
  (8*(-1 + T + U)*(4*T^2 - 20*T^3 + 37*T^4 - 33*T^5 + 17*T^6 - 7*T^7 + 
     2*T^8 + 8*T*U - 56*T^2*U + 130*T^3*U - 136*T^4*U + 64*T^5*U - 4*T^6*U - 
     10*T^7*U + 4*T^8*U + 4*U^2 - 52*T*U^2 + 183*T^2*U^2 - 257*T^3*U^2 + 
     129*T^4*U^2 + 19*T^5*U^2 - 47*T^6*U^2 + 7*T^7*U^2 + 6*T^8*U^2 - 16*U^3 + 
     110*T*U^3 - 220*T^2*U^3 + 120*T^3*U^3 + 74*T^4*U^3 - 90*T^5*U^3 + 
     6*T^6*U^3 + 16*T^7*U^3 + 26*U^4 - 100*T*U^4 + 70*T^2*U^4 + 106*T^3*U^4 - 
     124*T^4*U^4 + 32*T^5*U^4 + 6*T^6*U^4 - 20*U^5 + 30*T*U^5 + 52*T^2*U^5 - 
     110*T^3*U^5 + 60*T^4*U^5 - 12*T^5*U^5 + 6*U^6 + 4*T*U^6 - 39*T^2*U^6 + 
     29*T^3*U^6 - 8*T^4*U^6)*G[{U^(-1), (T + U)^(-1), 0}, 1])/
   ((-1 + T)^3*T^3*U^3*(T + U)^2) - 
  (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
     8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
  (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 17*T^4 - 18*T^5 + 7*T^6 + 4*T*U - 
     24*T^2*U + 54*T^3*U - 60*T^4*U + 34*T^5*U - 8*T^6*U + 2*U^2 - 24*T*U^2 + 
     84*T^2*U^2 - 132*T^3*U^2 + 97*T^4*U^2 - 26*T^5*U^2 + T^6*U^2 - 8*U^3 + 
     46*T*U^3 - 112*T^2*U^3 + 124*T^3*U^3 - 46*T^4*U^3 - 10*T^5*U^3 + 
     6*T^6*U^3 + 11*U^4 - 42*T*U^4 + 71*T^2*U^4 - 44*T^3*U^4 - 12*T^4*U^4 + 
     12*T^5*U^4 - 4*U^5 + 14*T*U^5 - 12*T^2*U^5 - 6*T^3*U^5 + 8*T^4*U^5 - 
     3*U^6 + 6*T*U^6 - 5*T^2*U^6 + 4*T^3*U^6 + 2*U^7 - 4*T*U^7 + 2*T^2*U^7)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^3*U^3*(T + U)^2) - 
  (16*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
     2*T^10 + 8*T^3*U - 48*T^4*U + 110*T^5*U - 101*T^6*U - T^7*U + 61*T^8*U - 
     33*T^9*U + 4*T^10*U + 12*T^2*U^2 - 92*T^3*U^2 + 193*T^4*U^2 + 
     4*T^5*U^2 - 449*T^6*U^2 + 522*T^7*U^2 - 224*T^8*U^2 + 22*T^9*U^2 + 
     6*T^10*U^2 + 8*T*U^3 - 88*T^2*U^3 + 268*T^3*U^3 - 10*T^4*U^3 - 
     874*T^5*U^3 + 1128*T^6*U^3 - 490*T^7*U^3 + 16*T^8*U^3 + 30*T^9*U^3 + 
     2*U^4 - 42*T*U^4 + 153*T^2*U^4 + 73*T^3*U^4 - 988*T^4*U^4 + 
     1497*T^5*U^4 - 834*T^6*U^4 + 91*T^7*U^4 + 56*T^8*U^4 - 2*T^9*U^4 - 
     8*U^5 + 78*T*U^5 - 33*T^2*U^5 - 585*T^3*U^5 + 1223*T^4*U^5 - 
     839*T^5*U^5 + 150*T^6*U^5 + 46*T^7*U^5 - 8*T^8*U^5 + 15*U^6 - 62*T*U^6 - 
     109*T^2*U^6 + 584*T^3*U^6 - 640*T^4*U^6 + 216*T^5*U^6 + 14*T^6*U^6 - 
     12*T^7*U^6 - 16*U^7 + 20*T*U^7 + 102*T^2*U^7 - 212*T^3*U^7 + 
     100*T^4*U^7 + 2*T^5*U^7 - 8*T^6*U^7 + 9*U^8 - 8*T*U^8 - 16*T^2*U^8 + 
     7*T^3*U^8 + 4*T^4*U^8 - 2*T^5*U^8 - 2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 
     2*T^3*U^9)*G[{(T + U)^(-1), 0, 0}, 1])/((-1 + T)^3*T^3*U^3*(T + U)^4) - 
  (32*LbL*Nf*(-1 + T + U)*(4*T^4 - 24*T^5 + 60*T^6 - 80*T^7 + 60*T^8 - 
     24*T^9 + 4*T^10 + 8*T^3*U - 90*T^4*U + 258*T^5*U - 328*T^6*U + 
     216*T^7*U - 78*T^8*U + 14*T^9*U + 8*T^2*U^2 - 156*T^3*U^2 + 
     484*T^4*U^2 - 655*T^5*U^2 + 444*T^6*U^2 - 200*T^7*U^2 + 62*T^8*U^2 - 
     18*T^9*U^2 + 4*T^10*U^2 + 8*T*U^3 - 164*T^2*U^3 + 596*T^3*U^3 - 
     950*T^4*U^3 + 742*T^5*U^3 - 328*T^6*U^3 + 132*T^7*U^3 - 44*T^8*U^3 + 
     8*T^9*U^3 + 4*U^4 - 88*T*U^4 + 458*T^2*U^4 - 913*T^3*U^4 + 866*T^4*U^4 - 
     373*T^5*U^4 + 144*T^6*U^4 - 52*T^7*U^4 + 8*T^8*U^4 - 20*U^5 + 
     212*T*U^5 - 602*T^2*U^5 + 772*T^3*U^5 - 464*T^4*U^5 + 146*T^5*U^5 - 
     56*T^6*U^5 + 12*T^7*U^5 + 40*U^6 - 236*T*U^6 + 476*T^2*U^6 - 
     451*T^3*U^6 + 194*T^4*U^6 - 62*T^5*U^6 + 12*T^6*U^6 - 40*U^7 + 
     160*T*U^7 - 248*T^2*U^7 + 184*T^3*U^7 - 64*T^4*U^7 + 8*T^5*U^7 + 
     20*U^8 - 68*T*U^8 + 84*T^2*U^8 - 44*T^3*U^8 + 8*T^4*U^8 - 4*U^9 + 
     12*T*U^9 - 12*T^2*U^9 + 4*T^3*U^9)*G[{(T + U)^(-1), 0, 0}, 1])/
   (3*(-1 + T)^3*T^3*U^3*(T + U)^2) + 
  (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
     15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
     16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 19*T^2*U^3 - 28*T^3*U^3 + 
     24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 31*T^2*U^4 + 
     18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 25*T^2*U^5 - 
     10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 + 
     20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*
    G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*U^3*(T + U)^2) + 
  (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
     8*T^3*U + 40*T^4*U - 60*T^5*U + 22*T^6*U + 20*T^7*U - 18*T^8*U + 
     4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 41*T^4*U^2 - 226*T^5*U^2 + 
     348*T^6*U^2 - 184*T^7*U^2 + 28*T^8*U^2 + 6*T^9*U^2 - 8*T*U^3 + 
     80*T^2*U^3 - 136*T^3*U^3 - 260*T^4*U^3 + 704*T^5*U^3 - 424*T^6*U^3 + 
     12*T^7*U^3 + 30*T^8*U^3 - 2*U^4 + 40*T*U^4 - 41*T^2*U^4 - 308*T^3*U^4 + 
     826*T^4*U^4 - 700*T^5*U^4 + 132*T^6*U^4 + 58*T^7*U^4 - 4*T^8*U^4 + 
     8*U^5 - 60*T*U^5 - 114*T^2*U^5 + 588*T^3*U^5 - 584*T^4*U^5 + 
     128*T^5*U^5 + 54*T^6*U^5 - 16*T^7*U^5 - 15*U^6 + 38*T*U^6 + 
     140*T^2*U^6 - 344*T^3*U^6 + 180*T^4*U^6 + 26*T^5*U^6 - 24*T^6*U^6 + 
     16*U^7 - 16*T*U^7 - 48*T^2*U^7 + 52*T^3*U^7 + 10*T^4*U^7 - 16*T^5*U^7 - 
     9*U^8 + 10*T*U^8 - 4*T^2*U^8 + 6*T^3*U^8 - 4*T^4*U^8 + 2*U^9 - 4*T*U^9 + 
     2*T^2*U^9)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^3*U^3*(T + U)^4) + 
  (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
     27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
     16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 46*T^3*U^3 + 
     24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 46*T^2*U^4 + 
     18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 25*T^2*U^5 - 
     10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 + 
     20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*
    G[{(T + U)^(-1), T^(-1), 0}, 1])/(3*T^3*U^3*(T + U)^2) + 
  (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 4*T^7 - 3*T^8 + 2*T^9 + 8*T^3*U - 
     40*T^4*U + 82*T^5*U - 88*T^6*U + 54*T^7*U - 20*T^8*U + 4*T^9*U + 
     12*T^2*U^2 - 80*T^3*U^2 + 263*T^4*U^2 - 436*T^5*U^2 + 369*T^6*U^2 - 
     152*T^7*U^2 + 19*T^8*U^2 + 6*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
     308*T^3*U^3 - 666*T^4*U^3 + 738*T^5*U^3 - 340*T^6*U^3 + 6*T^7*U^3 + 
     30*T^8*U^3 + 2*U^4 - 40*T*U^4 + 257*T^2*U^4 - 664*T^3*U^4 + 
     858*T^4*U^4 - 518*T^5*U^4 + 54*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 - 
     8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 630*T^3*U^5 - 440*T^4*U^5 + 
     44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 13*U^6 - 84*T*U^6 + 233*T^2*U^6 - 
     252*T^3*U^6 + 71*T^4*U^6 + 38*T^5*U^6 - 12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 
     46*T^2*U^7 + 14*T^3*U^7 + 18*T^4*U^7 - 8*T^5*U^7 - U^8 + 4*T*U^8 - 
     8*T^2*U^8 + 8*T^3*U^8 - 2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9)*
    G[{(T + U)^(-1), T^(-1), 0}, 1])/((-1 + T)^2*T^3*U^3*(T + U)^4) - 
  (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
     27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
     16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 46*T^3*U^3 + 
     24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 46*T^2*U^4 + 
     18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 25*T^2*U^5 - 
     10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 + 
     20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 4*T^7 - 3*T^8 + 2*T^9 + 8*T^3*U - 
     40*T^4*U + 82*T^5*U - 88*T^6*U + 54*T^7*U - 20*T^8*U + 4*T^9*U + 
     12*T^2*U^2 - 80*T^3*U^2 + 263*T^4*U^2 - 436*T^5*U^2 + 369*T^6*U^2 - 
     152*T^7*U^2 + 19*T^8*U^2 + 6*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
     308*T^3*U^3 - 666*T^4*U^3 + 738*T^5*U^3 - 340*T^6*U^3 + 6*T^7*U^3 + 
     30*T^8*U^3 + 2*U^4 - 40*T*U^4 + 257*T^2*U^4 - 664*T^3*U^4 + 
     858*T^4*U^4 - 518*T^5*U^4 + 54*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 - 
     8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 630*T^3*U^5 - 440*T^4*U^5 + 
     44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 13*U^6 - 84*T*U^6 + 233*T^2*U^6 - 
     252*T^3*U^6 + 71*T^4*U^6 + 38*T^5*U^6 - 12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 
     46*T^2*U^7 + 14*T^3*U^7 + 18*T^4*U^7 - 8*T^5*U^7 - U^8 + 4*T*U^8 - 
     8*T^2*U^8 + 8*T^3*U^8 - 2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^3*U^3*(T + U)^4) + 
  (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
     12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 87*T^7*U - 
     39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 152*T^4*U^2 - 
     161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 9*T^9*U^2 + 
     2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 349*T^4*U^3 + 
     233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 4*T^9*U^3 + 
     2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 379*T^4*U^4 - 
     170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 10*U^5 + 106*T*U^5 - 
     295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 73*T^5*U^5 - 28*T^6*U^5 + 
     6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 223*T^2*U^6 - 212*T^3*U^6 + 
     97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 
     92*T^3*U^7 - 32*T^4*U^7 + 4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 
     22*T^3*U^8 + 4*T^4*U^8 - 2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*
    G[{(T + U)^(-1), U^(-1), 0}, 1])/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) + 
  (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 7*T^8 - 3*T^9 + 
     2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 106*T^7*U + 
     38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 337*T^4*U^2 + 
     649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 32*T^9*U^2 + 
     6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 974*T^4*U^3 - 
     1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 30*T^9*U^3 - 
     2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 1826*T^4*U^4 + 
     1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 2*T^9*U^4 + 
     8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 1550*T^4*U^5 - 
     796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 11*U^6 + 99*T*U^6 - 
     407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 90*T^5*U^6 + 50*T^6*U^6 - 
     12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 
     26*T^5*U^7 - 8*T^6*U^7 + 3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 
     10*T^4*U^8 - 2*T^5*U^8 - 2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*
    G[{(T + U)^(-1), U^(-1), 0}, 1])/((-1 + T)^3*T^3*U^3*(T + U)^4) - 
  (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
     12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 87*T^7*U - 
     39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 152*T^4*U^2 - 
     161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 9*T^9*U^2 + 
     2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 349*T^4*U^3 + 
     233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 4*T^9*U^3 + 
     2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 379*T^4*U^4 - 
     170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 10*U^5 + 106*T*U^5 - 
     295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 73*T^5*U^5 - 28*T^6*U^5 + 
     6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 223*T^2*U^6 - 212*T^3*U^6 + 
     97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 
     92*T^3*U^7 - 32*T^4*U^7 + 4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 
     22*T^3*U^8 + 4*T^4*U^8 - 2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*(-1 + T)^3*T^3*U^3*
    (T + U)^2) - (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 7*T^8 - 
     3*T^9 + 2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 
     106*T^7*U + 38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 
     337*T^4*U^2 + 649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 
     32*T^9*U^2 + 6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 
     974*T^4*U^3 - 1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 
     30*T^9*U^3 - 2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 
     1826*T^4*U^4 + 1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 
     2*T^9*U^4 + 8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 
     1550*T^4*U^5 - 796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 
     11*U^6 + 99*T*U^6 - 407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 
     90*T^5*U^6 + 50*T^6*U^6 - 12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 140*T^2*U^7 - 
     148*T^3*U^7 + 24*T^4*U^7 + 26*T^5*U^7 - 8*T^6*U^7 + 3*U^8 - 3*T*U^8 - 
     T^2*U^8 - 11*T^3*U^8 + 10*T^4*U^8 - 2*T^5*U^8 - 2*U^9 + 6*T*U^9 - 
     6*T^2*U^9 + 2*T^3*U^9)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)^3*T^3*U^3*(T + U)^4) + 
  (16*(-1 + U)*(-1 + T + U)*(2 - 4*T + 3*T^2 - 6*U + T^2*U + 7*U^2 - 3*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (8*(-1 + T + U)^2*(-2 + 6*T - 5*T^2 - T^3 + 2*T^4 + 6*U - 8*T*U + 5*T^2*U - 
     8*T^3*U + 4*T^4*U - 5*U^2 + 5*T*U^2 + 8*T^2*U^2 - 12*T^3*U^2 + 
     6*T^4*U^2 - U^3 + 4*T*U^3 - 4*T^2*U^3 + 2*U^4 - 4*T*U^4 + 2*T^2*U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)^2*T^3*U^3) + 
  (32*LbL*Nf*(-1 + T + U)^2*(2*T^2 - 4*T^3 + 2*T^4 - T^2*U + T^3*U + 2*U^2 + 
     2*T*U^2 + 6*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 8*U^3 - 6*T*U^3 - 
     5*T^2*U^3 - 2*T^3*U^3 + 12*U^4 + 6*T*U^4 + 4*T^2*U^4 - 8*U^5 - 2*T*U^5 + 
     2*U^6)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
  (240*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0, 0}, 1])/(T^3*U) - 
  (128*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/
   (T^3*U) - (16*(-1 + T + U)*(-15 + 2*T^2 + 30*U - 15*U^2)*
    G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/(T^3*U) - 
  (16*(-1 + T + U)*(2*T^2 - 5*U^2 + 4*T^2*U^2 + 6*U^3 - 3*U^4)*
    G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 5*U^2 + 4*T^2*U^2 + 6*U^3 - 3*U^4)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (256*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, U^(-1), 0}, 1])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 13*U^4)*
    G[{T^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (256*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 
     1])/(T^3*U) - (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 
     13*U^4)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (128*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/
   (T^3*U) + (32*(-1 + T + U)*(1 + 2*U^2)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/
   (T*U^3) - (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(4*T^2 + 3*U^2 + 4*T^2*U^2 - 14*U^3 + 7*U^4)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 - U^2 + 2*T^2*U^2 + 10*U^3 - 5*U^4)*
    G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*G[{T^(-1), T^(-1), T^(-1), 0}, 
     1])/(T^3*U) + (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (32*(-1 + T + U)*(T^2 - U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/(T^3*U) + (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(T^2 + 3*U^2 + 2*T^2*U^2 - 6*U^3 + 3*U^4)*
    G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + 5*U^2 + T^2*U^2 - 10*U^3 + 5*U^4)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/
   (T^3*U) + (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*
    G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (128*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 
     1])/(T^3*U) - (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4)*
    G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T^3*U^3) - 
  (128*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), U^(-1), 
      (T + U)^(-1)}, 1])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4)*
    G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (48*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) - 
  (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0, (T + U)^(-1)}, 
     1])/(T*U^3) + (16*(-1 + T + U)*(15 - 18*U + U^2)*
    G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/(T*U^3) - 
  (128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, T^(-1), 0}, 1])/
   (T*U^3) + (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 2*U^3 + 
     U^4)*G[{U^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*
    G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-5*T^2 + 6*T^2*U + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5*T^2 + 6*T^2*U + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 
     1])/(T*U^3) + (32*(-1 + T + U)*(1 + 3*T^2 - 2*U + U^2)*
    G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U) - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(3*T^2 - 6*T^2*U + 4*U^2 + 11*T^2*U^2 - 8*U^3 + 4*U^4)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + U)*(-1 + T + U)*(-T^2 + 5*T^2*U - 2*U^2 + 2*U^3)*
    G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-3 + 6*U + U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/
   (T*U^3) + (16*(-1 + T + U)*(-3 + 6*U + U^2)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (32*(-1 + T + U)*(-T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U^3) + (64*(-1 + T + U)*(3*T^2 - 3*T^2*U + U^2 + 3*T^2*U^2 - 2*U^3 + 
     U^4)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(5*T^2 - 6*T^2*U + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*
    G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T*U^3) - 
  (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U^3) - 
  (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*
    G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/
   (T*U^3) - (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 
      (T + U)^(-1)}, 1])/(T*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T*U^3) + 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (64*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (64*Pi^2*(-1 + T + U)*Log[2])/(T*U) - (16*Pi^2*(-1 + T + U)*Log[mm])/
   (T*U) - (64*Nf*Pi^2*(-1 + T + U)*Log[mm])/(9*T*U) + 
  (12*(-8 + 31*T - 40*T^2 + 19*T^3 + 31*U - 65*T*U + 32*T^2*U - 25*U^2 + 
     23*T*U^2 + 2*U^3)*Log[mm])/((-1 + T)*T*U*(T + U)) + 
  (16*Nf*(-36 + 337*T - 575*T^2 + 283*T^3 + 337*U - 885*T*U + 539*T^2*U - 
     310*U^2 + 301*T*U^2 + 9*U^3)*Log[mm])/(27*(-1 + T)*T*U*(T + U)) - 
  (24*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
     32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1]*
    Log[mm])/((-1 + T)^2*T^2*U^2*(T + U)^2) - 
  (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
     32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1]*
    Log[mm])/(3*(-1 + T)^2*T^2*U^2*(T + U)^2) - 
  (48*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), 0}, 1]*Log[mm])/
   (T^3*U) - (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), 0}, 1]*
    Log[mm])/(3*T^3*U) + (48*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm])/(T^3*U) + 
  (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[mm])/(3*T^3*U) - (48*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1]*
    Log[mm])/(T*U^3) - (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1]*
    Log[mm])/(3*T*U^3) + (48*(-1 + T + U)*(1 + U^2)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm])/(T*U^3) + 
  (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm])/
   (3*T*U^3) + (72*(-1 + T + U)*Log[mm]^2)/(T*U) + 
  (304*Nf*(-1 + T + U)*Log[mm]^2)/(9*T*U) + (32*Nf*(-1 + T + U)*Log[mm]^3)/
   (9*T*U) - (128*Pi^2*(-1 + T + U)*Log[2*om])/(3*T*U) + 
  (32*(-4 + 16*T - 21*T^2 + 10*T^3 + 16*U - 34*T*U + 17*T^2*U - 13*U^2 + 
     12*T*U^2 + U^3)*Log[2*om])/((-1 + T)*T*U*(T + U)) - 
  (32*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
     32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1]*
    Log[2*om])/((-1 + T)^2*T^2*U^2*(T + U)^2) - 
  (64*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), 0}, 1]*Log[2*om])/
   (T^3*U) + (64*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[2*om])/(T^3*U) - 
  (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1]*Log[2*om])/(T*U^3) + 
  (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[2*om])/
   (T*U^3) - (128*Pi^2*(-1 + T + U)*Log[mm]*Log[2*om])/(3*T*U) + 
  (32*(-4 + 22*T - 33*T^2 + 16*T^3 + 22*U - 52*T*U + 29*T^2*U - 19*U^2 + 
     18*T*U^2 + U^3)*Log[mm]*Log[2*om])/((-1 + T)*T*U*(T + U)) - 
  (32*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
     32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1]*
    Log[mm]*Log[2*om])/((-1 + T)^2*T^2*U^2*(T + U)^2) - 
  (64*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), 0}, 1]*Log[mm]*
    Log[2*om])/(T^3*U) + (64*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm]*Log[2*om])/(T^3*U) - 
  (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1]*Log[mm]*Log[2*om])/(T*U^3) + 
  (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm]*Log[2*om])/
   (T*U^3) + (192*(-1 + T + U)*Log[mm]^2*Log[2*om])/(T*U) + 
  (128*(-1 + T + U)*Log[2*om]^2)/(T*U) + 
  (256*(-1 + T + U)*Log[mm]*Log[2*om]^2)/(T*U) + 
  (128*(-1 + T + U)*Log[mm]^2*Log[2*om]^2)/(T*U) - 
  (16*LbL*Nf*Pi^2*(4 - 10*T + 9*T^2)*(-1 + U)^2*(-1 + T + U)*Log[T])/
   (3*(-1 + T)^3*T^2*U) - (8*Nf*(-38*T + 38*T^2 - 26*U + 57*T*U + 13*T^2*U + 
     7*U^2 + 20*T*U^2 + 19*U^3)*Log[T])/(9*T*U^2*(T + U)) + 
  (4*Pi^2*(-1 + T + U)*(-58*T + 174*T^2 - 174*T^3 + 58*T^4 - 28*U + 100*T*U - 
     146*T^2*U + 94*T^3*U - 24*T^4*U + 56*U^2 - 138*T*U^2 + 114*T^2*U^2 - 
     22*T^3*U^2 - 2*T^4*U^2 - 28*U^3 + 69*T*U^3 - 57*T^2*U^3 + 11*T^3*U^3 + 
     T^4*U^3)*Log[T])/(3*(-1 + T)^3*T^2*U^2) + 
  (2*(-58*T^2 + 120*T^3 - 62*T^4 - 208*T*U + 449*T^2*U - 256*T^3*U + 
     19*T^4*U - 6*U^2 + 306*T*U^2 - 313*T^2*U^2 + 13*T^3*U^2 - 23*U^3 - 
     94*T*U^3 + 157*T^2*U^3 - 48*T^3*U^3 + 25*U^4 + 23*T*U^4 - 48*T^2*U^4 + 
     4*U^5)*Log[T])/((-1 + T)*T*U^2*(T + U)^2) - 
  (16*LbL*Nf*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 158*T^2*U - 
     108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 57*T^3*U^2 - 
     7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 131*T^2*U^3 - 31*T^3*U^3 + 
     4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 35*T^2*U^4 + 4*T^3*U^4 + 18*U^5 - 
     13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6)*Log[T])/
   (3*(-1 + T)*T*U^2*(T + U)^2) + (112*Pi^2*(-1 + U)^2*(-1 + T + U)*
    G[{T^(-1)}, 1]*Log[T])/(3*T^3*U) + 
  (64*LbL*Nf*Pi^2*(-1 + U)^2*(-1 + T + U)*G[{T^(-1)}, 1]*Log[T])/(3*T^3*U) + 
  (8*Pi^2*(-1 + T + U)*(29 - 30*U + 9*U^2)*G[{U^(-1)}, 1]*Log[T])/(3*T*U^3) - 
  (16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2)*G[{U^(-1)}, 1]*Log[T])/(9*T*U^3) - 
  (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 4*T^7 + 
     28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 12*T^6*U + 24*U^2 - 
     92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 46*T^5*U^2 - 
     16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 131*T^2*U^3 - 63*T^3*U^3 + 
     75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 
     84*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 
     45*T^3*U^5 + 10*T^4*U^5 - 16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 
     4*U^7 - 8*T*U^7 + 4*T^2*U^7)*G[{U^(-1)}, 1]*Log[T])/
   (3*(-1 + T)^2*T^2*U^3*(T + U)) - 
  (4*(4*T^3 - 27*T^4 + 61*T^5 - 57*T^6 + 19*T^7 + 12*T^2*U - 109*T^3*U + 
     288*T^4*U - 299*T^5*U + 114*T^6*U - 6*T^7*U + 12*T*U^2 - 49*T^2*U^2 + 
     196*T^3*U^2 - 339*T^4*U^2 + 200*T^5*U^2 - 26*T^6*U^2 - 2*T^7*U^2 + 
     4*U^3 - 95*T*U^3 + 82*T^2*U^3 + 91*T^3*U^3 - 106*T^4*U^3 + 54*T^5*U^3 - 
     68*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 15*T*U^4 + 232*T^2*U^4 - 
     649*T^3*U^4 + 574*T^4*U^4 - 218*T^5*U^4 + 54*T^6*U^4 - 98*U^5 + 
     348*T*U^5 - 698*T^2*U^5 + 920*T^3*U^5 - 552*T^4*U^5 + 56*T^5*U^5 + 
     24*T^6*U^5 + 160*U^6 - 514*T*U^6 + 672*T^2*U^6 - 446*T^3*U^6 + 
     56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 236*T^2*U^7 + 
     42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 26*T^2*U^8)*G[{U^(-1)}, 1]*
    Log[T])/((-1 + T)^2*T^2*U^3*(T + U)^3) - 
  (16*Nf*(-1 + T + U)*(-2*T + 2*T^2 - 4*U + 4*T*U + T^2*U + 4*U^2 - 3*U^3)*
    G[{(T + U)^(-1)}, 1]*Log[T])/(3*T*U^2*(T + U)^2) - 
  (8*(-1 + T + U)*(-7*T^3 + 21*T^4 - 20*T^5 + 6*T^6 + 29*T^2*U - 51*T^3*U + 
     5*T^4*U + 16*T^5*U - 26*T*U^2 + 6*T^2*U^2 + 13*T^3*U^2 + 41*T^4*U^2 - 
     36*T^5*U^2 + T^6*U^2 + 10*U^3 - 22*T*U^3 + 49*T^2*U^3 - 62*T^3*U^3 + 
     25*T^4*U^3 + 2*T^5*U^3 - 28*U^4 + 88*T*U^4 - 73*T^2*U^4 + 15*T^3*U^4 + 
     27*U^5 - 61*T*U^5 + 35*T^2*U^5 - 2*T^3*U^5 - 9*U^6 + 9*T*U^6 - T^2*U^6)*
    G[{(T + U)^(-1)}, 1]*Log[T])/((-1 + T)^2*T^2*U^2*(T + U)^3) - 
  (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 30*T^2*U + 
     69*T^3*U - 43*T^4*U - 10*T^5*U + 5*T^6*U - 18*T*U^2 + 114*T^2*U^2 - 
     174*T^3*U^2 + 52*T^4*U^2 + 18*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 12*U^3 + 
     105*T*U^3 - 263*T^2*U^3 + 237*T^3*U^3 - 43*T^4*U^3 - 8*T^5*U^3 + 
     2*T^6*U^3 + 38*U^4 - 180*T*U^4 + 266*T^2*U^4 - 108*T^3*U^4 + 2*T^4*U^4 - 
     42*U^5 + 127*T*U^5 - 110*T^2*U^5 + 16*T^3*U^5 + 18*U^6 - 38*T*U^6 + 
     13*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 4*T*U^7 - 2*T^2*U^7)*
    G[{(T + U)^(-1)}, 1]*Log[T])/(3*(-1 + T)^2*T^2*U^2*(T + U)^3) + 
  (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
     3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
     4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*G[{T^(-1), 0}, 1]*
    Log[T])/(3*T^3*U^3) + (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 
     8*U + 12*T*U - 4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 
     5*T^3*U^2 + 6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 
     3*U^4 + 11*T*U^4 - 3*T^2*U^4 - T^3*U^4)*G[{T^(-1), 0}, 1]*Log[T])/
   ((-1 + T)*T^3*U^3) - (32*LbL*Nf*(-1 + T)*(-1 + T + U)*
    (2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 
     7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 
     2*T*U^4 + 2*T^2*U^4)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^3*U^3) - 
  (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 4*T^2*U - 
     4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 5*T^3*U^2 + 6*T^4*U^2 + 
     2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 3*U^4 + 11*T*U^4 - 
     3*T^2*U^4 - T^3*U^4)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/
   ((-1 + T)*T^3*U^3) + (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1]*
    Log[T])/(3*T*U^3) + (8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 7*T^3 + T^4 - 
     3*T^5 + 2*T^6 - 8*U + 28*T*U - 32*T^2*U + 4*T^3*U + 20*T^4*U - 
     16*T^5*U + 4*T^6*U + 15*U^2 - 21*T*U^2 - 23*T^2*U^2 + 43*T^3*U^2 - 
     28*T^4*U^2 + 6*T^6*U^2 - 16*U^3 + 68*T^2*U^3 - 36*T^3*U^3 - 8*T^4*U^3 + 
     8*T^5*U^3 + 9*U^4 - 3*T*U^4 - 34*T^2*U^4 + 26*T^3*U^4 - 5*T^4*U^4 - 
     T^5*U^4 - 2*U^5 + 6*T*U^5 - 6*T^2*U^5 + 2*T^3*U^5)*G[{U^(-1), 0}, 1]*
    Log[T])/((-1 + T)^3*T^3*U^3) + 
  (32*LbL*Nf*(-1 + T + U)*(2*T^2 - 12*T^3 + 30*T^4 - 40*T^5 + 30*T^6 - 
     12*T^7 + 2*T^8 - 6*T^2*U + 24*T^3*U - 39*T^4*U + 33*T^5*U - 15*T^6*U + 
     3*T^7*U + 2*U^2 - 30*T*U^2 + 74*T^2*U^2 - 88*T^3*U^2 + 51*T^4*U^2 - 
     43*T^5*U^2 + 23*T^6*U^2 - 9*T^7*U^2 + 2*T^8*U^2 - 10*U^3 + 78*T*U^3 - 
     155*T^2*U^3 + 137*T^3*U^3 - 27*T^4*U^3 + 17*T^5*U^3 - 4*T^6*U^3 + 
     20*U^4 - 84*T*U^4 + 123*T^2*U^4 - 85*T^3*U^4 + 15*T^4*U^4 - 9*T^5*U^4 + 
     2*T^6*U^4 - 20*U^5 + 60*T*U^5 - 62*T^2*U^5 + 26*T^3*U^5 - 6*T^4*U^5 + 
     2*T^5*U^5 + 10*U^6 - 30*T*U^6 + 30*T^2*U^6 - 10*T^3*U^6 - 2*U^7 + 
     6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7)*G[{U^(-1), 0}, 1]*Log[T])/
   (3*(-1 + T)^3*T^3*U^3) + (32*Nf*(-1 + T + U)*(1 + U^2)*
    G[{U^(-1), U^(-1)}, 1]*Log[T])/(3*T*U^3) + 
  (8*(-1 + T + U)*(-2 + 4*T - T^2 + 8*U - 4*T*U + 12*T^2*U - 11*U^2 - 
     5*T^2*U^2 + 4*U^3 - 2*T^2*U^3 + 3*U^4 + 2*T^2*U^4 - 2*U^5)*
    G[{U^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
     8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*
    G[{U^(-1), U^(-1)}, 1]*Log[T])/(3*T^3*U^3) - 
  (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/
   (3*T*U^3) + (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 
     4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^3*U^3) - 
  (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 14*T^4 + 12*T^5 - 4*T^6 - 4*T*U + 
     24*T^2*U - 48*T^3*U + 58*T^4*U - 48*T^5*U + 18*T^6*U - 2*U^2 + 
     24*T*U^2 - 73*T^2*U^2 + 124*T^3*U^2 - 119*T^4*U^2 + 50*T^5*U^2 - 
     5*T^6*U^2 + 8*U^3 - 44*T*U^3 + 102*T^2*U^3 - 116*T^3*U^3 + 56*T^4*U^3 - 
     2*T^5*U^3 - 4*T^6*U^3 - 11*U^4 + 36*T*U^4 - 52*T^2*U^4 + 30*T^3*U^4 + 
     8*T^4*U^4 - 10*T^5*U^4 + T^6*U^4 + 4*U^5 - 8*T*U^5 + 12*T^3*U^5 - 
     10*T^4*U^5 + 2*T^5*U^5 + 3*U^6 - 8*T*U^6 + 9*T^2*U^6 - 6*T^3*U^6 + 
     T^4*U^6 - 2*U^7 + 4*T*U^7 - 2*T^2*U^7)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[T])/((-1 + T)^2*T^3*U^3*(T + U)^2) - 
  (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
     12*T^9 + 2*T^10 + 4*T^3*U - 27*T^4*U + 75*T^5*U - 110*T^6*U + 90*T^7*U - 
     39*T^8*U + 7*T^9*U + 4*T^2*U^2 - 36*T^3*U^2 + 101*T^4*U^2 - 
     152*T^5*U^2 + 132*T^6*U^2 - 82*T^7*U^2 + 31*T^8*U^2 - 9*T^9*U^2 + 
     2*T^10*U^2 + 4*T*U^3 - 52*T^2*U^3 + 166*T^3*U^3 - 256*T^4*U^3 + 
     218*T^5*U^3 - 128*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 4*T^9*U^3 + 
     2*U^4 - 38*T*U^4 + 172*T^2*U^4 - 323*T^3*U^4 + 310*T^4*U^4 - 
     155*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 10*U^5 + 94*T*U^5 - 
     259*T^2*U^5 + 329*T^3*U^5 - 205*T^4*U^5 + 73*T^5*U^5 - 28*T^6*U^5 + 
     6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 223*T^2*U^6 - 212*T^3*U^6 + 
     97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 
     92*T^3*U^7 - 32*T^4*U^7 + 4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 
     22*T^3*U^8 + 4*T^4*U^8 - 2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*
    G[{(T + U)^(-1), 0}, 1]*Log[T])/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
     2*T^10 + 8*T^3*U - 48*T^4*U + 110*T^5*U - 130*T^6*U + 86*T^7*U - 
     26*T^8*U - 4*T^9*U + 4*T^10*U + 12*T^2*U^2 - 92*T^3*U^2 + 193*T^4*U^2 - 
     117*T^5*U^2 - 77*T^6*U^2 + 131*T^7*U^2 - 67*T^8*U^2 + 7*T^9*U^2 + 
     6*T^10*U^2 + 8*T*U^3 - 88*T^2*U^3 + 268*T^3*U^3 - 204*T^4*U^3 - 
     246*T^5*U^3 + 406*T^6*U^3 - 130*T^7*U^3 - 56*T^8*U^3 + 34*T^9*U^3 + 
     2*U^4 - 42*T*U^4 + 153*T^2*U^4 - 73*T^3*U^4 - 456*T^4*U^4 + 
     774*T^5*U^4 - 372*T^6*U^4 - 52*T^7*U^4 + 72*T^8*U^4 - 2*T^9*U^4 - 
     8*U^5 + 78*T*U^5 - 82*T^2*U^5 - 342*T^3*U^5 + 776*T^4*U^5 - 
     466*T^5*U^5 - 2*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 + 15*U^6 - 67*T*U^6 - 
     45*T^2*U^6 + 399*T^3*U^6 - 439*T^4*U^6 + 123*T^5*U^6 + 30*T^6*U^6 - 
     12*T^7*U^6 - 16*U^7 + 30*T*U^7 + 54*T^2*U^7 - 142*T^3*U^7 + 68*T^4*U^7 + 
     6*T^5*U^7 - 8*T^6*U^7 + 9*U^8 - 13*T*U^8 - 4*T^2*U^8 + 2*T^3*U^8 + 
     4*T^4*U^8 - 2*T^5*U^8 - 2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*
    G[{(T + U)^(-1), 0}, 1]*Log[T])/((-1 + T)^3*T^3*U^3*(T + U)^4) + 
  (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
     12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 87*T^7*U - 
     39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 152*T^4*U^2 - 
     161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 9*T^9*U^2 + 
     2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 349*T^4*U^3 + 
     233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 4*T^9*U^3 + 
     2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 379*T^4*U^4 - 
     170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 10*U^5 + 106*T*U^5 - 
     295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 73*T^5*U^5 - 28*T^6*U^5 + 
     6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 223*T^2*U^6 - 212*T^3*U^6 + 
     97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 
     92*T^3*U^7 - 32*T^4*U^7 + 4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 
     22*T^3*U^8 + 4*T^4*U^8 - 2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*
    G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) + 
  (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 7*T^8 - 3*T^9 + 
     2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 106*T^7*U + 
     38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 337*T^4*U^2 + 
     649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 32*T^9*U^2 + 
     6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 974*T^4*U^3 - 
     1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 30*T^9*U^3 - 
     2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 1826*T^4*U^4 + 
     1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 2*T^9*U^4 + 
     8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 1550*T^4*U^5 - 
     796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 11*U^6 + 99*T*U^6 - 
     407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 90*T^5*U^6 + 50*T^6*U^6 - 
     12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 
     26*T^5*U^7 - 8*T^6*U^7 + 3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 
     10*T^4*U^8 - 2*T^5*U^8 - 2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*
    G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/((-1 + T)^3*T^3*U^3*(T + U)^4) + 
  (8*(-1 + T + U)^2*(2*T - 6*T^2 + 9*T^3 - 7*T^4 + 2*T^5 + 2*U - 12*T*U + 
     13*T^2*U + 4*T^3*U - 10*T^4*U + 4*T^5*U - 6*U^2 + 17*T*U^2 - 
     18*T^2*U^2 + 16*T^3*U^2 - 16*T^4*U^2 + 6*T^5*U^2 + 5*U^3 - 12*T*U^3 + 
     4*T^2*U^3 + 8*T^3*U^3 - 6*T^4*U^3 + U^4 - 2*T*U^4 + 2*T^3*U^4 - 2*U^5 + 
     4*T*U^5 - 2*T^2*U^5)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/
   ((-1 + T)^2*T^3*U^3*(T + U)) + 
  (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 4*T^6 + 2*T^7 + 6*T^4*U - 13*T^5*U + 
     7*T^6*U + 8*T^3*U^2 - 13*T^4*U^2 + 15*T^5*U^2 - T^6*U^2 + 2*T^7*U^2 - 
     8*T^2*U^3 - 7*T^3*U^3 + 7*T^4*U^3 - 8*T^5*U^3 + 4*T^6*U^3 - 6*T*U^4 + 
     19*T^2*U^4 - T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 2*U^5 + 22*T*U^5 - 
     24*T^2*U^5 + 2*T^3*U^5 + 2*T^4*U^5 + 8*U^6 - 30*T*U^6 + 11*T^2*U^6 - 
     2*T^3*U^6 - 12*U^7 + 18*T*U^7 - 4*T^2*U^7 + 8*U^8 - 4*T*U^8 - 2*U^9)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^3*U^3*(T + U)^3) - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[T])/(T^3*U) - 
  (256*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/
   (T^3*U) + (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 13*U^4)*
    G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (96*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/
   (T^3*U) + (128*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 
     1]*Log[T])/(T^3*U) - (80*(-1 + U)^2*(-1 + T + U)*
    G[{T^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U) + 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/
   (T^3*U) + (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
   (T^3*U) + (128*LbL*Nf*(-1 + U)^2*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U) - 
  (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4)*
    G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(-5*T^2 + 6*T^2*U + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + 2*U^2 + 7*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*(-1 + U)*(-1 + T + U)*(2*T^2 + 2*T^2*U - U^2 + U^3)*
    G[{U^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-3 + 6*U + U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/
   (T*U^3) - (16*(-3 + U)^2*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*
    Log[T])/(T*U^3) + (32*(-1 + T + U)*(3*T^2 - 3*T^2*U + U^2 + 3*T^2*U^2 - 
     2*U^3 + U^4)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/
   (T*U^3) - (32*(-1 + T + U)*(1 + U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[T])/(T^3*U) + (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 
     2*U^4)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 
     1]*Log[T])/(T^3*U) - (24*(2 + U)*(-1 + T + U)*Log[mm]*Log[T])/(T*U^2) - 
  (16*Nf*(2 + U)*(-1 + T + U)*Log[mm]*Log[T])/(3*T*U^2) - 
  (48*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[mm]*Log[T])/(T*U^3) - 
  (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[mm]*Log[T])/(3*T*U^3) - 
  (32*(2 + U)*(-1 + T + U)*Log[2*om]*Log[T])/(T*U^2) - 
  (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[2*om]*Log[T])/(T*U^3) - 
  (32*(2 + U)*(-1 + T + U)*Log[mm]*Log[2*om]*Log[T])/(T*U^2) - 
  (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[mm]*Log[2*om]*Log[T])/
   (T*U^3) + (8*Nf*(2 + U)*(-1 + T + U)*Log[T]^2)/(3*T*U^2) - 
  (2*(-1 + T + U)*(-20 + 9*U)*Log[T]^2)/(T*U^2) - 
  (16*(-4 + U)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2)/(T*U^2) + 
  (16*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[T]^2)/(3*T*U^3) - 
  (8*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/(T*U^3) + 
  (8*(-1 + T + U)*(11 - 6*U + 3*U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/
   (T*U^3) - (64*LbL*Nf*Pi^2*(-1 + U)*(-1 + T + U)*Log[U])/(3*T*U^2) + 
  (4*Pi^2*(-1 + T + U)*(28*T - 56*T^2 + 28*T^3 + 58*U - 112*T*U + 70*T^2*U - 
     25*T^3*U - 116*U^2 + 176*T*U^2 - 44*T^2*U^2 + 2*T^3*U^2 + 58*U^3 - 
     86*T*U^3 + 18*T^2*U^3 + T^3*U^3)*Log[U])/(3*(-1 + T)^2*T^2*U^2) - 
  (8*Nf*(-26*T + 59*T^2 - 9*T^3 - 36*T^4 + 12*T^5 - 38*U + 185*T*U - 
     250*T^2*U + 66*T^3*U + 12*T^4*U + 114*U^2 - 355*T*U^2 + 311*T^2*U^2 - 
     45*T^3*U^2 - 114*U^3 + 259*T*U^3 - 120*T^2*U^3 + 38*U^4 - 63*T*U^4)*
    Log[U])/(9*(-1 + T)^2*T^2*U*(T + U)) + 
  (2*(-6*T^2 + 31*T^3 - 40*T^4 + 11*T^5 + 4*T^6 - 208*T*U + 864*T^2*U - 
     1347*T^3*U + 973*T^4*U - 354*T^5*U + 72*T^6*U - 58*U^2 + 723*T*U^2 - 
     1972*T^2*U^2 + 2062*T^3*U^2 - 838*T^4*U^2 + 87*T^5*U^2 + 178*U^3 - 
     991*T*U^3 + 1807*T^2*U^3 - 1375*T^3*U^3 + 437*T^4*U^3 - 48*T^5*U^3 - 
     182*U^4 + 625*T*U^4 - 756*T^2*U^4 + 365*T^3*U^4 - 48*T^4*U^4 + 62*U^5 - 
     149*T*U^5 + 87*T^2*U^5)*Log[U])/((-1 + T)^3*T^2*U*(T + U)^2) - 
  (16*LbL*Nf*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 158*T^2*U - 
     108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 57*T^3*U^2 - 
     7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 131*T^2*U^3 - 31*T^3*U^3 + 
     4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 35*T^2*U^4 + 4*T^3*U^4 + 18*U^5 - 
     13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6)*Log[U])/
   (3*(-1 + T)*T^2*U*(T + U)^2) + 
  (8*Pi^2*(-1 + T + U)*(29 + 8*T^2 - 58*U + 29*U^2)*G[{T^(-1)}, 1]*Log[U])/
   (3*T^3*U) - (16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 
     38*U + 88*T*U - 56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2)*
    G[{T^(-1)}, 1]*Log[U])/(9*(-1 + T)^2*T^3*U) - 
  (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 74*T^2*U + 
     156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 12*U^2 + 34*T*U^2 + 
     6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 10*T^6*U^2 + 
     4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 147*T^3*U^3 + 
     66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 197*T*U^4 - 206*T^2*U^4 + 
     105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 54*U^5 - 127*T*U^5 + 
     114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 50*T*U^6 - 34*T^2*U^6 + 
     6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7)*G[{T^(-1)}, 1]*Log[U])/
   (3*(-1 + T)*T^3*U^2*(T + U)) - 
  (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
     95*T^3*U + 197*T^4*U - 184*T^5*U + 152*T^6*U - 150*T^7*U + 68*T^8*U + 
     12*T*U^2 - 49*T^2*U^2 + 180*T^3*U^2 - 442*T^4*U^2 + 546*T^5*U^2 - 
     290*T^6*U^2 + 8*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 109*T*U^3 + 422*T^2*U^3 - 
     835*T^3*U^3 + 993*T^4*U^3 - 556*T^5*U^3 + 22*T^6*U^3 + 66*T^7*U^3 - 
     27*U^4 + 310*T*U^4 - 905*T^2*U^4 + 1080*T^3*U^4 - 392*T^4*U^4 - 
     168*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 61*U^5 - 369*T*U^5 + 
     684*T^2*U^5 - 374*T^3*U^5 - 112*T^4*U^5 + 48*T^5*U^5 + 48*T^6*U^5 - 
     57*U^6 + 188*T*U^6 - 170*T^2*U^6 - 8*T^3*U^6 + 30*T^4*U^6 + 24*T^5*U^6 + 
     19*U^7 - 32*T*U^7 - 2*T^2*U^7 + 22*T^3*U^7)*G[{T^(-1)}, 1]*Log[U])/
   ((-1 + T)^2*T^3*U^2*(T + U)^3) + 
  (32*LbL*Nf*Pi^2*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[U])/
   (3*T*U^3) + (16*Pi^2*(-1 + U)*(-1 + T + U)*(-7 + 2*U)*G[{U^(-1)}, 1]*
    Log[U])/(3*T*U^3) + (16*Nf*(-1 + T + U)*(4*T - 14*T^2 + 21*T^3 - 16*T^4 + 
     6*T^5 + 2*U - 18*T*U + 40*T^2*U - 32*T^3*U + 8*T^4*U - 6*U^2 + 
     25*T*U^2 - 30*T^2*U^2 + 9*T^3*U^2 + 6*U^3 - 14*T*U^3 + 8*T^2*U^3 - 
     2*U^4 + 3*T*U^4)*G[{(T + U)^(-1)}, 1]*Log[U])/
   (3*(-1 + T)^2*T^2*U*(T + U)^2) + 
  (8*(-1 + T + U)*(-10*T^3 + 48*T^4 - 93*T^5 + 91*T^6 - 45*T^7 + 9*T^8 + 
     26*T^2*U - 91*T^3*U + 109*T^4*U - 46*T^5*U + 7*T^6*U - 13*T^7*U + 
     8*T^8*U - 29*T*U^2 + 80*T^2*U^2 - 27*T^3*U^2 - 100*T^4*U^2 + 
     94*T^5*U^2 - T^6*U^2 - 18*T^7*U^2 + T^8*U^2 + 7*U^3 - 18*T*U^3 + 
     93*T^2*U^3 - 330*T^3*U^3 + 486*T^4*U^3 - 292*T^5*U^3 + 51*T^6*U^3 + 
     2*T^7*U^3 - 21*U^4 + 126*T*U^4 - 321*T^2*U^4 + 406*T^3*U^4 - 
     236*T^4*U^4 + 43*T^5*U^4 + 20*U^5 - 104*T*U^5 + 204*T^2*U^5 - 
     174*T^3*U^5 + 53*T^4*U^5 - 2*T^5*U^5 - 6*U^6 + 26*T*U^6 - 35*T^2*U^6 + 
     15*T^3*U^6 - T^4*U^6)*G[{(T + U)^(-1)}, 1]*Log[U])/
   ((-1 + T)^4*T^2*U^2*(T + U)^3) + 
  (32*LbL*Nf*(-1 + T + U)*(-12*T^3 + 26*T^4 - 16*T^5 + 2*T^6 - 18*T^2*U + 
     75*T^3*U - 71*T^4*U + 17*T^5*U - 30*T*U^2 + 96*T^2*U^2 - 111*T^3*U^2 + 
     47*T^4*U^2 - T^5*U^2 + 2*T^6*U^2 + 45*T*U^3 - 67*T^2*U^3 + 20*T^3*U^3 - 
     6*T^4*U^3 + 2*T^5*U^3 - 2*U^4 - 5*T*U^4 - T^2*U^4 + 2*T^3*U^4 + 6*U^5 - 
     19*T*U^5 + 16*T^2*U^5 - 6*U^6 + 11*T*U^6 - 2*T^2*U^6 + 2*U^7 - 2*T*U^7)*
    G[{(T + U)^(-1)}, 1]*Log[U])/(3*(-1 + T)*T^2*U^2*(T + U)^3) + 
  (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), 0}, 1]*Log[U])/
   (3*T^3*U) + (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 
     8*U - 20*T*U - 10*T^2*U + 52*T^3*U - 34*T^4*U + 4*T^5*U - 7*U^2 + 
     12*T*U^2 + 5*T^2*U^2 - 16*T^3*U^2 - 2*T^4*U^2 + 6*T^5*U^2 + 12*T*U^3 - 
     10*T^2*U^3 - 4*T^3*U^3 + 4*T^4*U^3 - U^4 - 4*T*U^4 + 4*T^2*U^4 - 
     T^4*U^4 + 2*U^5 - 4*T*U^5 + 2*T^2*U^5)*G[{T^(-1), 0}, 1]*Log[U])/
   ((-1 + T)^2*T^3*U^3) + (32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 
     2*T^5 + 27*T^2*U - 6*T^3*U + 3*T^4*U - 2*U^2 - 29*T^2*U^2 + 8*T^3*U^2 - 
     3*T^4*U^2 + 2*T^5*U^2 + 10*U^3 + 5*T^2*U^3 - 4*T^3*U^3 - 20*U^4 - 
     3*T^2*U^4 + 2*T^3*U^4 + 20*U^5 + 2*T^2*U^5 - 10*U^6 + 2*U^7)*
    G[{T^(-1), 0}, 1]*Log[U])/(3*T^3*U^3) + 
  (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), T^(-1)}, 1]*Log[U])/
   (3*T^3*U) - (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 
     3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 
     4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*
    G[{T^(-1), T^(-1)}, 1]*Log[U])/(3*T^3*U^3) - 
  (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 20*T*U - 
     22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 28*T*U^2 + 
     12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 24*T*U^3 - 
     22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 9*T^2*U^4 - 
     2*T^3*U^4 - 2*T^4*U^4)*G[{T^(-1), T^(-1)}, 1]*Log[U])/
   ((-1 + T)^2*T^3*U^3) - (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^3*U) + 
  (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
     3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
     4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^3*U^3) + 
  (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 2*T^7 + 4*T*U - 
     24*T^2*U + 44*T^3*U - 36*T^4*U + 20*T^5*U - 12*T^6*U + 4*T^7*U + 2*U^2 - 
     24*T*U^2 + 73*T^2*U^2 - 112*T^3*U^2 + 90*T^4*U^2 - 26*T^5*U^2 - 
     7*T^6*U^2 + 6*T^7*U^2 - 8*U^3 + 48*T*U^3 - 116*T^2*U^3 + 112*T^3*U^3 - 
     22*T^4*U^3 - 24*T^5*U^3 + 14*T^6*U^3 + 14*U^4 - 60*T*U^4 + 89*T^2*U^4 - 
     52*T^3*U^4 + 6*T^4*U^4 + 8*T^5*U^4 - T^6*U^4 - 12*U^5 + 40*T*U^5 - 
     50*T^2*U^5 + 30*T^3*U^5 - 2*T^4*U^5 - 2*T^5*U^5 + 4*U^6 - 12*T*U^6 + 
     13*T^2*U^6 - 2*T^3*U^6 - T^4*U^6)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/
   ((-1 + T)^2*T^3*U^3*(T + U)^2) - 
  (8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 12*T*U - 
     T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 15*T^2*U^2 + 6*T^3*U^2 - 
     3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 2*T^3*U^3 + T^4*U^3 - 
     2*U^4 + 4*T*U^4 - 2*T^2*U^4)*G[{U^(-1), 0}, 1]*Log[U])/
   ((-1 + T)^2*T^3*U^3) + (32*LbL*Nf*(-1 + U)*(-1 + T + U)*
    (2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 
     2*T^2*U^4 - 8*U^5 + 2*U^6)*G[{U^(-1), 0}, 1]*Log[U])/(3*T^3*U^3) + 
  (8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 12*T*U - 
     T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 15*T^2*U^2 + 6*T^3*U^2 - 
     3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 2*T^3*U^3 + T^4*U^3 - 
     2*U^4 + 4*T*U^4 - 2*T^2*U^4)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/
   ((-1 + T)^2*T^3*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*
    (2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 
     2*T^2*U^4 - 8*U^5 + 2*U^6)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/
   (3*T^3*U^3) - (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 
     4*T^3*U + 27*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 36*T^3*U^2 - 
     35*T^4*U^2 + 16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 28*T^2*U^3 - 
     46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
     40*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
     25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
     6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*
    G[{(T + U)^(-1), 0}, 1]*Log[U])/(3*T^3*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(-2*T^4 + 4*T^5 - 5*T^6 + 2*T^7 - 8*T^3*U + 24*T^4*U - 
     14*T^5*U - 16*T^6*U + 4*T^7*U - 12*T^2*U^2 + 56*T^3*U^2 + 11*T^4*U^2 - 
     102*T^5*U^2 + 30*T^6*U^2 + 6*T^7*U^2 - 8*T*U^3 + 64*T^2*U^3 - 
     52*T^3*U^3 - 200*T^4*U^3 + 42*T^5*U^3 + 26*T^6*U^3 - 2*U^4 + 36*T*U^4 - 
     39*T^2*U^4 - 106*T^3*U^4 + 75*T^4*U^4 + 46*T^5*U^4 - 2*T^6*U^4 + 8*U^5 - 
     54*T*U^5 - 32*T^2*U^5 - 8*T^3*U^5 + 46*T^4*U^5 - 8*T^5*U^5 - 15*U^6 + 
     46*T*U^6 - 16*T^2*U^6 + 34*T^3*U^6 - 12*T^4*U^6 + 16*U^7 - 30*T*U^7 + 
     22*T^2*U^7 - 8*T^3*U^7 - 9*U^8 + 10*T*U^8 - 2*T^2*U^8 + 2*U^9)*
    G[{(T + U)^(-1), 0}, 1]*Log[U])/(T^3*U^3*(T + U)^4) + 
  (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
     27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
     16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 46*T^3*U^3 + 
     24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 46*T^2*U^4 + 
     18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 25*T^2*U^5 - 
     10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 + 
     20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*
    G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/(3*T^3*U^3*(T + U)^2) + 
  (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 4*T^7 - 3*T^8 + 2*T^9 + 8*T^3*U - 
     40*T^4*U + 82*T^5*U - 88*T^6*U + 54*T^7*U - 20*T^8*U + 4*T^9*U + 
     12*T^2*U^2 - 80*T^3*U^2 + 263*T^4*U^2 - 436*T^5*U^2 + 369*T^6*U^2 - 
     152*T^7*U^2 + 19*T^8*U^2 + 6*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
     308*T^3*U^3 - 666*T^4*U^3 + 738*T^5*U^3 - 340*T^6*U^3 + 6*T^7*U^3 + 
     30*T^8*U^3 + 2*U^4 - 40*T*U^4 + 257*T^2*U^4 - 664*T^3*U^4 + 
     858*T^4*U^4 - 518*T^5*U^4 + 54*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 - 
     8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 630*T^3*U^5 - 440*T^4*U^5 + 
     44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 13*U^6 - 84*T*U^6 + 233*T^2*U^6 - 
     252*T^3*U^6 + 71*T^4*U^6 + 38*T^5*U^6 - 12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 
     46*T^2*U^7 + 14*T^3*U^7 + 18*T^4*U^7 - 8*T^5*U^7 - U^8 + 4*T*U^8 - 
     8*T^2*U^8 + 8*T^3*U^8 - 2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9)*
    G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/((-1 + T)^2*T^3*U^3*(T + U)^4) - 
  (8*(-1 + T + U)^2*(-2*T + 6*T^2 - 5*T^3 - T^4 + 2*T^5 - 2*U + 12*T*U - 
     17*T^2*U + 12*T^3*U - 10*T^4*U + 4*T^5*U + 6*U^2 - 13*T*U^2 + 
     2*T^2*U^2 + 16*T^3*U^2 - 16*T^4*U^2 + 6*T^5*U^2 - 9*U^3 + 12*T*U^3 - 
     4*T^2*U^3 + 8*T^3*U^3 - 6*T^4*U^3 + 7*U^4 - 10*T*U^4 + 2*T^3*U^4 - 
     2*U^5 + 4*T*U^5 - 2*T^2*U^5)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/
   ((-1 + T)^2*T^3*U^3*(T + U)) - 
  (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 4*T^6 + 2*T^7 + 6*T^4*U - 13*T^5*U + 
     7*T^6*U + 8*T^3*U^2 - 13*T^4*U^2 + 15*T^5*U^2 - T^6*U^2 + 2*T^7*U^2 - 
     8*T^2*U^3 - 7*T^3*U^3 + 7*T^4*U^3 - 8*T^5*U^3 + 4*T^6*U^3 - 6*T*U^4 + 
     19*T^2*U^4 - T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 2*U^5 + 22*T*U^5 - 
     24*T^2*U^5 + 2*T^3*U^5 + 2*T^4*U^5 + 8*U^6 - 30*T*U^6 + 11*T^2*U^6 - 
     2*T^3*U^6 - 12*U^7 + 18*T*U^7 - 4*T^2*U^7 + 8*U^8 - 4*T*U^8 - 2*U^9)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^3*U^3*(T + U)^3) - 
  (160*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(2*T^2 - 5*U^2 + 4*T^2*U^2 + 6*U^3 - 3*U^4)*
    G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 + 7*U^2 + 6*T^2*U^2 - 14*U^3 + 7*U^4)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + 2*U^2 + T^2*U^2)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/
   (T^3*U^3) - (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*
    G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(9 + 4*T^2 - 10*U + 5*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + 3*U^2 + 2*T^2*U^2 - 6*U^3 + 3*U^4)*
    G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*
    Log[U])/(T^3*U) - (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/(T*U^3) - 
  (128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, T^(-1)}, 1]*
    Log[U])/(T*U^3) + (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 
     2*U^3 + U^4)*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U^3) + 
  (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
    Log[U])/(T*U^3) + (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/
   (T*U^3) + (16*(-5 + U)*(-1 + U)*(-1 + T + U)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^3) + 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/
   (T*U^3) + (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*
    G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T*U^3) - 
  (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/
   (T*U^3) + (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/
   (T*U^3) + (24*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[mm]*Log[U])/
   ((-1 + T)^2*T^2*U) + (16*Nf*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[mm]*
    Log[U])/(3*(-1 + T)^2*T^2*U) - (48*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1)}, 1]*Log[mm]*Log[U])/(T^3*U) - 
  (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1)}, 1]*Log[mm]*Log[U])/
   (3*T^3*U) + (32*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[2*om]*Log[U])/
   ((-1 + T)^2*T^2*U) - (64*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1)}, 1]*Log[2*om]*Log[U])/(T^3*U) + 
  (32*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[mm]*Log[2*om]*Log[U])/
   ((-1 + T)^2*T^2*U) - (64*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1)}, 1]*Log[mm]*Log[2*om]*Log[U])/(T^3*U) + 
  (16*LbL*Nf*(-8*T^3 + 20*T^4 - 16*T^5 + 4*T^6 - 2*T^2*U + 20*T^3*U - 
     30*T^4*U + 12*T^5*U - 8*T*U^2 + 26*T^2*U^2 - 42*T^3*U^2 + 33*T^4*U^2 - 
     10*T^5*U^2 + 4*T^6*U^2 - 8*U^3 + 42*T*U^3 - 64*T^2*U^3 + 50*T^3*U^3 - 
     29*T^4*U^3 + 6*T^5*U^3 + 28*U^4 - 78*T*U^4 + 71*T^2*U^4 - 34*T^3*U^4 + 
     10*T^4*U^4 - 36*U^5 + 66*T*U^5 - 37*T^2*U^5 + 10*T^3*U^5 + 20*U^6 - 
     26*T*U^6 + 6*T^2*U^6 - 4*U^7 + 4*T*U^7)*Log[T]*Log[U])/
   (3*(-1 + T)*T^2*U^2*(T + U)) + 
  (8*(-2*T^3 + 11*T^5 - 14*T^6 + 5*T^7 - 6*T^2*U + 32*T^3*U - 49*T^4*U + 
     30*T^5*U - 13*T^6*U + 6*T^7*U - 6*T*U^2 - 8*T^2*U^2 + 34*T^3*U^2 - 
     38*T^4*U^2 + 53*T^5*U^2 - 52*T^6*U^2 + 20*T^7*U^2 - 2*U^3 + 32*T*U^3 - 
     6*T^2*U^3 - 112*T^3*U^3 + 163*T^4*U^3 - 102*T^5*U^3 + 30*T^6*U^3 - 
     17*T*U^4 - 66*T^2*U^4 + 255*T^3*U^4 - 220*T^4*U^4 + 30*T^5*U^4 + 
     12*T^6*U^4 + 11*U^5 - 50*T*U^5 + 141*T^2*U^5 - 158*T^3*U^5 + 
     26*T^4*U^5 + 24*T^5*U^5 - 14*U^6 + 55*T*U^6 - 68*T^2*U^6 + 18*T^3*U^6 + 
     12*T^4*U^6 + 5*U^7 - 14*T*U^7 + 12*T^2*U^7)*Log[T]*Log[U])/
   ((-1 + T)^2*T^2*U^2*(T + U)^3) + 
  (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
     3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
     4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*G[{T^(-1)}, 1]*Log[T]*
    Log[U])/(3*T^3*U^3) + (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 
     8*U + 12*T*U - 4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 
     5*T^3*U^2 + 6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 
     3*U^4 + 11*T*U^4 - 3*T^2*U^4 - T^3*U^4)*G[{T^(-1)}, 1]*Log[T]*Log[U])/
   ((-1 + T)*T^3*U^3) - (8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 
     3*T^4 + 6*U - 12*T*U - T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 
     15*T^2*U^2 + 6*T^3*U^2 - 3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 
     2*T^3*U^3 + T^4*U^3 - 2*U^4 + 4*T*U^4 - 2*T^2*U^4)*G[{U^(-1)}, 1]*Log[T]*
    Log[U])/((-1 + T)^2*T^3*U^3) + (32*LbL*Nf*(-1 + U)*(-1 + T + U)*
    (2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 
     2*T^2*U^4 - 8*U^5 + 2*U^6)*G[{U^(-1)}, 1]*Log[T]*Log[U])/(3*T^3*U^3) - 
  (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
     15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
     16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 16*T^2*U^3 - 22*T^3*U^3 + 
     24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 28*T^2*U^4 + 
     18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 25*T^2*U^5 - 
     10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 + 
     20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*
    G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/(3*T^3*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
     8*T^3*U + 40*T^4*U - 70*T^5*U + 48*T^6*U - 2*T^7*U - 12*T^8*U + 
     4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 113*T^4*U^2 - 32*T^5*U^2 + 
     164*T^6*U^2 - 106*T^7*U^2 + 14*T^8*U^2 + 6*T^9*U^2 - 8*T*U^3 + 
     80*T^2*U^3 - 188*T^3*U^3 - 8*T^4*U^3 + 330*T^5*U^3 - 212*T^6*U^3 - 
     22*T^7*U^3 + 30*T^8*U^3 - 2*U^4 + 40*T*U^4 - 113*T^2*U^4 - 16*T^3*U^4 + 
     338*T^4*U^4 - 298*T^5*U^4 - 8*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 + 8*U^5 - 
     70*T*U^5 + 48*T^2*U^5 + 182*T^3*U^5 - 202*T^4*U^5 - 24*T^5*U^5 + 
     62*T^6*U^5 - 8*T^7*U^5 - 15*U^6 + 64*T*U^6 - 12*T^2*U^6 - 94*T^3*U^6 + 
     30*T^4*U^6 + 38*T^5*U^6 - 12*T^6*U^6 + 16*U^7 - 38*T*U^7 + 16*T^2*U^7 - 
     2*T^3*U^7 + 18*T^4*U^7 - 8*T^5*U^7 - 9*U^8 + 16*T*U^8 - 12*T^2*U^8 + 
     8*T^3*U^8 - 2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9)*
    G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/((-1 + T)^2*T^3*U^3*(T + U)^4) - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/(T^3*U) - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*G[{T^(-1), U^(-1)}, 1]*
    Log[T]*Log[U])/(T^3*U^3) + (80*(-1 + U)^2*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/(T^3*U) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/
   (T*U^3) + (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
   (T*U^3) + (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[T]*Log[U])/(T*U^3) + (4*(-1 + T + U)*(-10 + 7*U)*Log[T]^2*Log[U])/
   (T*U^2) - (8*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2*
    Log[U])/(T*U^3) - (8*Nf*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[U]^2)/
   (3*(-1 + T)^2*T^2*U) - (2*(-1 + T + U)*(-20 + 65*T - 70*T^2 + 25*T^3 + 
     40*U - 146*T*U + 180*T^2*U - 74*T^3*U - 20*U^2 + 73*T*U^2 - 86*T^2*U^2 + 
     31*T^3*U^2)*Log[U]^2)/((-1 + T)^4*T^2*U) + 
  (16*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1)}, 1]*Log[U]^2)/
   (3*T^3*U) + (16*(-1 + T + U)*(4 - 6*T + T^2 - 4*U + 7*T*U - 2*T^2*U + 
     2*U^2 - 4*T*U^2 + T^2*U^2)*G[{T^(-1)}, 1]*Log[U]^2)/((-1 + T)^2*T^2*U) - 
  (40*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/(T^3*U) + 
  (8*(-1 + T + U)*(11 + 8*T^2 - 14*U + 7*U^2)*G[{T^(-1), T^(-1)}, 1]*
    Log[U]^2)/(T^3*U) - (4*(10 - 15*T + 4*T^2)*(-1 + U)^2*(-1 + T + U)*Log[T]*
    Log[U]^2)/((-1 + T)^2*T^2*U) - (40*(-1 + U)^2*(-1 + T + U)*G[{T^(-1)}, 1]*
    Log[T]*Log[U]^2)/(T^3*U) + (96*LbL*Nf*(-1 + U)*(-1 + T + U)*
    (-4*T + 12*T^2 - 12*T^3 + 4*T^4 - 4*U + 10*T*U - 9*T^2*U + 4*U^2 - 
     10*T*U^2 + 9*T^2*U^2)*Zeta[3])/((-1 + T)^3*T^2*U^2) - 
  (8*(-1 + T + U)*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + 4*U - 26*T*U + 44*T^2*U - 
     67*T^3*U + 33*T^4*U - 8*U^2 + 22*T*U^2 + 26*T^2*U^2 - 16*T^3*U^2 + 
     4*U^3 - 15*T*U^3 - T^2*U^3 - 4*T^3*U^3 + 4*T^4*U^3)*Zeta[3])/
   ((-1 + T)^3*T^2*U^2) - (384*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1)}, 1]*
    Zeta[3])/(T^3*U) + (32*(-1 + T + U)*(1 + 4*T^2 - 2*U + U^2)*
    G[{T^(-1)}, 1]*Zeta[3])/(T^3*U) - 
  (192*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1)}, 1]*Zeta[3])/
   (T*U^3) + (32*(-1 + T + U)*(1 + 3*U)*G[{U^(-1)}, 1]*Zeta[3])/(T*U^3) - 
  (192*(-1 + T + U)*Log[mm]*Zeta[3])/(T*U), 
 (-32*Pi^4*(-1 + T + U))/(15*T*U) + 
  (8*Nf*(-228 + 1988*T - 1817*T^2 + 57*T^3 + 1988*U - 5166*T*U + 1760*T^2*U - 
     3349*U^2 + 3121*T*U^2 + 1646*U^3))/(27*T*(-1 + U)*U*(T + U)) - 
  (16*Nf*Pi^2*(-1 + T + U)*(-2*T + 4*T^2 - 2*T^3 - 2*U + 24*T*U - 6*T^2*U + 
     3*T^3*U + 4*U^2 - 42*T*U^2 - 2*U^3 + 21*T*U^3))/(9*T^2*(-1 + U)^2*U^2) + 
  (2*(68*T - 292*T^2 + 243*T^3 - 19*T^4 + 68*U - 636*T*U + 1161*T^2*U - 
     490*T^3*U + 19*T^4*U - 360*U^2 + 1577*T*U^2 - 1422*T^2*U^2 + 
     249*T^3*U^2 + 691*U^3 - 1526*T*U^3 + 557*T^2*U^3 - 591*U^4 + 519*T*U^4 + 
     192*U^5))/(T*(-1 + U)^2*U*(T + U)^2) - 
  (8*LbL*Nf*Pi^2*(-24*T^2 + 112*T^3 - 212*T^4 + 204*T^5 - 100*T^6 + 20*T^7 - 
     48*T*U + 226*T^2*U - 520*T^3*U + 704*T^4*U - 552*T^5*U + 230*T^6*U - 
     40*T^7*U - 24*U^2 + 196*T*U^2 - 530*T^2*U^2 + 812*T^3*U^2 - 
     829*T^4*U^2 + 515*T^5*U^2 - 160*T^6*U^2 + 20*T^7*U^2 + 112*U^3 - 
     344*T*U^3 + 568*T^2*U^3 - 636*T^3*U^3 + 525*T^4*U^3 - 235*T^5*U^3 + 
     30*T^6*U^3 - 212*U^4 + 370*T*U^4 - 423*T^2*U^4 + 395*T^3*U^4 - 
     220*T^4*U^4 + 50*T^5*U^4 + 204*U^5 - 234*T*U^5 + 215*T^2*U^5 - 
     175*T^3*U^5 + 50*T^4*U^5 - 100*U^6 + 60*T*U^6 - 70*T^2*U^6 + 
     30*T^3*U^6 + 20*U^7 + 20*T^2*U^7))/(9*T^2*(-1 + U)^2*U^2*(T + U)) - 
  (4*Pi^2*(-14*T^3 - 20*T^4 + 137*T^5 - 158*T^6 + 55*T^7 - 42*T^2*U + 
     124*T^3*U + 280*T^4*U - 950*T^5*U + 799*T^6*U - 211*T^7*U - 42*T*U^2 - 
     44*T^2*U^2 + 313*T^3*U^2 - 1702*T^4*U^2 + 2712*T^5*U^2 - 1577*T^6*U^2 + 
     318*T^7*U^2 - 14*U^3 + 180*T*U^3 + 917*T^2*U^3 - 2530*T^3*U^3 + 
     4622*T^4*U^3 - 4084*T^5*U^3 + 1499*T^6*U^3 - 226*T^7*U^3 + 8*U^4 - 
     170*T*U^4 - 2516*T^2*U^4 + 5155*T^3*U^4 - 6440*T^4*U^4 + 3332*T^5*U^4 - 
     607*T^6*U^4 + 61*T^7*U^4 + 163*U^5 - 268*T*U^5 + 3355*T^2*U^5 - 
     5181*T^3*U^5 + 4747*T^4*U^5 - 1176*T^5*U^5 - 25*T^6*U^5 - 452*U^6 + 
     642*T*U^6 - 2707*T^2*U^6 + 2976*T^3*U^6 - 1590*T^4*U^6 - 100*T^5*U^6 + 
     60*T^6*U^6 + 508*U^7 - 436*T*U^7 + 1487*T^2*U^7 - 998*T^3*U^7 + 
     40*T^4*U^7 + 120*T^5*U^7 - 268*U^8 + 82*T*U^8 - 551*T^2*U^8 + 
     155*T^3*U^8 + 60*T^4*U^8 + 55*U^9 + 12*T*U^9 + 101*T^2*U^9))/
   (3*T^2*(-1 + U)^4*U^2*(T + U)^3) + 
  (32*Nf*Pi^2*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1])/(9*T^3*U) - 
  (16*LbL*Nf*Pi^2*(-1 + T)*(-1 + T + U)*(10*T^2 - 40*T^3 + 60*T^4 - 40*T^5 + 
     10*T^6 + 10*U^2 - 23*T*U^2 + 20*T^2*U^2 - 5*T^3*U^2 + 10*T^4*U^2)*
    G[{T^(-1)}, 1])/(9*T^3*U^3) - 
  (4*Pi^2*(-1 + T + U)*(-14 + 56*T - 101*T^2 + 100*T^3 - 51*T^4 + 10*T^5 + 
     56*U - 140*T*U + 190*T^2*U - 176*T^3*U + 90*T^4*U - 20*T^5*U - 53*U^2 + 
     88*T*U^2 - 88*T^2*U^2 + 86*T^3*U^2 - 37*T^4*U^2 + 10*T^5*U^2 - 6*U^3 + 
     20*T*U^3 + 10*T^2*U^3 - 44*T^3*U^3 + 8*T^4*U^3 + 17*U^4 - 24*T*U^4 - 
     5*T^2*U^4 + 22*T^3*U^4 - 4*T^4*U^4)*G[{T^(-1)}, 1])/
   (3*T^3*(-1 + U)^2*U^3) + (32*Nf*Pi^2*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1)}, 1])/(9*T*U^3) - (80*LbL*Nf*Pi^2*(-1 + U)*(-1 + T + U)*
    (2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 
     7*T^2*U^2 - 4*T^3*U^2 + 2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 
     2*T^2*U^4)*G[{U^(-1)}, 1])/(9*T^3*U^3) + 
  (4*Pi^2*(-1 + T + U)*(14 - 56*T + 53*T^2 + 6*T^3 - 17*T^4 - 56*U + 
     140*T*U - 88*T^2*U + 28*T^4*U + 101*U^2 - 94*T*U^2 + 24*T^2*U^2 - 
     10*T^3*U^2 - 15*T^4*U^2 - 100*U^3 - 28*T*U^3 - 18*T^2*U^3 + 4*T^3*U^3 - 
     2*T^4*U^3 + 51*U^4 + 58*T*U^4 + 57*T^2*U^4 - 8*T^3*U^4 + 4*T^4*U^4 - 
     10*U^5 - 20*T*U^5 - 30*T^2*U^5)*G[{U^(-1)}, 1])/(3*T^3*(-1 + U)^2*U^3) - 
  (8*Nf*(-1 + T + U)*(38*T^2 - 114*T^3 + 114*T^4 - 38*T^5 + 128*T*U - 
     382*T^2*U + 520*T^3*U - 278*T^4*U + 63*T^5*U + 38*U^2 - 434*T*U^2 + 
     852*T^2*U^2 - 672*T^3*U^2 + 164*T^4*U^2 - 114*U^3 + 560*T*U^3 - 
     660*T^2*U^3 + 216*T^3*U^3 + 114*U^4 - 318*T*U^4 + 152*T^2*U^4 - 38*U^5 + 
     89*T*U^5)*G[{(T + U)^(-1)}, 1])/(9*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
     72*T*U + 170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 
     12*U^2 + 158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 
     4*T^5*U^2 + 26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 
     16*U^4 + 31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5)*
    G[{(T + U)^(-1)}, 1])/(3*T^2*(-1 + U)*U^2*(T + U)^2) - 
  (2*(-1 + T + U)*(-58*T^3 + 178*T^4 - 182*T^5 + 62*T^6 - 282*T^2*U + 
     934*T^3*U - 1216*T^4*U + 674*T^5*U - 149*T^6*U - 282*T*U^2 + 
     1754*T^2*U^2 - 3216*T^3*U^2 + 2548*T^4*U^2 - 879*T^5*U^2 + 87*T^6*U^2 - 
     58*U^3 + 1266*T*U^3 - 3916*T^2*U^3 + 4452*T^3*U^3 - 2230*T^4*U^3 + 
     439*T^5*U^3 + 236*U^4 - 2190*T*U^4 + 3990*T^2*U^4 - 2740*T^3*U^4 + 
     828*T^4*U^4 - 48*T^5*U^4 - 360*U^5 + 1814*T*U^5 - 1887*T^2*U^5 + 
     688*T^3*U^5 - 96*T^4*U^5 + 244*U^6 - 741*T*U^6 + 345*T^2*U^6 - 
     48*T^3*U^6 - 62*U^7 + 133*T*U^7)*G[{(T + U)^(-1)}, 1])/
   (T^2*(-1 + U)^3*U^2*(T + U)^3) + 
  (80*LbL*Nf*Pi^2*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
     2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 4*T^8*U - 
     4*T^2*U^2 + 16*T^3*U^2 - 28*T^4*U^2 + 25*T^5*U^2 - 13*T^6*U^2 + 
     4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 22*T^3*U^3 + 18*T^4*U^3 - 
     10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 24*T^3*U^4 - 
     14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 10*T^3*U^5 + 
     4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 2*U^7 + 2*T^2*U^7)*
    G[{(T + U)^(-1)}, 1])/(9*T^3*U^3*(T + U)^2) + 
  (4*Pi^2*(-1 + T + U)*(-14*T^4 + 56*T^5 - 101*T^6 + 100*T^7 - 51*T^8 + 
     10*T^9 - 56*T^3*U + 280*T^4*U - 486*T^5*U + 424*T^6*U - 222*T^7*U + 
     80*T^8*U - 20*T^9*U - 84*T^2*U^2 + 560*T^3*U^2 - 859*T^4*U^2 + 
     448*T^5*U^2 - 84*T^6*U^2 + 48*T^7*U^2 - 48*T^8*U^2 + 10*T^9*U^2 - 
     56*T*U^3 + 560*T^2*U^3 - 1308*T^3*U^3 + 132*T^4*U^3 + 1046*T^5*U^3 - 
     654*T^6*U^3 + 46*T^7*U^3 + 40*T^8*U^3 - 14*U^4 + 280*T*U^4 - 
     859*T^2*U^4 + 124*T^3*U^4 + 2022*T^4*U^4 - 1418*T^5*U^4 + 274*T^6*U^4 + 
     90*T^7*U^4 - 10*T^8*U^4 + 56*U^5 - 486*T*U^5 - 16*T^2*U^5 + 
     1938*T^3*U^5 - 1954*T^4*U^5 + 40*T^5*U^5 + 190*T^6*U^5 - 40*T^7*U^5 - 
     101*U^6 + 328*T*U^6 + 908*T^2*U^6 - 1348*T^3*U^6 + 92*T^4*U^6 + 
     310*T^5*U^6 - 60*T^6*U^6 + 100*U^7 - 18*T*U^7 - 618*T^2*U^7 - 
     38*T^3*U^7 + 300*T^4*U^7 - 40*T^5*U^7 - 51*U^8 - 68*T*U^8 + 90*T^2*U^8 + 
     150*T^3*U^8 - 10*T^4*U^8 + 10*U^9 + 20*T*U^9 + 30*T^2*U^9)*
    G[{(T + U)^(-1)}, 1])/(3*T^3*(-1 + U)^2*U^3*(T + U)^4) + 
  (32*LbL*Nf*Pi^2*(-2 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0}, 1])/
   (3*T^3*U) - (16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1])/
   (9*T^3*U) + (8*Pi^2*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 45*U^2 - 
     48*T*U^2 + 19*T^2*U^2)*G[{T^(-1), 0}, 1])/(3*T^3*U^3) - 
  (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 92*T^2*U + 
     196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 8*T^7*U - 12*U^2 + 
     28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 81*T^5*U^2 - 
     28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 50*T^2*U^3 - 63*T^3*U^3 + 
     84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 
     75*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 
     33*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 
     4*U^7 + 4*T^2*U^7)*G[{T^(-1), 0}, 1])/(3*T^3*(-1 + U)^2*U^2*(T + U)) - 
  (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
     95*T^3*U + 15*T^4*U + 348*T^5*U - 514*T^6*U + 280*T^7*U - 46*T^8*U + 
     12*T*U^2 - 49*T^2*U^2 + 82*T^3*U^2 + 232*T^4*U^2 - 698*T^5*U^2 + 
     672*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 109*T*U^3 + 
     196*T^2*U^3 + 91*T^3*U^3 - 649*T^4*U^3 + 920*T^5*U^3 - 446*T^6*U^3 + 
     42*T^7*U^3 - 27*U^4 + 288*T*U^4 - 339*T^2*U^4 - 106*T^3*U^4 + 
     574*T^4*U^4 - 552*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 61*U^5 - 
     299*T*U^5 + 200*T^2*U^5 + 54*T^3*U^5 - 218*T^4*U^5 + 56*T^5*U^5 + 
     48*T^6*U^5 - 57*U^6 + 114*T*U^6 - 26*T^2*U^6 - 68*T^3*U^6 + 54*T^4*U^6 + 
     24*T^5*U^6 + 19*U^7 - 6*T*U^7 - 2*T^2*U^7 + 38*T^3*U^7)*
    G[{T^(-1), 0}, 1])/(T^3*(-1 + U)^2*U^2*(T + U)^3) - 
  (16*Pi^2*(-9 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1])/(3*T^3*U) + 
  (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) - 
  (8*Pi^2*(31 - 30*T + 11*T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (3*T^3*U) + (16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(9*T^3*U) + 
  (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 92*T^2*U + 
     196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 8*T^7*U - 12*U^2 + 
     28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 81*T^5*U^2 - 
     28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 50*T^2*U^3 - 63*T^3*U^3 + 
     84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 
     75*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 
     33*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 
     4*U^7 + 4*T^2*U^7)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (3*T^3*(-1 + U)^2*U^2*(T + U)) + 
  (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
     95*T^3*U + 15*T^4*U + 348*T^5*U - 514*T^6*U + 280*T^7*U - 46*T^8*U + 
     12*T*U^2 - 49*T^2*U^2 + 82*T^3*U^2 + 232*T^4*U^2 - 698*T^5*U^2 + 
     672*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 109*T*U^3 + 
     196*T^2*U^3 + 91*T^3*U^3 - 649*T^4*U^3 + 920*T^5*U^3 - 446*T^6*U^3 + 
     42*T^7*U^3 - 27*U^4 + 288*T*U^4 - 339*T^2*U^4 - 106*T^3*U^4 + 
     574*T^4*U^4 - 552*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 61*U^5 - 
     299*T*U^5 + 200*T^2*U^5 + 54*T^3*U^5 - 218*T^4*U^5 + 56*T^5*U^5 + 
     48*T^6*U^5 - 57*U^6 + 114*T*U^6 - 26*T^2*U^6 - 68*T^3*U^6 + 54*T^4*U^6 + 
     24*T^5*U^6 + 19*U^7 - 6*T*U^7 - 2*T^2*U^7 + 38*T^3*U^7)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*(-1 + U)^2*U^2*(T + U)^3) + 
  (64*LbL*Nf*Pi^2*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0}, 1])/(3*T*U^3) + 
  (8*Pi^2*(-1 + T + U)*(45*T^2 - 90*T^3 + 45*T^4 + 2*U^2 + 14*T^2*U^2)*
    G[{U^(-1), 0}, 1])/(3*T^3*U^3) - 
  (16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 44*T^2*U + 
     66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4)*G[{U^(-1), 0}, 1])/
   (9*T*(-1 + U)^2*U^3) - (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
     22*T^6 + 4*T^7 + 34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 
     50*T^6*U - 8*T^7*U + 24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 
     206*T^4*U^2 + 114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 
     156*T*U^3 - 19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 
     6*T^6*U^3 + 56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
     10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 16*U^6 + 
     12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7)*
    G[{U^(-1), 0}, 1])/(3*T^2*(-1 + U)*U^3*(T + U)) - 
  (4*(4*T^3 - 27*T^4 + 61*T^5 - 57*T^6 + 19*T^7 + 12*T^2*U - 109*T^3*U + 
     310*T^4*U - 369*T^5*U + 188*T^6*U - 32*T^7*U + 12*T*U^2 - 49*T^2*U^2 + 
     422*T^3*U^2 - 905*T^4*U^2 + 684*T^5*U^2 - 170*T^6*U^2 - 2*T^7*U^2 + 
     4*U^3 - 95*T*U^3 + 180*T^2*U^3 - 835*T^3*U^3 + 1080*T^4*U^3 - 
     374*T^5*U^3 - 8*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 197*T*U^4 - 
     442*T^2*U^4 + 993*T^3*U^4 - 392*T^4*U^4 - 112*T^5*U^4 + 30*T^6*U^4 - 
     98*U^5 - 184*T*U^5 + 546*T^2*U^5 - 556*T^3*U^5 - 168*T^4*U^5 + 
     48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 152*T*U^6 - 290*T^2*U^6 + 
     22*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 150*T*U^7 + 8*T^2*U^7 + 
     66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 68*T*U^8 + 42*T^2*U^8)*
    G[{U^(-1), 0}, 1])/(T^2*(-1 + U)^2*U^3*(T + U)^3) + 
  (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) + 
  (16*Pi^2*(-1 + T + U)*(9 - 6*T + 3*T^2 + 2*U^2)*G[{U^(-1), U^(-1)}, 1])/
   (3*T*U^3) - (8*Pi^2*(-1 + T + U)*(31 - 62*T + 31*T^2 + 12*U^2)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^3) + 
  (16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 44*T^2*U + 
     66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(9*T*(-1 + U)^2*U^3) + 
  (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 4*T^7 + 
     34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 50*T^6*U - 8*T^7*U + 
     24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 206*T^4*U^2 + 
     114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 156*T*U^3 - 19*T^2*U^3 - 
     147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 + 56*U^4 - 84*T*U^4 - 
     34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 - 10*T*U^5 + 
     37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 16*U^6 + 12*T*U^6 - 10*T^2*U^6 + 
     6*T^3*U^6 + 4*U^7 + 4*T^2*U^7)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (3*T^2*(-1 + U)*U^3*(T + U)) + 
  (4*(4*T^3 - 27*T^4 + 61*T^5 - 57*T^6 + 19*T^7 + 12*T^2*U - 109*T^3*U + 
     310*T^4*U - 369*T^5*U + 188*T^6*U - 32*T^7*U + 12*T*U^2 - 49*T^2*U^2 + 
     422*T^3*U^2 - 905*T^4*U^2 + 684*T^5*U^2 - 170*T^6*U^2 - 2*T^7*U^2 + 
     4*U^3 - 95*T*U^3 + 180*T^2*U^3 - 835*T^3*U^3 + 1080*T^4*U^3 - 
     374*T^5*U^3 - 8*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 197*T*U^4 - 
     442*T^2*U^4 + 993*T^3*U^4 - 392*T^4*U^4 - 112*T^5*U^4 + 30*T^6*U^4 - 
     98*U^5 - 184*T*U^5 + 546*T^2*U^5 - 556*T^3*U^5 - 168*T^4*U^5 + 
     48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 152*T*U^6 - 290*T^2*U^6 + 
     22*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 150*T*U^7 + 8*T^2*U^7 + 
     66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 68*T*U^8 + 42*T^2*U^8)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(T^2*(-1 + U)^2*U^3*(T + U)^3) - 
  (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^3*U^3) + 
  (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
     28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1), 0}, 1])/
   (3*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (4*(2*T^3 - 42*T^4 + 116*T^5 - 114*T^6 + 38*T^7 - 6*T^2*U - 12*T^3*U + 
     212*T^4*U - 446*T^5*U + 315*T^6*U - 63*T^7*U - 6*T*U^2 - 216*T^2*U^2 + 
     428*T^3*U^2 - 690*T^4*U^2 + 751*T^5*U^2 - 298*T^6*U^2 + 48*T^7*U^2 + 
     2*U^3 + 560*T^2*U^3 - 904*T^3*U^3 + 1222*T^4*U^3 - 667*T^5*U^3 + 
     72*T^6*U^3 - 42*U^4 + 56*T*U^4 - 526*T^2*U^4 + 838*T^3*U^4 - 
     916*T^4*U^4 + 104*T^5*U^4 + 48*T^6*U^4 + 116*U^5 - 94*T*U^5 + 
     365*T^2*U^5 - 449*T^3*U^5 + 120*T^4*U^5 + 96*T^5*U^5 - 114*U^6 + 
     25*T*U^6 - 234*T^2*U^6 + 120*T^3*U^6 + 48*T^4*U^6 + 38*U^7 + 19*T*U^7 + 
     80*T^2*U^7)*G[{(T + U)^(-1), 0}, 1])/(T^2*(-1 + U)^2*U^2*(T + U)^3) + 
  (32*LbL*Nf*(-12*T^2 + 54*T^3 - 80*T^4 + 32*T^5 + 24*T^6 - 22*T^7 + 4*T^8 - 
     36*T*U + 186*T^2*U - 358*T^3*U + 279*T^4*U - 10*T^5*U - 107*T^6*U + 
     54*T^7*U - 8*T^8*U - 12*U^2 + 198*T*U^2 - 586*T^2*U^2 + 667*T^3*U^2 - 
     210*T^4*U^2 - 189*T^5*U^2 + 170*T^6*U^2 - 42*T^7*U^2 + 4*T^8*U^2 + 
     54*U^3 - 388*T*U^3 + 669*T^2*U^3 - 336*T^3*U^3 - 176*T^4*U^3 + 
     246*T^5*U^3 - 85*T^6*U^3 + 10*T^7*U^3 - 80*U^4 + 293*T*U^4 - 
     208*T^2*U^4 - 130*T^3*U^4 + 222*T^4*U^4 - 99*T^5*U^4 + 16*T^6*U^4 + 
     32*U^5 - 36*T*U^5 - 83*T^2*U^5 + 148*T^3*U^5 - 87*T^4*U^5 + 20*T^5*U^5 + 
     24*U^6 - 47*T*U^6 + 64*T^2*U^6 - 55*T^3*U^6 + 16*T^4*U^6 - 22*U^7 + 
     16*T*U^7 - 16*T^2*U^7 + 10*T^3*U^7 + 4*U^8 + 4*T^2*U^8)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
  (32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 14*T^3 - 18*T^4 + 10*T^5 - 2*T^6 - 
     12*T*U + 34*T^2*U - 42*T^3*U + 29*T^4*U - 11*T^5*U + 2*T^6*U - 4*U^2 + 
     30*T*U^2 - 38*T^2*U^2 + 29*T^3*U^2 - 15*T^4*U^2 + 4*T^5*U^2 + 10*U^3 - 
     22*T*U^3 + 11*T^2*U^3 - 11*T^3*U^3 + 4*T^4*U^3 - 8*U^4 + 7*T*U^4 - 
     5*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^2*(-1 + U)*U^2*(T + U)^2) + 
  (8*(-1 + T + U)*(8*T^4 - 22*T^5 + 21*T^6 - 7*T^7 + 40*T^3*U - 126*T^4*U + 
     151*T^5*U - 85*T^6*U + 17*T^7*U + 56*T^2*U^2 - 296*T^3*U^2 + 
     467*T^4*U^2 - 339*T^5*U^2 + 119*T^6*U^2 - 13*T^7*U^2 + 40*T*U^3 - 
     324*T^2*U^3 + 762*T^3*U^3 - 717*T^4*U^3 + 335*T^5*U^3 - 71*T^6*U^3 + 
     4*T^7*U^3 + 8*U^4 - 202*T*U^4 + 711*T^2*U^4 - 897*T^3*U^4 + 
     517*T^4*U^4 - 163*T^5*U^4 + 20*T^6*U^4 - 38*U^5 + 407*T*U^5 - 
     751*T^2*U^5 + 503*T^3*U^5 - 193*T^4*U^5 + 44*T^5*U^5 + 73*U^6 - 
     413*T*U^6 + 393*T^2*U^6 - 139*T^3*U^6 + 48*T^4*U^6 - 71*U^7 + 
     217*T*U^7 - 97*T^2*U^7 + 28*T^3*U^7 + 35*U^8 - 53*T*U^8 + 12*T^2*U^8 - 
     7*U^9 + 4*T*U^9)*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
   (T^2*(-1 + U)^4*U^2*(T + U)^4) + 
  (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0, 0}, 1])/(3*T^3*U) + 
  (16*(-1 + T + U)*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 10*U + 
     28*T*U - 21*T^2*U - 3*T^4*U + 6*T^5*U + 15*U^2 - 24*T*U^2 - 25*T^2*U^2 + 
     68*T^3*U^2 - 34*T^4*U^2 - 6*T^5*U^2 - 7*U^3 - 20*T*U^3 + 49*T^2*U^3 - 
     36*T^3*U^3 + 26*T^4*U^3 + 2*T^5*U^3 + U^4 + 44*T*U^4 - 34*T^2*U^4 - 
     8*T^3*U^4 - 5*T^4*U^4 - 3*U^5 - 24*T*U^5 + 2*T^2*U^5 + 8*T^3*U^5 - 
     T^4*U^5 + 2*U^6 + 4*T*U^6 + 6*T^2*U^6)*G[{T^(-1), 0, 0}, 1])/
   (T^3*(-1 + U)^3*U^3) + (64*LbL*Nf*(-1 + T + U)*(2*T^2 - 10*T^3 + 20*T^4 - 
     20*T^5 + 10*T^6 - 2*T^7 - 30*T^2*U + 78*T^3*U - 84*T^4*U + 60*T^5*U - 
     30*T^6*U + 6*T^7*U + 2*U^2 - 6*T*U^2 + 74*T^2*U^2 - 155*T^3*U^2 + 
     123*T^4*U^2 - 62*T^5*U^2 + 30*T^6*U^2 - 6*T^7*U^2 - 12*U^3 + 24*T*U^3 - 
     88*T^2*U^3 + 137*T^3*U^3 - 85*T^4*U^3 + 26*T^5*U^3 - 10*T^6*U^3 + 
     2*T^7*U^3 + 30*U^4 - 39*T*U^4 + 51*T^2*U^4 - 27*T^3*U^4 + 15*T^4*U^4 - 
     6*T^5*U^4 - 40*U^5 + 33*T*U^5 - 43*T^2*U^5 + 17*T^3*U^5 - 9*T^4*U^5 + 
     2*T^5*U^5 + 30*U^6 - 15*T*U^6 + 23*T^2*U^6 - 4*T^3*U^6 + 2*T^4*U^6 - 
     12*U^7 + 3*T*U^7 - 9*T^2*U^7 + 2*U^8 + 2*T^2*U^8)*G[{T^(-1), 0, 0}, 1])/
   (3*T^3*(-1 + U)^3*U^3) - (32*LbL*Nf*(-1 + T + U)*
    (2*T^2 - 10*T^3 + 20*T^4 - 20*T^5 + 10*T^6 - 2*T^7 - 30*T^2*U + 
     78*T^3*U - 84*T^4*U + 60*T^5*U - 30*T^6*U + 6*T^7*U + 2*U^2 - 6*T*U^2 + 
     74*T^2*U^2 - 155*T^3*U^2 + 123*T^4*U^2 - 62*T^5*U^2 + 30*T^6*U^2 - 
     6*T^7*U^2 - 12*U^3 + 24*T*U^3 - 88*T^2*U^3 + 137*T^3*U^3 - 85*T^4*U^3 + 
     26*T^5*U^3 - 10*T^6*U^3 + 2*T^7*U^3 + 30*U^4 - 39*T*U^4 + 51*T^2*U^4 - 
     27*T^3*U^4 + 15*T^4*U^4 - 6*T^5*U^4 - 40*U^5 + 33*T*U^5 - 43*T^2*U^5 + 
     17*T^3*U^5 - 9*T^4*U^5 + 2*T^5*U^5 + 30*U^6 - 15*T*U^6 + 23*T^2*U^6 - 
     4*T^3*U^6 + 2*T^4*U^6 - 12*U^7 + 3*T*U^7 - 9*T^2*U^7 + 2*U^8 + 
     2*T^2*U^8)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*(-1 + U)^3*U^3) - 
  (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 15*T^4 - 16*T^5 + 9*T^6 - 2*T^7 + 4*T*U - 
     26*T^2*U + 60*T^3*U - 59*T^4*U + 24*T^5*U - 9*T^6*U + 6*T^7*U + 2*U^2 - 
     28*T*U^2 + 97*T^2*U^2 - 102*T^3*U^2 + 11*T^4*U^2 + 42*T^5*U^2 - 
     16*T^6*U^2 - 6*T^7*U^2 - 10*U^3 + 64*T*U^3 - 111*T^2*U^3 - 24*T^3*U^3 + 
     143*T^4*U^3 - 80*T^5*U^3 + 8*T^6*U^3 + 2*T^7*U^3 + 18*U^4 - 54*T*U^4 - 
     28*T^2*U^4 + 176*T^3*U^4 - 124*T^4*U^4 + 30*T^5*U^4 + 2*T^6*U^4 - 
     16*U^5 - 6*T*U^5 + 126*T^2*U^5 - 130*T^3*U^5 + 16*T^4*U^5 + 4*T^5*U^5 - 
     2*T^6*U^5 + 10*U^6 + 38*T*U^6 - 86*T^2*U^6 + 10*T^3*U^6 + 16*T^4*U^6 - 
     4*T^5*U^6 - 6*U^7 - 22*T*U^7 + 12*T^2*U^7 + 18*T^3*U^7 - 2*T^4*U^7 + 
     2*U^8 + 4*T*U^8 + 6*T^2*U^8)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/
   (T^3*(-1 + U)^3*U^3*(T + U)^2) + 
  (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), 0}, 1])/(3*T^3*U) - 
  (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 4*U + 4*T*U + 
     U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2)*
    G[{T^(-1), T^(-1), 0}, 1])/(T^3*U^3) - 
  (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
     2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
    G[{T^(-1), T^(-1), 0}, 1])/(3*T^3*U^3) - 
  (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/
   (3*T^3*U) + (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 
     4*U + 4*T*U + U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
     2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
  (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/(3*T^3*U) - 
  (32*LbL*Nf*(-1 + T + U)*(-24*T^2 + 48*T^3 - 24*T^4 - 3*T*U + 63*T^2*U - 
     120*T^3*U + 60*T^4*U - 6*U^2 + 15*T*U^2 - 71*T^2*U^2 + 112*T^3*U^2 - 
     56*T^4*U^2 + 24*U^3 - 30*T*U^3 + 36*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 
     38*U^4 + 30*T*U^4 - 38*T^2*U^4 + 12*T^3*U^4 - 6*T^4*U^4 + 30*U^5 - 
     15*T*U^5 + 23*T^2*U^5 - 4*T^3*U^5 + 2*T^4*U^5 - 12*U^6 + 3*T*U^6 - 
     9*T^2*U^6 + 2*U^7 + 2*T^2*U^7)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
   (3*T^3*(-1 + U)^3*U^2) + 
  (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 26*T^4 + 20*T^5 - 6*T^6 - 8*T*U + 
     52*T^2*U - 110*T^3*U + 100*T^4*U - 30*T^5*U - 4*T^6*U - 4*U^2 + 
     56*T*U^2 - 183*T^2*U^2 + 220*T^3*U^2 - 70*T^4*U^2 - 52*T^5*U^2 + 
     39*T^6*U^2 + 20*U^3 - 130*T*U^3 + 257*T^2*U^3 - 120*T^3*U^3 - 
     106*T^4*U^3 + 110*T^5*U^3 - 29*T^6*U^3 - 37*U^4 + 136*T*U^4 - 
     129*T^2*U^4 - 74*T^3*U^4 + 124*T^4*U^4 - 60*T^5*U^4 + 8*T^6*U^4 + 
     33*U^5 - 64*T*U^5 - 19*T^2*U^5 + 90*T^3*U^5 - 32*T^4*U^5 + 12*T^5*U^5 - 
     17*U^6 + 4*T*U^6 + 47*T^2*U^6 - 6*T^3*U^6 - 6*T^4*U^6 + 7*U^7 + 
     10*T*U^7 - 7*T^2*U^7 - 16*T^3*U^7 - 2*U^8 - 4*T*U^8 - 6*T^2*U^8)*
    G[{T^(-1), (T + U)^(-1), 0}, 1])/(T^3*(-1 + U)^3*U^3*(T + U)^2) - 
  (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
     2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
  (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 2*T^7 + 4*T*U - 
     24*T^2*U + 46*T^3*U - 42*T^4*U + 14*T^5*U + 6*T^6*U - 4*T^7*U + 2*U^2 - 
     24*T*U^2 + 84*T^2*U^2 - 112*T^3*U^2 + 71*T^4*U^2 - 12*T^5*U^2 - 
     5*T^6*U^2 + 2*T^7*U^2 - 8*U^3 + 54*T*U^3 - 132*T^2*U^3 + 124*T^3*U^3 - 
     44*T^4*U^3 - 6*T^5*U^3 + 4*T^6*U^3 + 17*U^4 - 60*T*U^4 + 97*T^2*U^4 - 
     46*T^3*U^4 - 12*T^4*U^4 + 8*T^5*U^4 - 18*U^5 + 34*T*U^5 - 26*T^2*U^5 - 
     10*T^3*U^5 + 12*T^4*U^5 + 7*U^6 - 8*T*U^6 + T^2*U^6 + 6*T^3*U^6)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T^3*(-1 + U)^2*U^3*(T + U)^2) + 
  (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0, 0}, 1])/
   (3*T*U^3) + (16*(-1 + T + U)*(2 - 8*T + 7*T^2 + T^4 - 2*T^5 - 6*U + 
     12*T*U + 3*T^2*U - 20*T^3*U + 9*T^4*U + 2*T^5*U + 9*U^2 + 22*T*U^2 - 
     14*T^2*U^2 + 4*T^3*U^2 - 3*T^4*U^2 - 7*U^3 - 30*T*U^3 + 4*T^2*U^3 + 
     4*T^3*U^3 - T^4*U^3 + 2*U^4 + 4*T*U^4 + 6*T^2*U^4)*G[{U^(-1), 0, 0}, 1])/
   (T^3*(-1 + U)*U^3) + (64*LbL*Nf*(-1 + T + U)*(-2*T^2 + 10*T^3 - 20*T^4 + 
     20*T^5 - 10*T^6 + 2*T^7 - 2*U^2 + 27*T*U^2 - 29*T^2*U^2 + 5*T^3*U^2 - 
     3*T^4*U^2 + 2*T^5*U^2 + 6*U^3 - 6*T*U^3 + 8*T^2*U^3 - 4*T^3*U^3 + 
     2*T^4*U^3 - 6*U^4 + 3*T*U^4 - 3*T^2*U^4 + 2*U^5 + 2*T^2*U^5)*
    G[{U^(-1), 0, 0}, 1])/(3*T^3*U^3) - 
  (32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 10*T^3 - 20*T^4 + 20*T^5 - 10*T^6 + 
     2*T^7 - 2*U^2 + 27*T*U^2 - 29*T^2*U^2 + 5*T^3*U^2 - 3*T^4*U^2 + 
     2*T^5*U^2 + 6*U^3 - 6*T*U^3 + 8*T^2*U^3 - 4*T^3*U^3 + 2*T^4*U^3 - 
     6*U^4 + 3*T*U^4 - 3*T^2*U^4 + 2*U^5 + 2*T^2*U^5)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
  (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 10*T^4 + 6*T^5 - 4*T^6 + 2*T^7 - 4*T*U + 
     24*T^2*U - 40*T^3*U + 16*T^4*U + 12*T^5*U - 4*T^6*U - 4*T^7*U - 2*U^2 + 
     24*T*U^2 - 73*T^2*U^2 + 14*T^3*U^2 + 56*T^4*U^2 - 48*T^5*U^2 + 
     8*T^6*U^2 + 2*T^7*U^2 + 8*U^3 - 52*T*U^3 + 28*T^2*U^3 + 94*T^3*U^3 - 
     90*T^4*U^3 + 32*T^5*U^3 - 15*U^4 + 28*T*U^4 + 83*T^2*U^4 - 90*T^3*U^4 + 
     16*T^4*U^4 - 2*T^6*U^4 + 16*U^5 + 28*T*U^5 - 68*T^2*U^5 - 6*T^3*U^5 + 
     14*T^4*U^5 - 4*T^5*U^5 - 9*U^6 - 28*T*U^6 + 18*T^3*U^6 - 2*T^4*U^6 + 
     2*U^7 + 4*T*U^7 + 6*T^2*U^7)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/
   (T^3*(-1 + U)^2*U^3*(T + U)^2) + 
  (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), U^(-1), 0}, 1])/
   (3*T*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 
     2*T^2*U - 4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
     2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
    G[{U^(-1), U^(-1), 0}, 1])/(3*T^3*U^3) + 
  (8*(-1 + T + U)*(-2 + 8*T - 11*T^2 + 6*T^3 - T^4 + 8*U - 20*T*U + 
     28*T^2*U - 24*T^3*U + 8*T^4*U - 11*U^2 + 22*T*U^2 - 12*T^2*U^2 + 
     22*T^3*U^2 - 9*T^4*U^2 + 4*U^3 - 20*T*U^3 - 18*T^2*U^3 - 4*T^3*U^3 + 
     2*T^4*U^3 + 3*U^4 + 14*T*U^4 + 21*T^2*U^4 - 4*T^3*U^4 + 2*T^4*U^4 - 
     2*U^5 - 4*T*U^5 - 6*T^2*U^5)*G[{U^(-1), U^(-1), 0}, 1])/
   (T^3*(-1 + U)^2*U^3) - (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*T*U^3) + 
  (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
     4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
     2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
  (8*(-1 + T + U)*(-2 + 8*T - 11*T^2 + 6*T^3 - T^4 + 8*U - 20*T*U + 
     28*T^2*U - 24*T^3*U + 8*T^4*U - 11*U^2 + 22*T*U^2 - 12*T^2*U^2 + 
     22*T^3*U^2 - 9*T^4*U^2 + 4*U^3 - 20*T*U^3 - 18*T^2*U^3 - 4*T^3*U^3 + 
     2*T^4*U^3 + 3*U^4 + 14*T*U^4 + 21*T^2*U^4 - 4*T^3*U^4 + 2*T^4*U^4 - 
     2*U^5 - 4*T*U^5 - 6*T^2*U^5)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/
   (T^3*(-1 + U)^2*U^3) - (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1), 0}, 1])/(3*T*U^3) - 
  (32*LbL*Nf*(-1 + T + U)*(6*T^2 - 18*T^3 + 20*T^4 - 10*T^5 + 2*T^6 + 
     24*U^2 - 24*T*U^2 + 5*T^2*U^2 - 3*T^3*U^2 + 2*T^4*U^2)*
    G[{U^(-1), (T + U)^(-1), 0}, 1])/(3*T^2*U^3) - 
  (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 21*T^4 + 12*T^5 - 5*T^6 + 2*T^7 - 
     8*T*U + 48*T^2*U - 82*T^3*U + 56*T^4*U - 14*T^5*U + 4*T^6*U - 4*T^7*U - 
     4*U^2 + 48*T*U^2 - 135*T^2*U^2 + 98*T^3*U^2 - 5*T^4*U^2 - 10*T^5*U^2 - 
     T^6*U^2 + 2*T^7*U^2 + 16*U^3 - 94*T*U^3 + 104*T^2*U^3 + 26*T^3*U^3 - 
     56*T^4*U^3 + 10*T^5*U^3 + 2*T^6*U^3 - 26*U^4 + 58*T*U^4 + 34*T^2*U^4 - 
     90*T^3*U^4 + 20*T^4*U^4 + 20*U^5 + 14*T*U^5 - 60*T^2*U^5 + 28*T^3*U^5 + 
     2*T^4*U^5 - 6*U^6 - 18*T*U^6 + 13*T^2*U^6 + 2*T^3*U^6)*
    G[{U^(-1), (T + U)^(-1), 0}, 1])/(T^3*(-1 + U)^2*U^3*(T + U)^2) - 
  (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
     4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
     2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
  (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 17*T^4 - 18*T^5 + 7*T^6 + 4*T*U - 
     24*T^2*U + 54*T^3*U - 64*T^4*U + 38*T^5*U - 8*T^6*U + 2*U^2 - 24*T*U^2 + 
     84*T^2*U^2 - 116*T^3*U^2 + 61*T^4*U^2 - 18*T^5*U^2 + T^6*U^2 - 8*U^3 + 
     46*T*U^3 - 132*T^2*U^3 + 92*T^3*U^3 - 2*T^4*U^3 - 2*T^5*U^3 + 
     2*T^6*U^3 + 11*U^4 - 42*T*U^4 + 107*T^2*U^4 - 8*T^3*U^4 - 16*T^4*U^4 + 
     4*T^5*U^4 - 4*U^5 + 26*T*U^5 - 40*T^2*U^5 - 22*T^3*U^5 + 8*T^4*U^5 - 
     3*U^6 - 14*T*U^6 - T^2*U^6 + 12*T^3*U^6 + 2*U^7 + 4*T*U^7 + 6*T^2*U^7)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T^3*(-1 + U)^2*U^3*(T + U)^2) - 
  (32*LbL*Nf*(-1 + T + U)*(4*T^4 - 20*T^5 + 40*T^6 - 40*T^7 + 20*T^8 - 
     4*T^9 + 8*T^3*U - 88*T^4*U + 212*T^5*U - 236*T^6*U + 160*T^7*U - 
     68*T^8*U + 12*T^9*U + 8*T^2*U^2 - 164*T^3*U^2 + 458*T^4*U^2 - 
     602*T^5*U^2 + 476*T^6*U^2 - 248*T^7*U^2 + 84*T^8*U^2 - 12*T^9*U^2 + 
     8*T*U^3 - 156*T^2*U^3 + 596*T^3*U^3 - 913*T^4*U^3 + 772*T^5*U^3 - 
     451*T^6*U^3 + 184*T^7*U^3 - 44*T^8*U^3 + 4*T^9*U^3 + 4*U^4 - 90*T*U^4 + 
     484*T^2*U^4 - 950*T^3*U^4 + 866*T^4*U^4 - 464*T^5*U^4 + 194*T^6*U^4 - 
     64*T^7*U^4 + 8*T^8*U^4 - 24*U^5 + 258*T*U^5 - 655*T^2*U^5 + 
     742*T^3*U^5 - 373*T^4*U^5 + 146*T^5*U^5 - 62*T^6*U^5 + 8*T^7*U^5 + 
     60*U^6 - 328*T*U^6 + 444*T^2*U^6 - 328*T^3*U^6 + 144*T^4*U^6 - 
     56*T^5*U^6 + 12*T^6*U^6 - 80*U^7 + 216*T*U^7 - 200*T^2*U^7 + 
     132*T^3*U^7 - 52*T^4*U^7 + 12*T^5*U^7 + 60*U^8 - 78*T*U^8 + 62*T^2*U^8 - 
     44*T^3*U^8 + 8*T^4*U^8 - 24*U^9 + 14*T*U^9 - 18*T^2*U^9 + 8*T^3*U^9 + 
     4*U^10 + 4*T^2*U^10)*G[{(T + U)^(-1), 0, 0}, 1])/
   (3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
  (16*(-1 + T + U)*(2*T^4 - 8*T^5 + 15*T^6 - 16*T^7 + 9*T^8 - 2*T^9 + 
     8*T^3*U - 42*T^4*U + 78*T^5*U - 62*T^6*U + 20*T^7*U - 8*T^8*U + 
     6*T^9*U + 12*T^2*U^2 - 88*T^3*U^2 + 153*T^4*U^2 - 33*T^5*U^2 - 
     109*T^6*U^2 + 102*T^7*U^2 - 16*T^8*U^2 - 6*T^9*U^2 + 8*T*U^3 - 
     92*T^2*U^3 + 268*T^3*U^3 + 73*T^4*U^3 - 585*T^5*U^3 + 584*T^6*U^3 - 
     212*T^7*U^3 + 7*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 48*T*U^4 + 193*T^2*U^4 - 
     10*T^3*U^4 - 988*T^4*U^4 + 1223*T^5*U^4 - 640*T^6*U^4 + 100*T^7*U^4 + 
     4*T^8*U^4 - 10*U^5 + 110*T*U^5 + 4*T^2*U^5 - 874*T^3*U^5 + 
     1497*T^4*U^5 - 839*T^5*U^5 + 216*T^6*U^5 + 2*T^7*U^5 - 2*T^8*U^5 + 
     23*U^6 - 101*T*U^6 - 449*T^2*U^6 + 1128*T^3*U^6 - 834*T^4*U^6 + 
     150*T^5*U^6 + 14*T^6*U^6 - 8*T^7*U^6 - 31*U^7 - T*U^7 + 522*T^2*U^7 - 
     490*T^3*U^7 + 91*T^4*U^7 + 46*T^5*U^7 - 12*T^6*U^7 + 25*U^8 + 61*T*U^8 - 
     224*T^2*U^8 + 16*T^3*U^8 + 56*T^4*U^8 - 8*T^5*U^8 - 11*U^9 - 33*T*U^9 + 
     22*T^2*U^9 + 30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10)*
    G[{(T + U)^(-1), 0, 0}, 1])/(T^3*(-1 + U)^3*U^3*(T + U)^4) + 
  (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
     2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 4*T^8*U - 
     4*T^2*U^2 + 19*T^3*U^2 - 31*T^4*U^2 + 25*T^5*U^2 - 13*T^6*U^2 + 
     4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 28*T^3*U^3 + 18*T^4*U^3 - 
     10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 24*T^3*U^4 - 
     14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 10*T^3*U^5 + 
     4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 2*U^7 + 2*T^2*U^7)*
    G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*U^3*(T + U)^2) + 
  (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
     8*T^3*U + 40*T^4*U - 60*T^5*U + 38*T^6*U - 16*T^7*U + 10*T^8*U - 
     4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 41*T^4*U^2 - 114*T^5*U^2 + 
     140*T^6*U^2 - 48*T^7*U^2 - 4*T^8*U^2 + 2*T^9*U^2 - 8*T*U^3 + 
     80*T^2*U^3 - 136*T^3*U^3 - 308*T^4*U^3 + 588*T^5*U^3 - 344*T^6*U^3 + 
     52*T^7*U^3 + 6*T^8*U^3 - 2*U^4 + 40*T*U^4 - 41*T^2*U^4 - 260*T^3*U^4 + 
     826*T^4*U^4 - 584*T^5*U^4 + 180*T^6*U^4 + 10*T^7*U^4 - 4*T^8*U^4 + 
     8*U^5 - 60*T*U^5 - 226*T^2*U^5 + 704*T^3*U^5 - 700*T^4*U^5 + 
     128*T^5*U^5 + 26*T^6*U^5 - 16*T^7*U^5 - 15*U^6 + 22*T*U^6 + 
     348*T^2*U^6 - 424*T^3*U^6 + 132*T^4*U^6 + 54*T^5*U^6 - 24*T^6*U^6 + 
     16*U^7 + 20*T*U^7 - 184*T^2*U^7 + 12*T^3*U^7 + 58*T^4*U^7 - 16*T^5*U^7 - 
     9*U^8 - 18*T*U^8 + 28*T^2*U^8 + 30*T^3*U^8 - 4*T^4*U^8 + 2*U^9 + 
     4*T*U^9 + 6*T^2*U^9)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   (T^3*(-1 + U)^2*U^3*(T + U)^4) + 
  (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
     2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 80*T^7*U - 
     34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 259*T^4*U^2 - 
     295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
     4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 365*T^5*U^3 - 
     212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 24*T*U^4 + 
     152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 217*T^5*U^4 + 97*T^6*U^4 - 
     32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 66*T*U^5 - 161*T^2*U^5 + 233*T^3*U^5 - 
     170*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 30*U^6 - 101*T*U^6 + 
     123*T^2*U^6 - 122*T^3*U^6 + 72*T^4*U^6 - 28*T^5*U^6 + 6*T^6*U^6 - 
     40*U^7 + 87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 26*T^4*U^7 + 6*T^5*U^7 + 
     30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 12*U^9 + 
     7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 2*T^2*U^10)*
    G[{(T + U)^(-1), T^(-1), 0}, 1])/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
  (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
     8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
     6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
     407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 92*T^2*U^3 - 
     388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 148*T^7*U^3 - 
     11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 337*T^2*U^4 + 974*T^3*U^4 - 
     1826*T^4*U^4 + 1550*T^5*U^4 - 542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 
     10*U^5 - 122*T*U^5 + 649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 
     796*T^5*U^5 + 90*T^6*U^5 + 26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 
     703*T^2*U^6 + 1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 
     8*T^7*U^6 + 21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 
     73*T^4*U^7 + 70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
     36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
     30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10)*
    G[{(T + U)^(-1), T^(-1), 0}, 1])/(T^3*(-1 + U)^3*U^3*(T + U)^4) - 
  (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
     2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 80*T^7*U - 
     34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 259*T^4*U^2 - 
     295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
     4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 365*T^5*U^3 - 
     212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 24*T*U^4 + 
     152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 217*T^5*U^4 + 97*T^6*U^4 - 
     32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 66*T*U^5 - 161*T^2*U^5 + 233*T^3*U^5 - 
     170*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 30*U^6 - 101*T*U^6 + 
     123*T^2*U^6 - 122*T^3*U^6 + 72*T^4*U^6 - 28*T^5*U^6 + 6*T^6*U^6 - 
     40*U^7 + 87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 26*T^4*U^7 + 6*T^5*U^7 + 
     30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 12*U^9 + 
     7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 2*T^2*U^10)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^3*(-1 + U)^3*U^3*
    (T + U)^2) - (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 
     2*T^9 - 8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
     6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
     407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 92*T^2*U^3 - 
     388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 148*T^7*U^3 - 
     11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 337*T^2*U^4 + 974*T^3*U^4 - 
     1826*T^4*U^4 + 1550*T^5*U^4 - 542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 
     10*U^5 - 122*T*U^5 + 649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 
     796*T^5*U^5 + 90*T^6*U^5 + 26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 
     703*T^2*U^6 + 1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 
     8*T^7*U^6 + 21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 
     73*T^4*U^7 + 70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
     36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
     30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/
   (T^3*(-1 + U)^3*U^3*(T + U)^4) + 
  (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
     2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 4*T^8*U - 
     22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 13*T^6*U^2 + 
     4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 18*T^4*U^3 - 
     10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 24*T^3*U^4 - 
     14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 10*T^3*U^5 + 
     4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 2*U^7 + 2*T^2*U^7)*
    G[{(T + U)^(-1), U^(-1), 0}, 1])/(3*T^3*U^3*(T + U)^2) + 
  (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 
     40*T^4*U + 82*T^5*U - 84*T^6*U + 34*T^7*U + 4*T^8*U - 4*T^9*U + 
     12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 354*T^5*U^2 + 233*T^6*U^2 - 
     46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
     308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 252*T^6*U^3 + 14*T^7*U^3 + 
     8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 263*T^2*U^4 - 666*T^3*U^4 + 858*T^4*U^4 - 
     440*T^5*U^4 + 71*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 
     436*T^2*U^5 + 738*T^3*U^5 - 518*T^4*U^5 + 44*T^5*U^5 + 38*T^6*U^5 - 
     8*T^7*U^5 + 11*U^6 - 88*T*U^6 + 369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 
     62*T^5*U^6 - 12*T^6*U^6 - 4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 
     60*T^4*U^7 - 8*T^5*U^7 - 3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 
     2*T^4*U^8 + 2*U^9 + 4*T*U^9 + 6*T^2*U^9)*G[{(T + U)^(-1), U^(-1), 0}, 
     1])/(T^3*(-1 + U)^2*U^3*(T + U)^4) - 
  (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
     2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 4*T^8*U - 
     22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 13*T^6*U^2 + 
     4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 18*T^4*U^3 - 
     10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 24*T^3*U^4 - 
     14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 10*T^3*U^5 + 
     4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 2*U^7 + 2*T^2*U^7)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 
     40*T^4*U + 82*T^5*U - 84*T^6*U + 34*T^7*U + 4*T^8*U - 4*T^9*U + 
     12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 354*T^5*U^2 + 233*T^6*U^2 - 
     46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
     308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 252*T^6*U^3 + 14*T^7*U^3 + 
     8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 263*T^2*U^4 - 666*T^3*U^4 + 858*T^4*U^4 - 
     440*T^5*U^4 + 71*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 
     436*T^2*U^5 + 738*T^3*U^5 - 518*T^4*U^5 + 44*T^5*U^5 + 38*T^6*U^5 - 
     8*T^7*U^5 + 11*U^6 - 88*T*U^6 + 369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 
     62*T^5*U^6 - 12*T^6*U^6 - 4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 
     60*T^4*U^7 - 8*T^5*U^7 - 3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 
     2*T^4*U^8 + 2*U^9 + 4*T*U^9 + 6*T^2*U^9)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/
   (T^3*(-1 + U)^2*U^3*(T + U)^4) - 
  (16*(-1 + T)*(-1 + T + U)*(-2 + 6*T - 7*T^2 + 3*T^3 + 4*U - 3*U^2 - T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*LbL*Nf*(-1 + T + U)^2*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
     2*T^2*U - 6*T^3*U + 6*T^4*U - 2*T^5*U + 2*U^2 - T*U^2 + 6*T^2*U^2 - 
     5*T^3*U^2 + 4*T^4*U^2 - 4*U^3 + T*U^3 - T^2*U^3 - 2*T^3*U^3 + 2*U^4 + 
     2*T^2*U^4)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (3*T^3*U^3) + (8*(-1 + T + U)^2*(-2 + 6*T - 5*T^2 - T^3 + 2*T^4 + 6*U - 
     8*T*U + 5*T^2*U + 4*T^3*U - 4*T^4*U - 5*U^2 + 5*T*U^2 + 8*T^2*U^2 - 
     4*T^3*U^2 + 2*T^4*U^2 - U^3 - 8*T*U^3 - 12*T^2*U^3 + 2*U^4 + 4*T*U^4 + 
     6*T^2*U^4)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T^3*(-1 + U)^2*U^3) - (48*(-5 + T)*(-1 + T)*(-1 + T + U)*
    G[{T^(-1), 0, 0, 0}, 1])/(T^3*U) - 
  (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0, (T + U)^(-1)}, 
     1])/(T^3*U) + (16*(15 - 18*T + T^2)*(-1 + T + U)*
    G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/(T^3*U) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 5*U^2 + 6*T*U^2 + 5*T^2*U^2)*
    G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 5*U^2 + 6*T*U^2 + 5*T^2*U^2)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, U^(-1), 0}, 1])/
   (T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + 
     T^2*U^2)*G[{T^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*
    G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + T^2*U^2)*
    G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 
     1])/(T^3*U) + (32*(-1 + T + U)*(1 - 2*T + T^2 + 3*U^2)*
    G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(4*T^2 - 8*T^3 + 4*T^4 + 3*U^2 - 6*T*U^2 + 11*T^2*U^2)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T)*(-1 + T + U)*(-2*T^2 + 2*T^3 - U^2 + 5*T*U^2)*
    G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-3 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/
   (T^3*U) + (16*(-3 + 6*T + T^2)*(-1 + T + U)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 - U^2 + 3*T^2*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T^3*U) + (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 3*U^2 - 3*T*U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 5*U^2 - 6*T*U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/
   (T^3*U) - (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1), 
      (T + U)^(-1)}, 1])/(T^3*U) + (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T^3*U) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T^3*U^3) - 
  (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^3*U) - 
  (240*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) - 
  (128*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/
   (T*U^3) + (16*(-1 + T + U)*(15 - 30*T + 15*T^2 - 2*U^2)*
    G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/(T*U^3) - 
  (256*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, T^(-1), 0}, 1])/(T*U^3) + 
  (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (256*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 
     1])/(T*U^3) - (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + 
     T^2*U^2)*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(5*T^2 - 6*T^3 + 3*T^4 - 2*U^2 - 4*T^2*U^2)*
    G[{U^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(5*T^2 - 6*T^3 + 3*T^4 - 2*U^2 - 4*T^2*U^2)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (128*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/
   (T*U^3) + (32*(1 + 2*T^2)*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/
   (T^3*U) - (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(3*T^2 - 14*T^3 + 7*T^4 + 4*U^2 + 4*T^2*U^2)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 - 10*T^3 + 5*T^4 + 2*U^2 - 2*T^2*U^2)*
    G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 
     1])/(T*U^3) - (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (32*(-1 + T + U)*(-T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/(T*U^3) + (64*(-1 + T + U)*(3*T^2 - 6*T^3 + 3*T^4 + U^2 + 2*T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(5*T^2 - 10*T^3 + 5*T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (128*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 
     1])/(T*U^3) - (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U^3) - 
  (128*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), T^(-1), 
      (T + U)^(-1)}, 1])/(T*U^3) + 
  (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/
   (T*U^3) + (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*
    G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (64*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (64*Pi^2*(-1 + T + U)*Log[2])/(T*U) - (16*Pi^2*(-1 + T + U)*Log[mm])/
   (T*U) - (64*Nf*Pi^2*(-1 + T + U)*Log[mm])/(9*T*U) + 
  (12*(-8 + 31*T - 25*T^2 + 2*T^3 + 31*U - 65*T*U + 23*T^2*U - 40*U^2 + 
     32*T*U^2 + 19*U^3)*Log[mm])/(T*(-1 + U)*U*(T + U)) + 
  (16*Nf*(-36 + 337*T - 310*T^2 + 9*T^3 + 337*U - 885*T*U + 301*T^2*U - 
     575*U^2 + 539*T*U^2 + 283*U^3)*Log[mm])/(27*T*(-1 + U)*U*(T + U)) - 
  (24*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
     28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1]*
    Log[mm])/(T^2*(-1 + U)^2*U^2*(T + U)^2) - 
  (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
     28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1]*
    Log[mm])/(3*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
  (48*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[mm])/(T^3*U) - 
  (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[mm])/(3*T^3*U) + 
  (48*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm])/(T^3*U) + 
  (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm])/
   (3*T^3*U) - (48*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1]*
    Log[mm])/(T*U^3) - (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), 0}, 1]*Log[mm])/(3*T*U^3) + 
  (48*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[mm])/(T*U^3) + (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm])/(3*T*U^3) + 
  (72*(-1 + T + U)*Log[mm]^2)/(T*U) + (304*Nf*(-1 + T + U)*Log[mm]^2)/
   (9*T*U) + (32*Nf*(-1 + T + U)*Log[mm]^3)/(9*T*U) - 
  (128*Pi^2*(-1 + T + U)*Log[2*om])/(3*T*U) + 
  (32*(-4 + 16*T - 13*T^2 + T^3 + 16*U - 34*T*U + 12*T^2*U - 21*U^2 + 
     17*T*U^2 + 10*U^3)*Log[2*om])/(T*(-1 + U)*U*(T + U)) - 
  (32*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
     28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1]*
    Log[2*om])/(T^2*(-1 + U)^2*U^2*(T + U)^2) - 
  (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[2*om])/(T^3*U) + 
  (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[2*om])/
   (T^3*U) - (64*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1]*
    Log[2*om])/(T*U^3) + (64*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[2*om])/(T*U^3) - 
  (128*Pi^2*(-1 + T + U)*Log[mm]*Log[2*om])/(3*T*U) + 
  (32*(-4 + 22*T - 19*T^2 + T^3 + 22*U - 52*T*U + 18*T^2*U - 33*U^2 + 
     29*T*U^2 + 16*U^3)*Log[mm]*Log[2*om])/(T*(-1 + U)*U*(T + U)) - 
  (32*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
     28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1]*
    Log[mm]*Log[2*om])/(T^2*(-1 + U)^2*U^2*(T + U)^2) - 
  (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[mm]*Log[2*om])/(T^3*U) + 
  (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm]*Log[2*om])/
   (T^3*U) - (64*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1]*
    Log[mm]*Log[2*om])/(T*U^3) + (64*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm]*Log[2*om])/(T*U^3) + 
  (192*(-1 + T + U)*Log[mm]^2*Log[2*om])/(T*U) + 
  (128*(-1 + T + U)*Log[2*om]^2)/(T*U) + 
  (256*(-1 + T + U)*Log[mm]*Log[2*om]^2)/(T*U) + 
  (128*(-1 + T + U)*Log[mm]^2*Log[2*om]^2)/(T*U) - 
  (64*LbL*Nf*Pi^2*(-1 + T)*(-1 + T + U)*Log[T])/(3*T^2*U) + 
  (4*Pi^2*(-1 + T + U)*(58*T - 116*T^2 + 58*T^3 + 28*U - 112*T*U + 
     176*T^2*U - 86*T^3*U - 56*U^2 + 70*T*U^2 - 44*T^2*U^2 + 18*T^3*U^2 + 
     28*U^3 - 25*T*U^3 + 2*T^2*U^3 + T^3*U^3)*Log[T])/
   (3*T^2*(-1 + U)^2*U^2) + 
  (8*Nf*(38*T - 114*T^2 + 114*T^3 - 38*T^4 + 26*U - 185*T*U + 355*T^2*U - 
     259*T^3*U + 63*T^4*U - 59*U^2 + 250*T*U^2 - 311*T^2*U^2 + 120*T^3*U^2 + 
     9*U^3 - 66*T*U^3 + 45*T^2*U^3 + 36*U^4 - 12*T*U^4 - 12*U^5)*Log[T])/
   (9*T*(-1 + U)^2*U^2*(T + U)) - 
  (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
     170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 12*U^2 + 
     158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 4*T^5*U^2 + 
     26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 16*U^4 + 
     31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5)*Log[T])/
   (3*T*(-1 + U)*U^2*(T + U)^2) + 
  (2*(-58*T^2 + 178*T^3 - 182*T^4 + 62*T^5 - 208*T*U + 723*T^2*U - 
     991*T^3*U + 625*T^4*U - 149*T^5*U - 6*U^2 + 864*T*U^2 - 1972*T^2*U^2 + 
     1807*T^3*U^2 - 756*T^4*U^2 + 87*T^5*U^2 + 31*U^3 - 1347*T*U^3 + 
     2062*T^2*U^3 - 1375*T^3*U^3 + 365*T^4*U^3 - 40*U^4 + 973*T*U^4 - 
     838*T^2*U^4 + 437*T^3*U^4 - 48*T^4*U^4 + 11*U^5 - 354*T*U^5 + 
     87*T^2*U^5 - 48*T^3*U^5 + 4*U^6 + 72*T*U^6)*Log[T])/
   (T*(-1 + U)^3*U^2*(T + U)^2) + (32*LbL*Nf*Pi^2*(-2 + T)*(-1 + T)*
    (-1 + T + U)*G[{T^(-1)}, 1]*Log[T])/(3*T^3*U) + 
  (16*Pi^2*(-1 + T)*(-7 + 2*T)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[T])/
   (3*T^3*U) + (8*Pi^2*(-1 + T + U)*(29 - 58*T + 29*T^2 + 8*U^2)*
    G[{U^(-1)}, 1]*Log[T])/(3*T*U^3) - 
  (16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 44*T^2*U + 
     66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4)*G[{U^(-1)}, 1]*Log[T])/
   (9*T*(-1 + U)^2*U^3) - (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
     22*T^6 + 4*T^7 + 34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 
     50*T^6*U - 8*T^7*U + 24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 
     206*T^4*U^2 + 114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 
     156*T*U^3 - 19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 
     6*T^6*U^3 + 56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
     10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 16*U^6 + 
     12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7)*G[{U^(-1)}, 1]*
    Log[T])/(3*T^2*(-1 + U)*U^3*(T + U)) - 
  (4*(4*T^3 - 27*T^4 + 61*T^5 - 57*T^6 + 19*T^7 + 12*T^2*U - 109*T^3*U + 
     310*T^4*U - 369*T^5*U + 188*T^6*U - 32*T^7*U + 12*T*U^2 - 49*T^2*U^2 + 
     422*T^3*U^2 - 905*T^4*U^2 + 684*T^5*U^2 - 170*T^6*U^2 - 2*T^7*U^2 + 
     4*U^3 - 95*T*U^3 + 180*T^2*U^3 - 835*T^3*U^3 + 1080*T^4*U^3 - 
     374*T^5*U^3 - 8*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 197*T*U^4 - 
     442*T^2*U^4 + 993*T^3*U^4 - 392*T^4*U^4 - 112*T^5*U^4 + 30*T^6*U^4 - 
     98*U^5 - 184*T*U^5 + 546*T^2*U^5 - 556*T^3*U^5 - 168*T^4*U^5 + 
     48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 152*T*U^6 - 290*T^2*U^6 + 
     22*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 150*T*U^7 + 8*T^2*U^7 + 
     66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 68*T*U^8 + 42*T^2*U^8)*G[{U^(-1)}, 1]*
    Log[T])/(T^2*(-1 + U)^2*U^3*(T + U)^3) + 
  (16*Nf*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 4*U - 18*T*U + 
     25*T^2*U - 14*T^3*U + 3*T^4*U - 14*U^2 + 40*T*U^2 - 30*T^2*U^2 + 
     8*T^3*U^2 + 21*U^3 - 32*T*U^3 + 9*T^2*U^3 - 16*U^4 + 8*T*U^4 + 6*U^5)*
    G[{(T + U)^(-1)}, 1]*Log[T])/(3*T*(-1 + U)^2*U^2*(T + U)^2) - 
  (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 6*T^5 + 6*T^6 - 2*T^7 + 30*T^2*U - 
     45*T^3*U + 5*T^4*U + 19*T^5*U - 11*T^6*U + 2*T^7*U + 18*T*U^2 - 
     96*T^2*U^2 + 67*T^3*U^2 + T^4*U^2 - 16*T^5*U^2 + 2*T^6*U^2 + 12*U^3 - 
     75*T*U^3 + 111*T^2*U^3 - 20*T^3*U^3 - 2*T^4*U^3 - 26*U^4 + 71*T*U^4 - 
     47*T^2*U^4 + 6*T^3*U^4 + 16*U^5 - 17*T*U^5 + T^2*U^5 - 2*T^3*U^5 - 
     2*U^6 - 2*T^2*U^6)*G[{(T + U)^(-1)}, 1]*Log[T])/
   (3*T^2*(-1 + U)*U^2*(T + U)^3) - 
  (8*(-1 + T + U)*(-7*T^3 + 21*T^4 - 20*T^5 + 6*T^6 + 29*T^2*U + 18*T^3*U - 
     126*T^4*U + 104*T^5*U - 26*T^6*U - 26*T*U^2 - 80*T^2*U^2 - 93*T^3*U^2 + 
     321*T^4*U^2 - 204*T^5*U^2 + 35*T^6*U^2 + 10*U^3 + 91*T*U^3 + 
     27*T^2*U^3 + 330*T^3*U^3 - 406*T^4*U^3 + 174*T^5*U^3 - 15*T^6*U^3 - 
     48*U^4 - 109*T*U^4 + 100*T^2*U^4 - 486*T^3*U^4 + 236*T^4*U^4 - 
     53*T^5*U^4 + T^6*U^4 + 93*U^5 + 46*T*U^5 - 94*T^2*U^5 + 292*T^3*U^5 - 
     43*T^4*U^5 + 2*T^5*U^5 - 91*U^6 - 7*T*U^6 + T^2*U^6 - 51*T^3*U^6 + 
     45*U^7 + 13*T*U^7 + 18*T^2*U^7 - 2*T^3*U^7 - 9*U^8 - 8*T*U^8 - T^2*U^8)*
    G[{(T + U)^(-1)}, 1]*Log[T])/(T^2*(-1 + U)^4*U^2*(T + U)^3) + 
  (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
     2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*G[{T^(-1), 0}, 1]*
    Log[T])/(3*T^3*U^3) + (8*(-1 + T)*(-1 + T + U)*
    (2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 20*T^2*U + 16*T^3*U - 
     4*T^4*U + 7*U^2 + T*U^2 + 15*T^2*U^2 - 11*T^3*U^2 + 2*T^4*U^2 + 2*U^3 - 
     14*T*U^3 - 6*T^2*U^3 + 2*T^3*U^3 - 3*U^4 + 7*T*U^4 + 3*T^2*U^4 - 
     T^3*U^4)*G[{T^(-1), 0}, 1]*Log[T])/(T^3*(-1 + U)^2*U^3) - 
  (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
     2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^3*U^3) - 
  (8*(-1 + T)*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 
     20*T^2*U + 16*T^3*U - 4*T^4*U + 7*U^2 + T*U^2 + 15*T^2*U^2 - 
     11*T^3*U^2 + 2*T^4*U^2 + 2*U^3 - 14*T*U^3 - 6*T^2*U^3 + 2*T^3*U^3 - 
     3*U^4 + 7*T*U^4 + 3*T^2*U^4 - T^3*U^4)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[T])/(T^3*(-1 + U)^2*U^3) + 
  (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1]*Log[T])/
   (3*T*U^3) + (32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 10*T^3 - 20*T^4 + 20*T^5 - 
     10*T^6 + 2*T^7 - 2*U^2 + 27*T*U^2 - 29*T^2*U^2 + 5*T^3*U^2 - 3*T^4*U^2 + 
     2*T^5*U^2 + 6*U^3 - 6*T*U^3 + 8*T^2*U^3 - 4*T^3*U^3 + 2*T^4*U^3 - 
     6*U^4 + 3*T*U^4 - 3*T^2*U^4 + 2*U^5 + 2*T^2*U^5)*G[{U^(-1), 0}, 1]*
    Log[T])/(3*T^3*U^3) + (8*(-1 + T + U)*(-2 + 8*T - 7*T^2 - T^4 + 2*T^5 + 
     8*U - 20*T*U + 12*T^2*U + 12*T^3*U - 4*T^4*U - 4*T^5*U - 15*U^2 - 
     10*T*U^2 + 5*T^2*U^2 - 10*T^3*U^2 + 4*T^4*U^2 + 2*T^5*U^2 + 16*U^3 + 
     52*T*U^3 - 16*T^2*U^3 - 4*T^3*U^3 - 9*U^4 - 34*T*U^4 - 2*T^2*U^4 + 
     4*T^3*U^4 - T^4*U^4 + 2*U^5 + 4*T*U^5 + 6*T^2*U^5)*G[{U^(-1), 0}, 1]*
    Log[T])/(T^3*(-1 + U)^2*U^3) + 
  (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T])/
   (3*T*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 
     2*T^2*U - 4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
     2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
    G[{U^(-1), U^(-1)}, 1]*Log[T])/(3*T^3*U^3) + 
  (8*(-1 + T + U)*(-2 + 8*T - 11*T^2 + 6*T^3 - T^4 + 8*U - 20*T*U + 
     28*T^2*U - 24*T^3*U + 8*T^4*U - 11*U^2 + 22*T*U^2 - 12*T^2*U^2 + 
     22*T^3*U^2 - 9*T^4*U^2 + 4*U^3 - 20*T*U^3 - 18*T^2*U^3 - 4*T^3*U^3 + 
     2*T^4*U^3 + 3*U^4 + 14*T*U^4 + 21*T^2*U^4 - 4*T^3*U^4 + 2*T^4*U^4 - 
     2*U^5 - 4*T*U^5 - 6*T^2*U^5)*G[{U^(-1), U^(-1)}, 1]*Log[T])/
   (T^3*(-1 + U)^2*U^3) - (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T*U^3) + 
  (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
     4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
     2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^3*U^3) - 
  (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 14*T^4 + 12*T^5 - 4*T^6 - 4*T*U + 
     24*T^2*U - 48*T^3*U + 60*T^4*U - 40*T^5*U + 12*T^6*U - 2*U^2 + 
     24*T*U^2 - 73*T^2*U^2 + 116*T^3*U^2 - 89*T^4*U^2 + 50*T^5*U^2 - 
     13*T^6*U^2 + 8*U^3 - 44*T*U^3 + 112*T^2*U^3 - 112*T^3*U^3 + 52*T^4*U^3 - 
     30*T^5*U^3 + 2*T^6*U^3 - 11*U^4 + 36*T*U^4 - 90*T^2*U^4 + 22*T^3*U^4 - 
     6*T^4*U^4 + 2*T^5*U^4 + T^6*U^4 + 4*U^5 - 20*T*U^5 + 26*T^2*U^5 + 
     24*T^3*U^5 - 8*T^4*U^5 + 2*T^5*U^5 + 3*U^6 + 12*T*U^6 + 7*T^2*U^6 - 
     14*T^3*U^6 + T^4*U^6 - 2*U^7 - 4*T*U^7 - 6*T^2*U^7)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*(-1 + U)^2*U^3*(T + U)^2) - 
  (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
     2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 4*T^8*U - 
     4*T^2*U^2 + 28*T^3*U^2 - 40*T^4*U^2 + 25*T^5*U^2 - 13*T^6*U^2 + 
     4*T^7*U^2 - 4*T*U^3 + 36*T^2*U^3 - 46*T^3*U^3 + 18*T^4*U^3 - 
     10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 24*T^3*U^4 - 
     14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 10*T^3*U^5 + 
     4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 2*U^7 + 2*T^2*U^7)*
    G[{(T + U)^(-1), 0}, 1]*Log[T])/(3*T^3*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
     8*T^3*U + 36*T^4*U - 54*T^5*U + 46*T^6*U - 30*T^7*U + 10*T^8*U - 
     12*T^2*U^2 + 64*T^3*U^2 - 39*T^4*U^2 - 32*T^5*U^2 - 16*T^6*U^2 + 
     22*T^7*U^2 - 2*T^8*U^2 - 8*T*U^3 + 56*T^2*U^3 - 52*T^3*U^3 - 
     106*T^4*U^3 - 8*T^5*U^3 + 34*T^6*U^3 - 8*T^7*U^3 - 2*U^4 + 24*T*U^4 + 
     11*T^2*U^4 - 200*T^3*U^4 + 75*T^4*U^4 + 46*T^5*U^4 - 12*T^6*U^4 + 
     4*U^5 - 14*T*U^5 - 102*T^2*U^5 + 42*T^3*U^5 + 46*T^4*U^5 - 8*T^5*U^5 - 
     5*U^6 - 16*T*U^6 + 30*T^2*U^6 + 26*T^3*U^6 - 2*T^4*U^6 + 2*U^7 + 
     4*T*U^7 + 6*T^2*U^7)*G[{(T + U)^(-1), 0}, 1]*Log[T])/
   (T^3*U^3*(T + U)^4) + (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 
     20*T^7 - 10*T^8 + 2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 
     20*T^7*U + 4*T^8*U - 22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 
     13*T^6*U^2 + 4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 
     18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
     24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
     10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
     2*U^7 + 2*T^2*U^7)*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/
   (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 8*T^7 - 
     T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 84*T^6*U + 34*T^7*U + 
     4*T^8*U - 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 
     354*T^5*U^2 + 233*T^6*U^2 - 46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 
     8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 
     252*T^6*U^3 + 14*T^7*U^3 + 8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 263*T^2*U^4 - 
     666*T^3*U^4 + 858*T^4*U^4 - 440*T^5*U^4 + 71*T^6*U^4 + 18*T^7*U^4 - 
     2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 436*T^2*U^5 + 738*T^3*U^5 - 518*T^4*U^5 + 
     44*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 + 11*U^6 - 88*T*U^6 + 369*T^2*U^6 - 
     340*T^3*U^6 + 54*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 - 4*U^7 + 54*T*U^7 - 
     152*T^2*U^7 + 6*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 3*U^8 - 20*T*U^8 + 
     19*T^2*U^8 + 30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 4*T*U^9 + 6*T^2*U^9)*
    G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*(-1 + U)^2*U^3*(T + U)^4) + 
  (8*(-1 + T + U)^2*(2*T - 6*T^2 + 9*T^3 - 7*T^4 + 2*T^5 + 2*U - 12*T*U + 
     13*T^2*U - 12*T^3*U + 10*T^4*U - 4*T^5*U - 6*U^2 + 17*T*U^2 - 
     2*T^2*U^2 + 4*T^3*U^2 + 2*T^5*U^2 + 5*U^3 - 12*T*U^3 - 16*T^2*U^3 - 
     8*T^3*U^3 - 2*T^4*U^3 + U^4 + 10*T*U^4 + 16*T^2*U^4 + 6*T^3*U^4 - 
     2*U^5 - 4*T*U^5 - 6*T^2*U^5)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/
   (T^3*(-1 + U)^2*U^3*(T + U)) + 
  (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 8*T^6 + 12*T^7 - 8*T^8 + 2*T^9 + 
     6*T^4*U - 22*T^5*U + 30*T^6*U - 18*T^7*U + 4*T^8*U + 8*T^3*U^2 - 
     19*T^4*U^2 + 24*T^5*U^2 - 11*T^6*U^2 + 4*T^7*U^2 - 8*T^2*U^3 + 
     7*T^3*U^3 + T^4*U^3 - 2*T^5*U^3 + 2*T^6*U^3 - 6*T*U^4 + 13*T^2*U^4 - 
     7*T^3*U^4 + 6*T^4*U^4 - 2*T^5*U^4 - 2*U^5 + 13*T*U^5 - 15*T^2*U^5 + 
     8*T^3*U^5 - 4*T^4*U^5 + 4*U^6 - 7*T*U^6 + T^2*U^6 - 4*T^3*U^6 - 2*U^7 - 
     2*T^2*U^7)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/
   (3*T^3*U^3*(T + U)^3) - (16*(-5 + T)*(-1 + T)*(-1 + T + U)*
    G[{T^(-1), 0, 0}, 1]*Log[T])/(T^3*U) - 
  (128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, U^(-1)}, 1]*
    Log[T])/(T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 
     12*T*U^2 + T^2*U^2)*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U) + 
  (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
    Log[T])/(T^3*U) - (16*(-5 + T)*(-1 + T)*(-1 + T + U)*
    G[{T^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U) + 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*
    Log[T])/(T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
   (T^3*U) + (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (160*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/(T*U^3) + 
  (16*(-1 + T + U)*(5*T^2 - 6*T^3 + 3*T^4 - 2*U^2 - 4*T^2*U^2)*
    G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + 2*U^2 + 6*T^2*U^2)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 - U^2 + T^2*U^2)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/
   (T^3*U^3) + (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*
    G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(9 - 10*T + 5*T^2 + 4*U^2)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
  (32*(-1 + T + U)*(3*T^2 - 6*T^3 + 3*T^4 + U^2 + 2*T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*
    Log[T])/(T*U^3) - (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*(1 + T^2)*(-1 + T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/
   (T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (32*(1 + T^2)*(-1 + T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
   (T^3*U) + (24*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[mm]*Log[T])/
   (T*(-1 + U)^2*U^2) + (16*Nf*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[mm]*
    Log[T])/(3*T*(-1 + U)^2*U^2) - (48*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1)}, 1]*Log[mm]*Log[T])/(T*U^3) - 
  (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1)}, 1]*Log[mm]*Log[T])/
   (3*T*U^3) + (32*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[2*om]*Log[T])/
   (T*(-1 + U)^2*U^2) - (64*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1)}, 1]*Log[2*om]*Log[T])/(T*U^3) + 
  (32*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[mm]*Log[2*om]*Log[T])/
   (T*(-1 + U)^2*U^2) - (64*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1)}, 1]*Log[mm]*Log[2*om]*Log[T])/(T*U^3) - 
  (8*Nf*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[T]^2)/(3*T*(-1 + U)^2*U^2) - 
  (2*(-1 + T + U)*(-20 + 40*T - 20*T^2 + 65*U - 146*T*U + 73*T^2*U - 70*U^2 + 
     180*T*U^2 - 86*T^2*U^2 + 25*U^3 - 74*T*U^3 + 31*T^2*U^3)*Log[T]^2)/
   (T*(-1 + U)^4*U^2) + (16*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1)}, 1]*Log[T]^2)/(3*T*U^3) + 
  (16*(-1 + T + U)*(4 - 4*T + 2*T^2 - 6*U + 7*T*U - 4*T^2*U + U^2 - 2*T*U^2 + 
     T^2*U^2)*G[{U^(-1)}, 1]*Log[T]^2)/(T*(-1 + U)^2*U^2) - 
  (40*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/(T*U^3) + 
  (8*(-1 + T + U)*(11 - 14*T + 7*T^2 + 8*U^2)*G[{U^(-1), U^(-1)}, 1]*
    Log[T]^2)/(T*U^3) - (16*LbL*Nf*Pi^2*(-1 + T)^2*(-1 + T + U)*
    (4 - 10*U + 9*U^2)*Log[U])/(3*T*(-1 + U)^3*U^2) - 
  (8*Nf*(-26*T + 7*T^2 + 19*T^3 - 38*U + 57*T*U + 20*T^2*U + 38*U^2 + 
     13*T*U^2)*Log[U])/(9*T^2*U*(T + U)) + 
  (2*(-6*T^2 - 23*T^3 + 25*T^4 + 4*T^5 - 208*T*U + 306*T^2*U - 94*T^3*U + 
     23*T^4*U - 58*U^2 + 449*T*U^2 - 313*T^2*U^2 + 157*T^3*U^2 - 48*T^4*U^2 + 
     120*U^3 - 256*T*U^3 + 13*T^2*U^3 - 48*T^3*U^3 - 62*U^4 + 19*T*U^4)*
    Log[U])/(T^2*(-1 + U)*U*(T + U)^2) + 
  (4*Pi^2*(-1 + T + U)*(-28*T + 56*T^2 - 28*T^3 - 58*U + 100*T*U - 
     138*T^2*U + 69*T^3*U + 174*U^2 - 146*T*U^2 + 114*T^2*U^2 - 57*T^3*U^2 - 
     174*U^3 + 94*T*U^3 - 22*T^2*U^3 + 11*T^3*U^3 + 58*U^4 - 24*T*U^4 - 
     2*T^2*U^4 + T^3*U^4)*Log[U])/(3*T^2*(-1 + U)^3*U^2) - 
  (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
     170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 12*U^2 + 
     158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 4*T^5*U^2 + 
     26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 16*U^4 + 
     31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5)*Log[U])/
   (3*T^2*(-1 + U)*U*(T + U)^2) + (8*Pi^2*(29 - 30*T + 9*T^2)*(-1 + T + U)*
    G[{T^(-1)}, 1]*Log[U])/(3*T^3*U) - 
  (16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U])/(9*T^3*U) - 
  (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 92*T^2*U + 
     196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 8*T^7*U - 12*U^2 + 
     28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 81*T^5*U^2 - 
     28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 50*T^2*U^3 - 63*T^3*U^3 + 
     84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 
     75*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 
     33*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 
     4*U^7 + 4*T^2*U^7)*G[{T^(-1)}, 1]*Log[U])/(3*T^3*(-1 + U)^2*U^2*
    (T + U)) - (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 
     12*T^2*U - 95*T^3*U + 15*T^4*U + 348*T^5*U - 514*T^6*U + 280*T^7*U - 
     46*T^8*U + 12*T*U^2 - 49*T^2*U^2 + 82*T^3*U^2 + 232*T^4*U^2 - 
     698*T^5*U^2 + 672*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 
     109*T*U^3 + 196*T^2*U^3 + 91*T^3*U^3 - 649*T^4*U^3 + 920*T^5*U^3 - 
     446*T^6*U^3 + 42*T^7*U^3 - 27*U^4 + 288*T*U^4 - 339*T^2*U^4 - 
     106*T^3*U^4 + 574*T^4*U^4 - 552*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 
     61*U^5 - 299*T*U^5 + 200*T^2*U^5 + 54*T^3*U^5 - 218*T^4*U^5 + 
     56*T^5*U^5 + 48*T^6*U^5 - 57*U^6 + 114*T*U^6 - 26*T^2*U^6 - 68*T^3*U^6 + 
     54*T^4*U^6 + 24*T^5*U^6 + 19*U^7 - 6*T*U^7 - 2*T^2*U^7 + 38*T^3*U^7)*
    G[{T^(-1)}, 1]*Log[U])/(T^3*(-1 + U)^2*U^2*(T + U)^3) + 
  (112*Pi^2*(-1 + T)^2*(-1 + T + U)*G[{U^(-1)}, 1]*Log[U])/(3*T*U^3) + 
  (64*LbL*Nf*Pi^2*(-1 + T)^2*(-1 + T + U)*G[{U^(-1)}, 1]*Log[U])/(3*T*U^3) + 
  (16*Nf*(-1 + T + U)*(4*T - 4*T^2 + 3*T^3 + 2*U - 4*T*U - 2*U^2 - T*U^2)*
    G[{(T + U)^(-1)}, 1]*Log[U])/(3*T^2*U*(T + U)^2) + 
  (8*(-1 + T + U)*(-10*T^3 + 28*T^4 - 27*T^5 + 9*T^6 + 26*T^2*U + 22*T^3*U - 
     88*T^4*U + 61*T^5*U - 9*T^6*U - 29*T*U^2 - 6*T^2*U^2 - 49*T^3*U^2 + 
     73*T^4*U^2 - 35*T^5*U^2 + T^6*U^2 + 7*U^3 + 51*T*U^3 - 13*T^2*U^3 + 
     62*T^3*U^3 - 15*T^4*U^3 + 2*T^5*U^3 - 21*U^4 - 5*T*U^4 - 41*T^2*U^4 - 
     25*T^3*U^4 + 20*U^5 - 16*T*U^5 + 36*T^2*U^5 - 2*T^3*U^5 - 6*U^6 - 
     T^2*U^6)*G[{(T + U)^(-1)}, 1]*Log[U])/(T^2*(-1 + U)^2*U^2*(T + U)^3) + 
  (32*LbL*Nf*(-1 + T + U)*(12*T^3 - 38*T^4 + 42*T^5 - 18*T^6 + 2*T^7 + 
     18*T^2*U - 105*T^3*U + 180*T^4*U - 127*T^5*U + 38*T^6*U - 4*T^7*U + 
     30*T*U^2 - 114*T^2*U^2 + 263*T^3*U^2 - 266*T^4*U^2 + 110*T^5*U^2 - 
     13*T^6*U^2 + 2*T^7*U^2 - 69*T*U^3 + 174*T^2*U^3 - 237*T^3*U^3 + 
     108*T^4*U^3 - 16*T^5*U^3 + 2*T^6*U^3 + 2*U^4 + 43*T*U^4 - 52*T^2*U^4 + 
     43*T^3*U^4 - 2*T^4*U^4 - 6*U^5 + 10*T*U^5 - 18*T^2*U^5 + 8*T^3*U^5 + 
     6*U^6 - 5*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 - 2*T^2*U^7)*
    G[{(T + U)^(-1)}, 1]*Log[U])/(3*T^2*(-1 + U)^2*U^2*(T + U)^3) + 
  (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[U])/(3*T^3*U) + 
  (8*(-1 + T + U)*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 10*U + 
     28*T*U - 21*T^2*U - 3*T^4*U + 6*T^5*U + 15*U^2 - 32*T*U^2 - 23*T^2*U^2 + 
     68*T^3*U^2 - 34*T^4*U^2 - 6*T^5*U^2 - 7*U^3 + 4*T*U^3 + 43*T^2*U^3 - 
     36*T^3*U^3 + 26*T^4*U^3 + 2*T^5*U^3 + U^4 + 20*T*U^4 - 28*T^2*U^4 - 
     8*T^3*U^4 - 5*T^4*U^4 - 3*U^5 - 16*T*U^5 + 8*T^3*U^5 - T^4*U^5 + 2*U^6 + 
     4*T*U^6 + 6*T^2*U^6)*G[{T^(-1), 0}, 1]*Log[U])/(T^3*(-1 + U)^3*U^3) + 
  (32*LbL*Nf*(-1 + T + U)*(2*T^2 - 10*T^3 + 20*T^4 - 20*T^5 + 10*T^6 - 
     2*T^7 - 30*T^2*U + 78*T^3*U - 84*T^4*U + 60*T^5*U - 30*T^6*U + 6*T^7*U + 
     2*U^2 - 6*T*U^2 + 74*T^2*U^2 - 155*T^3*U^2 + 123*T^4*U^2 - 62*T^5*U^2 + 
     30*T^6*U^2 - 6*T^7*U^2 - 12*U^3 + 24*T*U^3 - 88*T^2*U^3 + 137*T^3*U^3 - 
     85*T^4*U^3 + 26*T^5*U^3 - 10*T^6*U^3 + 2*T^7*U^3 + 30*U^4 - 39*T*U^4 + 
     51*T^2*U^4 - 27*T^3*U^4 + 15*T^4*U^4 - 6*T^5*U^4 - 40*U^5 + 33*T*U^5 - 
     43*T^2*U^5 + 17*T^3*U^5 - 9*T^4*U^5 + 2*T^5*U^5 + 30*U^6 - 15*T*U^6 + 
     23*T^2*U^6 - 4*T^3*U^6 + 2*T^4*U^6 - 12*U^7 + 3*T*U^7 - 9*T^2*U^7 + 
     2*U^8 + 2*T^2*U^8)*G[{T^(-1), 0}, 1]*Log[U])/(3*T^3*(-1 + U)^3*U^3) + 
  (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/(3*T^3*U) - 
  (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 4*U + 4*T*U + 
     U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2)*
    G[{T^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
     2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*G[{T^(-1), T^(-1)}, 1]*
    Log[U])/(3*T^3*U^3) - (32*Nf*(1 + T^2)*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^3*U) + 
  (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
     2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^3*U^3) + 
  (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 2*T^7 + 4*T*U - 
     24*T^2*U + 44*T^3*U - 36*T^4*U + 8*T^5*U + 8*T^6*U - 4*T^7*U + 2*U^2 - 
     24*T*U^2 + 73*T^2*U^2 - 102*T^3*U^2 + 52*T^4*U^2 - 9*T^6*U^2 + 
     2*T^7*U^2 - 8*U^3 + 48*T*U^3 - 124*T^2*U^3 + 116*T^3*U^3 - 30*T^4*U^3 - 
     12*T^5*U^3 + 6*T^6*U^3 + 14*U^4 - 58*T*U^4 + 119*T^2*U^4 - 56*T^3*U^4 - 
     8*T^4*U^4 + 10*T^5*U^4 - T^6*U^4 - 12*U^5 + 48*T*U^5 - 50*T^2*U^5 + 
     2*T^3*U^5 + 10*T^4*U^5 - 2*T^5*U^5 + 4*U^6 - 18*T*U^6 + 5*T^2*U^6 + 
     4*T^3*U^6 - T^4*U^6)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/
   (T^3*(-1 + U)^2*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 12*T*U - T^2*U + 
     18*T^3*U - 11*T^4*U - 9*U^2 + 4*T*U^2 + 5*T^2*U^2 - 6*T^3*U^2 + 
     3*T^4*U^2 + 7*U^3 + 4*T*U^3 + 5*T^2*U^3 - 2*T^3*U^3 + T^4*U^3 - 2*U^4 - 
     4*T*U^4 - 6*T^2*U^4)*G[{U^(-1), 0}, 1]*Log[U])/(T^3*(-1 + U)*U^3) + 
  (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
     4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
     2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
    G[{U^(-1), 0}, 1]*Log[U])/(3*T^3*U^3) + 
  (8*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 12*T*U - T^2*U + 
     18*T^3*U - 11*T^4*U - 9*U^2 + 4*T*U^2 + 5*T^2*U^2 - 6*T^3*U^2 + 
     3*T^4*U^2 + 7*U^3 + 4*T*U^3 + 5*T^2*U^3 - 2*T^3*U^3 + T^4*U^3 - 2*U^4 - 
     4*T*U^4 - 6*T^2*U^4)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/
   (T^3*(-1 + U)*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*
    (2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 
     7*T^2*U^2 - 4*T^3*U^2 + 2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 
     2*T^2*U^4)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^3*U^3) - 
  (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
     2*T^9 + 4*T^3*U - 38*T^4*U + 94*T^5*U - 112*T^6*U + 80*T^7*U - 
     34*T^8*U + 6*T^9*U + 4*T^2*U^2 - 52*T^3*U^2 + 172*T^4*U^2 - 
     259*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
     4*T*U^3 - 36*T^2*U^3 + 166*T^3*U^3 - 323*T^4*U^3 + 329*T^5*U^3 - 
     212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 27*T*U^4 + 
     101*T^2*U^4 - 256*T^3*U^4 + 310*T^4*U^4 - 205*T^5*U^4 + 97*T^6*U^4 - 
     32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 75*T*U^5 - 152*T^2*U^5 + 218*T^3*U^5 - 
     155*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 30*U^6 - 110*T*U^6 + 
     132*T^2*U^6 - 128*T^3*U^6 + 72*T^4*U^6 - 28*T^5*U^6 + 6*T^6*U^6 - 
     40*U^7 + 90*T*U^7 - 82*T^2*U^7 + 66*T^3*U^7 - 26*T^4*U^7 + 6*T^5*U^7 + 
     30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 12*U^9 + 
     7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 2*T^2*U^10)*
    G[{(T + U)^(-1), 0}, 1]*Log[U])/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 15*T^6 - 16*T^7 + 9*T^8 - 2*T^9 + 
     8*T^3*U - 42*T^4*U + 78*T^5*U - 67*T^6*U + 30*T^7*U - 13*T^8*U + 
     6*T^9*U + 12*T^2*U^2 - 88*T^3*U^2 + 153*T^4*U^2 - 82*T^5*U^2 - 
     45*T^6*U^2 + 54*T^7*U^2 - 4*T^8*U^2 - 6*T^9*U^2 + 8*T*U^3 - 92*T^2*U^3 + 
     268*T^3*U^3 - 73*T^4*U^3 - 342*T^5*U^3 + 399*T^6*U^3 - 142*T^7*U^3 + 
     2*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 48*T*U^4 + 193*T^2*U^4 - 204*T^3*U^4 - 
     456*T^4*U^4 + 776*T^5*U^4 - 439*T^6*U^4 + 68*T^7*U^4 + 4*T^8*U^4 - 
     10*U^5 + 110*T*U^5 - 117*T^2*U^5 - 246*T^3*U^5 + 774*T^4*U^5 - 
     466*T^5*U^5 + 123*T^6*U^5 + 6*T^7*U^5 - 2*T^8*U^5 + 23*U^6 - 130*T*U^6 - 
     77*T^2*U^6 + 406*T^3*U^6 - 372*T^4*U^6 - 2*T^5*U^6 + 30*T^6*U^6 - 
     8*T^7*U^6 - 31*U^7 + 86*T*U^7 + 131*T^2*U^7 - 130*T^3*U^7 - 52*T^4*U^7 + 
     70*T^5*U^7 - 12*T^6*U^7 + 25*U^8 - 26*T*U^8 - 67*T^2*U^8 - 56*T^3*U^8 + 
     72*T^4*U^8 - 8*T^5*U^8 - 11*U^9 - 4*T*U^9 + 7*T^2*U^9 + 34*T^3*U^9 - 
     2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10)*G[{(T + U)^(-1), 0}, 1]*
    Log[U])/(T^3*(-1 + U)^3*U^3*(T + U)^4) + 
  (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
     2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 80*T^7*U - 
     34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 259*T^4*U^2 - 
     295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
     4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 365*T^5*U^3 - 
     212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 24*T*U^4 + 
     152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 217*T^5*U^4 + 97*T^6*U^4 - 
     32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 66*T*U^5 - 161*T^2*U^5 + 233*T^3*U^5 - 
     170*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 30*U^6 - 101*T*U^6 + 
     123*T^2*U^6 - 122*T^3*U^6 + 72*T^4*U^6 - 28*T^5*U^6 + 6*T^6*U^6 - 
     40*U^7 + 87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 26*T^4*U^7 + 6*T^5*U^7 + 
     30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 12*U^9 + 
     7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 2*T^2*U^10)*
    G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
  (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
     8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
     6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
     407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 92*T^2*U^3 - 
     388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 148*T^7*U^3 - 
     11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 337*T^2*U^4 + 974*T^3*U^4 - 
     1826*T^4*U^4 + 1550*T^5*U^4 - 542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 
     10*U^5 - 122*T*U^5 + 649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 
     796*T^5*U^5 + 90*T^6*U^5 + 26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 
     703*T^2*U^6 + 1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 
     8*T^7*U^6 + 21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 
     73*T^4*U^7 + 70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
     36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
     30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10)*
    G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*(-1 + U)^3*U^3*(T + U)^4) - 
  (8*(-1 + T + U)^2*(-2*T + 6*T^2 - 5*T^3 - T^4 + 2*T^5 - 2*U + 12*T*U - 
     17*T^2*U + 12*T^3*U + 2*T^4*U - 4*T^5*U + 6*U^2 - 13*T*U^2 + 
     18*T^2*U^2 - 4*T^3*U^2 + 2*T^5*U^2 - 9*U^3 - 4*T*U^3 - 16*T^2*U^3 - 
     8*T^3*U^3 - 2*T^4*U^3 + 7*U^4 + 10*T*U^4 + 16*T^2*U^4 + 6*T^3*U^4 - 
     2*U^5 - 4*T*U^5 - 6*T^2*U^5)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/
   (T^3*(-1 + U)^2*U^3*(T + U)) - 
  (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 8*T^6 + 12*T^7 - 8*T^8 + 2*T^9 + 
     6*T^4*U - 22*T^5*U + 30*T^6*U - 18*T^7*U + 4*T^8*U + 8*T^3*U^2 - 
     19*T^4*U^2 + 24*T^5*U^2 - 11*T^6*U^2 + 4*T^7*U^2 - 8*T^2*U^3 + 
     7*T^3*U^3 + T^4*U^3 - 2*T^5*U^3 + 2*T^6*U^3 - 6*T*U^4 + 13*T^2*U^4 - 
     7*T^3*U^4 + 6*T^4*U^4 - 2*T^5*U^4 - 2*U^5 + 13*T*U^5 - 15*T^2*U^5 + 
     8*T^3*U^5 - 4*T^4*U^5 + 4*U^6 - 7*T*U^6 + T^2*U^6 - 4*T^3*U^6 - 2*U^7 - 
     2*T^2*U^7)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/
   (3*T^3*U^3*(T + U)^3) - (32*(-5 + T)*(-1 + T)*(-1 + T + U)*
    G[{T^(-1), 0, 0}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 5*U^2 + 6*T*U^2 + 5*T^2*U^2)*
    G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 7*U^2 - 6*T*U^2 + 7*T^2*U^2)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T)*(-1 + T + U)*(-T^2 + T^3 + 2*U^2 + 2*T*U^2)*
    G[{T^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-3 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/
   (T^3*U) - (16*(-3 + T)^2*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*
    Log[U])/(T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 3*U^2 - 3*T*U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/
   (T^3*U) - (32*(1 + T^2)*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/(T*U^3) - 
  (256*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/
   (T*U^3) + (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (96*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/
   (T*U^3) + (128*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 
     1]*Log[U])/(T*U^3) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 
     T^2*U^2)*G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/(T*U^3) + 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/
   (T*U^3) + (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U^3) + (128*LbL*Nf*(-1 + T)^2*(-1 + T + U)*
    G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T*U^3) - 
  (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[U])/(T*U^3) + (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 
     5*T^2*U^2)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 
     1]*Log[U])/(T*U^3) - (24*(2 + T)*(-1 + T + U)*Log[mm]*Log[U])/(T^2*U) - 
  (16*Nf*(2 + T)*(-1 + T + U)*Log[mm]*Log[U])/(3*T^2*U) - 
  (48*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[mm]*Log[U])/(T^3*U) - 
  (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[mm]*Log[U])/(3*T^3*U) - 
  (32*(2 + T)*(-1 + T + U)*Log[2*om]*Log[U])/(T^2*U) - 
  (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[2*om]*Log[U])/(T^3*U) - 
  (32*(2 + T)*(-1 + T + U)*Log[mm]*Log[2*om]*Log[U])/(T^2*U) - 
  (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[mm]*Log[2*om]*Log[U])/
   (T^3*U) + (16*LbL*Nf*(-8*T^3 + 28*T^4 - 36*T^5 + 20*T^6 - 4*T^7 - 
     8*T^2*U + 42*T^3*U - 78*T^4*U + 66*T^5*U - 26*T^6*U + 4*T^7*U - 
     2*T*U^2 + 26*T^2*U^2 - 64*T^3*U^2 + 71*T^4*U^2 - 37*T^5*U^2 + 
     6*T^6*U^2 - 8*U^3 + 20*T*U^3 - 42*T^2*U^3 + 50*T^3*U^3 - 34*T^4*U^3 + 
     10*T^5*U^3 + 20*U^4 - 30*T*U^4 + 33*T^2*U^4 - 29*T^3*U^4 + 10*T^4*U^4 - 
     16*U^5 + 12*T*U^5 - 10*T^2*U^5 + 6*T^3*U^5 + 4*U^6 + 4*T^2*U^6)*Log[T]*
    Log[U])/(3*T^2*(-1 + U)*U^2*(T + U)) + 
  (8*(-2*T^3 + 11*T^5 - 14*T^6 + 5*T^7 - 6*T^2*U + 32*T^3*U - 17*T^4*U - 
     50*T^5*U + 55*T^6*U - 14*T^7*U - 6*T*U^2 - 8*T^2*U^2 - 6*T^3*U^2 - 
     66*T^4*U^2 + 141*T^5*U^2 - 68*T^6*U^2 + 12*T^7*U^2 - 2*U^3 + 32*T*U^3 + 
     34*T^2*U^3 - 112*T^3*U^3 + 255*T^4*U^3 - 158*T^5*U^3 + 18*T^6*U^3 - 
     49*T*U^4 - 38*T^2*U^4 + 163*T^3*U^4 - 220*T^4*U^4 + 26*T^5*U^4 + 
     12*T^6*U^4 + 11*U^5 + 30*T*U^5 + 53*T^2*U^5 - 102*T^3*U^5 + 30*T^4*U^5 + 
     24*T^5*U^5 - 14*U^6 - 13*T*U^6 - 52*T^2*U^6 + 30*T^3*U^6 + 12*T^4*U^6 + 
     5*U^7 + 6*T*U^7 + 20*T^2*U^7)*Log[T]*Log[U])/
   (T^2*(-1 + U)^2*U^2*(T + U)^3) + 
  (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
     2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*G[{T^(-1)}, 1]*Log[T]*
    Log[U])/(3*T^3*U^3) + (8*(-1 + T)*(-1 + T + U)*
    (2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 20*T^2*U + 16*T^3*U - 
     4*T^4*U + 7*U^2 + T*U^2 + 15*T^2*U^2 - 11*T^3*U^2 + 2*T^4*U^2 + 2*U^3 - 
     14*T*U^3 - 6*T^2*U^3 + 2*T^3*U^3 - 3*U^4 + 7*T*U^4 + 3*T^2*U^4 - 
     T^3*U^4)*G[{T^(-1)}, 1]*Log[T]*Log[U])/(T^3*(-1 + U)^2*U^3) - 
  (8*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 12*T*U - T^2*U + 
     18*T^3*U - 11*T^4*U - 9*U^2 + 4*T*U^2 + 5*T^2*U^2 - 6*T^3*U^2 + 
     3*T^4*U^2 + 7*U^3 + 4*T*U^3 + 5*T^2*U^3 - 2*T^3*U^3 + T^4*U^3 - 2*U^4 - 
     4*T*U^4 - 6*T^2*U^4)*G[{U^(-1)}, 1]*Log[T]*Log[U])/(T^3*(-1 + U)*U^3) + 
  (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
     4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
     2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
    G[{U^(-1)}, 1]*Log[T]*Log[U])/(3*T^3*U^3) - 
  (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
     2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 4*T^8*U - 
     4*T^2*U^2 + 16*T^3*U^2 - 28*T^4*U^2 + 25*T^5*U^2 - 13*T^6*U^2 + 
     4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 22*T^3*U^3 + 18*T^4*U^3 - 
     10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 24*T^3*U^4 - 
     14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 10*T^3*U^5 + 
     4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 2*U^7 + 2*T^2*U^7)*
    G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/(3*T^3*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
     8*T^3*U + 40*T^4*U - 70*T^5*U + 64*T^6*U - 38*T^7*U + 16*T^8*U - 
     4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 113*T^4*U^2 + 48*T^5*U^2 - 
     12*T^6*U^2 + 16*T^7*U^2 - 12*T^8*U^2 + 2*T^9*U^2 - 8*T*U^3 + 
     80*T^2*U^3 - 188*T^3*U^3 - 16*T^4*U^3 + 182*T^5*U^3 - 94*T^6*U^3 - 
     2*T^7*U^3 + 8*T^8*U^3 - 2*U^4 + 40*T*U^4 - 113*T^2*U^4 - 8*T^3*U^4 + 
     338*T^4*U^4 - 202*T^5*U^4 + 30*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 + 
     8*U^5 - 70*T*U^5 - 32*T^2*U^5 + 330*T^3*U^5 - 298*T^4*U^5 - 24*T^5*U^5 + 
     38*T^6*U^5 - 8*T^7*U^5 - 15*U^6 + 48*T*U^6 + 164*T^2*U^6 - 212*T^3*U^6 - 
     8*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 + 16*U^7 - 2*T*U^7 - 106*T^2*U^7 - 
     22*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 9*U^8 - 12*T*U^8 + 14*T^2*U^8 + 
     30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 4*T*U^9 + 6*T^2*U^9)*
    G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/(T^3*(-1 + U)^2*U^3*(T + U)^4) - 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/
   (T^3*U) - (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*
    Log[U])/(T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) + 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*
    Log[U])/(T^3*U) - (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]*
    Log[U])/(T*U^3) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T*U^3) + 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/
   (T*U^3) - (4*(-1 + T)^2*(-1 + T + U)*(10 - 15*U + 4*U^2)*Log[T]^2*Log[U])/
   (T*(-1 + U)^2*U^2) - (40*(-1 + T)^2*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2*
    Log[U])/(T*U^3) + (8*Nf*(2 + T)*(-1 + T + U)*Log[U]^2)/(3*T^2*U) - 
  (2*(-20 + 9*T)*(-1 + T + U)*Log[U]^2)/(T^2*U) - 
  (16*(-4 + T)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U]^2)/(T^2*U) + 
  (16*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U]^2)/(3*T^3*U) - 
  (8*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/(T^3*U) + 
  (8*(11 - 6*T + 3*T^2)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/
   (T^3*U) + (4*(-10 + 7*T)*(-1 + T + U)*Log[T]*Log[U]^2)/(T^2*U) - 
  (8*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/(T^3*U) + 
  (96*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T + 4*T^2 - 4*U + 10*T*U - 10*T^2*U + 
     12*U^2 - 9*T*U^2 + 9*T^2*U^2 - 12*U^3 + 4*U^4)*Zeta[3])/
   (T^2*(-1 + U)^3*U^2) - (8*(-1 + T + U)*(4*T - 8*T^2 + 4*T^3 + 4*U - 
     26*T*U + 22*T^2*U - 15*T^3*U - 12*U^2 + 44*T*U^2 + 26*T^2*U^2 - 
     T^3*U^2 + 12*U^3 - 67*T*U^3 - 16*T^2*U^3 - 4*T^3*U^3 - 4*U^4 + 
     33*T*U^4 + 4*T^3*U^4)*Zeta[3])/(T^2*(-1 + U)^3*U^2) - 
  (192*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1)}, 1]*Zeta[3])/
   (T^3*U) + (32*(1 + 3*T)*(-1 + T + U)*G[{T^(-1)}, 1]*Zeta[3])/(T^3*U) - 
  (384*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1)}, 1]*Zeta[3])/(T*U^3) + 
  (32*(-1 + T + U)*(1 - 2*T + T^2 + 4*U^2)*G[{U^(-1)}, 1]*Zeta[3])/(T*U^3) - 
  (192*(-1 + T + U)*Log[mm]*Zeta[3])/(T*U), 
 (152*Nf*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 
     8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/
   (9*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (2*(68*T - 174*T^2 + 144*T^3 - 38*T^4 + 68*U - 332*T*U + 400*T^2*U - 
     140*T^3*U + 19*T^4*U - 174*U^2 + 400*T*U^2 - 188*T^2*U^2 - 19*T^3*U^2 + 
     144*U^3 - 140*T*U^3 - 19*T^2*U^3 - 38*U^4 + 19*T*U^4))/
   ((-1 + T)*T*(-1 + U)*U*(T + U)^2) + 
  (16*Nf*Pi^2*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 2*U - 6*T*U + 
     8*T^2*U - 5*T^3*U + T^4*U - 6*U^2 + 8*T*U^2 - 3*T^3*U^2 + 2*T^4*U^2 + 
     6*U^3 - 5*T*U^3 - 3*T^2*U^3 - 2*U^4 + T*U^4 + 2*T^2*U^4))/
   (9*(-1 + T)^2*T^2*(-1 + U)^2*U^2) + 
  (8*LbL*Nf*Pi^2*(24*T^2 - 136*T^3 + 324*T^4 - 416*T^5 + 304*T^6 - 120*T^7 + 
     20*T^8 + 48*T*U - 283*T^2*U + 755*T^3*U - 1181*T^4*U + 1134*T^5*U - 
     638*T^6*U + 185*T^7*U - 20*T^8*U + 24*U^2 - 283*T*U^2 + 892*T^2*U^2 - 
     1389*T^3*U^2 + 1362*T^4*U^2 - 847*T^5*U^2 + 241*T^6*U^2 + 20*T^7*U^2 - 
     20*T^8*U^2 - 136*U^3 + 755*T*U^3 - 1389*T^2*U^3 + 1124*T^3*U^3 - 
     424*T^4*U^3 - 83*T^5*U^3 + 230*T^6*U^3 - 115*T^7*U^3 + 20*T^8*U^3 + 
     324*U^4 - 1181*T*U^4 + 1362*T^2*U^4 - 424*T^3*U^4 - 288*T^4*U^4 + 
     400*T^5*U^4 - 205*T^6*U^4 + 30*T^7*U^4 - 416*U^5 + 1134*T*U^5 - 
     847*T^2*U^5 - 83*T^3*U^5 + 400*T^4*U^5 - 220*T^5*U^5 + 50*T^6*U^5 + 
     304*U^6 - 638*T*U^6 + 241*T^2*U^6 + 230*T^3*U^6 - 205*T^4*U^6 + 
     50*T^5*U^6 - 120*U^7 + 185*T*U^7 + 20*T^2*U^7 - 115*T^3*U^7 + 
     30*T^4*U^7 + 20*U^8 - 20*T*U^8 - 20*T^2*U^8 + 20*T^3*U^8))/
   (9*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)) + 
  (4*Pi^2*(14*T^3 + 6*T^4 - 157*T^5 + 295*T^6 - 213*T^7 + 55*T^8 + 42*T^2*U - 
     152*T^3*U - 57*T^4*U + 692*T^5*U - 849*T^6*U + 358*T^7*U - 34*T^8*U + 
     42*T*U^2 + 44*T^2*U^2 - 586*T^3*U^2 + 1407*T^4*U^2 - 1577*T^5*U^2 + 
     717*T^6*U^2 + 14*T^7*U^2 - 61*T^8*U^2 + 14*U^3 - 152*T*U^3 - 
     586*T^2*U^3 + 2380*T^3*U^3 - 2757*T^4*U^3 + 1302*T^5*U^3 - 18*T^6*U^3 - 
     223*T^7*U^3 + 61*T^8*U^3 + 6*U^4 - 57*T*U^4 + 1407*T^2*U^4 - 
     2757*T^3*U^4 + 1416*T^4*U^4 + 238*T^5*U^4 - 257*T^6*U^4 + 25*T^7*U^4 - 
     157*U^5 + 692*T*U^5 - 1577*T^2*U^5 + 1302*T^3*U^5 + 238*T^4*U^5 - 
     550*T^5*U^5 - 50*T^6*U^5 + 60*T^7*U^5 + 295*U^6 - 849*T*U^6 + 
     717*T^2*U^6 - 18*T^3*U^6 - 257*T^4*U^6 - 50*T^5*U^6 + 120*T^6*U^6 - 
     213*U^7 + 358*T*U^7 + 14*T^2*U^7 - 223*T^3*U^7 + 25*T^4*U^7 + 
     60*T^5*U^7 + 55*U^8 - 34*T*U^8 - 61*T^2*U^8 + 61*T^3*U^8))/
   (3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
  (32*Nf*Pi^2*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1])/(9*T^3*U) + 
  (8*LbL*Nf*Pi^2*(-1 + T + U)*(20*T^2 - 80*T^3 + 120*T^4 - 80*T^5 + 20*T^6 - 
     15*T^2*U + 25*T^3*U + 15*T^4*U - 45*T^5*U + 20*T^6*U + 20*U^2 - 
     33*T*U^2 - 5*T^3*U^2 - 20*U^3 + 13*T*U^3 + 5*T^3*U^3 + 20*T^4*U^3)*
    G[{T^(-1)}, 1])/(9*T^3*U^3) + 
  (4*Pi^2*(-1 + T + U)*(14 - 70*T + 157*T^2 - 201*T^3 + 151*T^4 - 61*T^5 + 
     10*T^6 - 70*U + 252*T*U - 383*T^2*U + 316*T^3*U - 141*T^4*U + 26*T^5*U + 
     109*U^2 - 281*T*U^2 + 234*T^2*U^2 - 6*T^3*U^2 - 139*T^4*U^2 + 
     113*T^5*U^2 - 30*T^6*U^2 - 47*U^3 + 72*T*U^3 + 68*T^2*U^3 - 
     174*T^3*U^3 + 139*T^4*U^3 - 76*T^5*U^3 + 20*T^6*U^3 - 23*U^4 + 
     41*T*U^4 - 85*T^2*U^4 + 89*T^3*U^4 - 34*T^4*U^4 + 8*T^5*U^4 + 17*U^5 - 
     14*T*U^5 + 9*T^2*U^5 - 18*T^3*U^5 + 12*T^4*U^5 - 4*T^5*U^5)*
    G[{T^(-1)}, 1])/(3*(-1 + T)^2*T^3*(-1 + U)^2*U^3) - 
  (32*Nf*Pi^2*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1])/(9*T*U^3) + 
  (8*LbL*Nf*Pi^2*(-1 + T + U)*(20*T^2 - 20*T^3 - 33*T^2*U + 13*T^3*U + 
     20*U^2 - 15*T*U^2 - 80*U^3 + 25*T*U^3 - 5*T^2*U^3 + 5*T^3*U^3 + 
     120*U^4 + 15*T*U^4 + 20*T^3*U^4 - 80*U^5 - 45*T*U^5 + 20*U^6 + 20*T*U^6)*
    G[{U^(-1)}, 1])/(9*T^3*U^3) - 
  (4*Pi^2*(-1 + T + U)*(-14 + 70*T - 109*T^2 + 47*T^3 + 23*T^4 - 17*T^5 + 
     70*U - 252*T*U + 281*T^2*U - 72*T^3*U - 41*T^4*U + 14*T^5*U - 157*U^2 + 
     383*T*U^2 - 234*T^2*U^2 - 68*T^3*U^2 + 85*T^4*U^2 - 9*T^5*U^2 + 
     201*U^3 - 316*T*U^3 + 6*T^2*U^3 + 174*T^3*U^3 - 89*T^4*U^3 + 
     18*T^5*U^3 - 151*U^4 + 141*T*U^4 + 139*T^2*U^4 - 139*T^3*U^4 + 
     34*T^4*U^4 - 12*T^5*U^4 + 61*U^5 - 26*T*U^5 - 113*T^2*U^5 + 76*T^3*U^5 - 
     8*T^4*U^5 + 4*T^5*U^5 - 10*U^6 + 30*T^2*U^6 - 20*T^3*U^6)*
    G[{U^(-1)}, 1])/(3*(-1 + T)^2*T^3*(-1 + U)^2*U^3) - 
  (16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
     72*T*U + 206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 
     206*T*U^2 - 320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 
     2*T^6*U^2 + 38*U^3 - 202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 29*T^4*U^3 + 
     4*T^5*U^3 - 42*U^4 + 74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 4*T^4*U^4 + 
     18*U^5 - 6*T*U^5 - 7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 2*T^2*U^6)*
    G[{(T + U)^(-1)}, 1])/(3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)^2) + 
  (8*Nf*(-1 + T + U)*(-38*T^2 + 152*T^3 - 228*T^4 + 152*T^5 - 38*T^6 - 
     128*T*U + 574*T^2*U - 960*T^3*U + 748*T^4*U - 259*T^5*U + 25*T^6*U - 
     38*U^2 + 574*T*U^2 - 1516*T^2*U^2 + 1512*T^3*U^2 - 570*T^4*U^2 + 
     25*T^5*U^2 + 38*T^6*U^2 + 152*U^3 - 960*T*U^3 + 1512*T^2*U^3 - 
     646*T^3*U^3 - 140*T^4*U^3 + 82*T^5*U^3 - 228*U^4 + 748*T*U^4 - 
     570*T^2*U^4 - 140*T^3*U^4 + 140*T^4*U^4 + 152*U^5 - 259*T*U^5 + 
     25*T^2*U^5 + 82*T^3*U^5 - 38*U^6 + 25*T*U^6 + 38*T^2*U^6)*
    G[{(T + U)^(-1)}, 1])/(9*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (2*(-1 + T + U)*(-58*T^3 + 236*T^4 - 360*T^5 + 244*T^6 - 62*T^7 - 
     282*T^2*U + 1270*T^3*U - 2132*T^4*U + 1642*T^5*U - 547*T^6*U + 
     49*T^7*U - 282*T*U^2 + 2036*T^2*U^2 - 4608*T^3*U^2 + 4436*T^4*U^2 - 
     1791*T^5*U^2 + 192*T^6*U^2 + 38*T^7*U^2 - 58*U^3 + 1270*T*U^3 - 
     4608*T^2*U^3 + 6012*T^3*U^3 - 2844*T^4*U^3 + 73*T^5*U^3 + 180*T^6*U^3 + 
     236*U^4 - 2132*T*U^4 + 4436*T^2*U^4 - 2844*T^3*U^4 - 172*T^4*U^4 + 
     482*T^5*U^4 - 48*T^6*U^4 - 360*U^5 + 1642*T*U^5 - 1791*T^2*U^5 + 
     73*T^3*U^5 + 482*T^4*U^5 - 96*T^5*U^5 + 244*U^6 - 547*T*U^6 + 
     192*T^2*U^6 + 180*T^3*U^6 - 48*T^4*U^6 - 62*U^7 + 49*T*U^7 + 38*T^2*U^7)*
    G[{(T + U)^(-1)}, 1])/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
  (40*LbL*Nf*Pi^2*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
     8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 8*T^2*U^2 - 
     28*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 8*T^7*U^2 + 
     8*T*U^3 - 28*T^2*U^3 + 16*T^3*U^3 - 7*T^5*U^3 + 8*T^6*U^3 + 4*U^4 - 
     35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 16*U^5 + 53*T*U^5 - 
     11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 29*T*U^6 - 14*T^2*U^6 + 
     8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 4*U^8 + 4*T*U^8)*
    G[{(T + U)^(-1)}, 1])/(9*T^3*U^3*(T + U)^2) - 
  (4*Pi^2*(-1 + T + U)*(14*T^4 - 70*T^5 + 157*T^6 - 201*T^7 + 151*T^8 - 
     61*T^9 + 10*T^10 + 56*T^3*U - 350*T^4*U + 822*T^5*U - 963*T^6*U + 
     596*T^7*U - 177*T^8*U + 16*T^9*U + 84*T^2*U^2 - 700*T^3*U^2 + 
     1699*T^4*U^2 - 1561*T^5*U^2 + 146*T^6*U^2 + 715*T^7*U^2 - 526*T^8*U^2 + 
     173*T^9*U^2 - 30*T^10*U^2 + 56*T*U^3 - 700*T^2*U^3 + 2428*T^3*U^3 - 
     2295*T^4*U^3 - 1520*T^5*U^3 + 3979*T^6*U^3 - 2732*T^7*U^3 + 
     977*T^8*U^3 - 202*T^9*U^3 + 20*T^10*U^3 + 14*U^4 - 350*T*U^4 + 
     1699*T^2*U^4 - 2295*T^3*U^4 - 2082*T^4*U^4 + 7072*T^5*U^4 - 
     5652*T^6*U^4 + 2079*T^7*U^4 - 558*T^8*U^4 + 95*T^9*U^4 - 70*U^5 + 
     822*T*U^5 - 1561*T^2*U^5 - 1520*T^3*U^5 + 7072*T^4*U^5 - 7264*T^5*U^5 + 
     2983*T^6*U^5 - 658*T^7*U^5 + 195*T^8*U^5 - 10*T^9*U^5 + 157*U^6 - 
     963*T*U^6 + 146*T^2*U^6 + 3979*T^3*U^6 - 5652*T^4*U^6 + 2983*T^5*U^6 - 
     904*T^6*U^6 + 250*T^7*U^6 - 40*T^8*U^6 - 201*U^7 + 596*T*U^7 + 
     715*T^2*U^7 - 2732*T^3*U^7 + 2079*T^4*U^7 - 658*T^5*U^7 + 250*T^6*U^7 - 
     60*T^7*U^7 + 151*U^8 - 177*T*U^8 - 526*T^2*U^8 + 977*T^3*U^8 - 
     558*T^4*U^8 + 195*T^5*U^8 - 40*T^6*U^8 - 61*U^9 + 16*T*U^9 + 
     173*T^2*U^9 - 202*T^3*U^9 + 95*T^4*U^9 - 10*T^5*U^9 + 10*U^10 - 
     30*T^2*U^10 + 20*T^3*U^10)*G[{(T + U)^(-1)}, 1])/
   (3*(-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^4) - 
  (16*LbL*Nf*Pi^2*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*G[{T^(-1), 0}, 1])/
   (3*T^3*U) + (16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 
     25*T*U - 16*T^2*U + 25*T^3*U)*G[{T^(-1), 0}, 1])/(9*(-1 + T)^2*T^3*U) - 
  (8*Pi^2*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 45*U^2 + 24*T*U^2 + 
     45*U^3 + 21*T*U^3)*G[{T^(-1), 0}, 1])/(3*T^3*U^3) + 
  (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 16*T^6 - 20*T^7 + 4*T^8 + 
     107*T^2*U - 327*T^3*U + 327*T^4*U - 76*T^5*U - 60*T^6*U + 33*T^7*U - 
     4*T^8*U + 12*U^2 - 43*T*U^2 - 118*T^2*U^2 + 355*T^3*U^2 - 212*T^4*U^2 - 
     49*T^5*U^2 + 59*T^6*U^2 - 4*T^8*U^2 - 58*U^3 + 183*T*U^3 - 101*T^2*U^3 - 
     42*T^3*U^3 - 13*T^4*U^3 + 20*T^5*U^3 + 32*T^6*U^3 - 19*T^7*U^3 + 
     4*T^8*U^3 + 116*U^4 - 309*T*U^4 + 274*T^2*U^4 - 76*T^3*U^4 - 
     41*T^4*U^4 + 63*T^5*U^4 - 39*T^6*U^4 + 6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 
     184*T^2*U^5 - 16*T^3*U^5 + 78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 
     76*U^6 - 138*T*U^6 + 44*T^2*U^6 + 53*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 
     26*U^7 + 39*T*U^7 + 6*T^2*U^7 - 25*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 
     4*T*U^8 - 4*T^2*U^8 + 4*T^3*U^8)*G[{T^(-1), 0}, 1])/
   (3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) + 
  (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
     12*T^2*U + 111*T^3*U - 185*T^4*U - 136*T^5*U + 615*T^6*U - 589*T^7*U + 
     220*T^8*U - 24*T^9*U - 12*T*U^2 + 73*T^2*U^2 - 275*T^3*U^2 + 
     304*T^4*U^2 + 278*T^5*U^2 - 715*T^6*U^2 + 367*T^7*U^2 + 2*T^8*U^2 - 
     22*T^9*U^2 - 4*U^3 + 125*T*U^3 - 467*T^2*U^3 + 714*T^3*U^3 - 
     270*T^4*U^3 - 545*T^5*U^3 + 565*T^6*U^3 - 15*T^7*U^3 - 122*T^8*U^3 + 
     26*T^9*U^3 + 31*U^4 - 435*T*U^4 + 1260*T^2*U^4 - 1346*T^3*U^4 + 
     331*T^4*U^4 + 296*T^5*U^4 - 59*T^6*U^4 - 85*T^7*U^4 + 14*T^8*U^4 - 
     88*U^5 + 702*T*U^5 - 1485*T^2*U^5 + 1049*T^3*U^5 - 51*T^4*U^5 - 
     T^5*U^5 - 144*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 118*U^6 - 562*T*U^6 + 
     767*T^2*U^6 - 208*T^3*U^6 - 165*T^4*U^6 + 16*T^5*U^6 - 28*T^6*U^6 + 
     48*T^7*U^6 - 76*U^7 + 205*T*U^7 - 130*T^2*U^7 - 44*T^3*U^7 + 
     26*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 19*U^8 - 23*T*U^8 - 6*T^2*U^8 - 
     5*T^3*U^8 + 22*T^4*U^8)*G[{T^(-1), 0}, 1])/((-1 + T)^2*T^3*(-1 + U)^2*
    U^2*(T + U)^3) - (16*Pi^2*(-3 + T + U)*(-1 + T + U)*
    G[{T^(-1), T^(-1)}, 1])/(T^3*U) - 
  (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) + 
  (8*Pi^2*(-1 + T + U)*(-31 + 15*T + 31*U + 16*T*U)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U) - 
  (16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 25*T*U - 
     16*T^2*U + 25*T^3*U)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (9*(-1 + T)^2*T^3*U) - (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 
     16*T^6 - 20*T^7 + 4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 76*T^5*U - 
     60*T^6*U + 33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 118*T^2*U^2 + 
     355*T^3*U^2 - 212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 4*T^8*U^2 - 
     58*U^3 + 183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 13*T^4*U^3 + 
     20*T^5*U^3 + 32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 116*U^4 - 309*T*U^4 + 
     274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 63*T^5*U^4 - 39*T^6*U^4 + 
     6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 184*T^2*U^5 - 16*T^3*U^5 + 
     78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 76*U^6 - 138*T*U^6 + 44*T^2*U^6 + 
     53*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 26*U^7 + 39*T*U^7 + 6*T^2*U^7 - 
     25*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 4*T^3*U^8)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) - 
  (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
     12*T^2*U + 111*T^3*U - 185*T^4*U - 136*T^5*U + 615*T^6*U - 589*T^7*U + 
     220*T^8*U - 24*T^9*U - 12*T*U^2 + 73*T^2*U^2 - 275*T^3*U^2 + 
     304*T^4*U^2 + 278*T^5*U^2 - 715*T^6*U^2 + 367*T^7*U^2 + 2*T^8*U^2 - 
     22*T^9*U^2 - 4*U^3 + 125*T*U^3 - 467*T^2*U^3 + 714*T^3*U^3 - 
     270*T^4*U^3 - 545*T^5*U^3 + 565*T^6*U^3 - 15*T^7*U^3 - 122*T^8*U^3 + 
     26*T^9*U^3 + 31*U^4 - 435*T*U^4 + 1260*T^2*U^4 - 1346*T^3*U^4 + 
     331*T^4*U^4 + 296*T^5*U^4 - 59*T^6*U^4 - 85*T^7*U^4 + 14*T^8*U^4 - 
     88*U^5 + 702*T*U^5 - 1485*T^2*U^5 + 1049*T^3*U^5 - 51*T^4*U^5 - 
     T^5*U^5 - 144*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 118*U^6 - 562*T*U^6 + 
     767*T^2*U^6 - 208*T^3*U^6 - 165*T^4*U^6 + 16*T^5*U^6 - 28*T^6*U^6 + 
     48*T^7*U^6 - 76*U^7 + 205*T*U^7 - 130*T^2*U^7 - 44*T^3*U^7 + 
     26*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 19*U^8 - 23*T*U^8 - 6*T^2*U^8 - 
     5*T^3*U^8 + 22*T^4*U^8)*G[{T^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^3*(-1 + U)^2*U^2*(T + U)^3) - 
  (16*LbL*Nf*Pi^2*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*G[{U^(-1), 0}, 1])/
   (3*T*U^3) - (8*Pi^2*(-1 + T + U)*(-45*T^2 + 45*T^3 + 24*T^2*U + 21*T^3*U - 
     2*U^2 + 2*U^3 + 2*T*U^3)*G[{U^(-1), 0}, 1])/(3*T^3*U^3) + 
  (16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 16*T*U^2 + 
     3*U^3 + 25*T*U^3)*G[{U^(-1), 0}, 1])/(9*T*(-1 + U)^2*U^3) + 
  (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 4*T^8 - 
     43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 39*T^7*U - 
     4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 274*T^4*U^2 - 
     184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 92*U^3 - 327*T*U^3 + 
     355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 16*T^5*U^3 + 53*T^6*U^3 - 
     25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 327*T*U^4 - 212*T^2*U^4 - 
     13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 
     76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 63*T^4*U^5 - 42*T^5*U^5 + 
     10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 
     10*T^5*U^6 - 20*U^7 + 33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 
     4*T*U^8 - 4*T^2*U^8 + 4*T^3*U^8)*G[{U^(-1), 0}, 1])/
   (3*(-1 + T)^2*T^2*(-1 + U)*U^3*(T + U)) + 
  (4*(-4*T^3 + 31*T^4 - 88*T^5 + 118*T^6 - 76*T^7 + 19*T^8 - 12*T^2*U + 
     125*T^3*U - 435*T^4*U + 702*T^5*U - 562*T^6*U + 205*T^7*U - 23*T^8*U - 
     12*T*U^2 + 73*T^2*U^2 - 467*T^3*U^2 + 1260*T^4*U^2 - 1485*T^5*U^2 + 
     767*T^6*U^2 - 130*T^7*U^2 - 6*T^8*U^2 - 4*U^3 + 111*T*U^3 - 
     275*T^2*U^3 + 714*T^3*U^3 - 1346*T^4*U^3 + 1049*T^5*U^3 - 208*T^6*U^3 - 
     44*T^7*U^3 - 5*T^8*U^3 - 12*U^4 - 185*T*U^4 + 304*T^2*U^4 - 
     270*T^3*U^4 + 331*T^4*U^4 - 51*T^5*U^4 - 165*T^6*U^4 + 26*T^7*U^4 + 
     22*T^8*U^4 + 114*U^5 - 136*T*U^5 + 278*T^2*U^5 - 545*T^3*U^5 + 
     296*T^4*U^5 - T^5*U^5 + 16*T^6*U^5 + 2*T^7*U^5 - 258*U^6 + 615*T*U^6 - 
     715*T^2*U^6 + 565*T^3*U^6 - 59*T^4*U^6 - 144*T^5*U^6 - 28*T^6*U^6 + 
     24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 367*T^2*U^7 - 15*T^3*U^7 - 
     85*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 138*U^8 + 220*T*U^8 + 2*T^2*U^8 - 
     122*T^3*U^8 + 14*T^4*U^8 + 24*T^5*U^8 + 28*U^9 - 24*T*U^9 - 22*T^2*U^9 + 
     26*T^3*U^9)*G[{U^(-1), 0}, 1])/((-1 + T)^2*T^2*(-1 + U)^2*U^3*
    (T + U)^3) - (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + 
     T*U^3)*G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) - 
  (16*Pi^2*(-3 + T + U)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1])/(T*U^3) + 
  (8*Pi^2*(-1 + T + U)*(-31 + 31*T + 15*U + 16*T*U)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^3) - 
  (16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 16*T*U^2 + 
     3*U^3 + 25*T*U^3)*G[{U^(-1), (T + U)^(-1)}, 1])/(9*T*(-1 + U)^2*U^3) - 
  (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 4*T^8 - 
     43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 39*T^7*U - 
     4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 274*T^4*U^2 - 
     184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 92*U^3 - 327*T*U^3 + 
     355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 16*T^5*U^3 + 53*T^6*U^3 - 
     25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 327*T*U^4 - 212*T^2*U^4 - 
     13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 
     76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 63*T^4*U^5 - 42*T^5*U^5 + 
     10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 
     10*T^5*U^6 - 20*U^7 + 33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 
     4*T*U^8 - 4*T^2*U^8 + 4*T^3*U^8)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (3*(-1 + T)^2*T^2*(-1 + U)*U^3*(T + U)) - 
  (4*(-4*T^3 + 31*T^4 - 88*T^5 + 118*T^6 - 76*T^7 + 19*T^8 - 12*T^2*U + 
     125*T^3*U - 435*T^4*U + 702*T^5*U - 562*T^6*U + 205*T^7*U - 23*T^8*U - 
     12*T*U^2 + 73*T^2*U^2 - 467*T^3*U^2 + 1260*T^4*U^2 - 1485*T^5*U^2 + 
     767*T^6*U^2 - 130*T^7*U^2 - 6*T^8*U^2 - 4*U^3 + 111*T*U^3 - 
     275*T^2*U^3 + 714*T^3*U^3 - 1346*T^4*U^3 + 1049*T^5*U^3 - 208*T^6*U^3 - 
     44*T^7*U^3 - 5*T^8*U^3 - 12*U^4 - 185*T*U^4 + 304*T^2*U^4 - 
     270*T^3*U^4 + 331*T^4*U^4 - 51*T^5*U^4 - 165*T^6*U^4 + 26*T^7*U^4 + 
     22*T^8*U^4 + 114*U^5 - 136*T*U^5 + 278*T^2*U^5 - 545*T^3*U^5 + 
     296*T^4*U^5 - T^5*U^5 + 16*T^6*U^5 + 2*T^7*U^5 - 258*U^6 + 615*T*U^6 - 
     715*T^2*U^6 + 565*T^3*U^6 - 59*T^4*U^6 - 144*T^5*U^6 - 28*T^6*U^6 + 
     24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 367*T^2*U^7 - 15*T^3*U^7 - 
     85*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 138*U^8 + 220*T*U^8 + 2*T^2*U^8 - 
     122*T^3*U^8 + 14*T^4*U^8 + 24*T^5*U^8 + 28*U^9 - 24*T*U^9 - 22*T^2*U^9 + 
     26*T^3*U^9)*G[{U^(-1), (T + U)^(-1)}, 1])/((-1 + T)^2*T^2*(-1 + U)^2*U^3*
    (T + U)^3) + (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + 
     T*U^3)*G[{(T + U)^(-1), 0}, 1])/(3*T^3*U^3) - 
  (16*Nf*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
     34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
     88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
     54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
     40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
     T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*
    G[{(T + U)^(-1), 0}, 1])/(3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
  (4*(-2*T^3 + 44*T^4 - 158*T^5 + 230*T^6 - 152*T^7 + 38*T^8 + 6*T^2*U + 
     2*T^3*U - 208*T^4*U + 594*T^5*U - 633*T^6*U + 270*T^7*U - 31*T^8*U + 
     6*T*U^2 + 204*T^2*U^2 - 782*T^3*U^2 + 1322*T^4*U^2 - 1293*T^5*U^2 + 
     628*T^6*U^2 - 53*T^7*U^2 - 32*T^8*U^2 - 2*U^3 + 2*T*U^3 - 782*T^2*U^3 + 
     2204*T^3*U^3 - 2414*T^4*U^3 + 1324*T^5*U^3 - 251*T^6*U^3 - 106*T^7*U^3 + 
     48*T^8*U^3 + 44*U^4 - 208*T*U^4 + 1322*T^2*U^4 - 2414*T^3*U^4 + 
     1568*T^4*U^4 - 237*T^5*U^4 - 68*T^6*U^4 + 16*T^7*U^4 - 158*U^5 + 
     594*T*U^5 - 1293*T^2*U^5 + 1324*T^3*U^5 - 237*T^4*U^5 - 276*T^5*U^5 - 
     48*T^6*U^5 + 48*T^7*U^5 + 230*U^6 - 633*T*U^6 + 628*T^2*U^6 - 
     251*T^3*U^6 - 68*T^4*U^6 - 48*T^5*U^6 + 96*T^6*U^6 - 152*U^7 + 
     270*T*U^7 - 53*T^2*U^7 - 106*T^3*U^7 + 16*T^4*U^7 + 48*T^5*U^7 + 
     38*U^8 - 31*T*U^8 - 32*T^2*U^8 + 48*T^3*U^8)*G[{(T + U)^(-1), 0}, 1])/
   ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
  (32*LbL*Nf*(12*T^2 - 66*T^3 + 134*T^4 - 112*T^5 + 8*T^6 + 46*T^7 - 26*T^8 + 
     4*T^9 + 36*T*U - 240*T^2*U + 619*T^3*U - 739*T^4*U + 341*T^5*U + 
     78*T^6*U - 134*T^7*U + 43*T^8*U - 4*T^9*U + 12*U^2 - 240*T*U^2 + 
     982*T^2*U^2 - 1669*T^3*U^2 + 1234*T^4*U^2 - 201*T^5*U^2 - 211*T^6*U^2 + 
     95*T^7*U^2 + 2*T^8*U^2 - 4*T^9*U^2 - 66*U^3 + 619*T*U^3 - 1669*T^2*U^3 + 
     1790*T^3*U^3 - 617*T^4*U^3 - 119*T^5*U^3 + 40*T^6*U^3 + 65*T^7*U^3 - 
     29*T^8*U^3 + 4*T^9*U^3 + 134*U^4 - 739*T*U^4 + 1234*T^2*U^4 - 
     617*T^3*U^4 - 44*T^4*U^4 - 66*T^5*U^4 + 158*T^6*U^4 - 70*T^7*U^4 + 
     10*T^8*U^4 - 112*U^5 + 341*T*U^5 - 201*T^2*U^5 - 119*T^3*U^5 - 
     66*T^4*U^5 + 198*T^5*U^5 - 93*T^6*U^5 + 16*T^7*U^5 + 8*U^6 + 78*T*U^6 - 
     211*T^2*U^6 + 40*T^3*U^6 + 158*T^4*U^6 - 93*T^5*U^6 + 20*T^6*U^6 + 
     46*U^7 - 134*T*U^7 + 95*T^2*U^7 + 65*T^3*U^7 - 70*T^4*U^7 + 16*T^5*U^7 - 
     26*U^8 + 43*T*U^8 + 2*T^2*U^8 - 29*T^3*U^8 + 10*T^4*U^8 + 4*U^9 - 
     4*T*U^9 - 4*T^2*U^9 + 4*T^3*U^9)*G[{(T + U)^(-1), 0}, 1])/
   (3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (32*LbL*Nf*(-2 + T + U)*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 
     6*T*U - 16*T^2*U + 14*T^3*U - 4*T^4*U + 2*U^2 - 16*T*U^2 + 16*T^2*U^2 - 
     T^4*U^2 + 2*T^5*U^2 - 6*U^3 + 14*T*U^3 - 4*T^3*U^3 + 2*T^4*U^3 + 6*U^4 - 
     4*T*U^4 - T^2*U^4 + 2*T^3*U^4 - 2*U^5 + 2*T^2*U^5)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/(3*(-1 + T)*T^2*(-1 + U)*U^2*
    (T + U)^2) - (8*(-1 + T + U)*(-8*T^4 + 30*T^5 - 43*T^6 + 28*T^7 - 7*T^8 - 
     40*T^3*U + 164*T^4*U - 246*T^5*U + 164*T^6*U - 41*T^7*U - T^8*U - 
     56*T^2*U^2 + 310*T^3*U^2 - 557*T^4*U^2 + 410*T^5*U^2 - 106*T^6*U^2 - 
     9*T^7*U^2 + 2*T^8*U^2 - 40*T*U^3 + 310*T^2*U^3 - 692*T^3*U^3 + 
     558*T^4*U^3 - 127*T^5*U^3 - 31*T^6*U^3 + 8*T^7*U^3 - 8*U^4 + 164*T*U^4 - 
     557*T^2*U^4 + 558*T^3*U^4 - 102*T^4*U^4 - 71*T^5*U^4 + 22*T^6*U^4 + 
     30*U^5 - 246*T*U^5 + 410*T^2*U^5 - 127*T^3*U^5 - 71*T^4*U^5 + 
     32*T^5*U^5 - 43*U^6 + 164*T*U^6 - 106*T^2*U^6 - 31*T^3*U^6 + 
     22*T^4*U^6 + 28*U^7 - 41*T*U^7 - 9*T^2*U^7 + 8*T^3*U^7 - 7*U^8 - T*U^8 + 
     2*T^2*U^8)*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4) - 
  (32*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0, 0}, 1])/(3*T^3*U) - 
  (16*(-1 + T + U)*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 12*U + 
     34*T*U - 22*T^2*U - 11*T^3*U + 9*T^4*U + 2*T^5*U + 25*U^2 - 42*T*U^2 - 
     41*T^2*U^2 + 108*T^3*U^2 - 56*T^4*U^2 + 6*T^5*U^2 - 22*U^3 - 9*T*U^3 + 
     112*T^2*U^3 - 114*T^3*U^3 + 37*T^4*U^3 - 10*T^5*U^3 + 8*U^4 + 61*T*U^4 - 
     101*T^2*U^4 + 52*T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 4*U^5 - 51*T*U^5 + 
     50*T^2*U^5 - 13*T^3*U^5 + 5*U^6 + 17*T*U^6 - 17*T^2*U^6 + 2*T^3*U^6 - 
     T^4*U^6 - 2*U^7 - 2*T*U^7 + 4*T^2*U^7)*G[{T^(-1), 0, 0}, 1])/
   ((-1 + T)*T^3*(-1 + U)^3*U^3) - 
  (32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 16*T^3 - 24*T^4 + 16*T^5 - 4*T^6 + 
     63*T^2*U - 101*T^3*U + 69*T^4*U - 39*T^5*U + 8*T^6*U - 4*U^2 + 6*T*U^2 - 
     177*T^2*U^2 + 172*T^3*U^2 - 63*T^4*U^2 + 21*T^5*U^2 + 28*U^3 - 
     26*T*U^3 + 200*T^2*U^3 - 102*T^3*U^3 + 11*T^4*U^3 + 11*T^5*U^3 - 
     8*T^6*U^3 - 84*U^4 + 39*T*U^4 - 84*T^2*U^4 - 20*T^3*U^4 + 15*T^4*U^4 - 
     9*T^5*U^4 + 4*T^6*U^4 + 140*U^5 - 12*T*U^5 + 3*T^2*U^5 + 5*T^3*U^5 - 
     12*T^4*U^5 - 140*U^6 - 32*T*U^6 - T^2*U^6 - 10*T^3*U^6 + 4*T^4*U^6 + 
     84*U^7 + 42*T*U^7 + 4*T^3*U^7 - 28*U^8 - 21*T*U^8 + 4*U^9 + 4*T*U^9)*
    G[{T^(-1), 0, 0}, 1])/(3*T^3*(-1 + U)^3*U^3) + 
  (16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 16*T^3 - 24*T^4 + 16*T^5 - 4*T^6 + 
     63*T^2*U - 101*T^3*U + 69*T^4*U - 39*T^5*U + 8*T^6*U - 4*U^2 + 6*T*U^2 - 
     177*T^2*U^2 + 172*T^3*U^2 - 63*T^4*U^2 + 21*T^5*U^2 + 28*U^3 - 
     26*T*U^3 + 200*T^2*U^3 - 102*T^3*U^3 + 11*T^4*U^3 + 11*T^5*U^3 - 
     8*T^6*U^3 - 84*U^4 + 39*T*U^4 - 84*T^2*U^4 - 20*T^3*U^4 + 15*T^4*U^4 - 
     9*T^5*U^4 + 4*T^6*U^4 + 140*U^5 - 12*T*U^5 + 3*T^2*U^5 + 5*T^3*U^5 - 
     12*T^4*U^5 - 140*U^6 - 32*T*U^6 - T^2*U^6 - 10*T^3*U^6 + 4*T^4*U^6 + 
     84*U^7 + 42*T*U^7 + 4*T^3*U^7 - 28*U^8 - 21*T*U^8 + 4*U^9 + 4*T*U^9)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*(-1 + U)^3*U^3) + 
  (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 23*T^4 + 31*T^5 - 25*T^6 + 11*T^7 - 
     2*T^8 - 4*T*U + 32*T^2*U - 94*T^3*U + 126*T^4*U - 73*T^5*U + 10*T^6*U + 
     T^7*U + 2*T^8*U - 2*U^2 + 34*T*U^2 - 151*T^2*U^2 + 248*T^3*U^2 - 
     104*T^4*U^2 - 131*T^5*U^2 + 155*T^6*U^2 - 55*T^7*U^2 + 6*T^8*U^2 + 
     12*U^3 - 102*T*U^3 + 260*T^2*U^3 - 125*T^3*U^3 - 340*T^4*U^3 + 
     503*T^5*U^3 - 257*T^6*U^3 + 61*T^7*U^3 - 10*T^8*U^3 - 28*U^4 + 
     137*T*U^4 - 99*T^2*U^4 - 380*T^3*U^4 + 739*T^4*U^4 - 497*T^5*U^4 + 
     157*T^6*U^4 - 35*T^7*U^4 + 4*T^8*U^4 + 34*U^5 - 68*T*U^5 - 216*T^2*U^5 + 
     648*T^3*U^5 - 593*T^4*U^5 + 227*T^5*U^5 - 47*T^6*U^5 + 11*T^7*U^5 - 
     26*U^6 - 24*T*U^6 + 300*T^2*U^6 - 443*T^3*U^6 + 239*T^4*U^6 - 
     51*T^5*U^6 + 11*T^6*U^6 - 2*T^7*U^6 + 16*U^7 + 38*T*U^7 - 160*T^2*U^7 + 
     156*T^3*U^7 - 53*T^4*U^7 + 9*T^5*U^7 - 4*T^6*U^7 - 8*U^8 - 11*T*U^8 + 
     42*T^2*U^8 - 32*T^3*U^8 + 9*T^4*U^8 - 2*T^5*U^8 + 2*U^9 - 6*T^2*U^9 + 
     4*T^3*U^9)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/((-1 + T)^2*T^3*(-1 + U)^3*
    U^3*(T + U)^2) - (32*Nf*(-1 + T + U)*(-1 + U + T*U)*
    G[{T^(-1), T^(-1), 0}, 1])/(3*T^3*U) + 
  (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
     3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
     4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3)*G[{T^(-1), T^(-1), 0}, 1])/
   (3*T^3*U^3) + (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 5*T^5 + 
     2*T^6 + 6*U - 16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 12*T^5*U + 
     4*T^6*U - 5*U^2 + 17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 2*T^4*U^2 + U^3 - 
     10*T*U^3 + 15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3)*
    G[{T^(-1), T^(-1), 0}, 1])/((-1 + T)^2*T^3*U^3) + 
  (32*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/
   (3*T^3*U) - (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 
     4*T^5 + 3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - 
     T^2*U^2 + 4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
  (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 5*T^5 + 2*T^6 + 6*U - 
     16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 12*T^5*U + 4*T^6*U - 5*U^2 + 
     17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 2*T^4*U^2 + U^3 - 10*T*U^3 + 
     15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 
     1])/((-1 + T)^2*T^3*U^3) + (32*Nf*(-1 + T + U)*(-1 + U + T*U)*
    G[{T^(-1), (T + U)^(-1), 0}, 1])/(3*T^3*U) + 
  (16*LbL*Nf*(-1 + T + U)*(48*T^2 - 48*T^3 + 3*T*U - 156*T^2*U + 108*T^3*U + 
     12*U^2 - 18*T*U^2 + 187*T^2*U^2 - 67*T^3*U^2 - 60*U^3 + 33*T*U^3 - 
     81*T^2*U^3 - 31*T^3*U^3 + 124*U^4 - 12*T*U^4 + 3*T^2*U^4 + 9*T^3*U^4 - 
     136*U^5 - 31*T*U^5 - T^2*U^5 - 11*T^3*U^5 + 84*U^6 + 42*T*U^6 + 
     4*T^3*U^6 - 28*U^7 - 21*T*U^7 + 4*U^8 + 4*T*U^8)*
    G[{T^(-1), (T + U)^(-1), 0}, 1])/(3*T^3*(-1 + U)^3*U^2) - 
  (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 26*T^4 + 20*T^5 - 6*T^6 - 8*T*U + 
     56*T^2*U - 122*T^3*U + 106*T^4*U - 24*T^5*U - 8*T^6*U - 4*U^2 + 
     64*T*U^2 - 227*T^2*U^2 + 275*T^3*U^2 - 65*T^4*U^2 - 81*T^5*U^2 + 
     38*T^6*U^2 + 24*U^3 - 182*T*U^3 + 376*T^2*U^3 - 173*T^3*U^3 - 
     173*T^4*U^3 + 155*T^5*U^3 - 16*T^6*U^3 - 57*U^4 + 247*T*U^4 - 
     239*T^2*U^4 - 138*T^3*U^4 + 248*T^4*U^4 - 69*T^5*U^4 - 3*T^6*U^4 + 
     70*U^5 - 165*T*U^5 - 31*T^2*U^5 + 222*T^3*U^5 - 123*T^4*U^5 + 
     2*T^5*U^5 + 3*T^6*U^5 - 50*U^6 + 39*T*U^6 + 115*T^2*U^6 - 115*T^3*U^6 + 
     28*T^4*U^6 + 5*T^5*U^6 + 24*U^7 + 13*T*U^7 - 59*T^2*U^7 + 36*T^3*U^7 - 
     3*T^4*U^7 - 9*U^8 - 10*T*U^8 + 17*T^2*U^8 - 9*T^3*U^8 + 2*U^9 + 
     2*T*U^9 - 4*T^2*U^9)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
   ((-1 + T)*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
  (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
     3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
     4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
  (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 19*T^4 + 15*T^5 - T^6 - 5*T^7 + 2*T^8 - 
     4*T*U + 30*T^2*U - 78*T^3*U + 99*T^4*U - 66*T^5*U + 21*T^6*U - 2*T^7*U - 
     2*U^2 + 30*T*U^2 - 132*T^2*U^2 + 252*T^3*U^2 - 249*T^4*U^2 + 
     143*T^5*U^2 - 57*T^6*U^2 + 21*T^7*U^2 - 6*T^8*U^2 + 10*U^3 - 86*T*U^3 + 
     262*T^2*U^3 - 370*T^3*U^3 + 289*T^4*U^3 - 148*T^5*U^3 + 61*T^6*U^3 - 
     20*T^7*U^3 + 4*T^8*U^3 - 25*U^4 + 133*T*U^4 - 253*T^2*U^4 + 
     239*T^3*U^4 - 142*T^4*U^4 + 72*T^5*U^4 - 32*T^6*U^4 + 8*T^7*U^4 + 
     35*U^5 - 112*T*U^5 + 111*T^2*U^5 - 54*T^3*U^5 + 36*T^4*U^5 - 
     28*T^5*U^5 + 8*T^6*U^5 - 25*U^6 + 43*T*U^6 - 15*T^2*U^6 + 7*T^3*U^6 - 
     18*T^4*U^6 + 8*T^5*U^6 + 7*U^7 - 4*T*U^7 - T^2*U^7 - 4*T^3*U^7 + 
     4*T^4*U^7)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2) - 
  (32*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0, 0}, 1])/(3*T*U^3) - 
  (16*(-1 + T + U)*(2 - 12*T + 25*T^2 - 22*T^3 + 8*T^4 - 4*T^5 + 5*T^6 - 
     2*T^7 - 8*U + 34*T*U - 42*T^2*U - 9*T^3*U + 61*T^4*U - 51*T^5*U + 
     17*T^6*U - 2*T^7*U + 15*U^2 - 22*T*U^2 - 41*T^2*U^2 + 112*T^3*U^2 - 
     101*T^4*U^2 + 50*T^5*U^2 - 17*T^6*U^2 + 4*T^7*U^2 - 16*U^3 - 11*T*U^3 + 
     108*T^2*U^3 - 114*T^3*U^3 + 52*T^4*U^3 - 13*T^5*U^3 + 2*T^6*U^3 + 
     9*U^4 + 9*T*U^4 - 56*T^2*U^4 + 37*T^3*U^4 - 6*T^4*U^4 - T^6*U^4 - 
     2*U^5 + 2*T*U^5 + 6*T^2*U^5 - 10*T^3*U^5 + 4*T^4*U^5)*
    G[{U^(-1), 0, 0}, 1])/((-1 + T)^3*T^3*(-1 + U)*U^3) - 
  (32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 28*T^3 - 84*T^4 + 140*T^5 - 140*T^6 + 
     84*T^7 - 28*T^8 + 4*T^9 + 6*T^2*U - 26*T^3*U + 39*T^4*U - 12*T^5*U - 
     32*T^6*U + 42*T^7*U - 21*T^8*U + 4*T^9*U - 4*U^2 + 63*T*U^2 - 
     177*T^2*U^2 + 200*T^3*U^2 - 84*T^4*U^2 + 3*T^5*U^2 - T^6*U^2 + 16*U^3 - 
     101*T*U^3 + 172*T^2*U^3 - 102*T^3*U^3 - 20*T^4*U^3 + 5*T^5*U^3 - 
     10*T^6*U^3 + 4*T^7*U^3 - 24*U^4 + 69*T*U^4 - 63*T^2*U^4 + 11*T^3*U^4 + 
     15*T^4*U^4 - 12*T^5*U^4 + 4*T^6*U^4 + 16*U^5 - 39*T*U^5 + 21*T^2*U^5 + 
     11*T^3*U^5 - 9*T^4*U^5 - 4*U^6 + 8*T*U^6 - 8*T^3*U^6 + 4*T^4*U^6)*
    G[{U^(-1), 0, 0}, 1])/(3*(-1 + T)^3*T^3*U^3) + 
  (16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 28*T^3 - 84*T^4 + 140*T^5 - 140*T^6 + 
     84*T^7 - 28*T^8 + 4*T^9 + 6*T^2*U - 26*T^3*U + 39*T^4*U - 12*T^5*U - 
     32*T^6*U + 42*T^7*U - 21*T^8*U + 4*T^9*U - 4*U^2 + 63*T*U^2 - 
     177*T^2*U^2 + 200*T^3*U^2 - 84*T^4*U^2 + 3*T^5*U^2 - T^6*U^2 + 16*U^3 - 
     101*T*U^3 + 172*T^2*U^3 - 102*T^3*U^3 - 20*T^4*U^3 + 5*T^5*U^3 - 
     10*T^6*U^3 + 4*T^7*U^3 - 24*U^4 + 69*T*U^4 - 63*T^2*U^4 + 11*T^3*U^4 + 
     15*T^4*U^4 - 12*T^5*U^4 + 4*T^6*U^4 + 16*U^5 - 39*T*U^5 + 21*T^2*U^5 + 
     11*T^3*U^5 - 9*T^4*U^5 - 4*U^6 + 8*T*U^6 - 8*T^3*U^6 + 4*T^4*U^6)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1])/(3*(-1 + T)^3*T^3*U^3) + 
  (8*(-1 + T + U)*(-2*T^2 + 12*T^3 - 28*T^4 + 34*T^5 - 26*T^6 + 16*T^7 - 
     8*T^8 + 2*T^9 - 4*T*U + 34*T^2*U - 102*T^3*U + 137*T^4*U - 68*T^5*U - 
     24*T^6*U + 38*T^7*U - 11*T^8*U - 2*U^2 + 32*T*U^2 - 151*T^2*U^2 + 
     260*T^3*U^2 - 99*T^4*U^2 - 216*T^5*U^2 + 300*T^6*U^2 - 160*T^7*U^2 + 
     42*T^8*U^2 - 6*T^9*U^2 + 10*U^3 - 94*T*U^3 + 248*T^2*U^3 - 125*T^3*U^3 - 
     380*T^4*U^3 + 648*T^5*U^3 - 443*T^6*U^3 + 156*T^7*U^3 - 32*T^8*U^3 + 
     4*T^9*U^3 - 23*U^4 + 126*T*U^4 - 104*T^2*U^4 - 340*T^3*U^4 + 
     739*T^4*U^4 - 593*T^5*U^4 + 239*T^6*U^4 - 53*T^7*U^4 + 9*T^8*U^4 + 
     31*U^5 - 73*T*U^5 - 131*T^2*U^5 + 503*T^3*U^5 - 497*T^4*U^5 + 
     227*T^5*U^5 - 51*T^6*U^5 + 9*T^7*U^5 - 2*T^8*U^5 - 25*U^6 + 10*T*U^6 + 
     155*T^2*U^6 - 257*T^3*U^6 + 157*T^4*U^6 - 47*T^5*U^6 + 11*T^6*U^6 - 
     4*T^7*U^6 + 11*U^7 + T*U^7 - 55*T^2*U^7 + 61*T^3*U^7 - 35*T^4*U^7 + 
     11*T^5*U^7 - 2*T^6*U^7 - 2*U^8 + 2*T*U^8 + 6*T^2*U^8 - 10*T^3*U^8 + 
     4*T^4*U^8)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/((-1 + T)^3*T^3*(-1 + U)^2*
    U^3*(T + U)^2) - (32*Nf*(-1 + T + U)*(-1 + T + T*U)*
    G[{U^(-1), U^(-1), 0}, 1])/(3*T*U^3) + 
  (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
     4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
     12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5)*G[{U^(-1), U^(-1), 0}, 1])/
   (3*T^3*U^3) - (8*(-1 + T + U)*(2 - 6*T + 5*T^2 - T^3 - 10*U + 16*T*U - 
     17*T^2*U + 10*T^3*U + 19*U^2 - 15*T*U^2 + 23*T^2*U^2 - 15*T^3*U^2 - 
     15*U^3 + 10*T*U^3 - 13*T^2*U^3 + 6*T^3*U^3 + U^4 - 13*T*U^4 + 
     2*T^2*U^4 + 5*U^5 + 12*T*U^5 + 2*T^3*U^5 - 2*U^6 - 4*T*U^6)*
    G[{U^(-1), U^(-1), 0}, 1])/(T^3*(-1 + U)^2*U^3) + 
  (32*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/
   (3*T*U^3) - (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 
     5*T^3*U - 4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 
     4*T^3*U^3 - 12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
  (8*(-1 + T + U)*(2 - 6*T + 5*T^2 - T^3 - 10*U + 16*T*U - 17*T^2*U + 
     10*T^3*U + 19*U^2 - 15*T*U^2 + 23*T^2*U^2 - 15*T^3*U^2 - 15*U^3 + 
     10*T*U^3 - 13*T^2*U^3 + 6*T^3*U^3 + U^4 - 13*T*U^4 + 2*T^2*U^4 + 5*U^5 + 
     12*T*U^5 + 2*T^3*U^5 - 2*U^6 - 4*T*U^6)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*(-1 + U)^2*U^3) + 
  (32*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/
   (3*T*U^3) + (16*LbL*Nf*(-1 + T + U)*(12*T^2 - 60*T^3 + 124*T^4 - 136*T^5 + 
     84*T^6 - 28*T^7 + 4*T^8 + 3*T*U - 18*T^2*U + 33*T^3*U - 12*T^4*U - 
     31*T^5*U + 42*T^6*U - 21*T^7*U + 4*T^8*U + 48*U^2 - 156*T*U^2 + 
     187*T^2*U^2 - 81*T^3*U^2 + 3*T^4*U^2 - T^5*U^2 - 48*U^3 + 108*T*U^3 - 
     67*T^2*U^3 - 31*T^3*U^3 + 9*T^4*U^3 - 11*T^5*U^3 + 4*T^6*U^3)*
    G[{U^(-1), (T + U)^(-1), 0}, 1])/(3*(-1 + T)^3*T^2*U^3) + 
  (8*(-1 + T + U)*(4*T^2 - 24*T^3 + 57*T^4 - 70*T^5 + 50*T^6 - 24*T^7 + 
     9*T^8 - 2*T^9 + 8*T*U - 64*T^2*U + 182*T^3*U - 247*T^4*U + 165*T^5*U - 
     39*T^6*U - 13*T^7*U + 10*T^8*U - 2*T^9*U + 4*U^2 - 56*T*U^2 + 
     227*T^2*U^2 - 376*T^3*U^2 + 239*T^4*U^2 + 31*T^5*U^2 - 115*T^6*U^2 + 
     59*T^7*U^2 - 17*T^8*U^2 + 4*T^9*U^2 - 16*U^3 + 122*T*U^3 - 275*T^2*U^3 + 
     173*T^3*U^3 + 138*T^4*U^3 - 222*T^5*U^3 + 115*T^6*U^3 - 36*T^7*U^3 + 
     9*T^8*U^3 + 26*U^4 - 106*T*U^4 + 65*T^2*U^4 + 173*T^3*U^4 - 
     248*T^4*U^4 + 123*T^5*U^4 - 28*T^6*U^4 + 3*T^7*U^4 - 20*U^5 + 24*T*U^5 + 
     81*T^2*U^5 - 155*T^3*U^5 + 69*T^4*U^5 - 2*T^5*U^5 - 5*T^6*U^5 + 6*U^6 + 
     8*T*U^6 - 38*T^2*U^6 + 16*T^3*U^6 + 3*T^4*U^6 - 3*T^5*U^6)*
    G[{U^(-1), (T + U)^(-1), 0}, 1])/((-1 + T)^3*T^3*(-1 + U)*U^3*
    (T + U)^2) + (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 
     5*T^3*U - 4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 
     4*T^3*U^3 - 12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
  (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 25*T^4 + 35*T^5 - 25*T^6 + 7*T^7 - 
     4*T*U + 30*T^2*U - 86*T^3*U + 133*T^4*U - 112*T^5*U + 43*T^6*U - 
     4*T^7*U - 2*U^2 + 30*T*U^2 - 132*T^2*U^2 + 262*T^3*U^2 - 253*T^4*U^2 + 
     111*T^5*U^2 - 15*T^6*U^2 - T^7*U^2 + 10*U^3 - 78*T*U^3 + 252*T^2*U^3 - 
     370*T^3*U^3 + 239*T^4*U^3 - 54*T^5*U^3 + 7*T^6*U^3 - 4*T^7*U^3 - 
     19*U^4 + 99*T*U^4 - 249*T^2*U^4 + 289*T^3*U^4 - 142*T^4*U^4 + 
     36*T^5*U^4 - 18*T^6*U^4 + 4*T^7*U^4 + 15*U^5 - 66*T*U^5 + 143*T^2*U^5 - 
     148*T^3*U^5 + 72*T^4*U^5 - 28*T^5*U^5 + 8*T^6*U^5 - U^6 + 21*T*U^6 - 
     57*T^2*U^6 + 61*T^3*U^6 - 32*T^4*U^6 + 8*T^5*U^6 - 5*U^7 - 2*T*U^7 + 
     21*T^2*U^7 - 20*T^3*U^7 + 8*T^4*U^7 + 2*U^8 - 6*T^2*U^8 + 4*T^3*U^8)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)^2*T^3*(-1 + U)^2*
    U^3*(T + U)^2) + (16*(-1 + T + U)*(2*T^4 - 12*T^5 + 33*T^6 - 54*T^7 + 
     56*T^8 - 36*T^9 + 13*T^10 - 2*T^11 + 8*T^3*U - 60*T^4*U + 180*T^5*U - 
     275*T^6*U + 219*T^7*U - 77*T^8*U + 3*T^9*U + 2*T^11*U + 12*T^2*U^2 - 
     120*T^3*U^2 + 391*T^4*U^2 - 507*T^5*U^2 + 56*T^6*U^2 + 564*T^7*U^2 - 
     646*T^8*U^2 + 312*T^9*U^2 - 68*T^10*U^2 + 6*T^11*U^2 + 8*T*U^3 - 
     120*T^2*U^3 + 560*T^3*U^3 - 800*T^4*U^3 - 507*T^5*U^3 + 2674*T^6*U^3 - 
     3168*T^7*U^3 + 1839*T^8*U^3 - 560*T^9*U^3 + 90*T^10*U^3 - 10*T^11*U^3 + 
     2*U^4 - 60*T*U^4 + 391*T^2*U^4 - 800*T^3*U^4 - 656*T^4*U^4 + 
     4591*T^5*U^4 - 6739*T^6*U^4 + 4709*T^7*U^4 - 1762*T^8*U^4 + 
     383*T^9*U^4 - 57*T^10*U^4 + 4*T^11*U^4 - 12*U^5 + 180*T*U^5 - 
     507*T^2*U^5 - 507*T^3*U^5 + 4591*T^4*U^5 - 8414*T^5*U^5 + 7130*T^6*U^5 - 
     3082*T^7*U^5 + 719*T^8*U^5 - 134*T^9*U^5 + 18*T^10*U^5 + 33*U^6 - 
     275*T*U^6 + 56*T^2*U^6 + 2674*T^3*U^6 - 6739*T^4*U^6 + 7130*T^5*U^6 - 
     3764*T^6*U^6 + 974*T^7*U^6 - 139*T^8*U^6 + 34*T^9*U^6 - 2*T^10*U^6 - 
     54*U^7 + 219*T*U^7 + 564*T^2*U^7 - 3168*T^3*U^7 + 4709*T^4*U^7 - 
     3082*T^5*U^7 + 974*T^6*U^7 - 176*T^7*U^7 + 40*T^8*U^7 - 8*T^9*U^7 + 
     56*U^8 - 77*T*U^8 - 646*T^2*U^8 + 1839*T^3*U^8 - 1762*T^4*U^8 + 
     719*T^5*U^8 - 139*T^6*U^8 + 40*T^7*U^8 - 12*T^8*U^8 - 36*U^9 + 3*T*U^9 + 
     312*T^2*U^9 - 560*T^3*U^9 + 383*T^4*U^9 - 134*T^5*U^9 + 34*T^6*U^9 - 
     8*T^7*U^9 + 13*U^10 - 68*T^2*U^10 + 90*T^3*U^10 - 57*T^4*U^10 + 
     18*T^5*U^10 - 2*T^6*U^10 - 2*U^11 + 2*T*U^11 + 6*T^2*U^11 - 
     10*T^3*U^11 + 4*T^4*U^11)*G[{(T + U)^(-1), 0, 0}, 1])/
   ((-1 + T)^3*T^3*(-1 + U)^3*U^3*(T + U)^4) + 
  (16*LbL*Nf*(-1 + T + U)*(8*T^4 - 56*T^5 + 168*T^6 - 280*T^7 + 280*T^8 - 
     168*T^9 + 56*T^10 - 8*T^11 + 16*T^3*U - 214*T^4*U + 820*T^5*U - 
     1538*T^6*U + 1688*T^7*U - 1178*T^8*U + 532*T^9*U - 142*T^10*U + 
     16*T^11*U + 16*T^2*U^2 - 368*T^3*U^2 + 1706*T^4*U^2 - 3677*T^5*U^2 + 
     4489*T^6*U^2 - 3418*T^7*U^2 + 1690*T^8*U^2 - 512*T^9*U^2 + 74*T^10*U^2 + 
     16*T*U^3 - 368*T^2*U^3 + 2120*T^3*U^3 - 5355*T^4*U^3 + 7286*T^5*U^3 - 
     5794*T^6*U^3 + 2872*T^7*U^3 - 785*T^8*U^3 + 8*T^9*U^3 + 70*T^10*U^3 - 
     16*T^11*U^3 + 8*U^4 - 214*T*U^4 + 1706*T^2*U^4 - 5355*T^3*U^4 + 
     8446*T^4*U^4 - 7116*T^5*U^4 + 3116*T^6*U^4 - 508*T^7*U^4 - 319*T^8*U^4 + 
     248*T^9*U^4 - 74*T^10*U^4 + 8*T^11*U^4 - 56*U^5 + 820*T*U^5 - 
     3677*T^2*U^5 + 7286*T^3*U^5 - 7116*T^4*U^5 + 2952*T^5*U^5 - 35*T^6*U^5 - 
     542*T^7*U^5 + 368*T^8*U^5 - 124*T^9*U^5 + 16*T^10*U^5 + 168*U^6 - 
     1538*T*U^6 + 4489*T^2*U^6 - 5794*T^3*U^6 + 3116*T^4*U^6 - 35*T^5*U^6 - 
     534*T^6*U^6 + 354*T^7*U^6 - 134*T^8*U^6 + 16*T^9*U^6 - 280*U^7 + 
     1688*T*U^7 - 3418*T^2*U^7 + 2872*T^3*U^7 - 508*T^4*U^7 - 542*T^5*U^7 + 
     354*T^6*U^7 - 136*T^7*U^7 + 24*T^8*U^7 + 280*U^8 - 1178*T*U^8 + 
     1690*T^2*U^8 - 785*T^3*U^8 - 319*T^4*U^8 + 368*T^5*U^8 - 134*T^6*U^8 + 
     24*T^7*U^8 - 168*U^9 + 532*T*U^9 - 512*T^2*U^9 + 8*T^3*U^9 + 
     248*T^4*U^9 - 124*T^5*U^9 + 16*T^6*U^9 + 56*U^10 - 142*T*U^10 + 
     74*T^2*U^10 + 70*T^3*U^10 - 74*T^4*U^10 + 16*T^5*U^10 - 8*U^11 + 
     16*T*U^11 - 16*T^3*U^11 + 8*T^4*U^11)*G[{(T + U)^(-1), 0, 0}, 1])/
   (3*(-1 + T)^3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
  (16*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
     8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 8*T^2*U^2 - 
     31*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 8*T^7*U^2 + 
     8*T*U^3 - 31*T^2*U^3 + 22*T^3*U^3 - 7*T^5*U^3 + 8*T^6*U^3 + 4*U^4 - 
     35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 16*U^5 + 53*T*U^5 - 
     11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 29*T*U^6 - 14*T^2*U^6 + 
     8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 4*U^8 + 4*T*U^8)*
    G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
     2*T^10 + 8*T^3*U - 50*T^4*U + 108*T^5*U - 105*T^6*U + 44*T^7*U - 
     3*T^8*U - 2*T^9*U + 12*T^2*U^2 - 100*T^3*U^2 + 161*T^4*U^2 + 
     69*T^5*U^2 - 388*T^6*U^2 + 382*T^7*U^2 - 172*T^8*U^2 + 42*T^9*U^2 - 
     6*T^10*U^2 + 8*T*U^3 - 100*T^2*U^3 + 296*T^3*U^3 + 107*T^4*U^3 - 
     1204*T^5*U^3 + 1518*T^6*U^3 - 832*T^7*U^3 + 246*T^8*U^3 - 44*T^9*U^3 + 
     4*T^10*U^3 + 2*U^4 - 50*T*U^4 + 161*T^2*U^4 + 107*T^3*U^4 - 
     1450*T^4*U^4 + 2482*T^5*U^4 - 1654*T^6*U^4 + 498*T^7*U^4 - 116*T^8*U^4 + 
     18*T^9*U^4 - 10*U^5 + 108*T*U^5 + 69*T^2*U^5 - 1204*T^3*U^5 + 
     2482*T^4*U^5 - 2124*T^5*U^5 + 726*T^6*U^5 - 76*T^7*U^5 + 34*T^8*U^5 - 
     4*T^9*U^5 + 23*U^6 - 105*T*U^6 - 388*T^2*U^6 + 1518*T^3*U^6 - 
     1654*T^4*U^6 + 726*T^5*U^6 - 140*T^6*U^6 + 40*T^7*U^6 - 16*T^8*U^6 - 
     31*U^7 + 44*T*U^7 + 382*T^2*U^7 - 832*T^3*U^7 + 498*T^4*U^7 - 
     76*T^5*U^7 + 40*T^6*U^7 - 24*T^7*U^7 + 25*U^8 - 3*T*U^8 - 172*T^2*U^8 + 
     246*T^3*U^8 - 116*T^4*U^8 + 34*T^5*U^8 - 16*T^6*U^8 - 11*U^9 - 2*T*U^9 + 
     42*T^2*U^9 - 44*T^3*U^9 + 18*T^4*U^9 - 4*T^5*U^9 + 2*U^10 - 6*T^2*U^10 + 
     4*T^3*U^10)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^4) - 
  (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
     32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
     44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
     37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 466*T^4*U^3 - 
     234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 56*T*U^4 - 
     400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
     25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 170*T*U^5 + 406*T^2*U^5 - 
     186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 84*U^6 + 
     283*T*U^6 - 212*T^2*U^6 - 43*T^3*U^6 + 24*T^4*U^6 - 43*T^5*U^6 + 
     8*T^6*U^6 + 140*U^7 - 268*T*U^7 + 17*T^2*U^7 + 45*T^3*U^7 - 32*T^4*U^7 + 
     12*T^5*U^7 - 140*U^8 + 130*T*U^8 + 55*T^2*U^8 - 31*T^3*U^8 + 
     12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 
     13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 4*T*U^11)*G[{(T + U)^(-1), T^(-1), 0}, 
     1])/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 5*T^9 - 2*T^10 + 
     8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 155*T^7*U - 56*T^8*U + 
     3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 433*T^4*U^2 - 
     898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 40*T^9*U^2 + 
     6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 1657*T^4*U^3 + 
     2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 319*T^8*U^3 + 62*T^9*U^3 - 
     10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 477*T^2*U^4 - 1698*T^3*U^4 + 
     3540*T^4*U^4 - 4234*T^5*U^4 + 2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 
     53*T^9*U^4 + 4*T^10*U^4 - 12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 
     2930*T^3*U^5 - 4364*T^4*U^5 + 3644*T^5*U^5 - 1541*T^6*U^5 + 
     353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 31*U^6 - 305*T*U^6 + 
     1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 1715*T^5*U^6 + 
     519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 42*U^7 + 
     293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 491*T^5*U^7 - 
     182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 147*T*U^8 + 
     414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 58*T^6*U^8 - 
     12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 162*T^3*U^9 - 
     115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 2*T*U^10 + 26*T^2*U^10 - 
     39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 2*U^11 - 6*T^2*U^11 + 
     4*T^3*U^11)*G[{(T + U)^(-1), T^(-1), 0}, 1])/
   ((-1 + T)^2*T^3*(-1 + U)^3*U^3*(T + U)^4) + 
  (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
     32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
     44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
     37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 466*T^4*U^3 - 
     234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 56*T*U^4 - 
     400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
     25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 170*T*U^5 + 406*T^2*U^5 - 
     186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 84*U^6 + 
     283*T*U^6 - 212*T^2*U^6 - 43*T^3*U^6 + 24*T^4*U^6 - 43*T^5*U^6 + 
     8*T^6*U^6 + 140*U^7 - 268*T*U^7 + 17*T^2*U^7 + 45*T^3*U^7 - 32*T^4*U^7 + 
     12*T^5*U^7 - 140*U^8 + 130*T*U^8 + 55*T^2*U^8 - 31*T^3*U^8 + 
     12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 
     13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 4*T*U^11)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^3*(-1 + U)^3*U^3*
    (T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 
     5*T^9 - 2*T^10 + 8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 
     155*T^7*U - 56*T^8*U + 3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 
     433*T^4*U^2 - 898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 
     40*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 
     1657*T^4*U^3 + 2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 
     319*T^8*U^3 + 62*T^9*U^3 - 10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 
     477*T^2*U^4 - 1698*T^3*U^4 + 3540*T^4*U^4 - 4234*T^5*U^4 + 
     2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 53*T^9*U^4 + 4*T^10*U^4 - 
     12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 2930*T^3*U^5 - 4364*T^4*U^5 + 
     3644*T^5*U^5 - 1541*T^6*U^5 + 353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 
     31*U^6 - 305*T*U^6 + 1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 
     1715*T^5*U^6 + 519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 
     42*U^7 + 293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 
     491*T^5*U^7 - 182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 
     147*T*U^8 + 414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 
     58*T^6*U^8 - 12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 162*T^3*U^9 - 
     115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 2*T*U^10 + 26*T^2*U^10 - 
     39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 2*U^11 - 6*T^2*U^11 + 
     4*T^3*U^11)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^3*(-1 + U)^3*U^3*(T + U)^4) - 
  (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
     84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 283*T^6*U - 
     268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 44*T^2*U^2 + 
     208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 17*T^7*U^2 + 
     55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 223*T^2*U^3 - 
     514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 45*T^7*U^3 - 
     31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 466*T^3*U^4 - 
     252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 12*T^8*U^4 + 
     16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 38*T^4*U^5 + 
     46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 101*T*U^6 - 
     145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 8*T^6*U^6 + 
     16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 8*T^5*U^7 - 
     4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8)*G[{(T + U)^(-1), U^(-1), 0}, 
     1])/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 4*T^9 - 
     5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
     293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 112*T^3*U^2 + 
     477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 1021*T^7*U^2 + 414*T^8*U^2 - 
     102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 8*T*U^3 - 108*T^2*U^3 + 
     568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 2885*T^6*U^3 + 
     1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 39*T^10*U^3 + 4*T^11*U^3 + 
     2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 1657*T^3*U^4 + 3540*T^4*U^4 - 
     4364*T^5*U^4 + 3037*T^6*U^4 - 1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 
     19*T^10*U^4 - 10*U^5 + 140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 
     4234*T^4*U^5 + 3644*T^5*U^5 - 1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 
     41*T^9*U^5 - 2*T^10*U^5 + 19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 
     2395*T^3*U^6 + 2720*T^4*U^6 - 1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 
     58*T^8*U^6 - 8*T^9*U^6 - 15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 
     1164*T^3*U^7 - 927*T^4*U^7 + 353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 
     12*T^8*U^7 + U^8 - 56*T*U^8 + 220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 
     119*T^5*U^8 + 47*T^6*U^8 - 8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 
     62*T^3*U^9 - 53*T^4*U^9 + 21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 
     6*T^2*U^10 - 10*T^3*U^10 + 4*T^4*U^10)*G[{(T + U)^(-1), U^(-1), 0}, 1])/
   ((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4) + 
  (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
     84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 283*T^6*U - 
     268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 44*T^2*U^2 + 
     208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 17*T^7*U^2 + 
     55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 223*T^2*U^3 - 
     514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 45*T^7*U^3 - 
     31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 466*T^3*U^4 - 
     252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 12*T^8*U^4 + 
     16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 38*T^4*U^5 + 
     46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 101*T*U^6 - 
     145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 8*T^6*U^6 + 
     16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 8*T^5*U^7 - 
     4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*(-1 + T)^3*T^3*U^3*
    (T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 
     4*T^9 - 5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
     293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 112*T^3*U^2 + 
     477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 1021*T^7*U^2 + 414*T^8*U^2 - 
     102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 8*T*U^3 - 108*T^2*U^3 + 
     568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 2885*T^6*U^3 + 
     1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 39*T^10*U^3 + 4*T^11*U^3 + 
     2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 1657*T^3*U^4 + 3540*T^4*U^4 - 
     4364*T^5*U^4 + 3037*T^6*U^4 - 1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 
     19*T^10*U^4 - 10*U^5 + 140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 
     4234*T^4*U^5 + 3644*T^5*U^5 - 1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 
     41*T^9*U^5 - 2*T^10*U^5 + 19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 
     2395*T^3*U^6 + 2720*T^4*U^6 - 1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 
     58*T^8*U^6 - 8*T^9*U^6 - 15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 
     1164*T^3*U^7 - 927*T^4*U^7 + 353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 
     12*T^8*U^7 + U^8 - 56*T*U^8 + 220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 
     119*T^5*U^8 + 47*T^6*U^8 - 8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 
     62*T^3*U^9 - 53*T^4*U^9 + 21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 
     6*T^2*U^10 - 10*T^3*U^10 + 4*T^4*U^10)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/((-1 + T)^3*T^3*(-1 + U)^2*
    U^3*(T + U)^4) + (16*(-1 + T + U)*(-2 + 6*T - 7*T^2 + 3*T^3 + 6*U - 
     4*T*U - T^2*U + 2*T^3*U - 7*U^2 - T*U^2 + 3*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (16*LbL*Nf*(-1 + T + U)^2*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 - T^2*U + 
     6*T^3*U - 9*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - 2*T^2*U^2 + 5*T^3*U^2 - 
     4*T^4*U^2 + 12*U^3 + 6*T*U^3 + 5*T^2*U^3 + 8*T^3*U^3 - 12*U^4 - 
     9*T*U^4 - 4*T^2*U^4 + 4*U^5 + 4*T*U^5)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
  (8*(-1 + T + U)^2*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
     20*T*U - 18*T^2*U + 6*T^3*U + 11*U^2 - 18*T*U^2 + 10*T^2*U^2 - 
     10*T^3*U^2 + 12*T^4*U^2 - 6*T^5*U^2 - 4*U^3 + 6*T*U^3 - 10*T^2*U^3 + 
     16*T^3*U^3 - 10*T^4*U^3 + 4*T^5*U^3 - 3*U^4 + 12*T^2*U^4 - 10*T^3*U^4 + 
     2*U^5 - 6*T^2*U^5 + 4*T^3*U^5)*G[{(T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/((-1 + T)^2*T^3*(-1 + U)^2*U^3) + 
  (48*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, 0, 0}, 1])/
   (T^3*U) + (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*
    G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/(T^3*U) - 
  (48*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, 0, (T + U)^(-1)}, 
     1])/(T^3*U) + (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U + 5*U^2 - 
     3*T*U^2 - 3*U^3)*G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U + 5*U^2 - 3*T*U^2 - 3*U^3)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*G[{T^(-1), 0, U^(-1), 0}, 
     1])/(T^3*U) - (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 6*T*U^2 + 
     13*U^3 + 7*T*U^3)*G[{T^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
  (64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*
    G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 6*T*U^2 + 13*U^3 + 7*T*U^3)*
    G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-1 + T + T*U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/
   (T*U^3) - (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*
    G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-4*T^2 + 4*T^3 + 4*T^3*U - 3*U^2 + 3*T*U^2 + 7*U^3 + 
     4*T*U^3)*G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + 3*T*U^2 + 5*U^3 + 
     2*T*U^3)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T^3*U) + 
  (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U + U^2 + U^3 + T*U^3)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T^3*U) - (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 6*U^2 + 3*T*U^2 + 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 5*U^2 + 3*T*U^2 + 5*U^3 + 2*T*U^3)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*
    G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U) - 
  (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*
    G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*
    G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T^3*U) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 4*T*U^3)*
    G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T^3*U^3) + 
  (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*
    G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 4*T*U^3)*
    G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^3*U) + (48*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) + 
  (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
    G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/(T*U^3) - 
  (48*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0, 0, (T + U)^(-1)}, 
     1])/(T*U^3) + (64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
    G[{U^(-1), 0, T^(-1), 0}, 1])/(T*U^3) - 
  (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
  (64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
    G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-5*T^2 + 3*T^3 + 3*T^2*U + 2*U^2 - 2*U^3 - 2*T*U^3)*
    G[{U^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5*T^2 + 3*T^3 + 3*T^2*U + 2*U^2 - 2*U^3 - 2*T*U^3)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-1 + U + T*U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/
   (T^3*U) - (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
    G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-3*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - 4*U^2 + 4*U^3 + 
     4*T*U^3)*G[{U^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-T^2 + 5*T^3 + 3*T^2*U + 2*T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/(T*U^3) + 
  (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (32*(-1 + T + U)*(T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U^3) - (32*(-1 + T + U)*(-6*T^2 + 6*T^3 + 3*T^2*U + 3*T^3*U - 2*U^2 + 
     2*U^3 + 2*T*U^3)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-5*T^2 + 5*T^3 + 3*T^2*U + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
    G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T*U^3) + 
  (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U^3) + 
  (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
    G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*
    G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T*U^3) - 
  (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*
    G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (24*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 8*U^2 - 
     6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3)*Log[mm])/
   ((-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (16*Nf*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 
     8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3)*Log[mm])/
   (3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (24*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
     34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
     88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
     54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
     40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
     T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1]*
    Log[mm])/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (16*Nf*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
     34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
     88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
     54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
     40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
     T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1]*
    Log[mm])/(3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (48*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1]*Log[mm])/(T^3*U) + 
  (32*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1]*Log[mm])/(3*T^3*U) - 
  (48*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm])/
   (T^3*U) - (32*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[mm])/(3*T^3*U) + (48*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0}, 1]*
    Log[mm])/(T*U^3) + (32*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0}, 1]*
    Log[mm])/(3*T*U^3) - (48*(-1 + T + U)*(-1 + T + T*U)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm])/(T*U^3) - 
  (32*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm])/
   (3*T*U^3) + (32*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + 
     T^3*U + 8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3)*Log[2*om])/
   ((-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (32*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
     34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
     88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
     54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
     40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
     T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1]*
    Log[2*om])/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (64*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1]*Log[2*om])/(T^3*U) - 
  (64*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[2*om])/
   (T^3*U) + (64*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0}, 1]*Log[2*om])/
   (T*U^3) - (64*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[2*om])/(T*U^3) + (32*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 
     6*T^2*U + T^3*U + 8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3)*Log[mm]*
    Log[2*om])/((-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (32*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
     34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
     88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
     54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
     40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
     T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1]*
    Log[mm]*Log[2*om])/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (64*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1]*Log[mm]*Log[2*om])/
   (T^3*U) - (64*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[mm]*Log[2*om])/(T^3*U) + (64*(-1 + T + U)*(-1 + T + T*U)*
    G[{U^(-1), 0}, 1]*Log[mm]*Log[2*om])/(T*U^3) - 
  (64*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm]*
    Log[2*om])/(T*U^3) + (8*LbL*Nf*Pi^2*(-1 + T + U)*
    (-8 + 26*T - 31*T^2 + 13*T^3 + 8*U - 18*T*U + 11*T^2*U + 5*T^3*U)*Log[T])/
   (3*(-1 + T)^3*T^2*U) - (4*Pi^2*(-1 + T + U)*(58*T - 232*T^2 + 348*T^3 - 
     232*T^4 + 58*T^5 + 28*U - 206*T*U + 511*T^2*U - 573*T^3*U + 299*T^4*U - 
     59*T^5*U - 84*U^2 + 308*T*U^2 - 423*T^2*U^2 + 231*T^3*U^2 - 19*T^4*U^2 - 
     17*T^5*U^2 + 84*U^3 - 221*T*U^3 + 185*T^2*U^3 - 21*T^3*U^3 - 
     27*T^4*U^3 + 8*T^5*U^3 - 28*U^4 + 61*T*U^4 - 32*T^2*U^4 - 12*T^3*U^4 + 
     6*T^4*U^4 + T^5*U^4)*Log[T])/(3*(-1 + T)^3*T^2*(-1 + U)^2*U^2) - 
  (8*Nf*(-38*T + 76*T^2 - 38*T^3 - 26*U + 159*T*U - 158*T^2*U + 25*T^3*U + 
     59*U^2 - 178*T*U^2 + 31*T^2*U^2 + 38*T^3*U^2 - 34*U^3 + 25*T*U^3 + 
     76*T^2*U^3 - 5*U^4 + 32*T*U^4 + 6*U^5)*Log[T])/
   (9*T*(-1 + U)^2*U^2*(T + U)) - 
  (2*(58*T^2 - 178*T^3 + 182*T^4 - 62*T^5 + 208*T*U - 719*T^2*U + 871*T^3*U - 
     409*T^4*U + 49*T^5*U + 6*U^2 - 692*T*U^2 + 1492*T^2*U^2 - 954*T^3*U^2 + 
     114*T^4*U^2 + 38*T^5*U^2 - 7*U^3 + 799*T*U^3 - 964*T^2*U^3 - 
     10*T^3*U^3 + 182*T^4*U^3 - 4*U^4 - 352*T*U^4 + 102*T^2*U^4 + 
     294*T^3*U^4 - 48*T^4*U^4 + 5*U^5 + 33*T*U^5 + 10*T^2*U^5 - 48*T^3*U^5 + 
     4*T*U^6)*Log[T])/((-1 + T)*T*(-1 + U)^2*U^2*(T + U)^2) + 
  (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
     206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 206*T*U^2 - 
     320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 2*T^6*U^2 + 38*U^3 - 
     202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 29*T^4*U^3 + 4*T^5*U^3 - 42*U^4 + 
     74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 4*T^4*U^4 + 18*U^5 - 6*T*U^5 - 
     7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 2*T^2*U^6)*Log[T])/
   (3*(-1 + T)*T*(-1 + U)*U^2*(T + U)^2) - 
  (16*LbL*Nf*Pi^2*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*G[{T^(-1)}, 1]*Log[T])/
   (3*T^3*U) - (8*Pi^2*(-1 + T + U)*(-14 + 9*T + 14*U + 5*T*U)*G[{T^(-1)}, 1]*
    Log[T])/(3*T^3*U) - (8*Pi^2*(-1 + T + U)*(-29 + 29*T + 15*U + 14*T*U)*
    G[{U^(-1)}, 1]*Log[T])/(3*T*U^3) + 
  (16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 16*T*U^2 + 
     3*U^3 + 25*T*U^3)*G[{U^(-1)}, 1]*Log[T])/(9*T*(-1 + U)^2*U^3) + 
  (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 4*T^8 - 
     43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 39*T^7*U - 
     4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 274*T^4*U^2 - 
     184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 92*U^3 - 327*T*U^3 + 
     355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 16*T^5*U^3 + 53*T^6*U^3 - 
     25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 327*T*U^4 - 212*T^2*U^4 - 
     13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 
     76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 63*T^4*U^5 - 42*T^5*U^5 + 
     10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 
     10*T^5*U^6 - 20*U^7 + 33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 
     4*T*U^8 - 4*T^2*U^8 + 4*T^3*U^8)*G[{U^(-1)}, 1]*Log[T])/
   (3*(-1 + T)^2*T^2*(-1 + U)*U^3*(T + U)) + 
  (4*(-4*T^3 + 31*T^4 - 88*T^5 + 118*T^6 - 76*T^7 + 19*T^8 - 12*T^2*U + 
     125*T^3*U - 435*T^4*U + 702*T^5*U - 562*T^6*U + 205*T^7*U - 23*T^8*U - 
     12*T*U^2 + 73*T^2*U^2 - 467*T^3*U^2 + 1260*T^4*U^2 - 1485*T^5*U^2 + 
     767*T^6*U^2 - 130*T^7*U^2 - 6*T^8*U^2 - 4*U^3 + 111*T*U^3 - 
     275*T^2*U^3 + 714*T^3*U^3 - 1346*T^4*U^3 + 1049*T^5*U^3 - 208*T^6*U^3 - 
     44*T^7*U^3 - 5*T^8*U^3 - 12*U^4 - 185*T*U^4 + 304*T^2*U^4 - 
     270*T^3*U^4 + 331*T^4*U^4 - 51*T^5*U^4 - 165*T^6*U^4 + 26*T^7*U^4 + 
     22*T^8*U^4 + 114*U^5 - 136*T*U^5 + 278*T^2*U^5 - 545*T^3*U^5 + 
     296*T^4*U^5 - T^5*U^5 + 16*T^6*U^5 + 2*T^7*U^5 - 258*U^6 + 615*T*U^6 - 
     715*T^2*U^6 + 565*T^3*U^6 - 59*T^4*U^6 - 144*T^5*U^6 - 28*T^6*U^6 + 
     24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 367*T^2*U^7 - 15*T^3*U^7 - 
     85*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 138*U^8 + 220*T*U^8 + 2*T^2*U^8 - 
     122*T^3*U^8 + 14*T^4*U^8 + 24*T^5*U^8 + 28*U^9 - 24*T*U^9 - 22*T^2*U^9 + 
     26*T^3*U^9)*G[{U^(-1)}, 1]*Log[T])/((-1 + T)^2*T^2*(-1 + U)^2*U^3*
    (T + U)^3) - (16*Nf*(-1 + T + U)*(-2*T + 4*T^2 - 2*T^3 - 4*U + 13*T*U - 
     9*T^2*U + T^3*U + 13*U^2 - 18*T*U^2 + T^2*U^2 + 2*T^3*U^2 - 15*U^3 + 
     4*T*U^3 + 6*T^2*U^3 + 8*U^4 + 4*T*U^4 - 2*U^5)*G[{(T + U)^(-1)}, 1]*
    Log[T])/(3*T*(-1 + U)^2*U^2*(T + U)^2) + 
  (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
     60*T^2*U + 174*T^3*U - 160*T^4*U + 15*T^5*U + 45*T^6*U - 14*T^7*U - 
     36*T*U^2 + 276*T^2*U^2 - 502*T^3*U^2 + 278*T^4*U^2 + 13*T^5*U^2 - 
     3*T^6*U^2 - 12*T^7*U^2 + 4*T^8*U^2 - 24*U^3 + 222*T*U^3 - 620*T^2*U^3 + 
     602*T^3*U^3 - 92*T^4*U^3 - 32*T^5*U^3 - 24*T^6*U^3 + 4*T^7*U^3 + 
     76*U^4 - 378*T*U^4 + 574*T^2*U^4 - 246*T^3*U^4 - 26*T^4*U^4 - 84*U^5 + 
     247*T*U^5 - 177*T^2*U^5 - 42*T^3*U^5 + 20*T^4*U^5 + 36*U^6 - 59*T*U^6 - 
     3*T^2*U^6 + 12*T^3*U^6 - 4*T^4*U^6 - 4*U^7 + 4*T*U^7 + 4*T^2*U^7 - 
     4*T^3*U^7)*G[{(T + U)^(-1)}, 1]*Log[T])/(3*(-1 + T)^2*T^2*(-1 + U)*U^2*
    (T + U)^3) + (4*(-1 + T + U)*(14*T^3 - 56*T^4 + 82*T^5 - 52*T^6 + 
     12*T^7 - 58*T^2*U + 91*T^3*U + 78*T^4*U - 215*T^5*U + 126*T^6*U - 
     22*T^7*U + 52*T*U^2 + 22*T^2*U^2 - 86*T^3*U^2 - 182*T^4*U^2 + 
     248*T^5*U^2 - 46*T^6*U^2 - 10*T^7*U^2 - 20*U^3 - 49*T*U^3 + 20*T^2*U^3 - 
     34*T^3*U^3 + 224*T^4*U^3 - 93*T^5*U^3 - 52*T^6*U^3 + 2*T^7*U^3 + 
     76*U^4 - 152*T*U^4 + 176*T^2*U^4 - 152*T^3*U^4 + 36*T^4*U^4 + 
     16*T^5*U^4 + 4*T^6*U^4 - 110*U^5 + 263*T*U^5 - 210*T^2*U^5 + 
     119*T^3*U^5 - 58*T^4*U^5 + 72*U^6 - 130*T*U^6 + 30*T^2*U^6 + 
     30*T^3*U^6 - 4*T^4*U^6 - 18*U^7 + 16*T*U^7 + 2*T^2*U^7 - 2*T^3*U^7)*
    G[{(T + U)^(-1)}, 1]*Log[T])/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
  (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
     3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
     T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3)*G[{T^(-1), 0}, 1]*
    Log[T])/(3*T^3*U^3) - (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 
     9*T^4 + 2*T^5 + 10*U - 26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 15*U^2 + 
     18*T*U^2 - 6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 5*U^3 + 
     19*T*U^3 - 27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 5*U^4 - 
     28*T*U^4 + 16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 9*T*U^5 - 
     T^2*U^5 - T^4*U^5)*G[{T^(-1), 0}, 1]*Log[T])/
   ((-1 + T)*T^3*(-1 + U)^2*U^3) + 
  (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
     3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
     T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^3*U^3) + 
  (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 10*U - 
     26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 15*U^2 + 18*T*U^2 - 6*T^2*U^2 - 
     5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 5*U^3 + 19*T*U^3 - 27*T^2*U^3 + 
     18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 5*U^4 - 28*T*U^4 + 16*T^2*U^4 - 
     3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 9*T*U^5 - T^2*U^5 - T^4*U^5)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/((-1 + T)*T^3*(-1 + U)^2*U^3) - 
  (32*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0}, 1]*Log[T])/(3*T*U^3) - 
  (8*(-1 + T + U)*(-2 + 12*T - 25*T^2 + 22*T^3 - 8*T^4 + 4*T^5 - 5*T^6 + 
     2*T^7 + 10*U - 46*T*U + 75*T^2*U - 41*T^3*U - 17*T^4*U + 27*T^5*U - 
     8*T^6*U - 23*U^2 + 56*T*U^2 - 16*T^2*U^2 - 70*T^3*U^2 + 99*T^4*U^2 - 
     68*T^5*U^2 + 28*T^6*U^2 - 6*T^7*U^2 + 31*U^3 - 11*T*U^3 - 141*T^2*U^3 + 
     203*T^3*U^3 - 132*T^4*U^3 + 58*T^5*U^3 - 20*T^6*U^3 + 4*T^7*U^3 - 
     25*U^4 - 20*T*U^4 + 163*T^2*U^4 - 149*T^3*U^4 + 58*T^4*U^4 - 
     15*T^5*U^4 + 4*T^6*U^4 + 11*U^5 + 7*T*U^5 - 62*T^2*U^5 + 47*T^3*U^5 - 
     10*T^4*U^5 - T^6*U^5 - 2*U^6 + 2*T*U^6 + 6*T^2*U^6 - 10*T^3*U^6 + 
     4*T^4*U^6)*G[{U^(-1), 0}, 1]*Log[T])/((-1 + T)^3*T^3*(-1 + U)^2*U^3) - 
  (16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 28*T^3 - 84*T^4 + 140*T^5 - 140*T^6 + 
     84*T^7 - 28*T^8 + 4*T^9 + 6*T^2*U - 26*T^3*U + 39*T^4*U - 12*T^5*U - 
     32*T^6*U + 42*T^7*U - 21*T^8*U + 4*T^9*U - 4*U^2 + 63*T*U^2 - 
     177*T^2*U^2 + 200*T^3*U^2 - 84*T^4*U^2 + 3*T^5*U^2 - T^6*U^2 + 16*U^3 - 
     101*T*U^3 + 172*T^2*U^3 - 102*T^3*U^3 - 20*T^4*U^3 + 5*T^5*U^3 - 
     10*T^6*U^3 + 4*T^7*U^3 - 24*U^4 + 69*T*U^4 - 63*T^2*U^4 + 11*T^3*U^4 + 
     15*T^4*U^4 - 12*T^5*U^4 + 4*T^6*U^4 + 16*U^5 - 39*T*U^5 + 21*T^2*U^5 + 
     11*T^3*U^5 - 9*T^4*U^5 - 4*U^6 + 8*T*U^6 - 8*T^3*U^6 + 4*T^4*U^6)*
    G[{U^(-1), 0}, 1]*Log[T])/(3*(-1 + T)^3*T^3*U^3) - 
  (32*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), U^(-1)}, 1]*Log[T])/
   (3*T*U^3) + (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 
     5*T^3*U - 4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 
     4*T^3*U^3 - 12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5)*G[{U^(-1), U^(-1)}, 1]*
    Log[T])/(3*T^3*U^3) - (8*(-1 + T + U)*(2 - 6*T + 5*T^2 - T^3 - 10*U + 
     16*T*U - 17*T^2*U + 10*T^3*U + 19*U^2 - 15*T*U^2 + 23*T^2*U^2 - 
     15*T^3*U^2 - 15*U^3 + 10*T*U^3 - 13*T^2*U^3 + 6*T^3*U^3 + U^4 - 
     13*T*U^4 + 2*T^2*U^4 + 5*U^5 + 12*T*U^5 + 2*T^3*U^5 - 2*U^6 - 4*T*U^6)*
    G[{U^(-1), U^(-1)}, 1]*Log[T])/(T^3*(-1 + U)^2*U^3) + 
  (32*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/
   (3*T*U^3) - (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 
     5*T^3*U - 4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 
     4*T^3*U^3 - 12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^3*U^3) + 
  (8*(-1 + T + U)*(2*T^2 - 10*T^3 + 22*T^4 - 26*T^5 + 16*T^6 - 4*T^7 + 
     4*T*U - 30*T^2*U + 80*T^3*U - 121*T^4*U + 113*T^5*U - 57*T^6*U + 
     11*T^7*U + 2*U^2 - 30*T*U^2 + 121*T^2*U^2 - 241*T^3*U^2 + 281*T^4*U^2 - 
     199*T^5*U^2 + 79*T^6*U^2 - 13*T^7*U^2 - 10*U^3 + 76*T*U^3 - 
     224*T^2*U^3 + 357*T^3*U^3 - 334*T^4*U^3 + 179*T^5*U^3 - 49*T^6*U^3 + 
     4*T^7*U^3 + 19*U^4 - 91*T*U^4 + 216*T^2*U^4 - 290*T^3*U^4 + 
     212*T^4*U^4 - 78*T^5*U^4 + 13*T^6*U^4 - T^7*U^4 - 15*U^5 + 54*T*U^5 - 
     116*T^2*U^5 + 142*T^3*U^5 - 83*T^4*U^5 + 23*T^5*U^5 - 4*T^6*U^5 + 
     T^7*U^5 + U^6 - 13*T*U^6 + 45*T^2*U^6 - 59*T^3*U^6 + 33*T^4*U^6 - 
     9*T^5*U^6 + 2*T^6*U^6 + 5*U^7 - 20*T^2*U^7 + 23*T^3*U^7 - 10*T^4*U^7 + 
     T^5*U^7 - 2*U^8 + 6*T^2*U^8 - 4*T^3*U^8)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[T])/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2) + 
  (8*(-1 + T + U)*(-2*T^4 + 12*T^5 - 33*T^6 + 54*T^7 - 56*T^8 + 36*T^9 - 
     13*T^10 + 2*T^11 - 8*T^3*U + 54*T^4*U - 144*T^5*U + 205*T^6*U - 
     173*T^7*U + 83*T^8*U - 11*T^9*U - 10*T^10*U + 4*T^11*U - 12*T^2*U^2 + 
     96*T^3*U^2 - 223*T^4*U^2 + 160*T^5*U^2 + 93*T^6*U^2 - 218*T^7*U^2 + 
     162*T^8*U^2 - 78*T^9*U^2 + 20*T^10*U^2 - 8*T*U^3 + 84*T^2*U^3 - 
     248*T^3*U^3 + 161*T^4*U^3 + 311*T^5*U^3 - 534*T^6*U^3 + 322*T^7*U^3 - 
     130*T^8*U^3 + 40*T^9*U^3 - 2*T^10*U^3 - 2*U^4 + 36*T*U^4 - 103*T^2*U^4 - 
     94*T^3*U^4 + 712*T^4*U^4 - 1006*T^5*U^4 + 585*T^6*U^4 - 180*T^7*U^4 + 
     44*T^8*U^4 - 8*T^9*U^4 + 6*U^5 - 48*T*U^5 - 17*T^2*U^5 + 425*T^3*U^5 - 
     697*T^4*U^5 + 381*T^5*U^5 - 98*T^6*U^5 + 36*T^7*U^5 - 12*T^8*U^5 - 
     9*U^6 + 20*T*U^6 + 105*T^2*U^6 - 290*T^3*U^6 + 224*T^4*U^6 - 
     86*T^5*U^6 + 28*T^6*U^6 - 8*T^7*U^6 + 7*U^7 + T*U^7 - 40*T^2*U^7 + 
     56*T^3*U^7 - 42*T^4*U^7 + 16*T^5*U^7 - 2*T^6*U^7 - 2*U^8 + 2*T*U^8 + 
     6*T^2*U^8 - 10*T^3*U^8 + 4*T^4*U^8)*G[{(T + U)^(-1), 0}, 1]*Log[T])/
   ((-1 + T)^3*T^3*U^3*(T + U)^4) + 
  (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
     84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 59*T^4*U - 182*T^5*U + 301*T^6*U - 
     280*T^7*U + 133*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 8*T^2*U^2 + 
     76*T^3*U^2 - 220*T^4*U^2 + 298*T^5*U^2 - 188*T^6*U^2 + 17*T^7*U^2 + 
     55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 8*T*U^3 + 100*T^2*U^3 - 
     304*T^3*U^3 + 380*T^4*U^3 - 180*T^5*U^3 - 28*T^6*U^3 + 45*T^7*U^3 - 
     31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 71*T*U^4 - 277*T^2*U^4 + 412*T^3*U^4 - 
     246*T^4*U^4 + 4*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 12*T^8*U^4 + 
     16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 38*T^4*U^5 + 
     46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 101*T*U^6 - 
     145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 8*T^6*U^6 + 
     16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 8*T^5*U^7 - 
     4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8)*G[{(T + U)^(-1), 0}, 1]*Log[T])/
   (3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
  (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
     84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 283*T^6*U - 
     268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 44*T^2*U^2 + 
     208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 17*T^7*U^2 + 
     55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 223*T^2*U^3 - 
     514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 45*T^7*U^3 - 
     31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 466*T^3*U^4 - 
     252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 12*T^8*U^4 + 
     16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 38*T^4*U^5 + 
     46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 101*T*U^6 - 
     145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 8*T^6*U^6 + 
     16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 8*T^5*U^7 - 
     4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8)*G[{(T + U)^(-1), U^(-1)}, 1]*
    Log[T])/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 4*T^9 - 
     5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
     293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 112*T^3*U^2 + 
     477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 1021*T^7*U^2 + 414*T^8*U^2 - 
     102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 8*T*U^3 - 108*T^2*U^3 + 
     568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 2885*T^6*U^3 + 
     1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 39*T^10*U^3 + 4*T^11*U^3 + 
     2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 1657*T^3*U^4 + 3540*T^4*U^4 - 
     4364*T^5*U^4 + 3037*T^6*U^4 - 1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 
     19*T^10*U^4 - 10*U^5 + 140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 
     4234*T^4*U^5 + 3644*T^5*U^5 - 1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 
     41*T^9*U^5 - 2*T^10*U^5 + 19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 
     2395*T^3*U^6 + 2720*T^4*U^6 - 1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 
     58*T^8*U^6 - 8*T^9*U^6 - 15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 
     1164*T^3*U^7 - 927*T^4*U^7 + 353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 
     12*T^8*U^7 + U^8 - 56*T*U^8 + 220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 
     119*T^5*U^8 + 47*T^6*U^8 - 8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 
     62*T^3*U^9 - 53*T^4*U^9 + 21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 
     6*T^2*U^10 - 10*T^3*U^10 + 4*T^4*U^10)*G[{(T + U)^(-1), U^(-1)}, 1]*
    Log[T])/((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4) - 
  (8*(-1 + T + U)^2*(-2*T + 8*T^2 - 15*T^3 + 16*T^4 - 9*T^5 + 2*T^6 - 2*U + 
     16*T*U - 31*T^2*U + 26*T^3*U - 11*T^4*U + 2*T^5*U + 8*U^2 - 35*T*U^2 + 
     40*T^2*U^2 - 8*T^3*U^2 - 14*T^4*U^2 + 16*T^5*U^2 - 6*T^6*U^2 - 11*U^3 + 
     34*T*U^3 - 24*T^2*U^3 - 4*T^3*U^3 + 4*T^4*U^3 - 4*T^5*U^3 + 4*T^6*U^3 + 
     4*U^4 - 15*T*U^4 + 14*T^2*U^4 - 4*T^5*U^4 + 3*U^5 + 2*T*U^5 - 
     12*T^2*U^5 + 4*T^3*U^5 + 4*T^4*U^5 - 2*U^6 + 6*T^2*U^6 - 4*T^3*U^6)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/((-1 + T)^2*T^3*(-1 + U)^2*U^3*
    (T + U)) - (16*LbL*Nf*(T - U)*(-1 + T + U)^2*(-4*T^4 + 12*T^5 - 12*T^6 + 
     4*T^7 - 16*T^3*U + 47*T^4*U - 42*T^5*U + 7*T^6*U + 4*T^7*U - 
     32*T^2*U^2 + 79*T^3*U^2 - 62*T^4*U^2 - 3*T^5*U^2 + 12*T^6*U^2 - 
     16*T*U^3 + 79*T^2*U^3 - 56*T^3*U^3 - 8*T^4*U^3 + 20*T^5*U^3 - 4*U^4 + 
     47*T*U^4 - 62*T^2*U^4 - 8*T^3*U^4 + 24*T^4*U^4 + 12*U^5 - 42*T*U^5 - 
     3*T^2*U^5 + 20*T^3*U^5 - 12*U^6 + 7*T*U^6 + 12*T^2*U^6 + 4*U^7 + 
     4*T*U^7)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/
   (3*T^3*U^3*(T + U)^3) + (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
    G[{T^(-1), 0, 0}, 1]*Log[T])/(T^3*U) + 
  (64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*G[{T^(-1), 0, U^(-1)}, 1]*
    Log[T])/(T^3*U) - (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 
     6*T*U^2 + 13*U^3 + 7*T*U^3)*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/
   (T^3*U^3) + (48*(-1 + T + U)*(-2 + T + 2*U + T*U)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U) - 
  (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*G[{T^(-1), 0, (T + U)^(-1)}, 
     1]*Log[T])/(T^3*U) + (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
    G[{T^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U) - 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 
     1]*Log[T])/(T^3*U) - (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + 
     T*U^3)*G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*
    Log[T])/(T^3*U) - (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*
    G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 4*T*U^3)*
    G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0, 0}, 1]*Log[T])/
   (T*U^3) - (16*(-1 + T + U)*(-5*T^2 + 3*T^3 + 3*T^2*U + 2*U^2 - 2*U^3 - 
     2*T*U^3)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 - U^2 + U^3 + T*U^3)*G[{U^(-1), U^(-1), 0}, 1]*
    Log[T])/(T^3*U^3) - (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1)}, 1]*
    Log[T])/(T*U^3) + (16*(-1 + T + U)*(-9 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(-6*T^2 + 6*T^3 + 3*T^2*U + 3*T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 
     1]*Log[T])/(T*U^3) + (32*(-1 + T + U)*(-1 + T + T*U)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + U + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[T])/(T^3*U) - (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + U + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*
    Log[T])/(T^3*U) - (24*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*
    Log[mm]*Log[T])/(T*(-1 + U)^2*U^2) - 
  (16*Nf*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[mm]*Log[T])/
   (3*T*(-1 + U)^2*U^2) + (48*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1]*
    Log[mm]*Log[T])/(T*U^3) + (32*Nf*(-1 + T + U)*(-1 + T + T*U)*
    G[{U^(-1)}, 1]*Log[mm]*Log[T])/(3*T*U^3) - 
  (32*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[2*om]*Log[T])/
   (T*(-1 + U)^2*U^2) + (64*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1]*
    Log[2*om]*Log[T])/(T*U^3) - 
  (32*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[mm]*Log[2*om]*
    Log[T])/(T*(-1 + U)^2*U^2) + (64*(-1 + T + U)*(-1 + T + T*U)*
    G[{U^(-1)}, 1]*Log[mm]*Log[2*om]*Log[T])/(T*U^3) + 
  (8*Nf*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[T]^2)/
   (3*T*(-1 + U)^2*U^2) + (2*(-1 + T + U)*(20 - 20*T - 37*U + 25*T*U + 
     17*U^2 + 12*T*U^2)*Log[T]^2)/(T*(-1 + U)^2*U^2) - 
  (16*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1]*Log[T]^2)/(3*T*U^3) - 
  (8*(-1 + T + U)*(-8 + 4*T + 15*U - 6*T*U - 8*U^2 - T*U^2 + U^3 + T*U^3)*
    G[{U^(-1)}, 1]*Log[T]^2)/(T*(-1 + U)^2*U^2) + 
  (8*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0}, 1]*Log[T]^2)/
   (T*U^3) - (8*(-1 + T + U)*(-11 + 7*T + 3*U + 4*T*U)*G[{U^(-1), U^(-1)}, 1]*
    Log[T]^2)/(T*U^3) + (8*LbL*Nf*Pi^2*(-1 + T + U)*
    (-8 + 8*T + 26*U - 18*T*U - 31*U^2 + 11*T*U^2 + 13*U^3 + 5*T*U^3)*Log[U])/
   (3*T*(-1 + U)^3*U^2) - (8*Nf*(-26*T + 59*T^2 - 34*T^3 - 5*T^4 + 6*T^5 - 
     38*U + 159*T*U - 178*T^2*U + 25*T^3*U + 32*T^4*U + 76*U^2 - 158*T*U^2 + 
     31*T^2*U^2 + 76*T^3*U^2 - 38*U^3 + 25*T*U^3 + 38*T^2*U^3)*Log[U])/
   (9*(-1 + T)^2*T^2*U*(T + U)) - 
  (2*(6*T^2 - 7*T^3 - 4*T^4 + 5*T^5 + 208*T*U - 692*T^2*U + 799*T^3*U - 
     352*T^4*U + 33*T^5*U + 4*T^6*U + 58*U^2 - 719*T*U^2 + 1492*T^2*U^2 - 
     964*T^3*U^2 + 102*T^4*U^2 + 10*T^5*U^2 - 178*U^3 + 871*T*U^3 - 
     954*T^2*U^3 - 10*T^3*U^3 + 294*T^4*U^3 - 48*T^5*U^3 + 182*U^4 - 
     409*T*U^4 + 114*T^2*U^4 + 182*T^3*U^4 - 48*T^4*U^4 - 62*U^5 + 49*T*U^5 + 
     38*T^2*U^5)*Log[U])/((-1 + T)^2*T^2*(-1 + U)*U*(T + U)^2) - 
  (4*Pi^2*(-1 + T + U)*(28*T - 84*T^2 + 84*T^3 - 28*T^4 + 58*U - 206*T*U + 
     308*T^2*U - 221*T^3*U + 61*T^4*U - 232*U^2 + 511*T*U^2 - 423*T^2*U^2 + 
     185*T^3*U^2 - 32*T^4*U^2 + 348*U^3 - 573*T*U^3 + 231*T^2*U^3 - 
     21*T^3*U^3 - 12*T^4*U^3 - 232*U^4 + 299*T*U^4 - 19*T^2*U^4 - 
     27*T^3*U^4 + 6*T^4*U^4 + 58*U^5 - 59*T*U^5 - 17*T^2*U^5 + 8*T^3*U^5 + 
     T^4*U^5)*Log[U])/(3*(-1 + T)^2*T^2*(-1 + U)^3*U^2) + 
  (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
     206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 206*T*U^2 - 
     320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 2*T^6*U^2 + 38*U^3 - 
     202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 29*T^4*U^3 + 4*T^5*U^3 - 42*U^4 + 
     74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 4*T^4*U^4 + 18*U^5 - 6*T*U^5 - 
     7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 2*T^2*U^6)*Log[U])/
   (3*(-1 + T)*T^2*(-1 + U)*U*(T + U)^2) - 
  (8*Pi^2*(-1 + T + U)*(-29 + 15*T + 29*U + 14*T*U)*G[{T^(-1)}, 1]*Log[U])/
   (3*T^3*U) + (16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 
     25*T*U - 16*T^2*U + 25*T^3*U)*G[{T^(-1)}, 1]*Log[U])/
   (9*(-1 + T)^2*T^3*U) + (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 
     16*T^6 - 20*T^7 + 4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 76*T^5*U - 
     60*T^6*U + 33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 118*T^2*U^2 + 
     355*T^3*U^2 - 212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 4*T^8*U^2 - 
     58*U^3 + 183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 13*T^4*U^3 + 
     20*T^5*U^3 + 32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 116*U^4 - 309*T*U^4 + 
     274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 63*T^5*U^4 - 39*T^6*U^4 + 
     6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 184*T^2*U^5 - 16*T^3*U^5 + 
     78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 76*U^6 - 138*T*U^6 + 44*T^2*U^6 + 
     53*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 26*U^7 + 39*T*U^7 + 6*T^2*U^7 - 
     25*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 4*T^3*U^8)*
    G[{T^(-1)}, 1]*Log[U])/(3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) + 
  (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
     12*T^2*U + 111*T^3*U - 185*T^4*U - 136*T^5*U + 615*T^6*U - 589*T^7*U + 
     220*T^8*U - 24*T^9*U - 12*T*U^2 + 73*T^2*U^2 - 275*T^3*U^2 + 
     304*T^4*U^2 + 278*T^5*U^2 - 715*T^6*U^2 + 367*T^7*U^2 + 2*T^8*U^2 - 
     22*T^9*U^2 - 4*U^3 + 125*T*U^3 - 467*T^2*U^3 + 714*T^3*U^3 - 
     270*T^4*U^3 - 545*T^5*U^3 + 565*T^6*U^3 - 15*T^7*U^3 - 122*T^8*U^3 + 
     26*T^9*U^3 + 31*U^4 - 435*T*U^4 + 1260*T^2*U^4 - 1346*T^3*U^4 + 
     331*T^4*U^4 + 296*T^5*U^4 - 59*T^6*U^4 - 85*T^7*U^4 + 14*T^8*U^4 - 
     88*U^5 + 702*T*U^5 - 1485*T^2*U^5 + 1049*T^3*U^5 - 51*T^4*U^5 - 
     T^5*U^5 - 144*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 118*U^6 - 562*T*U^6 + 
     767*T^2*U^6 - 208*T^3*U^6 - 165*T^4*U^6 + 16*T^5*U^6 - 28*T^6*U^6 + 
     48*T^7*U^6 - 76*U^7 + 205*T*U^7 - 130*T^2*U^7 - 44*T^3*U^7 + 
     26*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 19*U^8 - 23*T*U^8 - 6*T^2*U^8 - 
     5*T^3*U^8 + 22*T^4*U^8)*G[{T^(-1)}, 1]*Log[U])/
   ((-1 + T)^2*T^3*(-1 + U)^2*U^2*(T + U)^3) - 
  (16*LbL*Nf*Pi^2*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*G[{U^(-1)}, 1]*Log[U])/
   (3*T*U^3) - (8*Pi^2*(-1 + T + U)*(-14 + 14*T + 9*U + 5*T*U)*G[{U^(-1)}, 1]*
    Log[U])/(3*T*U^3) + (16*Nf*(-1 + T + U)*(4*T - 13*T^2 + 15*T^3 - 8*T^4 + 
     2*T^5 + 2*U - 13*T*U + 18*T^2*U - 4*T^3*U - 4*T^4*U - 4*U^2 + 9*T*U^2 - 
     T^2*U^2 - 6*T^3*U^2 + 2*U^3 - T*U^3 - 2*T^2*U^3)*G[{(T + U)^(-1)}, 1]*
    Log[U])/(3*(-1 + T)^2*T^2*U*(T + U)^2) - 
  (4*(-1 + T + U)*(20*T^3 - 76*T^4 + 110*T^5 - 72*T^6 + 18*T^7 - 52*T^2*U + 
     49*T^3*U + 152*T^4*U - 263*T^5*U + 130*T^6*U - 16*T^7*U + 58*T*U^2 - 
     22*T^2*U^2 - 20*T^3*U^2 - 176*T^4*U^2 + 210*T^5*U^2 - 30*T^6*U^2 - 
     2*T^7*U^2 - 14*U^3 - 91*T*U^3 + 86*T^2*U^3 + 34*T^3*U^3 + 152*T^4*U^3 - 
     119*T^5*U^3 - 30*T^6*U^3 + 2*T^7*U^3 + 56*U^4 - 78*T*U^4 + 182*T^2*U^4 - 
     224*T^3*U^4 - 36*T^4*U^4 + 58*T^5*U^4 + 4*T^6*U^4 - 82*U^5 + 215*T*U^5 - 
     248*T^2*U^5 + 93*T^3*U^5 - 16*T^4*U^5 + 52*U^6 - 126*T*U^6 + 
     46*T^2*U^6 + 52*T^3*U^6 - 4*T^4*U^6 - 12*U^7 + 22*T*U^7 + 10*T^2*U^7 - 
     2*T^3*U^7)*G[{(T + U)^(-1)}, 1]*Log[U])/((-1 + T)^2*T^2*(-1 + U)^2*U^2*
    (T + U)^3) - (16*LbL*Nf*(-1 + T + U)*(24*T^3 - 76*T^4 + 84*T^5 - 36*T^6 + 
     4*T^7 + 36*T^2*U - 222*T^3*U + 378*T^4*U - 247*T^5*U + 59*T^6*U - 
     4*T^7*U + 60*T*U^2 - 276*T^2*U^2 + 620*T^3*U^2 - 574*T^4*U^2 + 
     177*T^5*U^2 + 3*T^6*U^2 - 4*T^7*U^2 - 174*T*U^3 + 502*T^2*U^3 - 
     602*T^3*U^3 + 246*T^4*U^3 + 42*T^5*U^3 - 12*T^6*U^3 + 4*T^7*U^3 + 
     4*U^4 + 160*T*U^4 - 278*T^2*U^4 + 92*T^3*U^4 + 26*T^4*U^4 - 20*T^5*U^4 + 
     4*T^6*U^4 - 16*U^5 - 15*T*U^5 - 13*T^2*U^5 + 32*T^3*U^5 + 24*U^6 - 
     45*T*U^6 + 3*T^2*U^6 + 24*T^3*U^6 - 16*U^7 + 14*T*U^7 + 12*T^2*U^7 - 
     4*T^3*U^7 + 4*U^8 - 4*T^2*U^8)*G[{(T + U)^(-1)}, 1]*Log[U])/
   (3*(-1 + T)*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
  (32*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1]*Log[U])/(3*T^3*U) - 
  (8*(-1 + T + U)*(-2 + 10*T - 23*T^2 + 31*T^3 - 25*T^4 + 11*T^5 - 2*T^6 + 
     12*U - 46*T*U + 56*T^2*U - 11*T^3*U - 20*T^4*U + 7*T^5*U + 2*T^6*U - 
     25*U^2 + 75*T*U^2 - 16*T^2*U^2 - 141*T^3*U^2 + 163*T^4*U^2 - 
     62*T^5*U^2 + 6*T^6*U^2 + 22*U^3 - 41*T*U^3 - 70*T^2*U^3 + 203*T^3*U^3 - 
     149*T^4*U^3 + 47*T^5*U^3 - 10*T^6*U^3 - 8*U^4 - 17*T*U^4 + 99*T^2*U^4 - 
     132*T^3*U^4 + 58*T^4*U^4 - 10*T^5*U^4 + 4*T^6*U^4 + 4*U^5 + 27*T*U^5 - 
     68*T^2*U^5 + 58*T^3*U^5 - 15*T^4*U^5 - 5*U^6 - 8*T*U^6 + 28*T^2*U^6 - 
     20*T^3*U^6 + 4*T^4*U^6 - T^5*U^6 + 2*U^7 - 6*T^2*U^7 + 4*T^3*U^7)*
    G[{T^(-1), 0}, 1]*Log[U])/((-1 + T)^2*T^3*(-1 + U)^3*U^3) - 
  (16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 16*T^3 - 24*T^4 + 16*T^5 - 4*T^6 + 
     63*T^2*U - 101*T^3*U + 69*T^4*U - 39*T^5*U + 8*T^6*U - 4*U^2 + 6*T*U^2 - 
     177*T^2*U^2 + 172*T^3*U^2 - 63*T^4*U^2 + 21*T^5*U^2 + 28*U^3 - 
     26*T*U^3 + 200*T^2*U^3 - 102*T^3*U^3 + 11*T^4*U^3 + 11*T^5*U^3 - 
     8*T^6*U^3 - 84*U^4 + 39*T*U^4 - 84*T^2*U^4 - 20*T^3*U^4 + 15*T^4*U^4 - 
     9*T^5*U^4 + 4*T^6*U^4 + 140*U^5 - 12*T*U^5 + 3*T^2*U^5 + 5*T^3*U^5 - 
     12*T^4*U^5 - 140*U^6 - 32*T*U^6 - T^2*U^6 - 10*T^3*U^6 + 4*T^4*U^6 + 
     84*U^7 + 42*T*U^7 + 4*T^3*U^7 - 28*U^8 - 21*T*U^8 + 4*U^9 + 4*T*U^9)*
    G[{T^(-1), 0}, 1]*Log[U])/(3*T^3*(-1 + U)^3*U^3) - 
  (32*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/
   (3*T^3*U) + (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 
     4*T^5 + 3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - 
     T^2*U^2 + 4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3)*
    G[{T^(-1), T^(-1)}, 1]*Log[U])/(3*T^3*U^3) + 
  (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 5*T^5 + 2*T^6 + 6*U - 
     16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 12*T^5*U + 4*T^6*U - 5*U^2 + 
     17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 2*T^4*U^2 + U^3 - 10*T*U^3 + 
     15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3)*G[{T^(-1), T^(-1)}, 1]*Log[U])/
   ((-1 + T)^2*T^3*U^3) + (32*Nf*(-1 + T + U)*(-1 + U + T*U)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^3*U) - 
  (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
     3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
     4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[U])/(3*T^3*U^3) - (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 19*T^4 + 
     15*T^5 - T^6 - 5*T^7 + 2*T^8 - 4*T*U + 30*T^2*U - 76*T^3*U + 91*T^4*U - 
     54*T^5*U + 13*T^6*U - 2*U^2 + 30*T*U^2 - 121*T^2*U^2 + 224*T^3*U^2 - 
     216*T^4*U^2 + 116*T^5*U^2 - 45*T^6*U^2 + 20*T^7*U^2 - 6*T^8*U^2 + 
     10*U^3 - 80*T*U^3 + 241*T^2*U^3 - 357*T^3*U^3 + 290*T^4*U^3 - 
     142*T^5*U^3 + 59*T^6*U^3 - 23*T^7*U^3 + 4*T^8*U^3 - 22*U^4 + 121*T*U^4 - 
     281*T^2*U^4 + 334*T^3*U^4 - 212*T^4*U^4 + 83*T^5*U^4 - 33*T^6*U^4 + 
     10*T^7*U^4 + 26*U^5 - 113*T*U^5 + 199*T^2*U^5 - 179*T^3*U^5 + 
     78*T^4*U^5 - 23*T^5*U^5 + 9*T^6*U^5 - T^7*U^5 - 16*U^6 + 57*T*U^6 - 
     79*T^2*U^6 + 49*T^3*U^6 - 13*T^4*U^6 + 4*T^5*U^6 - 2*T^6*U^6 + 4*U^7 - 
     11*T*U^7 + 13*T^2*U^7 - 4*T^3*U^7 + T^4*U^7 - T^5*U^7)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/((-1 + T)^2*T^3*(-1 + U)^2*U^3*
    (T + U)^2) + (8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 5*T^4 + 3*T^5 - 
     8*U + 26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 9*T^5*U + 15*U^2 - 
     33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + T^5*U^2 - 16*U^3 + 
     25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 9*U^4 - 8*T*U^4 - 
     14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 2*U^5 + 6*T^2*U^5 - 
     4*T^3*U^5)*G[{U^(-1), 0}, 1]*Log[U])/((-1 + T)^2*T^3*(-1 + U)*U^3) - 
  (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
     3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
     4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6)*G[{U^(-1), 0}, 1]*
    Log[U])/(3*T^3*U^3) - (8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 
     5*T^4 + 3*T^5 - 8*U + 26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 
     9*T^5*U + 15*U^2 - 33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + 
     T^5*U^2 - 16*U^3 + 25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 
     9*U^4 - 8*T*U^4 - 14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 
     2*U^5 + 6*T^2*U^5 - 4*T^3*U^5)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/
   ((-1 + T)^2*T^3*(-1 + U)*U^3) + 
  (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
     3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
     4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^3*U^3) + 
  (8*(-1 + T + U)*(-2*T^4 + 6*T^5 - 9*T^6 + 7*T^7 - 2*T^8 - 8*T^3*U + 
     36*T^4*U - 48*T^5*U + 20*T^6*U + T^7*U + 2*T^8*U - 12*T^2*U^2 + 
     84*T^3*U^2 - 103*T^4*U^2 - 17*T^5*U^2 + 105*T^6*U^2 - 40*T^7*U^2 + 
     6*T^8*U^2 - 8*T*U^3 + 96*T^2*U^3 - 248*T^3*U^3 - 94*T^4*U^3 + 
     425*T^5*U^3 - 290*T^6*U^3 + 56*T^7*U^3 - 10*T^8*U^3 - 2*U^4 + 54*T*U^4 - 
     223*T^2*U^4 + 161*T^3*U^4 + 712*T^4*U^4 - 697*T^5*U^4 + 224*T^6*U^4 - 
     42*T^7*U^4 + 4*T^8*U^4 + 12*U^5 - 144*T*U^5 + 160*T^2*U^5 + 
     311*T^3*U^5 - 1006*T^4*U^5 + 381*T^5*U^5 - 86*T^6*U^5 + 16*T^7*U^5 - 
     33*U^6 + 205*T*U^6 + 93*T^2*U^6 - 534*T^3*U^6 + 585*T^4*U^6 - 
     98*T^5*U^6 + 28*T^6*U^6 - 2*T^7*U^6 + 54*U^7 - 173*T*U^7 - 218*T^2*U^7 + 
     322*T^3*U^7 - 180*T^4*U^7 + 36*T^5*U^7 - 8*T^6*U^7 - 56*U^8 + 83*T*U^8 + 
     162*T^2*U^8 - 130*T^3*U^8 + 44*T^4*U^8 - 12*T^5*U^8 + 36*U^9 - 
     11*T*U^9 - 78*T^2*U^9 + 40*T^3*U^9 - 8*T^4*U^9 - 13*U^10 - 10*T*U^10 + 
     20*T^2*U^10 - 2*T^3*U^10 + 2*U^11 + 4*T*U^11)*G[{(T + U)^(-1), 0}, 1]*
    Log[U])/(T^3*(-1 + U)^3*U^3*(T + U)^4) + 
  (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
     8*T^3*U + 71*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
     8*T^2*U^2 + 100*T^3*U^2 - 277*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
     37*T^7*U^2 - 8*T*U^3 + 76*T^2*U^3 - 304*T^3*U^3 + 412*T^4*U^3 - 
     234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 59*T*U^4 - 
     220*T^2*U^4 + 380*T^3*U^4 - 246*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
     25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 182*T*U^5 + 298*T^2*U^5 - 
     180*T^3*U^5 + 4*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 84*U^6 + 
     301*T*U^6 - 188*T^2*U^6 - 28*T^3*U^6 + 24*T^4*U^6 - 43*T^5*U^6 + 
     8*T^6*U^6 + 140*U^7 - 280*T*U^7 + 17*T^2*U^7 + 45*T^3*U^7 - 32*T^4*U^7 + 
     12*T^5*U^7 - 140*U^8 + 133*T*U^8 + 55*T^2*U^8 - 31*T^3*U^8 + 
     12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 
     13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 4*T*U^11)*G[{(T + U)^(-1), 0}, 1]*
    Log[U])/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
  (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
     32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
     44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
     37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 466*T^4*U^3 - 
     234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 56*T*U^4 - 
     400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
     25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 170*T*U^5 + 406*T^2*U^5 - 
     186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 84*U^6 + 
     283*T*U^6 - 212*T^2*U^6 - 43*T^3*U^6 + 24*T^4*U^6 - 43*T^5*U^6 + 
     8*T^6*U^6 + 140*U^7 - 268*T*U^7 + 17*T^2*U^7 + 45*T^3*U^7 - 32*T^4*U^7 + 
     12*T^5*U^7 - 140*U^8 + 130*T*U^8 + 55*T^2*U^8 - 31*T^3*U^8 + 
     12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 
     13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 4*T*U^11)*G[{(T + U)^(-1), T^(-1)}, 1]*
    Log[U])/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
  (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 5*T^9 - 2*T^10 + 
     8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 155*T^7*U - 56*T^8*U + 
     3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 433*T^4*U^2 - 
     898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 40*T^9*U^2 + 
     6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 1657*T^4*U^3 + 
     2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 319*T^8*U^3 + 62*T^9*U^3 - 
     10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 477*T^2*U^4 - 1698*T^3*U^4 + 
     3540*T^4*U^4 - 4234*T^5*U^4 + 2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 
     53*T^9*U^4 + 4*T^10*U^4 - 12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 
     2930*T^3*U^5 - 4364*T^4*U^5 + 3644*T^5*U^5 - 1541*T^6*U^5 + 
     353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 31*U^6 - 305*T*U^6 + 
     1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 1715*T^5*U^6 + 
     519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 42*U^7 + 
     293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 491*T^5*U^7 - 
     182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 147*T*U^8 + 
     414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 58*T^6*U^8 - 
     12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 162*T^3*U^9 - 
     115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 2*T*U^10 + 26*T^2*U^10 - 
     39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 2*U^11 - 6*T^2*U^11 + 
     4*T^3*U^11)*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/
   ((-1 + T)^2*T^3*(-1 + U)^3*U^3*(T + U)^4) + 
  (8*(-1 + T + U)^2*(2*T - 8*T^2 + 11*T^3 - 4*T^4 - 3*T^5 + 2*T^6 + 2*U - 
     16*T*U + 35*T^2*U - 34*T^3*U + 15*T^4*U - 2*T^5*U - 8*U^2 + 31*T*U^2 - 
     40*T^2*U^2 + 24*T^3*U^2 - 14*T^4*U^2 + 12*T^5*U^2 - 6*T^6*U^2 + 15*U^3 - 
     26*T*U^3 + 8*T^2*U^3 + 4*T^3*U^3 - 4*T^5*U^3 + 4*T^6*U^3 - 16*U^4 + 
     11*T*U^4 + 14*T^2*U^4 - 4*T^3*U^4 - 4*T^5*U^4 + 9*U^5 - 2*T*U^5 - 
     16*T^2*U^5 + 4*T^3*U^5 + 4*T^4*U^5 - 2*U^6 + 6*T^2*U^6 - 4*T^3*U^6)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/((-1 + T)^2*T^3*(-1 + U)^2*U^3*
    (T + U)) + (16*LbL*Nf*(T - U)*(-1 + T + U)^2*(-4*T^4 + 12*T^5 - 12*T^6 + 
     4*T^7 - 16*T^3*U + 47*T^4*U - 42*T^5*U + 7*T^6*U + 4*T^7*U - 
     32*T^2*U^2 + 79*T^3*U^2 - 62*T^4*U^2 - 3*T^5*U^2 + 12*T^6*U^2 - 
     16*T*U^3 + 79*T^2*U^3 - 56*T^3*U^3 - 8*T^4*U^3 + 20*T^5*U^3 - 4*U^4 + 
     47*T*U^4 - 62*T^2*U^4 - 8*T^3*U^4 + 24*T^4*U^4 + 12*U^5 - 42*T*U^5 - 
     3*T^2*U^5 + 20*T^3*U^5 - 12*U^6 + 7*T*U^6 + 12*T^2*U^6 + 4*U^7 + 
     4*T*U^7)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/
   (3*T^3*U^3*(T + U)^3) + (32*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
    G[{T^(-1), 0, 0}, 1]*Log[U])/(T^3*U) + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U + 5*U^2 - 3*T*U^2 - 3*U^3)*
    G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 
     4*T*U^3)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U + 2*U^2)*G[{T^(-1), T^(-1), 0}, 1]*
    Log[U])/(T^3*U^3) - (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1)}, 1]*
    Log[U])/(T^3*U) + (16*(-1 + T + U)*(-9 + 3*T + 5*U + 2*T*U)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 6*U^2 + 3*T*U^2 + 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 
     1]*Log[U])/(T^3*U) + (32*(-1 + T + U)*(-1 + U + T*U)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0, 0}, 1]*Log[U])/
   (T*U^3) + (64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
    G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/(T*U^3) - 
  (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (48*(-1 + T + U)*(-2 + 2*T + U + T*U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
    Log[U])/(T*U^3) - (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/
   (T*U^3) - (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^3) - 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U^3) - (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
    G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T*U^3) + 
  (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + T + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[U])/(T*U^3) - (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + 
     U^3 + T*U^3)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + T + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U^3) - (24*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*
    Log[mm]*Log[U])/((-1 + T)^2*T^2*U) - 
  (16*Nf*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*Log[mm]*Log[U])/
   (3*(-1 + T)^2*T^2*U) + (48*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*
    Log[mm]*Log[U])/(T^3*U) + (32*Nf*(-1 + T + U)*(-1 + U + T*U)*
    G[{T^(-1)}, 1]*Log[mm]*Log[U])/(3*T^3*U) - 
  (32*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*Log[2*om]*Log[U])/
   ((-1 + T)^2*T^2*U) + (64*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*
    Log[2*om]*Log[U])/(T^3*U) - 
  (32*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*Log[mm]*Log[2*om]*
    Log[U])/((-1 + T)^2*T^2*U) + (64*(-1 + T + U)*(-1 + U + T*U)*
    G[{T^(-1)}, 1]*Log[mm]*Log[2*om]*Log[U])/(T^3*U) - 
  (16*LbL*Nf*(-8*T^3 + 28*T^4 - 36*T^5 + 20*T^6 - 4*T^7 - 5*T^2*U + 
     36*T^3*U - 70*T^4*U + 52*T^5*U - 13*T^6*U - 5*T*U^2 + 22*T^2*U^2 - 
     45*T^3*U^2 + 35*T^4*U^2 + 2*T^5*U^2 - 13*T^6*U^2 + 4*T^7*U^2 - 8*U^3 + 
     36*T*U^3 - 45*T^2*U^3 + 12*T^3*U^3 + 21*T^4*U^3 - 25*T^5*U^3 + 
     6*T^6*U^3 + 28*U^4 - 70*T*U^4 + 35*T^2*U^4 + 21*T^3*U^4 - 24*T^4*U^4 + 
     10*T^5*U^4 - 36*U^5 + 52*T*U^5 + 2*T^2*U^5 - 25*T^3*U^5 + 10*T^4*U^5 + 
     20*U^6 - 13*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 - 4*U^7 + 4*T^2*U^7)*Log[T]*
    Log[U])/(3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
  (8*(2*T^3 - 2*T^4 - 11*T^5 + 25*T^6 - 19*T^7 + 5*T^8 + 6*T^2*U - 40*T^3*U + 
     65*T^4*U - 12*T^5*U - 45*T^6*U + 30*T^7*U - 4*T^8*U + 6*T*U^2 - 
     4*T^2*U^2 + 10*T^3*U^2 - 11*T^4*U^2 - 35*T^5*U^2 + 34*T^6*U^2 + 
     10*T^7*U^2 - 10*T^8*U^2 + 2*U^3 - 40*T*U^3 + 10*T^2*U^3 + 124*T^3*U^3 - 
     169*T^4*U^3 + 98*T^5*U^3 - 34*T^7*U^3 + 12*T^8*U^3 - 2*U^4 + 65*T*U^4 - 
     11*T^2*U^4 - 169*T^3*U^4 + 106*T^4*U^4 + 42*T^5*U^4 - 32*T^6*U^4 + 
     4*T^7*U^4 - 11*U^5 - 12*T*U^5 - 35*T^2*U^5 + 98*T^3*U^5 + 42*T^4*U^5 - 
     88*T^5*U^5 - 12*T^6*U^5 + 12*T^7*U^5 + 25*U^6 - 45*T*U^6 + 34*T^2*U^6 - 
     32*T^4*U^6 - 12*T^5*U^6 + 24*T^6*U^6 - 19*U^7 + 30*T*U^7 + 10*T^2*U^7 - 
     34*T^3*U^7 + 4*T^4*U^7 + 12*T^5*U^7 + 5*U^8 - 4*T*U^8 - 10*T^2*U^8 + 
     12*T^3*U^8)*Log[T]*Log[U])/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
  (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
     3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
     T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3)*G[{T^(-1)}, 1]*Log[T]*
    Log[U])/(3*T^3*U^3) - (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 
     9*T^4 + 2*T^5 + 10*U - 26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 15*U^2 + 
     18*T*U^2 - 6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 5*U^3 + 
     19*T*U^3 - 27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 5*U^4 - 
     28*T*U^4 + 16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 9*T*U^5 - 
     T^2*U^5 - T^4*U^5)*G[{T^(-1)}, 1]*Log[T]*Log[U])/
   ((-1 + T)*T^3*(-1 + U)^2*U^3) + 
  (8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 5*T^4 + 3*T^5 - 8*U + 26*T*U - 
     18*T^2*U - 19*T^3*U + 28*T^4*U - 9*T^5*U + 15*U^2 - 33*T*U^2 + 
     6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + T^5*U^2 - 16*U^3 + 25*T*U^3 + 
     5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 9*U^4 - 8*T*U^4 - 14*T^2*U^4 + 
     15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 2*U^5 + 6*T^2*U^5 - 4*T^3*U^5)*
    G[{U^(-1)}, 1]*Log[T]*Log[U])/((-1 + T)^2*T^3*(-1 + U)*U^3) - 
  (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
     3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
     4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6)*G[{U^(-1)}, 1]*Log[T]*
    Log[U])/(3*T^3*U^3) + (16*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 
     16*T^7 + 4*T^8 + 8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 
     4*T^8*U + 8*T^2*U^2 - 28*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 
     14*T^6*U^2 + 8*T^7*U^2 + 8*T*U^3 - 28*T^2*U^3 + 16*T^3*U^3 - 7*T^5*U^3 + 
     8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
     16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
     29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 4*U^8 + 
     4*T*U^8)*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/(3*T^3*U^3*(T + U)^2) + 
  (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
     2*T^10 + 8*T^3*U - 50*T^4*U + 118*T^5*U - 141*T^6*U + 92*T^7*U - 
     31*T^8*U + 4*T^9*U + 12*T^2*U^2 - 100*T^3*U^2 + 233*T^4*U^2 - 
     191*T^5*U^2 - 22*T^6*U^2 + 135*T^7*U^2 - 94*T^8*U^2 + 33*T^9*U^2 - 
     6*T^10*U^2 + 8*T*U^3 - 100*T^2*U^3 + 348*T^3*U^3 - 289*T^4*U^3 - 
     344*T^5*U^3 + 727*T^6*U^3 - 500*T^7*U^3 + 189*T^8*U^3 - 42*T^9*U^3 + 
     4*T^10*U^3 + 2*U^4 - 50*T*U^4 + 233*T^2*U^4 - 289*T^3*U^4 - 
     438*T^4*U^4 + 1268*T^5*U^4 - 1036*T^6*U^4 + 411*T^7*U^4 - 118*T^8*U^4 + 
     19*T^9*U^4 - 10*U^5 + 118*T*U^5 - 191*T^2*U^5 - 344*T^3*U^5 + 
     1268*T^4*U^5 - 1336*T^5*U^5 + 603*T^6*U^5 - 146*T^7*U^5 + 39*T^8*U^5 - 
     2*T^9*U^5 + 23*U^6 - 141*T*U^6 - 22*T^2*U^6 + 727*T^3*U^6 - 
     1036*T^4*U^6 + 603*T^5*U^6 - 200*T^6*U^6 + 50*T^7*U^6 - 8*T^8*U^6 - 
     31*U^7 + 92*T*U^7 + 135*T^2*U^7 - 500*T^3*U^7 + 411*T^4*U^7 - 
     146*T^5*U^7 + 50*T^6*U^7 - 12*T^7*U^7 + 25*U^8 - 31*T*U^8 - 94*T^2*U^8 + 
     189*T^3*U^8 - 118*T^4*U^8 + 39*T^5*U^8 - 8*T^6*U^8 - 11*U^9 + 4*T*U^9 + 
     33*T^2*U^9 - 42*T^3*U^9 + 19*T^4*U^9 - 2*T^5*U^9 + 2*U^10 - 6*T^2*U^10 + 
     4*T^3*U^10)*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/
   ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^4) + 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/
   (T^3*U) + (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), T^(-1)}, 1]*
    Log[T]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[T]*Log[U])/(T^3*U) + (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), 0}, 1]*Log[T]*Log[U])/(T*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*
    Log[U])/(T*U^3) - (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/(T*U^3) + 
  (4*(-1 + T + U)*(-10 + 10*T + 21*U - 11*T*U - 13*U^2 - 2*T*U^2 + 2*U^3 + 
     2*T*U^3)*Log[T]^2*Log[U])/(T*(-1 + U)^2*U^2) + 
  (8*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/
   (T*U^3) + (8*Nf*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*
    Log[U]^2)/(3*(-1 + T)^2*T^2*U) + 
  (2*(-1 + T + U)*(20 - 37*T + 17*T^2 - 20*U + 25*T*U + 12*T^2*U)*Log[U]^2)/
   ((-1 + T)^2*T^2*U) - (16*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*
    Log[U]^2)/(3*T^3*U) - (8*(-1 + T + U)*(-8 + 15*T - 8*T^2 + T^3 + 4*U - 
     6*T*U - T^2*U + T^3*U)*G[{T^(-1)}, 1]*Log[U]^2)/((-1 + T)^2*T^2*U) + 
  (8*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0}, 1]*Log[U]^2)/
   (T^3*U) - (8*(-1 + T + U)*(-11 + 3*T + 7*U + 4*T*U)*G[{T^(-1), T^(-1)}, 1]*
    Log[U]^2)/(T^3*U) + (4*(-1 + T + U)*(-10 + 21*T - 13*T^2 + 2*T^3 + 10*U - 
     11*T*U - 2*T^2*U + 2*T^3*U)*Log[T]*Log[U]^2)/((-1 + T)^2*T^2*U) + 
  (8*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/
   (T^3*U) - (48*LbL*Nf*(-1 + T + U)*(8*T - 32*T^2 + 48*T^3 - 32*T^4 + 
     8*T^5 + 8*U - 52*T*U + 127*T^2*U - 145*T^3*U + 80*T^4*U - 18*T^5*U - 
     32*U^2 + 127*T*U^2 - 208*T^2*U^2 + 160*T^3*U^2 - 64*T^4*U^2 + 
     11*T^5*U^2 + 48*U^3 - 145*T*U^3 + 160*T^2*U^3 - 48*T^3*U^3 - 2*T^4*U^3 + 
     5*T^5*U^3 - 32*U^4 + 80*T*U^4 - 64*T^2*U^4 - 2*T^3*U^4 + 8*U^5 - 
     18*T*U^5 + 11*T^2*U^5 + 5*T^3*U^5)*Zeta[3])/((-1 + T)^3*T^2*(-1 + U)^3*
    U^2) + (8*(-1 + T + U)*(4*T - 16*T^2 + 24*T^3 - 16*T^4 + 4*T^5 + 4*U - 
     2*T*U - 16*T^2*U + 19*T^3*U - 8*T^4*U + 3*T^5*U - 16*U^2 - 16*T*U^2 + 
     154*T^2*U^2 - 180*T^3*U^2 + 101*T^4*U^2 - 31*T^5*U^2 + 24*U^3 + 
     19*T*U^3 - 180*T^2*U^3 + 114*T^3*U^3 - 25*T^4*U^3 + 12*T^5*U^3 - 
     16*U^4 - 8*T*U^4 + 101*T^2*U^4 - 25*T^3*U^4 - 12*T^4*U^4 - 4*T^5*U^4 + 
     4*U^5 + 3*T*U^5 - 31*T^2*U^5 + 12*T^3*U^5 - 4*T^4*U^5 + 4*T^5*U^5)*
    Zeta[3])/((-1 + T)^3*T^2*(-1 + U)^3*U^2) + 
  (96*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*G[{T^(-1)}, 1]*Zeta[3])/
   (T^3*U) - (16*(-1 + T + U)*(-2 - 3*T + 2*U + 5*T*U)*G[{T^(-1)}, 1]*
    Zeta[3])/(T^3*U) + (96*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
    G[{U^(-1)}, 1]*Zeta[3])/(T*U^3) - 
  (16*(-1 + T + U)*(-2 + 2*T - 3*U + 5*T*U)*G[{U^(-1)}, 1]*Zeta[3])/(T*U^3), 
 (-16*LbL*Nf*(T - U)*(-1 + T + U)*(24 - 22*T + 7*T^2 - 22*U + 38*T*U + 
     2*T^2*U + 7*U^2 + 2*T*U^2))/(3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (8*Nf*(T - U)*(-1 + T + U)*(38 - 38*T - 38*U - 12*T*U + 25*T^2*U + 
     25*T*U^2))/(9*(-1 + T)^2*T*(-1 + U)^2*U) + 
  (2*(T - U)*(-1 + T + U)*(20 - 32*T + 36*T^2 - 24*T^3 - 32*U + 124*T*U - 
     162*T^2*U + 49*T^3*U + 36*U^2 - 162*T*U^2 + 122*T^2*U^2 - 24*U^3 + 
     49*T*U^3))/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)) - 
  (8*LbL*Nf*Pi^2*(T - U)*(-1 + T + U)*(-7 + 17*T - 16*T^2 + 6*T^3 + 17*U - 
     36*T*U + 38*T^2*U - 13*T^3*U - 16*U^2 + 38*T*U^2 - 47*T^2*U^2 + 
     13*T^3*U^2 + 6*U^3 - 13*T*U^3 + 13*T^2*U^3))/
   (3*(-1 + T)^3*T*(-1 + U)^3*U) + 
  (4*Pi^2*(T - U)*(-1 + T + U)*(9 - 29*T + 33*T^2 - 13*T^3 - 29*U + 81*T*U - 
     86*T^2*U + 30*T^3*U + 33*U^2 - 86*T*U^2 + 85*T^2*U^2 - 24*T^3*U^2 - 
     13*U^3 + 30*T*U^3 - 24*T^2*U^3 + 3*T^3*U^3))/
   (3*(-1 + T)^3*T*(-1 + U)^3*U) - (16*LbL*Nf*Pi^2*(-1 + T + U)*(1 + 3*U)*
    G[{T^(-1)}, 1])/(3*T^2*U) - (8*Pi^2*(-1 + T + U)*(7 + 6*U)*
    G[{T^(-1)}, 1])/(3*T^2*U) + 
  (16*Nf*(-1 + T + U)*(19 - 44*T + 25*T^2 + 3*T^2*U)*G[{T^(-1)}, 1])/
   (9*(-1 + T)^2*T^2*U) - (16*LbL*Nf*(-1 + T + U)*(-9*T - 4*T^2 + 33*T^3 - 
     21*T^4 + T^5 - 3*U + 6*T*U + 42*T^2*U - 98*T^3*U + 49*T^4*U - 2*T^5*U + 
     10*U^2 + 9*T*U^2 - 57*T^2*U^2 + 54*T^3*U^2 - 11*T^4*U^2 + T^5*U^2 - 
     12*U^3 + 26*T*U^3 - 3*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 + 6*U^4 - 16*T*U^4 + 
     5*T^2*U^4 - T^3*U^4 - U^5 + 2*T*U^5 - T^2*U^5)*G[{T^(-1)}, 1])/
   (3*(-1 + T)*T^2*(-1 + U)^2*U*(T + U)) - 
  (4*(-1 + T + U)*(-91*T^3 + 234*T^4 - 179*T^5 + 30*T^6 + 6*T^7 - 49*T^2*U + 
     194*T^3*U - 289*T^4*U + 205*T^5*U - 70*T^6*U + 2*T^7*U - 113*T*U^2 + 
     298*T^2*U^2 - 140*T^3*U^2 - 167*T^4*U^2 + 87*T^5*U^2 + 28*T^6*U^2 - 
     11*U^3 + 206*T*U^3 - 384*T^2*U^3 + 31*T^3*U^3 + 297*T^4*U^3 - 
     137*T^5*U^3 + 12*T^6*U^3 + 12*U^4 - 57*T*U^4 + 23*T^2*U^4 + 99*T^3*U^4 - 
     63*T^4*U^4 + 9*U^5 - 72*T*U^5 + 137*T^2*U^5 - 69*T^3*U^5 - 12*T^4*U^5 - 
     10*U^6 + 28*T*U^6 - 25*T^2*U^6)*G[{T^(-1)}, 1])/
   ((-1 + T)^2*T^2*(-1 + U)^2*U*(T + U)^3) + 
  (16*LbL*Nf*Pi^2*(1 + 3*T)*(-1 + T + U)*G[{U^(-1)}, 1])/(3*T*U^2) + 
  (8*Pi^2*(7 + 6*T)*(-1 + T + U)*G[{U^(-1)}, 1])/(3*T*U^2) - 
  (16*Nf*(-1 + T + U)*(19 - 44*U + 25*U^2 + 3*T*U^2)*G[{U^(-1)}, 1])/
   (9*T*(-1 + U)^2*U^2) - (16*LbL*Nf*(-1 + T + U)*(3*T - 10*T^2 + 12*T^3 - 
     6*T^4 + T^5 + 9*U - 6*T*U - 9*T^2*U - 26*T^3*U + 16*T^4*U - 2*T^5*U + 
     4*U^2 - 42*T*U^2 + 57*T^2*U^2 + 3*T^3*U^2 - 5*T^4*U^2 + T^5*U^2 - 
     33*U^3 + 98*T*U^3 - 54*T^2*U^3 + 6*T^3*U^3 + T^4*U^3 + 21*U^4 - 
     49*T*U^4 + 11*T^2*U^4 - T^3*U^4 - U^5 + 2*T*U^5 - T^2*U^5)*
    G[{U^(-1)}, 1])/(3*(-1 + T)^2*T*(-1 + U)*U^2*(T + U)) - 
  (4*(-1 + T + U)*(11*T^3 - 12*T^4 - 9*T^5 + 10*T^6 + 113*T^2*U - 206*T^3*U + 
     57*T^4*U + 72*T^5*U - 28*T^6*U + 49*T*U^2 - 298*T^2*U^2 + 384*T^3*U^2 - 
     23*T^4*U^2 - 137*T^5*U^2 + 25*T^6*U^2 + 91*U^3 - 194*T*U^3 + 
     140*T^2*U^3 - 31*T^3*U^3 - 99*T^4*U^3 + 69*T^5*U^3 - 234*U^4 + 
     289*T*U^4 + 167*T^2*U^4 - 297*T^3*U^4 + 63*T^4*U^4 + 12*T^5*U^4 + 
     179*U^5 - 205*T*U^5 - 87*T^2*U^5 + 137*T^3*U^5 - 30*U^6 + 70*T*U^6 - 
     28*T^2*U^6 - 12*T^3*U^6 - 6*U^7 - 2*T*U^7)*G[{U^(-1)}, 1])/
   ((-1 + T)^2*T*(-1 + U)^2*U^2*(T + U)^3) - 
  (8*(T - U)*(-1 + T + U)*(3 - 6*T - 6*T^2 + 14*T^3 - 5*T^4 - 6*U - 9*T*U + 
     39*T^2*U - 21*T^3*U + T^4*U - 6*U^2 + 39*T*U^2 - 30*T^2*U^2 + 
     2*T^3*U^2 + 14*U^3 - 21*T*U^3 + 2*T^2*U^3 - 5*U^4 + T*U^4)*
    G[{(T + U)^(-1)}, 1])/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2) + 
  (16*LbL*Nf*(T - U)*(-1 + T + U)*(-4 + 14*T - 18*T^2 + 13*T^3 - 5*T^4 + 
     14*U - 44*T*U + 59*T^2*U - 46*T^3*U + 11*T^4*U - 18*U^2 + 59*T*U^2 - 
     86*T^2*U^2 + 39*T^3*U^2 + 13*U^3 - 46*T*U^3 + 39*T^2*U^3 - 5*U^4 + 
     11*T*U^4)*G[{(T + U)^(-1)}, 1])/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2) - 
  (8*(-1 + T + U)*(-8*T + 26*T^2 - 32*T^3 + 18*T^4 - 4*T^5 - 8*U + 22*T*U - 
     63*T^2*U + 100*T^3*U - 63*T^4*U + 12*T^5*U + 18*U^2 - 4*T*U^2 + 
     39*T^2*U^2 - 125*T^3*U^2 + 86*T^4*U^2 - 12*T^5*U^2 - 4*U^3 - 62*T*U^3 + 
     61*T^2*U^3 + 33*T^3*U^3 - 38*T^4*U^3 + 4*T^5*U^3 - 16*U^4 + 88*T*U^4 - 
     86*T^2*U^4 + 15*T^3*U^4 + 5*T^4*U^4 + 12*U^5 - 40*T*U^5 + 33*T^2*U^5 - 
     7*T^3*U^5 - 2*U^6 + 4*T*U^6 - 2*T^2*U^6)*G[{T^(-1), 0}, 1])/
   ((-1 + T)^2*T^2*(-1 + U)^3*U^2) + 
  (16*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 4*U - 18*T*U - 
     24*T^2*U - 10*T^3*U + 6*T^4*U - 18*U^2 + 51*T*U^2 + 81*T^2*U^2 - 
     6*T^3*U^2 - 6*T^4*U^2 + 27*U^3 - 45*T*U^3 - 99*T^2*U^3 + 18*T^3*U^3 + 
     2*T^4*U^3 - 12*U^4 + 21*T*U^4 + 15*T^2*U^4 - 8*T^3*U^4 - 6*U^5 - 
     15*T*U^5 - 3*T^2*U^5 + 6*U^6 + 4*T*U^6 - U^7)*G[{T^(-1), 0}, 1])/
   (3*T^2*(-1 + U)^3*U^2) - (32*Nf*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1])/
   (3*T^2*U) - (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(T - 2*T^2 + T^3 - U - T*U - 
     4*T^2*U - 3*U^2 - 3*T*U^2)*G[{T^(-1), T^(-1)}, 1])/(3*T^2*U^2) + 
  (8*(-1 + T + U)*(4*T - 15*T^2 + 20*T^3 - 11*T^4 + 2*T^5 - 4*U + 10*T*U - 
     6*T^2*U + 2*T^3*U - 2*T^4*U + 3*U^2 - 14*T*U^2 + 13*T^2*U^2 - 4*T^3*U^2)*
    G[{T^(-1), T^(-1)}, 1])/((-1 + T)^2*T^2*U^2) - 
  (16*LbL*Nf*(-1 + U)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  (8*(-1 + T + U)*(2*T^4 + 7*T^2*U + 2*T^3*U + 12*T*U^2 - 2*T^2*U^2 + 7*U^3 - 
     4*T*U^3 - 2*U^4)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^2*U^2*(T + U)^2) + 
  (16*LbL*Nf*(-1 + T + U)*(-4*T + 18*T^2 - 27*T^3 + 12*T^4 + 6*T^5 - 6*T^6 + 
     T^7 - 2*U + 18*T*U - 51*T^2*U + 45*T^3*U - 21*T^4*U + 15*T^5*U - 
     4*T^6*U + 6*U^2 + 24*T*U^2 - 81*T^2*U^2 + 99*T^3*U^2 - 15*T^4*U^2 + 
     3*T^5*U^2 - 6*U^3 + 10*T*U^3 + 6*T^2*U^3 - 18*T^3*U^3 + 8*T^4*U^3 + 
     2*U^4 - 6*T*U^4 + 6*T^2*U^4 - 2*T^3*U^4)*G[{U^(-1), 0}, 1])/
   (3*(-1 + T)^3*T^2*U^2) - 
  (8*(-1 + T + U)*(8*T - 18*T^2 + 4*T^3 + 16*T^4 - 12*T^5 + 2*T^6 + 8*U - 
     22*T*U + 4*T^2*U + 62*T^3*U - 88*T^4*U + 40*T^5*U - 4*T^6*U - 26*U^2 + 
     63*T*U^2 - 39*T^2*U^2 - 61*T^3*U^2 + 86*T^4*U^2 - 33*T^5*U^2 + 
     2*T^6*U^2 + 32*U^3 - 100*T*U^3 + 125*T^2*U^3 - 33*T^3*U^3 - 15*T^4*U^3 + 
     7*T^5*U^3 - 18*U^4 + 63*T*U^4 - 86*T^2*U^4 + 38*T^3*U^4 - 5*T^4*U^4 + 
     4*U^5 - 12*T*U^5 + 12*T^2*U^5 - 4*T^3*U^5)*G[{U^(-1), 0}, 1])/
   ((-1 + T)^3*T^2*(-1 + U)^2*U^2) + 
  (32*Nf*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1])/(3*T*U^2) - 
  (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(T + 3*T^2 - U + T*U + 3*T^2*U + 2*U^2 + 
     4*T*U^2 - U^3)*G[{U^(-1), U^(-1)}, 1])/(3*T^2*U^2) + 
  (8*(-1 + T + U)*(4*T - 3*T^2 - 4*U - 10*T*U + 14*T^2*U + 15*U^2 + 6*T*U^2 - 
     13*T^2*U^2 - 20*U^3 - 2*T*U^3 + 4*T^2*U^3 + 11*U^4 + 2*T*U^4 - 2*U^5)*
    G[{U^(-1), U^(-1)}, 1])/(T^2*(-1 + U)^2*U^2) + 
  (16*LbL*Nf*(-1 + T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
  (8*(-1 + T + U)*(-7*T^3 + 2*T^4 - 12*T^2*U + 4*T^3*U - 7*T*U^2 + 
     2*T^2*U^2 - 2*T*U^3 - 2*U^4)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (T^2*U^2*(T + U)^2) - (16*LbL*Nf*(T - U)*(-1 + T + U)*
    (-2*T^2 + 12*T^3 - 30*T^4 + 40*T^5 - 30*T^6 + 12*T^7 - 2*T^8 - 10*T*U + 
     54*T^2*U - 111*T^3*U + 137*T^4*U - 120*T^5*U + 78*T^6*U - 34*T^7*U + 
     6*T^8*U - 2*U^2 + 54*T*U^2 - 180*T^2*U^2 + 247*T^3*U^2 - 186*T^4*U^2 + 
     78*T^5*U^2 - 53*T^6*U^2 + 30*T^7*U^2 - 6*T^8*U^2 + 12*U^3 - 111*T*U^3 + 
     247*T^2*U^3 - 210*T^3*U^3 - 54*T^4*U^3 + 159*T^5*U^3 - 39*T^6*U^3 - 
     6*T^7*U^3 + 2*T^8*U^3 - 30*U^4 + 137*T*U^4 - 186*T^2*U^4 - 54*T^3*U^4 + 
     354*T^4*U^4 - 225*T^5*U^4 + 42*T^6*U^4 - 2*T^7*U^4 + 40*U^5 - 
     120*T*U^5 + 78*T^2*U^5 + 159*T^3*U^5 - 225*T^4*U^5 + 84*T^5*U^5 - 
     16*T^6*U^5 - 30*U^6 + 78*T*U^6 - 53*T^2*U^6 - 39*T^3*U^6 + 42*T^4*U^6 - 
     16*T^5*U^6 + 12*U^7 - 34*T*U^7 + 30*T^2*U^7 - 6*T^3*U^7 - 2*T^4*U^7 - 
     2*U^8 + 6*T*U^8 - 6*T^2*U^8 + 2*T^3*U^8)*G[{(T + U)^(-1), 0}, 1])/
   (3*(-1 + T)^3*T^2*(-1 + U)^3*U^2*(T + U)^2) + 
  (8*(T - U)*(-1 + T + U)*(8*T^4 - 34*T^5 + 58*T^6 - 50*T^7 + 22*T^8 - 
     4*T^9 + 64*T^3*U - 286*T^4*U + 528*T^5*U - 530*T^6*U + 310*T^7*U - 
     98*T^8*U + 12*T^9*U + 40*T^2*U^2 - 424*T^3*U^2 + 1326*T^4*U^2 - 
     1986*T^5*U^2 + 1632*T^6*U^2 - 733*T^7*U^2 + 161*T^8*U^2 - 12*T^9*U^2 + 
     64*T*U^3 - 424*T^2*U^3 + 1496*T^3*U^3 - 3082*T^4*U^3 + 3682*T^5*U^3 - 
     2425*T^6*U^3 + 800*T^7*U^3 - 107*T^8*U^3 + 4*T^9*U^3 + 8*U^4 - 
     286*T*U^4 + 1326*T^2*U^4 - 3082*T^3*U^4 + 4460*T^4*U^4 - 3900*T^5*U^4 + 
     1831*T^6*U^4 - 387*T^7*U^4 + 26*T^8*U^4 - 34*U^5 + 528*T*U^5 - 
     1986*T^2*U^5 + 3682*T^3*U^5 - 3900*T^4*U^5 + 2288*T^5*U^5 - 
     662*T^6*U^5 + 68*T^7*U^5 + 58*U^6 - 530*T*U^6 + 1632*T^2*U^6 - 
     2425*T^3*U^6 + 1831*T^4*U^6 - 662*T^5*U^6 + 92*T^6*U^6 - 50*U^7 + 
     310*T*U^7 - 733*T^2*U^7 + 800*T^3*U^7 - 387*T^4*U^7 + 68*T^5*U^7 + 
     22*U^8 - 98*T*U^8 + 161*T^2*U^8 - 107*T^3*U^8 + 26*T^4*U^8 - 4*U^9 + 
     12*T*U^9 - 12*T^2*U^9 + 4*T^3*U^9)*G[{(T + U)^(-1), 0}, 1])/
   ((-1 + T)^3*T^2*(-1 + U)^3*U^2*(T + U)^4) + 
  (16*LbL*Nf*(-1 + T + U)*(T^3 - 3*T^4 + 3*T^5 - T^6 + 7*T^2*U + 3*T^3*U - 
     6*T^4*U - 7*T^5*U + 3*T^6*U + 8*T*U^2 - 6*T^2*U^2 - 48*T^3*U^2 + 
     28*T^4*U^2 + 3*T^5*U^2 - 3*T^6*U^2 - 4*U^3 - 12*T*U^3 - 36*T^2*U^3 + 
     98*T^3*U^3 - 48*T^4*U^3 + 3*T^5*U^3 + T^6*U^3 + 18*U^4 - 12*T*U^4 + 
     76*T^2*U^4 - 90*T^3*U^4 + 18*T^4*U^4 - 2*T^5*U^4 - 33*U^5 + 38*T*U^5 - 
     45*T^2*U^5 - 7*T^4*U^5 + 32*U^6 - 21*T*U^6 - 21*T^2*U^6 - 18*U^7 - 
     3*T*U^7 + 7*T^2*U^7 + 6*U^8 + 2*T*U^8 - U^9)*G[{(T + U)^(-1), T^(-1)}, 
     1])/(3*T^2*(-1 + U)^3*U^2*(T + U)^2) - 
  (8*(-1 + T + U)*(-4*T^5 + 15*T^6 - 20*T^7 + 11*T^8 - 2*T^9 - 21*T^4*U + 
     84*T^5*U - 141*T^6*U + 118*T^7*U - 46*T^8*U + 6*T^9*U + 29*T^3*U^2 + 
     8*T^4*U^2 - 243*T^5*U^2 + 412*T^6*U^2 - 273*T^7*U^2 + 74*T^8*U^2 - 
     6*T^9*U^2 - 3*T^2*U^3 - 113*T^3*U^3 + 123*T^4*U^3 + 325*T^5*U^3 - 
     578*T^6*U^3 + 291*T^7*U^3 - 46*T^8*U^3 + 2*T^9*U^3 + 23*T*U^4 - 
     76*T^2*U^4 + 256*T^3*U^4 - 218*T^4*U^4 - 259*T^5*U^4 + 389*T^6*U^4 - 
     129*T^7*U^4 + 11*T^8*U^4 - 99*T*U^5 + 319*T^2*U^5 - 454*T^3*U^5 + 
     246*T^4*U^5 + 77*T^5*U^5 - 113*T^6*U^5 + 21*T^7*U^5 - 3*U^6 + 
     175*T*U^6 - 518*T^2*U^6 + 566*T^3*U^6 - 245*T^4*U^6 + 16*T^5*U^6 + 
     12*T^6*U^6 + 11*U^7 - 173*T*U^7 + 433*T^2*U^7 - 380*T^3*U^7 + 
     124*T^4*U^7 - 12*T^5*U^7 - 15*U^8 + 104*T*U^8 - 184*T^2*U^8 + 
     115*T^3*U^8 - 21*T^4*U^8 + 9*U^9 - 34*T*U^9 + 35*T^2*U^9 - 11*T^3*U^9 - 
     2*U^10 + 4*T*U^10 - 2*T^2*U^10)*G[{(T + U)^(-1), T^(-1)}, 1])/
   ((-1 + T)^2*T^2*(-1 + U)^3*U^2*(T + U)^4) + 
  (16*LbL*Nf*(-1 + T + U)*(4*T^3 - 18*T^4 + 33*T^5 - 32*T^6 + 18*T^7 - 
     6*T^8 + T^9 - 8*T^2*U + 12*T^3*U + 12*T^4*U - 38*T^5*U + 21*T^6*U + 
     3*T^7*U - 2*T^8*U - 7*T*U^2 + 6*T^2*U^2 + 36*T^3*U^2 - 76*T^4*U^2 + 
     45*T^5*U^2 + 21*T^6*U^2 - 7*T^7*U^2 - U^3 - 3*T*U^3 + 48*T^2*U^3 - 
     98*T^3*U^3 + 90*T^4*U^3 + 3*U^4 + 6*T*U^4 - 28*T^2*U^4 + 48*T^3*U^4 - 
     18*T^4*U^4 + 7*T^5*U^4 - 3*U^5 + 7*T*U^5 - 3*T^2*U^5 - 3*T^3*U^5 + 
     2*T^4*U^5 + U^6 - 3*T*U^6 + 3*T^2*U^6 - T^3*U^6)*
    G[{(T + U)^(-1), U^(-1)}, 1])/(3*(-1 + T)^3*T^2*U^2*(T + U)^2) - 
  (8*(-1 + T + U)*(3*T^6 - 11*T^7 + 15*T^8 - 9*T^9 + 2*T^10 - 23*T^4*U + 
     99*T^5*U - 175*T^6*U + 173*T^7*U - 104*T^8*U + 34*T^9*U - 4*T^10*U + 
     3*T^3*U^2 + 76*T^4*U^2 - 319*T^5*U^2 + 518*T^6*U^2 - 433*T^7*U^2 + 
     184*T^8*U^2 - 35*T^9*U^2 + 2*T^10*U^2 - 29*T^2*U^3 + 113*T^3*U^3 - 
     256*T^4*U^3 + 454*T^5*U^3 - 566*T^6*U^3 + 380*T^7*U^3 - 115*T^8*U^3 + 
     11*T^9*U^3 + 21*T*U^4 - 8*T^2*U^4 - 123*T^3*U^4 + 218*T^4*U^4 - 
     246*T^5*U^4 + 245*T^6*U^4 - 124*T^7*U^4 + 21*T^8*U^4 + 4*U^5 - 
     84*T*U^5 + 243*T^2*U^5 - 325*T^3*U^5 + 259*T^4*U^5 - 77*T^5*U^5 - 
     16*T^6*U^5 + 12*T^7*U^5 - 15*U^6 + 141*T*U^6 - 412*T^2*U^6 + 
     578*T^3*U^6 - 389*T^4*U^6 + 113*T^5*U^6 - 12*T^6*U^6 + 20*U^7 - 
     118*T*U^7 + 273*T^2*U^7 - 291*T^3*U^7 + 129*T^4*U^7 - 21*T^5*U^7 - 
     11*U^8 + 46*T*U^8 - 74*T^2*U^8 + 46*T^3*U^8 - 11*T^4*U^8 + 2*U^9 - 
     6*T*U^9 + 6*T^2*U^9 - 2*T^3*U^9)*G[{(T + U)^(-1), U^(-1)}, 1])/
   ((-1 + T)^3*T^2*(-1 + U)^2*U^2*(T + U)^4) + 
  (16*(T - U)*(-1 + T + U)^3*(-T - U + 2*T*U)*G[{(T + U)^(-1), (T + U)^(-1)}, 
     1])/((-1 + T)^2*T^2*(-1 + U)^2*U^2) + 
  (48*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0, 0}, 1])/(T^2*U) - 
  (16*(-1 + T + U)*(2*T + 3*U^2)*G[{T^(-1), 0, T^(-1)}, 1])/(T^2*U^2) + 
  (64*LbL*Nf*(-1 + T + U)*(1 + 3*U)*G[{T^(-1), 0, U^(-1)}, 1])/(T^2*U) + 
  (16*(-1 + T + U)*(T - 5*U - 6*U^2)*G[{T^(-1), 0, U^(-1)}, 1])/(T^2*U^2) + 
  (16*(2*T - U)*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (32*LbL*Nf*(-1 + T + U)*(1 + 3*U)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/
   (T^2*U) - (16*(-1 + T + U)*(2*T - 2*U - 3*U^2)*G[{T^(-1), T^(-1), 0}, 1])/
   (T^2*U^2) - (48*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  (16*(-1 + T + U)*(2*T - 5*U - 6*U^2)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U^2) + (16*(-1 + T + U)*(1 + 3*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 
     1])/(T^2*U) - (32*LbL*Nf*(-1 + T + U)*(1 + 3*U)*
    G[{T^(-1), (T + U)^(-1), U^(-1)}, 1])/(T^2*U) - 
  (16*(-1 + T + U)*(T - 2*U - 3*U^2)*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1])/
   (T^2*U^2) + (32*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T^2*U) - (48*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1])/(T*U^2) - 
  (64*LbL*Nf*(1 + 3*T)*(-1 + T + U)*G[{U^(-1), 0, T^(-1)}, 1])/(T*U^2) + 
  (16*(5*T + 6*T^2 - U)*(-1 + T + U)*G[{U^(-1), 0, T^(-1)}, 1])/(T^2*U^2) + 
  (16*(-1 + T + U)*(3*T^2 + 2*U)*G[{U^(-1), 0, U^(-1)}, 1])/(T^2*U^2) + 
  (32*LbL*Nf*(1 + 3*T)*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/
   (T*U^2) + (16*(T - 2*U)*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/
   (T^2*U^2) - (16*(2*T + 3*T^2 - 2*U)*(-1 + T + U)*
    G[{U^(-1), U^(-1), 0}, 1])/(T^2*U^2) + 
  (48*(-1 + T + U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U^2 + 
  (16*(5*T + 6*T^2 - 2*U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U^2) + (32*LbL*Nf*(1 + 3*T)*(-1 + T + U)*
    G[{U^(-1), (T + U)^(-1), T^(-1)}, 1])/(T*U^2) - 
  (16*(2*T + 3*T^2 - U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1])/
   (T^2*U^2) - (16*(1 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 
     1])/(T*U^2) - (32*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/(T*U^2) + (16*(2*T - U)*(-1 + T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 
     1])/(T^2*U^2) + (16*(T - 2*U)*(-1 + T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 
     1])/(T^2*U^2) - (32*(T - U)*(-1 + T + U)*
    G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (16*(2*T - U)*(-1 + T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(T - 2*U)*(-1 + T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/(T^2*U^2) - 
  (32*(T - U)*(-1 + T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (24*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2)*Log[mm])/
   ((-1 + T)^2*T*(-1 + U)^2*U) + 
  (16*Nf*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2)*Log[mm])/
   (3*(-1 + T)^2*T*(-1 + U)^2*U) + (48*(-1 + T + U)*G[{T^(-1)}, 1]*Log[mm])/
   (T^2*U) + (32*Nf*(-1 + T + U)*G[{T^(-1)}, 1]*Log[mm])/(3*T^2*U) - 
  (48*(-1 + T + U)*G[{U^(-1)}, 1]*Log[mm])/(T*U^2) - 
  (32*Nf*(-1 + T + U)*G[{U^(-1)}, 1]*Log[mm])/(3*T*U^2) + 
  (32*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2)*Log[2*om])/
   ((-1 + T)^2*T*(-1 + U)^2*U) + (64*(-1 + T + U)*G[{T^(-1)}, 1]*Log[2*om])/
   (T^2*U) - (64*(-1 + T + U)*G[{U^(-1)}, 1]*Log[2*om])/(T*U^2) + 
  (32*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2)*Log[mm]*Log[2*om])/
   ((-1 + T)^2*T*(-1 + U)^2*U) + (64*(-1 + T + U)*G[{T^(-1)}, 1]*Log[mm]*
    Log[2*om])/(T^2*U) - (64*(-1 + T + U)*G[{U^(-1)}, 1]*Log[mm]*Log[2*om])/
   (T*U^2) + (16*LbL*Nf*(T - U)*(-1 + T + U)*(3 - 11*T + 9*T^2 - T^3 - 11*U + 
     21*T*U - 8*T^2*U + T^3*U + 9*U^2 - 8*T*U^2 + 2*T^2*U^2 - U^3 + T*U^3)*
    Log[T])/(3*(-1 + T)*T*(-1 + U)*U*(T + U)) - 
  (4*(-1 + T + U)*(-40*T^3 + 76*T^4 - 34*T^5 - 2*T^6 + 16*T^2*U + 8*T^3*U - 
     69*T^4*U + 50*T^5*U + T^6*U - 64*T*U^2 + 36*T^2*U^2 + 127*T^3*U^2 - 
     88*T^4*U^2 - 5*T^5*U^2 + 24*U^3 + 40*T*U^3 - 57*T^2*U^3 - 90*T^3*U^3 + 
     83*T^4*U^3 - 12*T^5*U^3 - 64*U^4 + 119*T*U^4 - 52*T^2*U^4 - 15*T^3*U^4 + 
     50*U^5 - 112*T*U^5 + 56*T^2*U^5 + 12*T^3*U^5 - 10*U^6 + 16*T*U^6)*
    Log[T])/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^3) + 
  (16*LbL*Nf*(-1 + T + U)*(-T + 3*T^2 - 3*T^3 + T^4 - 2*U + 3*T^2*U - 
     4*T^3*U + 6*U^2 - 3*T^2*U^2)*G[{T^(-1)}, 1]*Log[T])/(3*T^2*U^2) - 
  (8*(-1 + T + U)*(-4*T + 9*T^2 - 7*T^3 + 2*T^4 - 4*U + 10*T*U - 15*T^2*U + 
     13*T^3*U - 4*T^4*U + 7*U^2 - T*U^2 + 2*T^2*U^2 - 6*T^3*U^2 + 2*T^4*U^2 - 
     2*U^3 - 14*T*U^3 + 9*T^2*U^3 - T^3*U^3 - U^4 + 9*T*U^4 - 4*T^2*U^4)*
    G[{T^(-1)}, 1]*Log[T])/((-1 + T)*T^2*(-1 + U)^2*U^2) + 
  (16*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + U - 3*U^2 - 3*T*U^2 + 3*T^2*U^2 + 
     3*U^3 + 4*T*U^3 - U^4)*G[{U^(-1)}, 1]*Log[T])/(3*T^2*U^2) - 
  (8*(-1 + T + U)*(-4*T + 7*T^2 - 2*T^3 - T^4 - 4*U + 12*T*U - 6*T^2*U - 
     6*T^3*U + 4*T^4*U + 13*U^2 - 25*T*U^2 + 3*T^2*U^2 + 11*T^3*U^2 - 
     3*T^4*U^2 - 16*U^3 + 30*T*U^3 - 6*T^2*U^3 - 8*T^3*U^3 + 2*T^4*U^3 + 
     9*U^4 - 17*T*U^4 + 6*T^2*U^4 + T^3*U^4 - 2*U^5 + 4*T*U^5 - 2*T^2*U^5)*
    G[{U^(-1)}, 1]*Log[T])/((-1 + T)^2*T^2*(-1 + U)^2*U^2) - 
  (16*LbL*Nf*(T - U)*(-1 + T + U)*(-T^2 + 3*T^3 - 3*T^4 + T^5 - 5*T*U + 
     9*T^2*U - 6*T^3*U - T^4*U - U^2 + 9*T*U^2 - 6*T^2*U^2 - 8*T^3*U^2 + 
     3*U^3 - 6*T*U^3 - 8*T^2*U^3 - 3*U^4 - T*U^4 + U^5)*G[{(T + U)^(-1)}, 1]*
    Log[T])/(3*T^2*U^2*(T + U)^2) + 
  (8*(T - U)*(-1 + T + U)*(4*T^4 - 13*T^5 + 16*T^6 - 9*T^7 + 2*T^8 + 
     32*T^3*U - 107*T^4*U + 143*T^5*U - 99*T^6*U + 35*T^7*U - 4*T^8*U + 
     20*T^2*U^2 - 160*T^3*U^2 + 376*T^4*U^2 - 397*T^5*U^2 + 200*T^6*U^2 - 
     40*T^7*U^2 + 2*T^8*U^2 + 32*T*U^3 - 160*T^2*U^3 + 426*T^3*U^3 - 
     639*T^4*U^3 + 485*T^5*U^3 - 154*T^6*U^3 + 13*T^7*U^3 + 4*U^4 - 
     107*T*U^4 + 376*T^2*U^4 - 639*T^3*U^4 + 600*T^4*U^4 - 266*T^5*U^4 + 
     34*T^6*U^4 - 13*U^5 + 143*T*U^5 - 397*T^2*U^5 + 485*T^3*U^5 - 
     266*T^4*U^5 + 46*T^5*U^5 + 16*U^6 - 99*T*U^6 + 200*T^2*U^6 - 
     154*T^3*U^6 + 34*T^4*U^6 - 9*U^7 + 35*T*U^7 - 40*T^2*U^7 + 13*T^3*U^7 + 
     2*U^8 - 4*T*U^8 + 2*T^2*U^8)*G[{(T + U)^(-1)}, 1]*Log[T])/
   ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4) + 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0}, 1]*Log[T])/(T^2*U) + 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), T^(-1)}, 1]*Log[T])/(T^2*U) - 
  (16*(-1 + T + U)*(T + U)*G[{T^(-1), U^(-1)}, 1]*Log[T])/(T^2*U^2) - 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U) - 
  (32*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T])/(T*U^2) - 
  (16*(-1 + T + U)*(T + U)*G[{U^(-1), T^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (32*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T])/(T*U^2) + 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^2) - 
  (4*(-1 + T + U)*(4 + 6*T - 6*U - 9*T*U + 2*U^2 + 2*T*U^2)*Log[T]^2)/
   (T*(-1 + U)^2*U) - (8*(2 + 3*T)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2)/
   (T*U^2) + (16*LbL*Nf*(T - U)*(-1 + T + U)*(3 - 11*T + 9*T^2 - T^3 - 11*U + 
     21*T*U - 8*T^2*U + T^3*U + 9*U^2 - 8*T*U^2 + 2*T^2*U^2 - U^3 + T*U^3)*
    Log[U])/(3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (4*(-1 + T + U)*(24*T^3 - 64*T^4 + 50*T^5 - 10*T^6 - 64*T^2*U + 40*T^3*U + 
     119*T^4*U - 112*T^5*U + 16*T^6*U + 16*T*U^2 + 36*T^2*U^2 - 57*T^3*U^2 - 
     52*T^4*U^2 + 56*T^5*U^2 - 40*U^3 + 8*T*U^3 + 127*T^2*U^3 - 90*T^3*U^3 - 
     15*T^4*U^3 + 12*T^5*U^3 + 76*U^4 - 69*T*U^4 - 88*T^2*U^4 + 83*T^3*U^4 - 
     34*U^5 + 50*T*U^5 - 5*T^2*U^5 - 12*T^3*U^5 - 2*U^6 + T*U^6)*Log[U])/
   ((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^3) + 
  (16*LbL*Nf*(-1 + T + U)*(-T + 3*T^2 - 3*T^3 + T^4 - 2*U + 3*T^2*U - 
     4*T^3*U + 6*U^2 - 3*T^2*U^2)*G[{T^(-1)}, 1]*Log[U])/(3*T^2*U^2) - 
  (8*(-1 + T + U)*(4*T - 13*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 4*U - 12*T*U + 
     25*T^2*U - 30*T^3*U + 17*T^4*U - 4*T^5*U - 7*U^2 + 6*T*U^2 - 3*T^2*U^2 + 
     6*T^3*U^2 - 6*T^4*U^2 + 2*T^5*U^2 + 2*U^3 + 6*T*U^3 - 11*T^2*U^3 + 
     8*T^3*U^3 - T^4*U^3 + U^4 - 4*T*U^4 + 3*T^2*U^4 - 2*T^3*U^4)*
    G[{T^(-1)}, 1]*Log[U])/((-1 + T)^2*T^2*(-1 + U)^2*U^2) + 
  (16*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + U - 3*U^2 - 3*T*U^2 + 3*T^2*U^2 + 
     3*U^3 + 4*T*U^3 - U^4)*G[{U^(-1)}, 1]*Log[U])/(3*T^2*U^2) - 
  (8*(-1 + T + U)*(4*T - 7*T^2 + 2*T^3 + T^4 + 4*U - 10*T*U + T^2*U + 
     14*T^3*U - 9*T^4*U - 9*U^2 + 15*T*U^2 - 2*T^2*U^2 - 9*T^3*U^2 + 
     4*T^4*U^2 + 7*U^3 - 13*T*U^3 + 6*T^2*U^3 + T^3*U^3 - 2*U^4 + 4*T*U^4 - 
     2*T^2*U^4)*G[{U^(-1)}, 1]*Log[U])/((-1 + T)^2*T^2*(-1 + U)*U^2) - 
  (16*LbL*Nf*(T - U)*(-1 + T + U)*(-T^2 + 3*T^3 - 3*T^4 + T^5 - 5*T*U + 
     9*T^2*U - 6*T^3*U - T^4*U - U^2 + 9*T*U^2 - 6*T^2*U^2 - 8*T^3*U^2 + 
     3*U^3 - 6*T*U^3 - 8*T^2*U^3 - 3*U^4 - T*U^4 + U^5)*G[{(T + U)^(-1)}, 1]*
    Log[U])/(3*T^2*U^2*(T + U)^2) + 
  (8*(T - U)*(-1 + T + U)*(4*T^4 - 13*T^5 + 16*T^6 - 9*T^7 + 2*T^8 + 
     32*T^3*U - 107*T^4*U + 143*T^5*U - 99*T^6*U + 35*T^7*U - 4*T^8*U + 
     20*T^2*U^2 - 160*T^3*U^2 + 376*T^4*U^2 - 397*T^5*U^2 + 200*T^6*U^2 - 
     40*T^7*U^2 + 2*T^8*U^2 + 32*T*U^3 - 160*T^2*U^3 + 426*T^3*U^3 - 
     639*T^4*U^3 + 485*T^5*U^3 - 154*T^6*U^3 + 13*T^7*U^3 + 4*U^4 - 
     107*T*U^4 + 376*T^2*U^4 - 639*T^3*U^4 + 600*T^4*U^4 - 266*T^5*U^4 + 
     34*T^6*U^4 - 13*U^5 + 143*T*U^5 - 397*T^2*U^5 + 485*T^3*U^5 - 
     266*T^4*U^5 + 46*T^5*U^5 + 16*U^6 - 99*T*U^6 + 200*T^2*U^6 - 
     154*T^3*U^6 + 34*T^4*U^6 - 9*U^7 + 35*T*U^7 - 40*T^2*U^7 + 13*T^3*U^7 + 
     2*U^8 - 4*T*U^8 + 2*T^2*U^8)*G[{(T + U)^(-1)}, 1]*Log[U])/
   ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4) + 
  (32*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0}, 1]*Log[U])/(T^2*U) - 
  (32*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/(T^2*U) + 
  (16*(-1 + T + U)*(T + U)*G[{T^(-1), U^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U) - 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[U])/(T*U^2) + 
  (16*(-1 + T + U)*(T + U)*G[{U^(-1), T^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/(T*U^2) + 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^2) - 
  (8*(T - U)*(-1 + T + U)*(4 - 10*T + 6*T^2 - 10*U + 20*T*U - 9*T^2*U + 
     6*U^2 - 9*T*U^2 + 2*T^2*U^2)*Log[T]*Log[U])/
   ((-1 + T)^2*T*(-1 + U)^2*U) + (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1)}, 1]*
    Log[T]*Log[U])/(T^2*U) - (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]*
    Log[U])/(T*U^2) + (4*(-1 + T + U)*(4 - 6*T + 2*T^2 + 6*U - 9*T*U + 
     2*T^2*U)*Log[U]^2)/((-1 + T)^2*T*U) + 
  (8*(-1 + T + U)*(2 + 3*U)*G[{T^(-1)}, 1]*Log[U]^2)/(T^2*U)}


==> anc/incAmn/incAmn.smallT.0 <==
(*
  Born coefficients in inclusive leptonic tensor at small T.
  Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes $\widehat{A}_{mn}^{inc(0)}$.
  Notations:  T=-t/s, U=-u/s.
*)
{-((2 - 2*U + U^2)/(T*U)), (4*(-1 + U))/(T*U), (4*(-1 + U))/(T*U), 0, 0}


==> anc/incAmn/incAmn.smallT.1 <==
(*
  One-loop coefficients in inclusive leptonic tensor at small T.
  Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes $\widehat{A}_{mn}^{inc(1)}$.
  Notations:  T=-t/s, U=-u/s, mm=m^2/s, om=\[Omega]0/Sqrt[s].
  H[{n1,...},U] denotes harmonic polylogarithm.
*)
{(-4*Pi^2*(2 - 2*U + U^2))/(3*T*U) + (2*(8 - 9*U + 5*U^2))/(T*U) + 
  (6*(2 - 2*U + U^2)*H[{1}, U])/(T*U) + (2*(2 - 2*U + U^2)*H[{1}, U]^2)/
   (T*U) - (4*(2 - 2*U + U^2)*H[{2}, U])/(T*U) + 
  (6*(2 - 2*U + U^2)*Log[mm])/(T*U) + (8*(2 - 2*U + U^2)*Log[2*om])/(T*U) + 
  (8*(2 - 2*U + U^2)*Log[mm]*Log[2*om])/(T*U) + 
  (4*(2 - 2*U + U^2)*H[{1}, U]*Log[T])/(T*U), (16*Pi^2*(-1 + U))/(3*T*U) - 
  (4*(-1 + U)*(-3 + 10*U))/(T*U^2) - (4*(-1 + U)*(5 - 8*U + 6*U^2)*H[{1}, U])/
   (T*U^3) - (4*(-1 + U)*(1 + U^2)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*(1 + U^2)*H[{2}, U])/(T*U^3) - (24*(-1 + U)*Log[mm])/(T*U) - 
  (32*(-1 + U)*Log[2*om])/(T*U) - (32*(-1 + U)*Log[mm]*Log[2*om])/(T*U) + 
  (4*(-1 + U)*(2 + U)*Log[T])/(T*U^2) - 
  (8*(-1 + U)*(1 + U^2)*H[{1}, U]*Log[T])/(T*U^3), 
 (16*Pi^2*(-1 + U))/(3*T*U) - (4*(-3 + 14*U - 20*U^2 + 10*U^3))/
   (T*(-1 + U)*U^2) - (4*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4)*H[{1}, U])/
   (T*(-1 + U)*U^3) - (4*(-1 + U)*(1 + 2*U^2)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*(1 + 2*U^2)*H[{2}, U])/(T*U^3) - (24*(-1 + U)*Log[mm])/(T*U) - 
  (32*(-1 + U)*Log[2*om])/(T*U) - (32*(-1 + U)*Log[mm]*Log[2*om])/(T*U) - 
  (4*(-2 + 3*U)*Log[T])/(T*(-1 + U)*U^2) - 
  (8*(-1 + U)*(1 + 2*U^2)*H[{1}, U]*Log[T])/(T*U^3), 
 (-4*(-3 + U)*(-1 + U))/(T*U^2) - (4*(-5 + 12*U - 8*U^2 + 2*U^3)*H[{1}, U])/
   (T*U^3) - (4*(-1 + U)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*H[{2}, U])/(T*U^3) + (4*(-2 + U)*Log[T])/(T*U^2) - 
  (8*(-1 + U)*H[{1}, U]*Log[T])/(T*U^3), 
 -8/(T*U) - (8*(-1 + U)*H[{1}, U])/(T*U^2)}


==> anc/incAmn/incAmn.smallT.2 <==
(*
  Two-loop coefficients in inclusive leptonic tensor at small T.
  Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes $\widehat{A}_{mn}^{inc(2)}$.
  Notations:  T=-t/s, U=-u/s, mm=m^2/s, om=\[Omega]0/Sqrt[s].
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
  H[{n1,...},U] denotes harmonic polylogarithm.
*)
{(8*Pi^4*(2 - 2*U + U^2))/(15*T*U) - (152 - 171*U + 96*U^2)/(T*U) - 
  (4*Nf*(1532 - 1589*U + 823*U^2))/(27*T*U) + 
  Pi^2*((88*Nf*(2 - 2*U + U^2))/(9*T*U) - (38 - 30*U + 9*U^2)/(3*T*U)) + 
  Pi^2*((16*Nf*(2 - 2*U + U^2))/(9*T*U) + (4*(9 - 10*U + 4*U^2))/(3*T*U))*
   H[{1}, U] + ((-68*Nf*(2 - 2*U + U^2))/(3*T*U) - 
    (3*(38 - 46*U + 23*U^2))/(T*U))*H[{1}, U] + 
  (8*Pi^2*(2 - 2*U + U^2)*H[{1}, U]^2)/(3*T*U) + 
  ((-76*Nf*(2 - 2*U + U^2))/(9*T*U) - (2*(36 - 39*U + 20*U^2))/(T*U))*
   H[{1}, U]^2 + ((-8*Nf*(2 - 2*U + U^2))/(9*T*U) - 
    (4*(15 - 14*U + 8*U^2))/(3*T*U))*H[{1}, U]^3 - 
  (2*(2 - 2*U + U^2)*H[{1}, U]^4)/(T*U) - (16*Pi^2*(2 - 2*U + U^2)*H[{2}, U])/
   (3*T*U) + ((80*Nf*(2 - 2*U + U^2))/(9*T*U) + (4*(18 - 23*U + 13*U^2))/
     (T*U))*H[{2}, U] + (8*(3 - 2*U + 2*U^2)*H[{1}, U]*H[{2}, U])/(T*U) + 
  (8*(2 - 2*U + U^2)*H[{1}, U]^2*H[{2}, U])/(T*U) + 
  ((-4*(-10 + 7*U))/T + (16*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{3}, U] - 
  (8*(2 - 2*U + U^2)*H[{1}, U]*H[{3}, U])/(T*U) + 
  (4*(6 - 10*U + U^2)*H[{2, 1}, U])/(T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]*H[{2, 1}, U])/(T*U) + 
  (16*(2 - 2*U + U^2)*H[{3, 1}, U])/(T*U) + (16*Pi^2*(2 - 2*U + U^2)*Log[2])/
   (T*U) + Pi^2*((4*(2 - 2*U + U^2))/(T*U) + (16*Nf*(2 - 2*U + U^2))/(9*T*U))*
   Log[mm] + ((-3*(30 - 34*U + 19*U^2))/(T*U) - 
    (4*Nf*(530 - 548*U + 283*U^2))/(27*T*U))*Log[mm] + 
  ((-36*(2 - 2*U + U^2))/(T*U) - (8*Nf*(2 - 2*U + U^2))/(T*U))*H[{1}, U]*
   Log[mm] + ((-12*(2 - 2*U + U^2))/(T*U) - (8*Nf*(2 - 2*U + U^2))/(3*T*U))*
   H[{1}, U]^2*Log[mm] + ((24*(2 - 2*U + U^2))/(T*U) + 
    (16*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{2}, U]*Log[mm] + 
  ((-18*(2 - 2*U + U^2))/(T*U) - (76*Nf*(2 - 2*U + U^2))/(9*T*U))*Log[mm]^2 - 
  (8*Nf*(2 - 2*U + U^2)*Log[mm]^3)/(9*T*U) + 
  (32*Pi^2*(2 - 2*U + U^2)*Log[2*om])/(3*T*U) - 
  (16*(8 - 9*U + 5*U^2)*Log[2*om])/(T*U) - 
  (48*(2 - 2*U + U^2)*H[{1}, U]*Log[2*om])/(T*U) - 
  (16*(2 - 2*U + U^2)*H[{1}, U]^2*Log[2*om])/(T*U) + 
  (32*(2 - 2*U + U^2)*H[{2}, U]*Log[2*om])/(T*U) + 
  (32*Pi^2*(2 - 2*U + U^2)*Log[mm]*Log[2*om])/(3*T*U) - 
  (16*(14 - 15*U + 8*U^2)*Log[mm]*Log[2*om])/(T*U) - 
  (48*(2 - 2*U + U^2)*H[{1}, U]*Log[mm]*Log[2*om])/(T*U) - 
  (16*(2 - 2*U + U^2)*H[{1}, U]^2*Log[mm]*Log[2*om])/(T*U) + 
  (32*(2 - 2*U + U^2)*H[{2}, U]*Log[mm]*Log[2*om])/(T*U) - 
  (48*(2 - 2*U + U^2)*Log[mm]^2*Log[2*om])/(T*U) - 
  (32*(2 - 2*U + U^2)*Log[2*om]^2)/(T*U) - 
  (64*(2 - 2*U + U^2)*Log[mm]*Log[2*om]^2)/(T*U) - 
  (32*(2 - 2*U + U^2)*Log[mm]^2*Log[2*om]^2)/(T*U) + 
  (8*Nf*(-1 + U)*Log[T])/(3*T) + (16*Pi^2*(2 - 2*U + U^2)*H[{1}, U]*Log[T])/
   (3*T*U) + ((-80*Nf*(2 - 2*U + U^2))/(9*T*U) - (8*(8 - 9*U + 5*U^2))/(T*U))*
   H[{1}, U]*Log[T] - (24*(2 - 2*U + U^2)*H[{1}, U]^2*Log[T])/(T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]^3*Log[T])/(T*U) - 
  (16*Nf*(2 - 2*U + U^2)*H[{2}, U]*Log[T])/(3*T*U) + 
  (16*(2 - 2*U + U^2)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U) + 
  ((-24*(2 - 2*U + U^2))/(T*U) - (16*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{1}, U]*
   Log[mm]*Log[T] - (32*(2 - 2*U + U^2)*H[{1}, U]*Log[2*om]*Log[T])/(T*U) - 
  (32*(2 - 2*U + U^2)*H[{1}, U]*Log[mm]*Log[2*om]*Log[T])/(T*U) + 
  (8*Nf*(2 - 2*U + U^2)*H[{1}, U]*Log[T]^2)/(3*T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]^2*Log[T]^2)/(T*U) - (12*(-2 + U)*Log[U])/T - 
  (8*Pi^2*U*Log[U])/(3*T) - (8*(-1 + U)^2*H[{1}, U]*Log[U])/(T*U) + 
  (4*(-3 + U)*(-1 + U)*H[{1}, U]^2*Log[U])/(T*U) + 
  (8*(-2 + U)*H[{2}, U]*Log[U])/T - (16*(2 - 2*U + U^2)*H[{2, 1}, U]*Log[U])/
   (T*U) + (4*(36 - 38*U + 29*U^2)*Zeta[3])/(T*U) + 
  (32*(2 - 2*U + U^2)*H[{1}, U]*Zeta[3])/(T*U) + 
  (48*(2 - 2*U + U^2)*Log[mm]*Zeta[3])/(T*U), (-32*Pi^4*(-1 + U))/(15*T*U) + 
  (8*Nf*(-1 + U)*(-171 + 1646*U))/(27*T*U^2) + 
  (8*(-1 + U)*(-12 + 45*U + U^2))/(T*U^2) + 
  Pi^2*((64*LbL*Nf*(-1 + U)^2)/(3*T*U^2) - (16*Nf*(-1 + U)*(-2 + 21*U))/
     (9*T*U^2) + (2*(-1 + U)*(142 - 150*U - 66*U^2 + 37*U^3))/(3*T*U^2)) + 
  ((-32*LbL*Nf*(-1 + U)^3*(10 + U))/(T*U^3) + 
    (8*Nf*(-1 + U)*(77 - 128*U + 102*U^2))/(9*T*U^3) + 
    (2*(-1 + U)*(150 - 286*U + 197*U^2 - 22*U^3 + 2*U^4))/(T*U^3))*
   H[{1}, U] + Pi^2*((-16*LbL*Nf*(-1 + U)^2)/(3*T*U^2) - 
    (32*Nf*(-1 + U)*(1 + U^2))/(9*T*U^3) + 
    (4*(-1 + U)*(-157 + 278*U - 104*U^2 - 8*U^3 + 6*U^4))/(3*T*U^3))*
   H[{1}, U] - (4*Pi^2*(-1 + U)*(13 - 18*U + 13*U^2)*H[{1}, U]^2)/(3*T*U^3) + 
  ((-16*LbL*Nf*(-1 + U)^2*(-5 + 2*U))/(T*U^3) + 
    (8*Nf*(-1 + U)*(19 - 6*U + 16*U^2))/(9*T*U^3) + 
    (2*(-1 + U)*(145 - 242*U + 145*U^2 - 10*U^3 + U^4))/(T*U^3))*
   H[{1}, U]^2 + ((16*Nf*(-1 + U)*(1 + U^2))/(9*T*U^3) + 
    (4*(-1 + U)*(59 - 70*U + 27*U^2 + 2*U^4))/(3*T*U^3))*H[{1}, U]^3 + 
  (2*(-1 + U)*(3 + U^2)*H[{1}, U]^4)/(T*U^3) + 
  Pi^2*((32*LbL*Nf*(-2 + U)*(-1 + U)^2)/(3*T*U^3) + 
    (8*(-1 + U)*(43 - 48*U + 13*U^2))/(3*T*U^3))*H[{2}, U] + 
  ((32*LbL*Nf*(-1 + U)^2*(-10 + 9*U))/(T*U^3) + 
    (32*Nf*(-1 + U)*(-2 - 9*U + U^2))/(9*T*U^3) + 
    (4*(-1 + U)*(-107 + 110*U - 24*U^2 - 14*U^3 + 7*U^4))/(T*U^3))*
   H[{2}, U] + ((-64*LbL*Nf*(-1 + U)^2)/(T*U^2) - 
    (8*(-1 + U)*(-31 + 42*U - 7*U^2 + 2*U^4))/(T*U^3))*H[{1}, U]*H[{2}, U] - 
  (16*(-1 + U)*(-1 + 3*U)*H[{1}, U]^2*H[{2}, U])/(T*U^3) + 
  ((-8*(-11 + U)*(-1 + U)^2)/(T*U^3) + (64*LbL*Nf*(-2 + U)*(-1 + U)^2)/
     (T*U^3))*H[{2}, U]^2 + ((-384*LbL*Nf*(-1 + U)^2)/(T*U^2) - 
    (32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3) - 
    (8*(-1 + U)*(-58 + 118*U - 23*U^2 + 2*U^3 + 3*U^4))/(T*U^3))*H[{3}, U] + 
  ((-192*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) - (32*(-1 + U)*(-7 + 6*U))/
     (T*U^3))*H[{1}, U]*H[{3}, U] - (48*(-5 + U)*(-1 + U)^2*H[{4}, U])/
   (T*U^3) + ((96*LbL*Nf*(-1 + U)^2)/(T*U^2) + 
    (8*(-1 + U)*(-105 + 136*U - 31*U^2 - 2*U^3 + 5*U^4))/(T*U^3))*
   H[{2, 1}, U] + (32*(-1 + U)*(-2 + 3*U)*H[{1}, U]*H[{2, 1}, U])/(T*U^3) + 
  ((128*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) + (16*(-1 + U)*(1 - 6*U + U^2))/
     (T*U^3))*H[{3, 1}, U] - (64*Pi^2*(-1 + U)*Log[2])/(T*U) + 
  Pi^2*((-16*(-1 + U))/(T*U) - (64*Nf*(-1 + U))/(9*T*U))*Log[mm] + 
  ((12*(-1 + U)*(-6 + 19*U))/(T*U^2) + (16*Nf*(-1 + U)*(-27 + 283*U))/
     (27*T*U^2))*Log[mm] + ((24*(-1 + U)*(5 - 8*U + 6*U^2))/(T*U^3) + 
    (16*Nf*(-1 + U)*(5 - 8*U + 6*U^2))/(3*T*U^3))*H[{1}, U]*Log[mm] + 
  ((24*(-1 + U)*(1 + U^2))/(T*U^3) + (16*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3))*
   H[{1}, U]^2*Log[mm] + ((-48*(-1 + U)*(1 + U^2))/(T*U^3) - 
    (32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3))*H[{2}, U]*Log[mm] + 
  ((72*(-1 + U))/(T*U) + (304*Nf*(-1 + U))/(9*T*U))*Log[mm]^2 + 
  (32*Nf*(-1 + U)*Log[mm]^3)/(9*T*U) - (128*Pi^2*(-1 + U)*Log[2*om])/
   (3*T*U) + (32*(-1 + U)*(-3 + 10*U)*Log[2*om])/(T*U^2) + 
  (32*(-1 + U)*(5 - 8*U + 6*U^2)*H[{1}, U]*Log[2*om])/(T*U^3) + 
  (32*(-1 + U)*(1 + U^2)*H[{1}, U]^2*Log[2*om])/(T*U^3) - 
  (64*(-1 + U)*(1 + U^2)*H[{2}, U]*Log[2*om])/(T*U^3) - 
  (128*Pi^2*(-1 + U)*Log[mm]*Log[2*om])/(3*T*U) + 
  (32*(-1 + U)*(-3 + 16*U)*Log[mm]*Log[2*om])/(T*U^2) + 
  (32*(-1 + U)*(5 - 8*U + 6*U^2)*H[{1}, U]*Log[mm]*Log[2*om])/(T*U^3) + 
  (32*(-1 + U)*(1 + U^2)*H[{1}, U]^2*Log[mm]*Log[2*om])/(T*U^3) - 
  (64*(-1 + U)*(1 + U^2)*H[{2}, U]*Log[mm]*Log[2*om])/(T*U^3) + 
  (192*(-1 + U)*Log[mm]^2*Log[2*om])/(T*U) + (128*(-1 + U)*Log[2*om]^2)/
   (T*U) + (256*(-1 + U)*Log[mm]*Log[2*om]^2)/(T*U) + 
  (128*(-1 + U)*Log[mm]^2*Log[2*om]^2)/(T*U) + 
  (4*Pi^2*(-1 + U)*(58 - 30*U - 2*U^2 + U^3)*Log[T])/(3*T*U^2) + 
  ((-8*Nf*(-1 + U)*(26 + 19*U))/(9*T*U^2) + (2*(-1 + U)*(14 - 65*U + 14*U^2))/
     (T*U^2))*Log[T] - (8*Pi^2*(-1 + U)*(29 - 30*U + 9*U^2)*H[{1}, U]*Log[T])/
   (3*T*U^3) + ((16*Nf*(-1 + U)*(7 + 6*U + 7*U^2))/(9*T*U^3) - 
    (4*(-1 + U)*(-11 + 42*U - 49*U^2 - 8*U^3 + 5*U^4))/(T*U^3))*H[{1}, U]*
   Log[T] - (4*(-1 + U)*(-53 + 78*U - 30*U^2 - 2*U^3 + U^4)*H[{1}, U]^2*
    Log[T])/(T*U^3) + (16*(-1 + U)*(7 - 3*U + 2*U^2)*H[{1}, U]^3*Log[T])/
   (3*T*U^3) + ((32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3) + 
    (8*(-1 + U)*(-29 + 38*U - 2*U^2 - 2*U^3 + U^4))/(T*U^3))*H[{2}, U]*
   Log[T] - (32*(-1 + U)*(-1 + 3*U)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U^3) + 
  (32*(-5 + U)*(-1 + U)^2*H[{3}, U]*Log[T])/(T*U^3) - 
  (48*(-5 + U)*(-1 + U)^2*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  ((-24*(-1 + U)*(2 + U))/(T*U^2) - (16*Nf*(-1 + U)*(2 + U))/(3*T*U^2))*
   Log[mm]*Log[T] + ((48*(-1 + U)*(1 + U^2))/(T*U^3) + 
    (32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3))*H[{1}, U]*Log[mm]*Log[T] - 
  (32*(-1 + U)*(2 + U)*Log[2*om]*Log[T])/(T*U^2) + 
  (64*(-1 + U)*(1 + U^2)*H[{1}, U]*Log[2*om]*Log[T])/(T*U^3) - 
  (32*(-1 + U)*(2 + U)*Log[mm]*Log[2*om]*Log[T])/(T*U^2) + 
  (64*(-1 + U)*(1 + U^2)*H[{1}, U]*Log[mm]*Log[2*om]*Log[T])/(T*U^3) + 
  ((8*Nf*(-1 + U)*(2 + U))/(3*T*U^2) - (2*(-1 + U)*(-20 + 9*U))/(T*U^2))*
   Log[T]^2 + ((16*(-4 + U)*(-1 + U))/(T*U^2) - (16*Nf*(-1 + U)*(1 + U^2))/
     (3*T*U^3))*H[{1}, U]*Log[T]^2 + 
  (4*(-1 + U)*(11 - 6*U + 3*U^2)*H[{1}, U]^2*Log[T]^2)/(T*U^3) - 
  (8*(-5 + U)*(-1 + U)^2*H[{2}, U]*Log[T]^2)/(T*U^3) + 
  Pi^2*((-64*LbL*Nf*(-1 + U)^2)/(3*T*U^2) + 
    (4*(-1 + U)*(28 - 25*U + 2*U^2 + U^3))/(3*T*U^2))*Log[U] + 
  ((-16*Nf*(-1 + U)^2)/(3*T*U^2) - (32*LbL*Nf*(-1 + U)^2*(10 + U))/(T*U^2) + 
    (2*(-1 + U)*(-116 + 87*U - 18*U^2 + 2*U^3))/(T*U^2))*Log[U] + 
  Pi^2*((-32*LbL*Nf*(-2 + U)*(-1 + U)^2)/(3*T*U^3) - 
    (16*(-1 + U)^2*(-7 + 2*U))/(3*T*U^3))*H[{1}, U]*Log[U] + 
  ((-64*LbL*Nf*(-1 + U)^2*(-5 + 3*U))/(T*U^3) - (16*Nf*(-1 + U)^2*(-1 + 3*U))/
     (3*T*U^3) - (4*(-1 + U)*(-96 + 140*U - 50*U^2 - 2*U^3 + 3*U^4))/(T*U^3))*
   H[{1}, U]*Log[U] + ((16*LbL*Nf*(-1 + U)^2)/(T*U^2) + 
    (4*(-1 + U)*(-10 + 12*U - 7*U^2 + 2*U^4))/(T*U^3))*H[{1}, U]^2*Log[U] - 
  (8*(-5 + U)*(-1 + U)^2*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  ((128*LbL*Nf*(-1 + U)^2)/(T*U^2) + 
    (8*(-1 + U)*(-29 + 56*U - 14*U^2 + 2*U^4))/(T*U^3))*H[{2}, U]*Log[U] + 
  ((96*(-1 + U)^2)/(T*U^3) + (64*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3))*
   H[{1}, U]*H[{2}, U]*Log[U] + (16*(-5 + U)*(-1 + U)^2*H[{3}, U]*Log[U])/
   (T*U^3) + ((-128*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) + 
    (32*(-1 + U)*(7 - 6*U + U^2))/(T*U^3))*H[{2, 1}, U]*Log[U] - 
  (4*(-1 + U)*(38 - 40*U - 8*U^2 + 5*U^3)*Log[T]*Log[U])/(T*U^2) - 
  (8*(-1 + U)*(-29 + 44*U - 11*U^2 - 2*U^3 + U^4)*H[{1}, U]*Log[T]*Log[U])/
   (T*U^3) - (16*(-5 + U)*(-1 + U)^2*H[{2}, U]*Log[T]*Log[U])/(T*U^3) + 
  (4*(-1 + U)*(-10 + 7*U)*Log[T]^2*Log[U])/(T*U^2) + 
  (8*(-5 + U)*(-1 + U)^2*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) + 
  ((384*LbL*Nf*(-1 + U)^2)/(T*U^2) - (8*(-1 + U)*(-4 + 16*U - 2*U^2 + 5*U^3))/
     (T*U^2))*Zeta[3] + ((192*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) - 
    (32*(-1 + U)*(1 + 3*U))/(T*U^3))*H[{1}, U]*Zeta[3] - 
  (192*(-1 + U)*Log[mm]*Zeta[3])/(T*U), (-32*Pi^4*(-1 + U))/(15*T*U) + 
  (16*(-1 + 3*U)*(6 - 13*U + 8*U^2))/(T*(-1 + U)*U^2) + 
  (8*Nf*(-171 + 1874*U - 3292*U^2 + 1646*U^3))/(27*T*(-1 + U)*U^2) + 
  Pi^2*((16*LbL*Nf*(-4 + 7*U))/(3*T*(-1 + U)*U^2) - 
    (16*Nf*(-2 + 25*U - 44*U^2 + 22*U^3))/(9*T*(-1 + U)*U^2) - 
    (2*(-142 + 270*U - 158*U^2 + 37*U^3))/(3*T*(-1 + U)*U^2)) + 
  Pi^2*((-32*Nf*(-1 + U)*(1 + 2*U^2))/(9*T*U^3) - 
    (4*(157 - 414*U + 368*U^2 - 134*U^3 + 32*U^4))/(3*T*(-1 + U)*U^3))*
   H[{1}, U] + ((32*LbL*Nf*(10 - 16*U + 3*U^2))/(T*U^3) + 
    (8*Nf*(77 - 256*U + 370*U^2 - 268*U^3 + 102*U^4))/(9*T*(-1 + U)*U^3) + 
    (2*(150 - 478*U + 593*U^2 - 358*U^3 + 124*U^4))/(T*(-1 + U)*U^3))*
   H[{1}, U] - (4*Pi^2*(-1 + U)*(13 + 8*U^2)*H[{1}, U]^2)/(3*T*U^3) + 
  ((-80*LbL*Nf*(-1 + U))/(T*U^3) + 
    (8*Nf*(19 - 44*U + 66*U^2 - 76*U^3 + 38*U^4))/(9*T*(-1 + U)*U^3) + 
    (2*(145 - 416*U + 439*U^2 - 242*U^3 + 85*U^4))/(T*(-1 + U)*U^3))*
   H[{1}, U]^2 + ((16*Nf*(-1 + U)*(1 + 2*U^2))/(9*T*U^3) + 
    (4*(59 - 148*U + 141*U^2 - 74*U^3 + 28*U^4))/(3*T*(-1 + U)*U^3))*
   H[{1}, U]^3 + (2*(-1 + U)*(3 + 4*U^2)*H[{1}, U]^4)/(T*U^3) + 
  Pi^2*((64*LbL*Nf*(-1 + U))/(3*T*U^3) + (8*(-1 + U)*(43 + 8*U^2))/(3*T*U^3))*
   H[{2}, U] + ((-64*Nf*(-1 + U)*(1 + 3*U + 5*U^2))/(9*T*U^3) + 
    (64*LbL*Nf*(5 - 13*U + 11*U^2))/(T*(-1 + U)*U^3) - 
    (4*(107 - 220*U + 134*U^2 - 74*U^3 + 41*U^4))/(T*(-1 + U)*U^3))*
   H[{2}, U] - (8*(-31 + 72*U - 45*U^2 + 2*U^3 + 4*U^4)*H[{1}, U]*H[{2}, U])/
   (T*(-1 + U)*U^3) - (16*(-1 + U)*(-1 + 2*U^2)*H[{1}, U]^2*H[{2}, U])/
   (T*U^3) + ((-88*(-1 + U))/(T*U^3) + (128*LbL*Nf*(-1 + U))/(T*U^3))*
   H[{2}, U]^2 + ((-32*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3) - 
    (96*LbL*Nf*(4 - 10*U + 9*U^2))/(T*(-1 + U)^2*U^2) + 
    (8*(-58 + 224*U - 313*U^2 + 177*U^3 - 61*U^4 + 19*U^5))/
     (T*(-1 + U)^2*U^3))*H[{3}, U] + 
  ((-384*LbL*Nf*(-1 + U))/(T*U^3) + (32*(-1 + U)*(7 + U^2))/(T*U^3))*
   H[{1}, U]*H[{3}, U] - (240*(-1 + U)*H[{4}, U])/(T*U^3) - 
  (8*(105 - 244*U + 183*U^2 - 58*U^3 + 13*U^4)*H[{2, 1}, U])/
   (T*(-1 + U)*U^3) + (32*(-1 + U)*(-2 + U^2)*H[{1}, U]*H[{2, 1}, U])/
   (T*U^3) + ((256*LbL*Nf*(-1 + U))/(T*U^3) - 
    (16*(-1 + U)*(-1 + 2*U)*(1 + 2*U))/(T*U^3))*H[{3, 1}, U] - 
  (64*Pi^2*(-1 + U)*Log[2])/(T*U) + 
  Pi^2*((-16*(-1 + U))/(T*U) - (64*Nf*(-1 + U))/(9*T*U))*Log[mm] + 
  ((12*(-6 + 27*U - 38*U^2 + 19*U^3))/(T*(-1 + U)*U^2) + 
    (16*Nf*(-27 + 319*U - 566*U^2 + 283*U^3))/(27*T*(-1 + U)*U^2))*Log[mm] + 
  ((24*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4))/(T*(-1 + U)*U^3) + 
    (16*Nf*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4))/(3*T*(-1 + U)*U^3))*
   H[{1}, U]*Log[mm] + ((24*(-1 + U)*(1 + 2*U^2))/(T*U^3) + 
    (16*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3))*H[{1}, U]^2*Log[mm] + 
  ((-48*(-1 + U)*(1 + 2*U^2))/(T*U^3) - (32*Nf*(-1 + U)*(1 + 2*U^2))/
     (3*T*U^3))*H[{2}, U]*Log[mm] + 
  ((72*(-1 + U))/(T*U) + (304*Nf*(-1 + U))/(9*T*U))*Log[mm]^2 + 
  (32*Nf*(-1 + U)*Log[mm]^3)/(9*T*U) - (128*Pi^2*(-1 + U)*Log[2*om])/
   (3*T*U) + (32*(-3 + 14*U - 20*U^2 + 10*U^3)*Log[2*om])/(T*(-1 + U)*U^2) + 
  (32*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4)*H[{1}, U]*Log[2*om])/
   (T*(-1 + U)*U^3) + (32*(-1 + U)*(1 + 2*U^2)*H[{1}, U]^2*Log[2*om])/
   (T*U^3) - (64*(-1 + U)*(1 + 2*U^2)*H[{2}, U]*Log[2*om])/(T*U^3) - 
  (128*Pi^2*(-1 + U)*Log[mm]*Log[2*om])/(3*T*U) + 
  (32*(-3 + 20*U - 32*U^2 + 16*U^3)*Log[mm]*Log[2*om])/(T*(-1 + U)*U^2) + 
  (32*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4)*H[{1}, U]*Log[mm]*Log[2*om])/
   (T*(-1 + U)*U^3) + (32*(-1 + U)*(1 + 2*U^2)*H[{1}, U]^2*Log[mm]*Log[2*om])/
   (T*U^3) - (64*(-1 + U)*(1 + 2*U^2)*H[{2}, U]*Log[mm]*Log[2*om])/(T*U^3) + 
  (192*(-1 + U)*Log[mm]^2*Log[2*om])/(T*U) + (128*(-1 + U)*Log[2*om]^2)/
   (T*U) + (256*(-1 + U)*Log[mm]*Log[2*om]^2)/(T*U) + 
  (128*(-1 + U)*Log[mm]^2*Log[2*om]^2)/(T*U) - 
  (4*Pi^2*(-58 + 90*U - 26*U^2 + 3*U^3)*Log[T])/(3*T*(-1 + U)*U^2) + 
  ((2*(14 - 17*U + 22*U^2))/(T*(-1 + U)*U^2) - 
    (8*Nf*(26 - 33*U - 24*U^2 + 12*U^3))/(9*T*(-1 + U)*U^2))*Log[T] - 
  (8*Pi^2*(-1 + U)*(29 + 8*U^2)*H[{1}, U]*Log[T])/(3*T*U^3) + 
  ((16*Nf*(-1 + U)*(7 + 12*U + 20*U^2))/(9*T*U^3) + 
    (4*(11 - 70*U + 133*U^2 - 120*U^3 + 51*U^4))/(T*(-1 + U)*U^3))*H[{1}, U]*
   Log[T] + (4*(53 - 150*U + 158*U^2 - 82*U^3 + 27*U^4)*H[{1}, U]^2*Log[T])/
   (T*(-1 + U)*U^3) + (16*(-1 + U)*(7 + 6*U^2)*H[{1}, U]^3*Log[T])/
   (3*T*U^3) + ((32*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3) - 
    (8*(29 - 62*U + 42*U^2 - 10*U^3 + 3*U^4))/(T*(-1 + U)*U^3))*H[{2}, U]*
   Log[T] - (32*(-1 + U)*(-1 + 2*U^2)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U^3) + 
  (160*(-1 + U)*H[{3}, U]*Log[T])/(T*U^3) - 
  (240*(-1 + U)*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  ((24*(-2 + 3*U))/(T*(-1 + U)*U^2) + (16*Nf*(-2 + 3*U))/(3*T*(-1 + U)*U^2))*
   Log[mm]*Log[T] + ((48*(-1 + U)*(1 + 2*U^2))/(T*U^3) + 
    (32*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3))*H[{1}, U]*Log[mm]*Log[T] + 
  (32*(-2 + 3*U)*Log[2*om]*Log[T])/(T*(-1 + U)*U^2) + 
  (64*(-1 + U)*(1 + 2*U^2)*H[{1}, U]*Log[2*om]*Log[T])/(T*U^3) + 
  (32*(-2 + 3*U)*Log[mm]*Log[2*om]*Log[T])/(T*(-1 + U)*U^2) + 
  (64*(-1 + U)*(1 + 2*U^2)*H[{1}, U]*Log[mm]*Log[2*om]*Log[T])/(T*U^3) + 
  ((-8*Nf*(-2 + 3*U))/(3*T*(-1 + U)*U^2) - (10*(-4 + 5*U))/(T*(-1 + U)*U^2))*
   Log[T]^2 + ((-16*(4 - 6*U + U^2))/(T*(-1 + U)*U^2) - 
    (16*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3))*H[{1}, U]*Log[T]^2 + 
  (4*(-1 + U)*(11 + 8*U^2)*H[{1}, U]^2*Log[T]^2)/(T*U^3) - 
  (40*(-1 + U)*H[{2}, U]*Log[T]^2)/(T*U^3) + 
  ((-16*Nf)/(3*T*U^2) + (32*LbL*Nf*(10 - 16*U + 3*U^2))/(T*(-1 + U)*U^2) + 
    (2*(-116 + 163*U - 62*U^2 + 10*U^3))/(T*(-1 + U)*U^2))*Log[U] + 
  Pi^2*((-16*LbL*Nf*(4 - 10*U + 9*U^2))/(3*T*(-1 + U)^2*U^2) + 
    (4*(-28 + 69*U - 53*U^2 + U^3 + 7*U^4))/(3*T*(-1 + U)^2*U^2))*Log[U] + 
  Pi^2*((-112*(-1 + U))/(3*T*U^3) - (64*LbL*Nf*(-1 + U))/(3*T*U^3))*H[{1}, U]*
   Log[U] + ((-16*Nf*(-1 + U))/(3*T*U^3) - (32*LbL*Nf*(10 - 23*U + 16*U^2))/
     (T*(-1 + U)*U^3) + (4*(96 - 222*U + 144*U^2 - 26*U^3 + 5*U^4))/
     (T*(-1 + U)*U^3))*H[{1}, U]*Log[U] - 
  (4*(10 - 36*U + 47*U^2 - 30*U^3 + 8*U^4)*H[{1}, U]^2*Log[U])/
   (T*(-1 + U)*U^3) - (40*(-1 + U)*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  ((32*LbL*Nf*(4 - 10*U + 9*U^2))/(T*(-1 + U)^2*U^2) - 
    (8*(-29 + 109*U - 150*U^2 + 88*U^3 - 30*U^4 + 8*U^5))/(T*(-1 + U)^2*U^3))*
   H[{2}, U]*Log[U] + ((-96*(-1 + U))/(T*U^3) + (128*LbL*Nf*(-1 + U))/
     (T*U^3))*H[{1}, U]*H[{2}, U]*Log[U] + (80*(-1 + U)*H[{3}, U]*Log[U])/
   (T*U^3) + ((-256*LbL*Nf*(-1 + U))/(T*U^3) + (32*(-1 + U)*(7 + 2*U^2))/
     (T*U^3))*H[{2, 1}, U]*Log[U] + (4*(-38 + 72*U - 40*U^2 + 11*U^3)*Log[T]*
    Log[U])/(T*(-1 + U)*U^2) + (8*(29 - 68*U + 51*U^2 - 14*U^3 + 3*U^4)*
    H[{1}, U]*Log[T]*Log[U])/(T*(-1 + U)*U^3) - 
  (80*(-1 + U)*H[{2}, U]*Log[T]*Log[U])/(T*U^3) - 
  (4*(10 - 15*U + 4*U^2)*Log[T]^2*Log[U])/(T*(-1 + U)*U^2) + 
  (40*(-1 + U)*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) + 
  ((96*LbL*Nf*(4 - 10*U + 9*U^2))/(T*(-1 + U)^2*U^2) - 
    (8*(4 - 40*U + 86*U^2 - 109*U^3 + 47*U^4))/(T*(-1 + U)^2*U^2))*Zeta[3] + 
  ((384*LbL*Nf*(-1 + U))/(T*U^3) - (32*(-1 + U)*(1 + 4*U^2))/(T*U^3))*
   H[{1}, U]*Zeta[3] - (192*(-1 + U)*Log[mm]*Zeta[3])/(T*U), 
 (152*Nf*(-3 + U)*(-1 + U))/(9*T*U^2) + (2*(48 - 62*U + 15*U^2))/(T*U^2) + 
  Pi^2*((16*Nf*(-2 + U))/(9*T*U^2) - (8*LbL*Nf*(-8 + 11*U))/(3*T*U^2) + 
    (2*(-142 + 248*U - 76*U^2 + 9*U^3))/(3*T*U^2)) + 
  Pi^2*((-32*Nf*(-1 + U))/(9*T*U^3) + (8*LbL*Nf*(-1 + U))/(3*T*U^2) + 
    (4*(157 - 346*U + 218*U^2 - 43*U^3 + 5*U^4))/(3*T*U^3))*H[{1}, U] + 
  ((-16*LbL*Nf*(-1 + U)*(20 - 25*U + 2*U^2))/(T*U^3) + 
    (8*Nf*(-77 + 192*U - 134*U^2 + 32*U^3))/(9*T*U^3) + 
    (2*(-150 + 382*U - 281*U^2 + 52*U^3 + 6*U^4))/(T*U^3))*H[{1}, U] + 
  (4*Pi^2*(-1 + U)*(-13 + 9*U)*H[{1}, U]^2)/(3*T*U^3) + 
  ((8*LbL*Nf*(-1 + U)*(-10 + 7*U))/(T*U^3) - (8*Nf*(19 - 25*U + 3*U^2))/
     (9*T*U^3) - (2*(145 - 329*U + 220*U^2 - 48*U^3 + 3*U^4))/(T*U^3))*
   H[{1}, U]^2 + ((16*Nf*(-1 + U))/(9*T*U^3) + 
    (4*(-59 + 109*U - 54*U^2 + 9*U^3 + U^4))/(3*T*U^3))*H[{1}, U]^3 + 
  (6*(-1 + U)*H[{1}, U]^4)/(T*U^3) + 
  Pi^2*((-16*LbL*Nf*(-1 + U)*(-4 + 3*U))/(3*T*U^3) - 
    (8*(-1 + U)*(-43 + 24*U))/(3*T*U^3))*H[{2}, U] + 
  ((16*Nf*(-1 + U)*(-4 - 15*U + 6*U^2))/(9*T*U^3) - 
    (16*LbL*Nf*(20 - 45*U + 31*U^2))/(T*U^3) - 
    (4*(-107 + 165*U - 43*U^2 - 16*U^3 + 9*U^4))/(T*U^3))*H[{2}, U] + 
  ((32*LbL*Nf*(-1 + U))/(T*U^2) - (8*(31 - 57*U + 32*U^2 - 5*U^3 + U^4))/
     (T*U^3))*H[{1}, U]*H[{2}, U] - 
  (8*(-1 + U)*(-2 + 3*U)*H[{1}, U]^2*H[{2}, U])/(T*U^3) + 
  ((-32*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3) + (8*(-1 + U)*(-11 + 6*U))/
     (T*U^3))*H[{2}, U]^2 + ((-32*Nf*(-1 + U))/(3*T*U^3) + 
    (48*LbL*Nf*(8 - 18*U + 13*U^2))/(T*(-1 + U)*U^2) - 
    (8*(-58 + 200*U - 227*U^2 + 91*U^3 - 13*U^4 + U^5))/(T*(-1 + U)*U^3))*
   H[{3}, U] + ((-32*(-1 + U)*(-7 + 3*U))/(T*U^3) + 
    (96*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3))*H[{1}, U]*H[{3}, U] + 
  (48*(-1 + U)*(-5 + 3*U)*H[{4}, U])/(T*U^3) + 
  ((-48*LbL*Nf*(-1 + U))/(T*U^2) + 
    (8*(105 - 190*U + 101*U^2 - 18*U^3 + 3*U^4))/(T*U^3))*H[{2, 1}, U] + 
  (16*(-1 + U)*(-4 + 3*U)*H[{1}, U]*H[{2, 1}, U])/(T*U^3) + 
  ((-64*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3) - (16*(-1 + U)*(-1 + 3*U))/
     (T*U^3))*H[{3, 1}, U] + ((24*(-3 + U)*(-1 + U))/(T*U^2) + 
    (16*Nf*(-3 + U)*(-1 + U))/(3*T*U^2))*Log[mm] + 
  ((24*(-5 + 12*U - 8*U^2 + 2*U^3))/(T*U^3) + 
    (16*Nf*(-5 + 12*U - 8*U^2 + 2*U^3))/(3*T*U^3))*H[{1}, U]*Log[mm] + 
  ((24*(-1 + U))/(T*U^3) + (16*Nf*(-1 + U))/(3*T*U^3))*H[{1}, U]^2*Log[mm] + 
  ((-48*(-1 + U))/(T*U^3) - (32*Nf*(-1 + U))/(3*T*U^3))*H[{2}, U]*Log[mm] + 
  (32*(-3 + U)*(-1 + U)*Log[2*om])/(T*U^2) + 
  (32*(-5 + 12*U - 8*U^2 + 2*U^3)*H[{1}, U]*Log[2*om])/(T*U^3) + 
  (32*(-1 + U)*H[{1}, U]^2*Log[2*om])/(T*U^3) - 
  (64*(-1 + U)*H[{2}, U]*Log[2*om])/(T*U^3) + 
  (32*(-3 + U)*(-1 + U)*Log[mm]*Log[2*om])/(T*U^2) + 
  (32*(-5 + 12*U - 8*U^2 + 2*U^3)*H[{1}, U]*Log[mm]*Log[2*om])/(T*U^3) + 
  (32*(-1 + U)*H[{1}, U]^2*Log[mm]*Log[2*om])/(T*U^3) - 
  (64*(-1 + U)*H[{2}, U]*Log[mm]*Log[2*om])/(T*U^3) + 
  (4*Pi^2*(-58 + 60*U - 12*U^2 + U^3)*Log[T])/(3*T*U^2) + 
  ((-8*Nf*(-26 + 7*U + 6*U^2))/(9*T*U^2) - (2*(14 - 41*U + 18*U^2))/(T*U^2))*
   Log[T] + (8*Pi^2*(-1 + U)*(-29 + 15*U)*H[{1}, U]*Log[T])/(3*T*U^3) + 
  ((-16*Nf*(-1 + U)*(-7 - 9*U + 6*U^2))/(9*T*U^3) - 
    (4*(11 - 56*U + 59*U^2 - 20*U^3 + 3*U^4))/(T*U^3))*H[{1}, U]*Log[T] - 
  (4*(53 - 114*U + 70*U^2 - 16*U^3 + U^4)*H[{1}, U]^2*Log[T])/(T*U^3) - 
  (8*(-1 + U)*(-14 + 3*U)*H[{1}, U]^3*Log[T])/(3*T*U^3) + 
  ((32*Nf*(-1 + U))/(3*T*U^3) + (8*(29 - 50*U + 22*U^2 - 4*U^3 + U^4))/
     (T*U^3))*H[{2}, U]*Log[T] - (16*(-1 + U)*(-2 + 3*U)*H[{1}, U]*H[{2}, U]*
    Log[T])/(T*U^3) - (32*(-1 + U)*(-5 + 3*U)*H[{3}, U]*Log[T])/(T*U^3) + 
  (48*(-1 + U)*(-5 + 3*U)*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  ((-24*(-2 + U))/(T*U^2) - (16*Nf*(-2 + U))/(3*T*U^2))*Log[mm]*Log[T] + 
  ((48*(-1 + U))/(T*U^3) + (32*Nf*(-1 + U))/(3*T*U^3))*H[{1}, U]*Log[mm]*
   Log[T] - (32*(-2 + U)*Log[2*om]*Log[T])/(T*U^2) + 
  (64*(-1 + U)*H[{1}, U]*Log[2*om]*Log[T])/(T*U^3) - 
  (32*(-2 + U)*Log[mm]*Log[2*om]*Log[T])/(T*U^2) + 
  (64*(-1 + U)*H[{1}, U]*Log[mm]*Log[2*om]*Log[T])/(T*U^3) + 
  ((8*Nf*(-2 + U))/(3*T*U^2) + (2*(-20 + 17*U))/(T*U^2))*Log[T]^2 + 
  ((-16*Nf*(-1 + U))/(3*T*U^3) + (8*(8 - 7*U + U^2))/(T*U^2))*H[{1}, U]*
   Log[T]^2 - (4*(-1 + U)*(-11 + 3*U)*H[{1}, U]^2*Log[T]^2)/(T*U^3) + 
  (8*(-1 + U)*(-5 + 3*U)*H[{2}, U]*Log[T]^2)/(T*U^3) + 
  Pi^2*((8*LbL*Nf*(8 - 18*U + 13*U^2))/(3*T*(-1 + U)*U^2) - 
    (4*(-28 + 61*U - 40*U^2 + 5*U^3))/(3*T*(-1 + U)*U^2))*Log[U] + 
  ((16*Nf*(-1 + U))/(3*T*U^2) - (16*LbL*Nf*(20 - 25*U + 2*U^2))/(T*U^2) + 
    (2*(116 - 125*U + 16*U^2 + 6*U^3))/(T*U^2))*Log[U] + 
  Pi^2*((16*LbL*Nf*(-1 + U)*(-4 + 3*U))/(3*T*U^3) + 
    (8*(-1 + U)*(-14 + 9*U))/(3*T*U^3))*H[{1}, U]*Log[U] + 
  ((16*Nf*(-1 + U)*(-1 + 2*U))/(3*T*U^3) + (16*LbL*Nf*(20 - 39*U + 22*U^2))/
     (T*U^3) + (4*(-96 + 181*U - 93*U^2 + 4*U^3 + 3*U^4))/(T*U^3))*H[{1}, U]*
   Log[U] + ((-8*LbL*Nf*(-1 + U))/(T*U^2) + 
    (4*(10 - 24*U + 21*U^2 - 7*U^3 + U^4))/(T*U^3))*H[{1}, U]^2*Log[U] + 
  (8*(-1 + U)*(-5 + 3*U)*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  ((-16*LbL*Nf*(8 - 18*U + 13*U^2))/(T*(-1 + U)*U^2) + 
    (8*(-29 + 97*U - 110*U^2 + 47*U^3 - 8*U^4 + U^5))/(T*(-1 + U)*U^3))*
   H[{2}, U]*Log[U] + ((48*(-2 + U)*(-1 + U))/(T*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3))*H[{1}, U]*H[{2}, U]*Log[U] - 
  (16*(-1 + U)*(-5 + 3*U)*H[{3}, U]*Log[U])/(T*U^3) + 
  ((-32*(-1 + U)*(-7 + 3*U))/(T*U^3) + (64*LbL*Nf*(-1 + U)*(-4 + 3*U))/
     (T*U^3))*H[{2, 1}, U]*Log[U] - (4*(-38 + 56*U - 16*U^2 + 3*U^3)*Log[T]*
    Log[U])/(T*U^2) - (8*(29 - 56*U + 31*U^2 - 6*U^3 + U^4)*H[{1}, U]*Log[T]*
    Log[U])/(T*U^3) + (16*(-1 + U)*(-5 + 3*U)*H[{2}, U]*Log[T]*Log[U])/
   (T*U^3) + (4*(10 - 11*U + 2*U^2)*Log[T]^2*Log[U])/(T*U^2) - 
  (8*(-1 + U)*(-5 + 3*U)*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) + 
  ((-48*LbL*Nf*(8 - 18*U + 13*U^2))/(T*(-1 + U)*U^2) - 
    (8*(-4 - 6*U + 22*U^2 - 9*U^3 + 3*U^4))/(T*(-1 + U)*U^2))*Zeta[3] + 
  ((-96*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3) - (16*(-1 + U)*(2 + 3*U))/
     (T*U^3))*H[{1}, U]*Zeta[3], (304*Nf)/(9*T*U) + 
  (16*LbL*Nf*(-7 + 4*U))/(T*U) - (4*(-31 + 9*U + 4*U^2))/(T*U) + 
  Pi^2*((-8*LbL*Nf*(-2 + 5*U))/(3*T*(-1 + U)*U) - 
    (4*(-14 + 25*U - 10*U^2 + U^3))/(3*T*(-1 + U)*U)) + 
  Pi^2*((-56*(-1 + U))/(3*T*U^2) - (16*LbL*Nf*(-1 + U))/(3*T*U^2))*
   H[{1}, U] + ((-16*LbL*Nf*(-7 + 10*U))/(T*U^2) + 
    (16*Nf*(-19 + 25*U))/(9*T*U^2) + (4*(-1 + U)*(55 - 26*U + 8*U^2))/
     (T*U^2))*H[{1}, U] + ((16*Nf*(-1 + U))/(3*T*U^2) - 
    (8*LbL*Nf*(-1 + U))/(T*U^2) + (4*(-8 + 12*U + U^2 + U^3))/(T*U^2))*
   H[{1}, U]^2 + (8*(-1 + U)*H[{1}, U]^3)/(T*U^2) + 
  ((16*LbL*Nf*(-2 + 5*U))/(T*(-1 + U)*U) - 
    (8*(24 - 72*U + 63*U^2 - 20*U^3 + 3*U^4))/(T*(-1 + U)*U^2))*H[{2}, U] + 
  ((-32*(-1 + U))/(T*U^2) + (32*LbL*Nf*(-1 + U))/(T*U^2))*H[{1}, U]*
   H[{2}, U] + (96*(-1 + U)*H[{3}, U])/(T*U^2) + 
  ((32*(-1 + U))/(T*U^2) - (64*LbL*Nf*(-1 + U))/(T*U^2))*H[{2, 1}, U] + 
  (48/(T*U) + (32*Nf)/(3*T*U))*Log[mm] + 
  ((48*(-1 + U))/(T*U^2) + (32*Nf*(-1 + U))/(3*T*U^2))*H[{1}, U]*Log[mm] + 
  (64*Log[2*om])/(T*U) + (64*(-1 + U)*H[{1}, U]*Log[2*om])/(T*U^2) + 
  (64*Log[mm]*Log[2*om])/(T*U) + (64*(-1 + U)*H[{1}, U]*Log[mm]*Log[2*om])/
   (T*U^2) + (32*(1 - 3*U + U^2)*Log[T])/(T*U) + 
  (16*(-6 + 13*U - 5*U^2 + U^3)*H[{1}, U]*Log[T])/(T*U^2) + 
  (32*(-1 + U)*H[{1}, U]^2*Log[T])/(T*U^2) - (64*(-1 + U)*H[{2}, U]*Log[T])/
   (T*U^2) - (8*(-2 + U)*Log[T]^2)/(T*U) + (16*(-1 + U)*H[{1}, U]*Log[T]^2)/
   (T*U^2) + (32*(-2 + U)*(-1 + U)*Log[U])/(T*U) + 
  (16*(-6 + 10*U - 4*U^2 + U^3)*H[{1}, U]*Log[U])/(T*U^2) - 
  (32*(-1 + U)*H[{2}, U]*Log[U])/(T*U^2) - (16*(-2 + U)*Log[T]*Log[U])/
   (T*U) + (32*(-1 + U)*H[{1}, U]*Log[T]*Log[U])/(T*U^2)}


==> anc/incAmn/incAmn.smallqq.0 <==
(*
  Born coefficients in inclusive leptonic tensor at small qq=q^2/s.
  Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes $\widehat{A}_{mn}^{inc(0)}$.
  Notations:  T=-t/s, qq=1-T-U.
*)
{(1 - 2*T + 2*T^2)/((-1 + T)*T), 0, 0, 0, 0}


==> anc/incAmn/incAmn.smallqq.1 <==
(*
  One-loop coefficients in inclusive leptonic tensor at small qq=q^2/s.
  Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes $\widehat{A}_{mn}^{inc(1)}$.
  Notations:  T=-t/s, qq=1-T-U, mm=m^2/s, om=\[Omega]0/Sqrt[s].
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{(4*Pi^2*(1 - 2*T + 2*T^2))/(3*(-1 + T)*T) - (4*(2 - 5*T + 5*T^2))/
   ((-1 + T)*T) + (2*(-3 + T)*G[{(1 - T)^(-1)}, 1])/T + 
  (2*(2 + T)*G[{T^(-1)}, 1])/(-1 + T) - (4*(1 + T^2)*G[{0, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (4*(2 - 2*T + T^2)*G[{0, T^(-1)}, 1])/((-1 + T)*T) - 
  (4*(1 + T^2)*G[{(1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (4*(2 - 2*T + T^2)*G[{T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(2 - 2*T + T^2)*G[{T^(-1), T^(-1)}, 1])/((-1 + T)*T) - 
  (6*(1 - 2*T + 2*T^2)*Log[mm])/((-1 + T)*T) - 
  (8*(1 - 2*T + 2*T^2)*Log[2*om])/((-1 + T)*T) - 
  (8*(1 - 2*T + 2*T^2)*Log[mm]*Log[2*om])/((-1 + T)*T), 
 (4*(-1 + 2*T)^2)/(-1 + T)^2, (4*(-1 + 2*T)^2)/T^2, 
 (4*(-1 + 2*T)^2)/((-1 + T)*T), 0}


==> anc/incAmn/incAmn.smallqq.2 <==
(*
  Two-loop coefficients in inclusive leptonic tensor at small qq=q^2/s.
  Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes $\widehat{A}_{mn}^{inc(2)}$.
  Notations:  T=-t/s, qq=1-T-U, mm=m^2/s, om=\[Omega]0/Sqrt[s].
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{(-8*Pi^4*(1 - 2*T + 2*T^2))/(15*(-1 + T)*T) + 
  (77 - 192*T + 192*T^2)/((-1 + T)*T) + (8*Nf*(383 - 823*T + 823*T^2))/
   (27*(-1 + T)*T) + Pi^2*((-32*Nf*(2 - 5*T + 5*T^2))/(9*(-1 + T)*T) + 
    (4*LbL*Nf*(53 - 60*T + 60*T^2))/9 - 
    (4*(-3 + 50*T - 20*T^2 - 60*T^3 + 30*T^4))/(3*(-1 + T)*T)) + 
  ((-4*Nf*(-51 + 19*T))/(9*T) - (8*LbL*Nf*(-9 - 20*T + 20*T^2))/
     (3*(-1 + T)) + (45 - 19*T + 48*T^2)/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-32*LbL*Nf)/3 - (2*(-27 - 30*T + 53*T^2))/(3*(-1 + T)*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((16*Nf*(1 + T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-3 + 3*T + 20*T^2))/(9*(-1 + T)) - 
    (2*(-21 + 55*T - 34*T^2 + 12*T^3))/(3*(-1 + T)^2*T))*
   G[{(1 - T)^(-1)}, 1] + ((-4*Nf*(32 + 19*T))/(9*(-1 + T)) + 
    (8*LbL*Nf*(-9 - 20*T + 20*T^2))/(3*T) - (74 - 77*T + 48*T^2)/(-1 + T))*
   G[{T^(-1)}, 1] + Pi^2*((-32*LbL*Nf)/3 - (2*(-4 - 76*T + 53*T^2))/
     (3*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf*(2 - 2*T + T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(20 - 43*T + 20*T^2))/(9*T) - (2*(-12 + 23*T - 2*T^2 + 12*T^3))/
     (3*(-1 + T)*T^2))*G[{T^(-1)}, 1] + 
  (8*Pi^2*(3 - 2*T + 2*T^2)*G[{0, 1}, 1])/(3*(-1 + T)*T) + 
  (16*LbL*Nf*(-5 - 4*T + 4*T^2) - (4*(1 + 44*T - 20*T^2 - 48*T^3 + 24*T^4))/
     ((-1 + T)*T))*G[{0, 1}, 1] + Pi^2*((-16*LbL*Nf*(1 + T))/(3*(-1 + T)) - 
    (4*(10 + 26*T + 17*T^2))/(3*(-1 + T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*Nf*(5 + 6*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-4 + 6*T + 3*T^2 - 12*T^3 + 4*T^4))/(-1 + T)^2 + 
    (4*(-9 + 9*T + 28*T^3 - 36*T^4 + 12*T^5))/((-1 + T)^2*T))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((-16*LbL*Nf*(-2 + T))/(3*T) - 
    (4*(53 - 60*T + 17*T^2))/(3*(-1 + T)*T))*G[{0, T^(-1)}, 1] + 
  ((16*Nf*(19 - 22*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-3 + 8*T - 9*T^2 - 4*T^3 + 4*T^4))/T^2 + 
    (4*(-4 + 9*T + 12*T^2 + 4*T^3 - 24*T^4 + 12*T^5))/((-1 + T)*T^2))*
   G[{0, T^(-1)}, 1] - (4*Pi^2*(6 + 20*T + 11*T^2)*G[{(1 - T)^(-1), 1}, 1])/
   (3*(-1 + T)*T) + ((16*Nf*(5 + 6*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-4 + 6*T + 3*T^2 - 12*T^3 + 4*T^4))/(-1 + T)^2 + 
    (4*(-9 + 9*T + 28*T^3 - 36*T^4 + 12*T^5))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1}, 1] + (8*Pi^2*(2 + T)*(2 + 9*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(-1 + T)*T) + 
  (8*Pi^2*(1 + 8*T - 8*T^2 + 2*T^4)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(-1 + T)^3*T) + ((8*Nf*(-3 + T))/(3*T) - (8*(-5 + 2*T + 2*T^2))/
     ((-1 + T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*Nf*(5 + 6*T + 8*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-4 + 6*T + 3*T^2 - 12*T^3 + 4*T^4))/(-1 + T)^2 - 
    (4*(-9 + 9*T + 28*T^3 - 36*T^4 + 12*T^5))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (16*Pi^2*G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((16*LbL*Nf*(-2 + T))/(3*T) + (8*(-7 + 2*T))/(3*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + Pi^2*((16*LbL*Nf*(1 + T))/(3*(-1 + T)) + 
    (8*(5 + 2*T))/(3*(-1 + T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (8*(-7 - 6*T + 6*T^2) - (8*LbL*Nf*(1 - 12*T + 12*T^2))/3)*
   G[{(1 - T)^(-1), T^(-1)}, 1] - 
  (4*Pi^2*(37 - 42*T + 11*T^2)*G[{T^(-1), 1}, 1])/(3*(-1 + T)*T) + 
  ((16*Nf*(19 - 22*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-3 + 8*T - 9*T^2 - 4*T^3 + 4*T^4))/T^2 + 
    (4*(-4 + 9*T + 12*T^2 + 4*T^3 - 24*T^4 + 12*T^5))/((-1 + T)*T^2))*
   G[{T^(-1), 1}, 1] + (16*Pi^2*G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((16*LbL*Nf*(-2 + T))/(3*T) + (8*(-7 + 2*T))/(3*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + Pi^2*((16*LbL*Nf*(1 + T))/(3*(-1 + T)) + 
    (8*(5 + 2*T))/(3*(-1 + T)))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  (8*(-7 - 6*T + 6*T^2) - (8*LbL*Nf*(1 - 12*T + 12*T^2))/3)*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  (8*Pi^2*(-3 + T)*(-11 + 9*T)*G[{T^(-1), T^(-1)}, 1])/(3*(-1 + T)*T) + 
  (8*Pi^2*(3 + 4*T^2 - 8*T^3 + 2*T^4)*G[{T^(-1), T^(-1)}, 1])/
   (3*(-1 + T)*T^3) + ((8*Nf*(2 + T))/(3*(-1 + T)) - 
    (8*(-1 - 6*T + 2*T^2))/((-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((-16*Nf*(19 - 22*T + 8*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-3 + 8*T - 9*T^2 - 4*T^3 + 4*T^4))/T^2 - 
    (4*(-4 + 9*T + 12*T^2 + 4*T^3 - 24*T^4 + 12*T^5))/((-1 + T)*T^2))*
   G[{T^(-1), T^(-1)}, 1] + 
  (384*LbL*Nf - (4*(-21 - 38*T + 38*T^2))/((-1 + T)*T))*G[{0, 0, 1}, 1] + 
  (-288*LbL*Nf + (16*Nf*(1 + T^2))/(3*(-1 + T)*T) + 
    (8*(6 - 34*T + 23*T^2))/((-1 + T)*T))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  (-288*LbL*Nf + (16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (8*(-5 - 12*T + 23*T^2))/((-1 + T)*T))*G[{0, 0, T^(-1)}, 1] - 
  (8*(3 - 2*T + 2*T^2)*G[{0, 1, 1}, 1])/((-1 + T)*T) + 
  (-64*LbL*Nf - (8*(-3 + 7*T))/((-1 + T)*T))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  (-64*LbL*Nf + (8*(-4 + 7*T))/((-1 + T)*T))*G[{0, 1, T^(-1)}, 1] + 
  (-64*LbL*Nf - (8*(-3 + 7*T))/((-1 + T)*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((16*Nf*(1 + T^2))/(3*(-1 + T)*T) + (32*LbL*Nf*(15 - 15*T + 2*T^2))/
     (3*(-1 + T)) + (12*(3 - 8*T + 7*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  2*(144*LbL*Nf - (16*Nf*(1 + T^2))/(3*(-1 + T)*T) - 
    (8*(-3 + 2*T)*(2 - 6*T + 5*T^2))/((-1 + T)^2*T))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  (-64*LbL*Nf + (8*(-4 + 7*T))/((-1 + T)*T))*G[{0, T^(-1), 1}, 1] + 
  ((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (32*LbL*Nf*(2 + 11*T + 2*T^2))/
     (3*T) + (12*(2 - 6*T + 7*T^2))/((-1 + T)*T))*G[{0, T^(-1), 1}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  2*(144*LbL*Nf - (16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - 
    (8*(1 + 2*T)*(1 - 4*T + 5*T^2))/((-1 + T)*T^2))*
   G[{0, T^(-1), T^(-1)}, 1] + ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(4 - 5*T + 4*T^2))/(3*T) + (4*(-11 + 2*T + 6*T^2))/
     ((-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  (-64*LbL*Nf - (8*(-3 + 7*T))/((-1 + T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((16*Nf*(1 + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) - (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  (144*LbL*Nf - (16*Nf*(1 + T^2))/(3*(-1 + T)*T) - 
    (8*(-3 + 2*T)*(2 - 6*T + 5*T^2))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((4*(3 + 6*T + 2*T^2))/((-1 + T)*T) + (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)))*G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(9 + 3*T - 15*T^2 + 5*T^3))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(9 + 3*T - 15*T^2 + 5*T^3))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((16*Nf*(1 + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) - (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (8*(6 - 4*T - 3*T^2 + 3*T^3))/
     ((-1 + T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (4*(3 + 7*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  2*((-64*LbL*Nf*T^2)/(3*(-1 + T)) + (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  (4*(3 + 7*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-64*LbL*Nf*T^2)/(3*(-1 + T)) + (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  (4*(-10 + 7*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((64*LbL*Nf*(-1 + T)^2)/(3*T) + (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  (-64*LbL*Nf + (8*(-4 + 7*T))/((-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) - (4*(-11 + 2*T + 6*T^2))/((-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (144*LbL*Nf - (16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - 
    (8*(1 + 2*T)*(1 - 4*T + 5*T^2))/((-1 + T)*T^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(4 - 5*T + 4*T^2))/(3*T) + (4*(-11 + 2*T + 6*T^2))/
     ((-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((4*(11 - 10*T + 2*T^2))/((-1 + T)*T) - (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T))*G[{T^(-1), 1, 1}, 1] + ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - 
    (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) + (4*(-2 - 12*T + 5*T^3))/((-1 + T)*T^2))*
   G[{T^(-1), 1, T^(-1)}, 1] + ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - 
    (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  (4*(3 + 7*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-64*LbL*Nf*T^2)/(3*(-1 + T)) + (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (4*(-10 + 7*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((64*LbL*Nf*(-1 + T)^2)/(3*T) + (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) + (4*(-11 + 2*T + 6*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1), 1}, 1] + 2*((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(4 - 5*T + 4*T^2))/(3*T) + (4*(-2 - 12*T + 5*T^3))/
     ((-1 + T)*T^2))*G[{T^(-1), T^(-1), 1}, 1] + 
  (4*(-10 + 7*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((64*LbL*Nf*(-1 + T)^2)/(3*T) + (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  3*((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) - (4*(-11 + 2*T + 6*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (8*(-2 - T - 6*T^2 + 3*T^3))/
     ((-1 + T)*T^2))*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  (24*(4 + T)*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{0, 0, 0, T^(-1)}, 1])/T - 
  (32*(3 - 2*T + 2*T^2)*G[{0, 0, 1, 1}, 1])/((-1 + T)*T) + 
  (16*(5 - 4*T + 3*T^2)*G[{0, 0, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(4 - 2*T + 3*T^2)*G[{0, 0, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(5 + 4*T^2)*G[{0, 0, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (32*(4 + T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) - 
  (8*(8 - 24*T + 23*T^2 - 14*T^3 + 5*T^4)*
    G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (8*(-5 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (32*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  (16*(9 - 8*T + 4*T^2)*G[{0, 0, T^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(-5 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (32*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) - 
  (32*(-5 + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(-2 + 11*T^2 - 6*T^3 + 5*T^4)*G[{0, 0, T^(-1), T^(-1)}, 1])/
   ((-1 + T)*T^3) - (16*(3 - 2*T + 2*T^2)*G[{0, 1, 0, 1}, 1])/((-1 + T)*T) + 
  (8*(5 - 4*T + 3*T^2)*G[{0, 1, 0, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(4 - 2*T + 3*T^2)*G[{0, 1, 0, T^(-1)}, 1])/((-1 + T)*T) - 
  (16*(3 - 2*T + 2*T^2)*G[{0, 1, 1, 1}, 1])/((-1 + T)*T) + 
  (16*(2 - 2*T + T^2)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2)*G[{0, 1, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(2 - 2*T + T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(5 - 4*T + 3*T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(5 - 4*T + 3*T^2)*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + (16*(1 + T^2)*G[{0, 1, T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(4 - 2*T + 3*T^2)*G[{0, 1, T^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(4 - 2*T + 3*T^2)*G[{0, 1, T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (8*(5 + 6*T + 4*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 0, 1}, 1] - 
  (16*(4 + T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) - 
  (8*(3 - 4*T - T^2 - 2*T^3 + 3*T^4)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 
     1])/((-1 + T)^3*T) - (8*(-5 + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((64*LbL*Nf*(1 + T))/(-1 + T) - (16*(-1 + 6*T))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] + 
  (16*(2 - 2*T + T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(3 - 2*T + 2*T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (8*(5 - 4*T + 3*T^2)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (8*(5 + 4*T^2)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + (8*(6 - 8*T + 2*T^2 + T^3)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T)^3 - 
  (8*(4 + T)*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(-1 + T) + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (16*(5 + 4*T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(2 - 8*T + 8*T^2 - 4*T^3 + T^4)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 
     1])/((-1 + T)^3*T) + 
  (24*(4 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (48*(-1 + 6*T - 6*T^2 + 2*T^3)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (32*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) - 
  (8*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (32*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(-1 + T) - 
  (32*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (32*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(-2 + T))/T + (8*(15 - 14*T + 4*T^2))/((-1 + T)*T))*
   G[{0, T^(-1), 0, 1}, 1] - (8*(4 + T)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/
   (-1 + T) + ((64*LbL*Nf*(-2 + T))/T + (16*(-5 + 6*T))/((-1 + T)*T))*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-5 + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(-1 + 11*T^2 - 10*T^3 + 3*T^4)*G[{0, T^(-1), 0, T^(-1)}, 1])/
   ((-1 + T)*T^3) + (16*(1 + T^2)*G[{0, T^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(3 - 2*T + 2*T^2)*G[{0, T^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (8*(-5 + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(4 - 2*T + 3*T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) - 
  (8*(9 - 8*T + 4*T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{0, T^(-1), 1, T^(-1)}, 1])/T^3 - 
  (8*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (32*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(-1 + T) - 
  (32*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (32*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) - 
  (16*(9 - 8*T + 4*T^2)*G[{0, T^(-1), T^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(-1 + 2*T^2 + T^4)*G[{0, T^(-1), T^(-1), 1}, 1])/((-1 + T)*T^3) + 
  (24*(-5 + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (32*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (24*(-5 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (48*(-1 + 2*T^3)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) + 
  ((-96*LbL*Nf*(1 + T))/(-1 + T) + (8*(-1 + 26*T + T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] - 
  (16*(4 + T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(-1 + T) - 
  (8*(-2 + 12*T + T^2)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (8*(-5 + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  (-192/(-1 + T) + (128*LbL*Nf*(1 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] + 
  (16*(2 - 2*T + T^2)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/((-1 + T)*T) + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (8*(5 - 4*T + 3*T^2)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + (8*(6 - 8*T + 2*T^2 + T^3)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(-1 + T)^3 + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(5 + 4*T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(-1 + 4*T - 8*T^2 + 4*T^3)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/
   ((-1 + T)^3*T) + (16*(4 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (16*(-1 + 6*T - 6*T^2 + 2*T^3)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (16*(3 - 8*T + 12*T^2 - 8*T^3 + 2*T^4)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (32*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(4 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) - 
  (8*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((64*LbL*Nf*(1 + T))/(-1 + T) - (16*(-1 + 6*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (32*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(4 + T)*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  2*(96/(-1 + T) - (64*LbL*Nf*(1 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] - 
  (16*(-1 + 4*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/((-1 + T)*T) + 
  (8*(6 - 8*T + 2*T^2 + T^3)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/
   (-1 + T)^3 + ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] + 
  (16*(1 + T^2)*G[{(1 - T)^(-1), 1, 1, 1}, 1])/((-1 + T)*T) - 
  (16*(1 + T^2)*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (16*(1 + T^2)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(6 - 8*T + 2*T^2 + T^3)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/
   (-1 + T)^3 - (16*(6 - 8*T + 2*T^2 + T^3)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T)^3 + 
  (8*(4 + T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] + 
  (8*(4 + T)*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((32*LbL*Nf*(1 + T))/(-1 + T) - (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] + 
  (16*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/((-1 + T)*T) - 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/((-1 + T)*T) + 
  (8*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (16*(3 - 8*T + 12*T^2 - 8*T^3 + 2*T^4)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (32*G[{(1 - T)^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/((-1 + T)*T) - 
  (32*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2 - 2*T^3 + T^4)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/
   ((-1 + T)^3*T) - (16*(6 - 8*T + 2*T^2 + T^3)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T)^3 - 
  (8*(2 + 4*T - 5*T^2 - 2*T^3 + 3*T^4)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 
      (1 - T)^(-1)}, 1])/((-1 + T)^3*T) + 
  (24*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   ((-1 + T)*T) - (24*(2 + 4*T - 5*T^2 - 2*T^3 + 3*T^4)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)^3*T) - 
  (32*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (48*(4 - T^2 - 6*T^3 + 5*T^4)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (48*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (-1 + T) - (32*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   ((-1 + T)*T) + (24*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (-1 + T) - (48*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(-1 + T) + 
  (64*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{(1 - T)^(-1), T^(-1), 0, 1}, 
    1] + ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + (-96/T - (64*LbL*Nf*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (16*(4 + T)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (16*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (96/(-1 + T) - (64*LbL*Nf*(1 + T))/(-1 + T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  (32*G[{(1 - T)^(-1), T^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (16*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(4 + T)*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T) + 
  ((32*LbL*Nf*(-2 + T))/T + (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] + 
  (8*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (16*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (32*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(-1 + T) - 
  (48*(4 + T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (-1 + T) + (64*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + (24*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (32*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/((-1 + T)*T) + 
  (64*G[{(1 - T)^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (48*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-96*LbL*Nf*(-2 + T))/T + (8*(26 - 28*T + T^2))/((-1 + T)*T))*
   G[{T^(-1), 0, 0, 1}, 1] + (192/T + (128*LbL*Nf*(-2 + T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] - 
  (8*(4 + T)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(-1 + T) - 
  (16*(-5 + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T - 
  (8*(11 - 14*T + T^2)*G[{T^(-1), 0, 0, T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2)*G[{T^(-1), 0, 1, 1}, 1])/((-1 + T)*T) + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 
    1] + ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  (8*(2 - 2*T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((-1 + T)*T) - 
  (8*(4 - 2*T + 3*T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T^3 + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 
    1] - (8*(4 + T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(-1 + T) + 
  ((64*LbL*Nf*(-2 + T))/T + (16*(-5 + 6*T))/((-1 + T)*T))*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 2*(-96/T - (64*LbL*Nf*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (24*(4 + T)*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (16*(-5 + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (32*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (8*(2 - 2*T + T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(9 - 8*T + 4*T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(1 - 4*T^2 + 4*T^3)*G[{T^(-1), 0, T^(-1), 1}, 1])/((-1 + T)*T^3) + 
  (16*(-5 + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (32*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(-5 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(-1 + 2*T^3)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) - 
  (16*(1 + 2*T^4)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) + 
  (16*(-3 + 4*T)*G[{T^(-1), 1, 0, 1}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T^3 + 
  (16*(2 - 2*T + T^2)*G[{T^(-1), 1, 1, 1}, 1])/((-1 + T)*T) - 
  (16*(2 - 2*T + T^2)*G[{T^(-1), 1, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((32*LbL*Nf*(-2 + T))/T + (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (8*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (16*(2 - 2*T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 1, T^(-1), 1}, 1])/T^3 + 
  (8*(-5 + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (16*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/T^3 + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{T^(-1), (1 - T)^(-1), 0, 1}, 
    1] + ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + (-96/T - (64*LbL*Nf*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  (16*(4 + T)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (16*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (96/(-1 + T) - (64*LbL*Nf*(1 + T))/(-1 + T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  (32*G[{T^(-1), (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (16*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(4 + T)*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T) + 
  ((32*LbL*Nf*(-2 + T))/T + (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  (8*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T - 
  (16*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (16*(1 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (32*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(-1 + T) - 
  (48*(4 + T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (-1 + T) + (64*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + (24*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/T - 
  (32*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/((-1 + T)*T) + 
  (64*G[{T^(-1), (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (48*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (16*(2 - 2*T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/((-1 + T)*T) - 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/((-1 + T)*T) - 
  (32*G[{T^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(-5 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/((-1 + T)*T) - 
  (16*(1 + 2*T^4)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/((-1 + T)*T^3) - 
  (32*(2 - 2*T + T^2)*G[{T^(-1), T^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2 - 2*T^3 + T^4)*G[{T^(-1), T^(-1), 1, 1}, 1])/((-1 + T)*T^3) + 
  (24*(-5 + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (16*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T^3 - 
  (8*(2 + 7*T^2 - 10*T^3 + 3*T^4)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   ((-1 + T)*T^3) + (24*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (32*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (64*G[{T^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (48*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/((-1 + T)*T) - 
  (24*(2 + 7*T^2 - 10*T^3 + 3*T^4)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/
   ((-1 + T)*T^3) - (48*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/T - (32*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + (48*(2 + 11*T^2 - 14*T^3 + 5*T^4)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) - 
  (16*Pi^2*(1 - 2*T + 2*T^2)*Log[2])/((-1 + T)*T) + 
  Pi^2*((-4*(1 - 2*T + 2*T^2))/((-1 + T)*T) - (16*Nf*(1 - 2*T + 2*T^2))/
     (9*(-1 + T)*T))*Log[mm] + ((3*(15 - 38*T + 38*T^2))/((-1 + T)*T) + 
    (4*Nf*(265 - 566*T + 566*T^2))/(27*(-1 + T)*T))*Log[mm] + 
  ((-12*(-3 + T))/T - (8*Nf*(-3 + T))/(3*T))*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  ((-12*(2 + T))/(-1 + T) - (8*Nf*(2 + T))/(3*(-1 + T)))*G[{T^(-1)}, 1]*
   Log[mm] + ((24*(1 + T^2))/((-1 + T)*T) + (16*Nf*(1 + T^2))/(3*(-1 + T)*T))*
   G[{0, (1 - T)^(-1)}, 1]*Log[mm] + 
  ((24*(2 - 2*T + T^2))/((-1 + T)*T) + (16*Nf*(2 - 2*T + T^2))/
     (3*(-1 + T)*T))*G[{0, T^(-1)}, 1]*Log[mm] + 
  ((24*(1 + T^2))/((-1 + T)*T) + (16*Nf*(1 + T^2))/(3*(-1 + T)*T))*
   G[{(1 - T)^(-1), 1}, 1]*Log[mm] + 
  2*((-24*(1 + T^2))/((-1 + T)*T) - (16*Nf*(1 + T^2))/(3*(-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[mm] + 
  ((24*(2 - 2*T + T^2))/((-1 + T)*T) + (16*Nf*(2 - 2*T + T^2))/
     (3*(-1 + T)*T))*G[{T^(-1), 1}, 1]*Log[mm] + 
  2*((-24*(2 - 2*T + T^2))/((-1 + T)*T) - (16*Nf*(2 - 2*T + T^2))/
     (3*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1]*Log[mm] + 
  ((18*(1 - 2*T + 2*T^2))/((-1 + T)*T) + (76*Nf*(1 - 2*T + 2*T^2))/
     (9*(-1 + T)*T))*Log[mm]^2 + (8*Nf*(1 - 2*T + 2*T^2)*Log[mm]^3)/
   (9*(-1 + T)*T) - (32*Pi^2*(1 - 2*T + 2*T^2)*Log[2*om])/(3*(-1 + T)*T) + 
  (32*(2 - 5*T + 5*T^2)*Log[2*om])/((-1 + T)*T) - 
  (16*(-3 + T)*G[{(1 - T)^(-1)}, 1]*Log[2*om])/T - 
  (16*(2 + T)*G[{T^(-1)}, 1]*Log[2*om])/(-1 + T) + 
  (32*(1 + T^2)*G[{0, (1 - T)^(-1)}, 1]*Log[2*om])/((-1 + T)*T) + 
  (32*(2 - 2*T + T^2)*G[{0, T^(-1)}, 1]*Log[2*om])/((-1 + T)*T) + 
  (32*(1 + T^2)*G[{(1 - T)^(-1), 1}, 1]*Log[2*om])/((-1 + T)*T) - 
  (64*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[2*om])/((-1 + T)*T) + 
  (32*(2 - 2*T + T^2)*G[{T^(-1), 1}, 1]*Log[2*om])/((-1 + T)*T) - 
  (64*(2 - 2*T + T^2)*G[{T^(-1), T^(-1)}, 1]*Log[2*om])/((-1 + T)*T) - 
  (32*Pi^2*(1 - 2*T + 2*T^2)*Log[mm]*Log[2*om])/(3*(-1 + T)*T) + 
  (16*(7 - 16*T + 16*T^2)*Log[mm]*Log[2*om])/((-1 + T)*T) - 
  (16*(-3 + T)*G[{(1 - T)^(-1)}, 1]*Log[mm]*Log[2*om])/T - 
  (16*(2 + T)*G[{T^(-1)}, 1]*Log[mm]*Log[2*om])/(-1 + T) + 
  (32*(1 + T^2)*G[{0, (1 - T)^(-1)}, 1]*Log[mm]*Log[2*om])/((-1 + T)*T) + 
  (32*(2 - 2*T + T^2)*G[{0, T^(-1)}, 1]*Log[mm]*Log[2*om])/((-1 + T)*T) + 
  (32*(1 + T^2)*G[{(1 - T)^(-1), 1}, 1]*Log[mm]*Log[2*om])/((-1 + T)*T) - 
  (64*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[mm]*Log[2*om])/
   ((-1 + T)*T) + (32*(2 - 2*T + T^2)*G[{T^(-1), 1}, 1]*Log[mm]*Log[2*om])/
   ((-1 + T)*T) - (64*(2 - 2*T + T^2)*G[{T^(-1), T^(-1)}, 1]*Log[mm]*
    Log[2*om])/((-1 + T)*T) + (48*(1 - 2*T + 2*T^2)*Log[mm]^2*Log[2*om])/
   ((-1 + T)*T) + (32*(1 - 2*T + 2*T^2)*Log[2*om]^2)/((-1 + T)*T) + 
  (64*(1 - 2*T + 2*T^2)*Log[mm]*Log[2*om]^2)/((-1 + T)*T) + 
  (32*(1 - 2*T + 2*T^2)*Log[mm]^2*Log[2*om]^2)/((-1 + T)*T) + 
  (384*LbL*Nf - (8*(-3 + 2*T)*(1 + 2*T))/((-1 + T)*T))*Zeta[3] + 
  ((-96*LbL*Nf*(1 + T))/(-1 + T) + (16*(2 + T))/((-1 + T)*T))*
   G[{(1 - T)^(-1)}, 1]*Zeta[3] + 
  ((-96*LbL*Nf*(-2 + T))/T - (16*(-3 + T))/((-1 + T)*T))*G[{T^(-1)}, 1]*
   Zeta[3] - (48*(1 - 2*T + 2*T^2)*Log[mm]*Zeta[3])/((-1 + T)*T), 
 (-30*(-1 + 2*T)^2)/(-1 + T)^2 - (152*Nf*(-1 + 2*T)^2)/(9*(-1 + T)^2) + 
  Pi^2*((-40*LbL*Nf*T*(-1 + 2*T)^2)/(3*(-1 + T)) + 
    (8*(-1 + 2*T)^2*(2 - 15*T + 15*T^2))/(3*(-1 + T)^2)) + 
  ((16*Nf*(-1 + 2*T))/(3*(-1 + T)) + (48*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T)^2 - 
    (8*(-1 + 2*T)*(-1 + 3*T)*(-3 + 4*T))/(-1 + T)^2)*G[{(1 - T)^(-1)}, 1] + 
  ((16*Nf*T*(-1 + 2*T))/(3*(-1 + T)^2) - (48*LbL*Nf*(-1 + 2*T)^2)/(-1 + T) + 
    (8*(-1 + 2*T)*(-2 + 3*T)*(-1 + 4*T))/(-1 + T)^2)*G[{T^(-1)}, 1] + 
  ((96*T*(-1 + 2*T)^2)/(-1 + T) - (32*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T))*
   G[{0, 1}, 1] + ((16*LbL*Nf*T^2*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^3 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/(-1 + T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + 2*T)*(3 + T + 2*T^2))/T - 
    (16*T*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T)^2)*G[{0, T^(-1)}, 1] + 
  ((16*LbL*Nf*T^2*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^3 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/(-1 + T))*G[{(1 - T)^(-1), 1}, 1] + 
  2*((-16*LbL*Nf*T^2*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^3 + 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/(-1 + T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-48*T*(-1 + 2*T)^2)/(-1 + T) + (16*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + ((16*LbL*Nf*(-1 + 2*T)*(3 + T + 2*T^2))/T - 
    (16*T*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T)^2)*G[{T^(-1), 1}, 1] + 
  ((-48*T*(-1 + 2*T)^2)/(-1 + T) + (16*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*LbL*Nf*(-1 + 2*T)*(3 + T + 2*T^2))/T + 
    (16*T*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T)^2)*G[{T^(-1), T^(-1)}, 1] + 
  ((-24*(-1 + 2*T)^2)/(-1 + T)^2 - (16*Nf*(-1 + 2*T)^2)/(3*(-1 + T)^2))*
   Log[mm] - (32*(-1 + 2*T)^2*Log[2*om])/(-1 + T)^2 - 
  (32*(-1 + 2*T)^2*Log[mm]*Log[2*om])/(-1 + T)^2, 
 (-30*(-1 + 2*T)^2)/T^2 - (152*Nf*(-1 + 2*T)^2)/(9*T^2) + 
  Pi^2*((-40*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/(3*T) + 
    (8*(-1 + 2*T)^2*(2 - 15*T + 15*T^2))/(3*T^2)) + 
  ((16*Nf*(-1 + T)*(-1 + 2*T))/(3*T^2) + (48*LbL*Nf*(-1 + 2*T)^2)/T - 
    (8*(-1 + 2*T)*(-1 + 3*T)*(-3 + 4*T))/T^2)*G[{(1 - T)^(-1)}, 1] + 
  ((16*Nf*(-1 + 2*T))/(3*T) - (48*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T^2 + 
    (8*(-1 + 2*T)*(-2 + 3*T)*(-1 + 4*T))/T^2)*G[{T^(-1)}, 1] + 
  ((96*(-1 + T)*(-1 + 2*T)^2)/T - (32*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T)*
   G[{0, 1}, 1] + ((16*LbL*Nf*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T) - 
    (16*(-1 + T)*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T^2)*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)^2*(-1 + 2*T)*(3 + T + 2*T^2))/T^3 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/T)*G[{0, T^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T) - 
    (16*(-1 + T)*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T^2)*G[{(1 - T)^(-1), 1}, 1] + 
  2*((-16*LbL*Nf*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T) + 
    (16*(-1 + T)*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-48*(-1 + T)*(-1 + 2*T)^2)/T + (16*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T)*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)^2*(-1 + 2*T)*(3 + T + 2*T^2))/T^3 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/T)*G[{T^(-1), 1}, 1] + 
  ((-48*(-1 + T)*(-1 + 2*T)^2)/T + (16*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T)*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*LbL*Nf*(-1 + T)^2*(-1 + 2*T)*(3 + T + 2*T^2))/T^3 + 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/T)*G[{T^(-1), T^(-1)}, 1] + 
  ((-24*(-1 + 2*T)^2)/T^2 - (16*Nf*(-1 + 2*T)^2)/(3*T^2))*Log[mm] - 
  (32*(-1 + 2*T)^2*Log[2*om])/T^2 - (32*(-1 + 2*T)^2*Log[mm]*Log[2*om])/T^2, 
 (-30*(-1 + 2*T)^2)/((-1 + T)*T) - (152*Nf*(-1 + 2*T)^2)/(9*(-1 + T)*T) + 
  Pi^2*((-40*LbL*Nf*(-1 + 2*T)^2)/3 + (8*(-1 + 2*T)^2*(2 - 15*T + 15*T^2))/
     (3*(-1 + T)*T)) + ((16*Nf*(-1 + 2*T))/(3*T) + 
    (48*LbL*Nf*(-1 + 2*T)^2)/(-1 + T) - (8*(-1 + 2*T)*(-1 + 3*T)*(-3 + 4*T))/
     ((-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  ((16*Nf*(-1 + 2*T))/(3*(-1 + T)) - (48*LbL*Nf*(-1 + 2*T)^2)/T + 
    (8*(-1 + 2*T)*(-2 + 3*T)*(-1 + 4*T))/((-1 + T)*T))*G[{T^(-1)}, 1] + 
  (96*(-1 + 2*T)^2 - 32*LbL*Nf*(-1 + 2*T)^2)*G[{0, 1}, 1] + 
  ((16*LbL*Nf*T*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^2 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T)*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)*(-1 + 2*T)*(3 + T + 2*T^2))/T^2 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T))*G[{0, T^(-1)}, 1] + 
  ((16*LbL*Nf*T*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^2 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T)*G[{(1 - T)^(-1), 1}, 1] + 
  2*((-16*LbL*Nf*T*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^2 + 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (-48*(-1 + 2*T)^2 + 16*LbL*Nf*(-1 + 2*T)^2)*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)*(-1 + 2*T)*(3 + T + 2*T^2))/T^2 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T))*G[{T^(-1), 1}, 1] + 
  (-48*(-1 + 2*T)^2 + 16*LbL*Nf*(-1 + 2*T)^2)*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*LbL*Nf*(-1 + T)*(-1 + 2*T)*(3 + T + 2*T^2))/T^2 + 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-24*(-1 + 2*T)^2)/((-1 + T)*T) - (16*Nf*(-1 + 2*T)^2)/(3*(-1 + T)*T))*
   Log[mm] - (32*(-1 + 2*T)^2*Log[2*om])/((-1 + T)*T) - 
  (32*(-1 + 2*T)^2*Log[mm]*Log[2*om])/((-1 + T)*T), 0}


==> anc/old/Ainc <==
(*
This file was generated by 'Amplitudes.nb'.
Coefficients in inclusive leptonic tensor through two loops.
    Format: {A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes $\widehat{A}_{mn}^{inc}$.
    Notations:    a=\[Alpha]/(4\[Pi]), T=-t/s, U=-u/s, mm=m^2/s, om=\[Omega]/Sqrt[s].
    Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
    Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{SeriesData[a, 0, {-((2 - 2*T + T^2 - 2*U + U^2)/(T*U)), 
   (-4*Pi^2*(2 - 2*T + T^2 - 2*U + U^2))/(3*T*U) + 
    (2*(8 - 9*T + 5*T^2 - 9*U + 5*U^2))/(T*U) - 
    (2*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1])/
     ((-1 + T)*T*(-1 + U)*U*(T + U)) - (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{T^(-1), 0}, 1])/(T^2*U) + (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{T^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
    (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1])/(T*U^2) - 
    (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), (T + U)^(-1)}, 1])/
     (T*U^2) + (6*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm])/(T*U) + 
    (8*(2 - 2*T + T^2 - 2*U + U^2)*Log[2*om])/(T*U) + 
    (8*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]*Log[2*om])/(T*U) - 
    (2*(-1 + T)*(2 + U)*Log[T])/((-1 + U)*U) + 
    (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*Log[T])/(T*U^2) - 
    (2*(2 + T)*(-1 + U)*Log[U])/((-1 + T)*T) - 
    (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*Log[U])/(T^2*U), 
   (8*Pi^4*(2 - 2*T + T^2 - 2*U + U^2))/(15*T*U) - 
    (152 - 171*T + 96*T^2 - 171*U + 96*U^2)/(T*U) - 
    (4*Nf*(1532 - 1589*T + 823*T^2 - 1589*U + 823*U^2))/(27*T*U) + 
    (8*Nf*Pi^2*(22 - 46*T + 37*T^2 - 13*T^3 - 46*U + 64*T*U - 31*T^2*U + 
       10*T^3*U + 37*U^2 - 31*T*U^2 - 13*U^3 + 10*T*U^3))/
     (9*(-1 + T)*T*(-1 + U)*U) - 
    (4*LbL*Nf*Pi^2*(-24*T^2 + 64*T^3 - 60*T^4 + 20*T^5 - 108*T*U + 
       144*T^2*U - 115*T^3*U + 30*T^4*U - 24*U^2 + 144*T*U^2 - 110*T^2*U^2 + 
       50*T^3*U^2 + 64*U^3 - 115*T*U^3 + 50*T^2*U^3 - 60*U^4 + 30*T*U^4 + 
       20*U^5))/(9*T*U*(T + U)) + 
    (Pi^2*(-10*T^2 + 146*T^3 - 393*T^4 + 388*T^5 - 131*T^6 - 20*T*U + 
       558*T^2*U - 1654*T^3*U + 1980*T^4*U - 1100*T^5*U + 236*T^6*U - 
       10*U^2 + 558*T*U^2 - 2282*T^2*U^2 + 3640*T^3*U^2 - 2881*T^4*U^2 + 
       1120*T^5*U^2 - 172*T^6*U^2 + 146*U^3 - 1654*T*U^3 + 3640*T^2*U^3 - 
       3344*T^3*U^3 + 1580*T^4*U^3 - 408*T^5*U^3 + 40*T^6*U^3 - 393*U^4 + 
       1980*T*U^4 - 2881*T^2*U^4 + 1580*T^3*U^4 - 232*T^4*U^4 + 388*U^5 - 
       1100*T*U^5 + 1120*T^2*U^5 - 408*T^3*U^5 - 131*U^6 + 236*T*U^6 - 
       172*T^2*U^6 + 40*T^3*U^6))/(3*(-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2) - 
    (16*Nf*Pi^2*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1])/
     (9*T^2*U) - (8*LbL*Nf*Pi^2*(10*T^2 - 40*T^3 + 60*T^4 - 40*T^5 + 10*T^6 + 
       20*T*U - 55*T^2*U + 75*T^3*U - 50*T^4*U + 10*T^5*U + 10*U^2 - 
       43*T*U^2 + 30*T^2*U^2 - 25*T^3*U^2 + 10*T^4*U^2 - 10*U^3 + 33*T*U^3 - 
       15*T^2*U^3 + 10*T^3*U^3)*G[{T^(-1)}, 1])/(9*T^2*U^2) - 
    (2*Pi^2*(14 - 56*T + 101*T^2 - 100*T^3 + 51*T^4 - 10*T^5 - 56*U + 
       136*T*U - 166*T^2*U + 124*T^3*U - 48*T^4*U + 10*T^5*U + 53*U^2 - 
       108*T*U^2 + 132*T^2*U^2 - 90*T^3*U^2 + 19*T^4*U^2 + 18*U^3 + 
       34*T*U^3 - 58*T^2*U^3 + 34*T^3*U^3 - 4*T^4*U^3 - 29*U^4 - 6*T*U^4 + 
       9*T^2*U^4 - 4*T^3*U^4)*G[{T^(-1)}, 1])/(3*(-1 + T)*T^2*(-1 + U)*U^2) + 
    (16*Nf*Pi^2*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1])/
     (9*T*U^2) + (2*Pi^2*(-14 + 56*T - 53*T^2 - 18*T^3 + 29*T^4 + 56*U - 
       136*T*U + 108*T^2*U - 34*T^3*U + 6*T^4*U - 101*U^2 + 166*T*U^2 - 
       132*T^2*U^2 + 58*T^3*U^2 - 9*T^4*U^2 + 100*U^3 - 124*T*U^3 + 
       90*T^2*U^3 - 34*T^3*U^3 + 4*T^4*U^3 - 51*U^4 + 48*T*U^4 - 19*T^2*U^4 + 
       4*T^3*U^4 + 10*U^5 - 10*T*U^5)*G[{U^(-1)}, 1])/
     (3*(-1 + T)*T^2*(-1 + U)*U^2) - 
    (8*LbL*Nf*Pi^2*(10*T^2 - 10*T^3 + 20*T*U - 43*T^2*U + 33*T^3*U + 10*U^2 - 
       55*T*U^2 + 30*T^2*U^2 - 15*T^3*U^2 - 40*U^3 + 75*T*U^3 - 25*T^2*U^3 + 
       10*T^3*U^3 + 60*U^4 - 50*T*U^4 + 10*T^2*U^4 - 40*U^5 + 10*T*U^5 + 
       10*U^6)*G[{U^(-1)}, 1])/(9*T^2*U^2) + 
    (8*LbL*Nf*(-1 + T + U)*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 
       23*U^2 + 2*T*U^2 + 2*U^3)*G[{(T + U)^(-1)}, 1])/(3*T*U*(T + U)) + 
    (4*Nf*(-1 + T + U)*(-140*T + 178*T^2 - 89*T^3 - 140*U + 280*T*U - 
       127*T^2*U + 38*T^3*U + 178*U^2 - 127*T*U^2 - 89*U^3 + 38*T*U^3)*
      G[{(T + U)^(-1)}, 1])/(9*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    ((-1 + T + U)*(-156*T + 234*T^2 - 123*T^3 - 156*U + 344*T*U - 209*T^2*U + 
       72*T^3*U + 234*U^2 - 209*T*U^2 + 20*T^2*U^2 - 123*U^3 + 72*T*U^3)*
      G[{(T + U)^(-1)}, 1])/((-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (40*LbL*Nf*Pi^2*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       17*T^4*U - 16*T^5*U + 4*T^6*U - 18*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1)}, 1])/(9*T^2*U^2*(T + U)^2) + 
    (2*Pi^2*(-1 + T + U)*(-14*T^3 + 42*T^4 - 59*T^5 + 41*T^6 - 10*T^7 - 
       42*T^2*U + 168*T^3*U - 153*T^4*U + 50*T^5*U + 10*T^7*U - 42*T*U^2 + 
       252*T^2*U^2 - 224*T^3*U^2 + 67*T^4*U^2 - 22*T^5*U^2 + 2*T^6*U^2 - 
       14*U^3 + 168*T*U^3 - 224*T^2*U^3 - 4*T^3*U^3 - 76*T^4*U^3 + 
       94*T^5*U^3 - 10*T^6*U^3 + 42*U^4 - 153*T*U^4 + 67*T^2*U^4 - 
       76*T^3*U^4 + 84*T^4*U^4 - 30*T^5*U^4 - 59*U^5 + 50*T*U^5 - 
       22*T^2*U^5 + 94*T^3*U^5 - 30*T^4*U^5 + 41*U^6 + 2*T^2*U^6 - 
       10*T^3*U^6 - 10*U^7 + 10*T*U^7)*G[{(T + U)^(-1)}, 1])/
     (3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) + 
    (8*Pi^2*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + 
       T*U^3)*G[{0, T^(-1)}, 1])/(3*T^2*U^2) + 
    (8*Pi^2*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + 
       T*U^3)*G[{0, U^(-1)}, 1])/(3*T^2*U^2) - 
    (8*Pi^2*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + 
       T*U^3)*G[{0, (T + U)^(-1)}, 1])/(3*T^2*U^2) + 
    (8*Nf*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{0, (T + U)^(-1)}, 1])/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)) - 
    (16*LbL*Nf*(-12*T + 30*T^2 - 8*T^3 - 14*T^4 + 4*T^5 - 12*U + 24*T*U + 
       12*T^2*U - 27*T^3*U + 6*T^4*U + 30*U^2 + 12*T*U^2 - 26*T^2*U^2 + 
       10*T^3*U^2 - 8*U^3 - 27*T*U^3 + 10*T^2*U^3 - 14*U^4 + 6*T*U^4 + 4*U^5)*
      G[{0, (T + U)^(-1)}, 1])/(3*T*U*(T + U)) + 
    (2*(24*T^2 - 8*T^3 - 45*T^4 + 29*T^5 + 48*T*U + 28*T^2*U - 224*T^3*U + 
       193*T^4*U - 54*T^5*U + 24*U^2 + 28*T*U^2 - 262*T^2*U^2 + 342*T^3*U^2 - 
       148*T^4*U^2 + 16*T^5*U^2 - 8*U^3 - 224*T*U^3 + 342*T^2*U^3 - 
       92*T^3*U^3 - 45*U^4 + 193*T*U^4 - 148*T^2*U^4 + 29*U^5 - 54*T*U^5 + 
       16*T^2*U^5)*G[{0, (T + U)^(-1)}, 1])/((-1 + T)*T*(-1 + U)*U*
      (T + U)^2) - (16*LbL*Nf*Pi^2*(-2 + T)*(-1 + U)*G[{T^(-1), 0}, 1])/
     (3*T^2) - (4*Pi^2*(8*T - 8*T^2 + 4*T^3 + 43*U - 13*T*U - 43*U^2 + 
       9*T*U^2)*G[{T^(-1), 0}, 1])/(3*T^2*U) + 
    (8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
       19*U^2 - 25*T*U^2 - 3*T^2*U^2)*G[{T^(-1), 0}, 1])/(9*(-1 + T)*T^2*U) + 
    (2*(4*T^2 - 42*T^3 + 52*T^4 - 21*T^5 + 7*T^6 + 8*T*U - 71*T^2*U + 
       48*T^3*U + 62*T^4*U - 46*T^5*U + 8*T^6*U + 4*U^2 - 40*T*U^2 + 
       75*T^2*U^2 - 10*T^3*U^2 - 20*T^4*U^2 - 11*U^3 + 46*T*U^3 - 2*T^2*U^3 - 
       42*T^3*U^3 + 15*U^4 - 5*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4)*
      G[{T^(-1), 0}, 1])/((-1 + T)*T^2*U*(T + U)^2) - 
    (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 
       9*T^2*U + 24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 
       62*T^2*U^2 - 30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 
       31*T^2*U^3 + 10*T^3*U^3 + 14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       4*T*U^5)*G[{T^(-1), 0}, 1])/(3*T^2*U*(T + U)) - 
    (8*Pi^2*(2*T^2 - 2*T^3 + T^4 + 9*T*U + T^2*U + 3*U^2 - 3*T*U^2 + T^2*U^2)*
      G[{T^(-1), T^(-1)}, 1])/(3*T^3*U) + 
    (8*Pi^2*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1)}, 1])/(T^2*U^2) + 
    (4*Pi^2*(12*T - 12*T^2 + 6*T^3 + 31*U - 11*T*U - 31*U^2 + 5*T*U^2)*
      G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^2*U) - 
    (8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
       19*U^2 - 25*T*U^2 - 3*T^2*U^2)*G[{T^(-1), (T + U)^(-1)}, 1])/
     (9*(-1 + T)*T^2*U) - (2*(4*T^2 - 42*T^3 + 52*T^4 - 21*T^5 + 7*T^6 + 
       8*T*U - 71*T^2*U + 48*T^3*U + 62*T^4*U - 46*T^5*U + 8*T^6*U + 4*U^2 - 
       40*T*U^2 + 75*T^2*U^2 - 10*T^3*U^2 - 20*T^4*U^2 - 11*U^3 + 46*T*U^3 - 
       2*T^2*U^3 - 42*T^3*U^3 + 15*U^4 - 5*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4)*
      G[{T^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T^2*U*(T + U)^2) + 
    (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 
       9*T^2*U + 24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 
       62*T^2*U^2 - 30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 
       31*T^2*U^3 + 10*T^3*U^3 + 14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       4*T*U^5)*G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^2*U*(T + U)) - 
    (16*LbL*Nf*Pi^2*(-1 + T)*(-2 + U)*G[{U^(-1), 0}, 1])/(3*U^2) - 
    (4*Pi^2*(43*T - 43*T^2 + 8*U - 13*T*U + 9*T^2*U - 8*U^2 + 4*U^3)*
      G[{U^(-1), 0}, 1])/(3*T*U^2) - 
    (8*Nf*(19*T - 19*T^2 + 38*U - 44*T*U + 25*T^2*U - 76*U^2 + 16*T*U^2 + 
       3*T^2*U^2 + 57*U^3 - 19*U^4)*G[{U^(-1), 0}, 1])/(9*T*(-1 + U)*U^2) - 
    (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 18*T*U - 72*T^2*U + 
       40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 62*T^2*U^2 - 
       31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 10*T^3*U^3 - 
       12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 4*U^6)*
      G[{U^(-1), 0}, 1])/(3*T*U^2*(T + U)) + 
    (2*(4*T^2 - 11*T^3 + 15*T^4 + 8*T*U - 40*T^2*U + 46*T^3*U - 5*T^4*U + 
       4*U^2 - 71*T*U^2 + 75*T^2*U^2 - 2*T^3*U^2 - 27*T^4*U^2 - 42*U^3 + 
       48*T*U^3 - 10*T^2*U^3 - 42*T^3*U^3 + 8*T^4*U^3 + 52*U^4 + 62*T*U^4 - 
       20*T^2*U^4 - 21*U^5 - 46*T*U^5 + 7*U^6 + 8*T*U^6)*G[{U^(-1), 0}, 1])/
     (T*(-1 + U)*U^2*(T + U)^2) + (8*Pi^2*(T + U)*(-T + T^2 - U + U^2)*
      G[{U^(-1), T^(-1)}, 1])/(T^2*U^2) - 
    (8*Pi^2*(3*T^2 + 9*T*U - 3*T^2*U + 2*U^2 + T*U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), U^(-1)}, 1])/(3*T*U^3) + 
    (4*Pi^2*(31*T - 31*T^2 + 12*U - 11*T*U + 5*T^2*U - 12*U^2 + 6*U^3)*
      G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^2) + 
    (8*Nf*(19*T - 19*T^2 + 38*U - 44*T*U + 25*T^2*U - 76*U^2 + 16*T*U^2 + 
       3*T^2*U^2 + 57*U^3 - 19*U^4)*G[{U^(-1), (T + U)^(-1)}, 1])/
     (9*T*(-1 + U)*U^2) + (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 
       18*T*U - 72*T^2*U + 40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 
       62*T^2*U^2 - 31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 
       10*T^3*U^3 - 12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 
       4*U^6)*G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^2*(T + U)) - 
    (2*(4*T^2 - 11*T^3 + 15*T^4 + 8*T*U - 40*T^2*U + 46*T^3*U - 5*T^4*U + 
       4*U^2 - 71*T*U^2 + 75*T^2*U^2 - 2*T^3*U^2 - 27*T^4*U^2 - 42*U^3 + 
       48*T*U^3 - 10*T^2*U^3 - 42*T^3*U^3 + 8*T^4*U^3 + 52*U^4 + 62*T*U^4 - 
       20*T^2*U^4 - 21*U^5 - 46*T*U^5 + 7*U^6 + 8*T*U^6)*
      G[{U^(-1), (T + U)^(-1)}, 1])/(T*(-1 + U)*U^2*(T + U)^2) - 
    (32*LbL*Nf*(-2 + T + U)*(-1 + T + U)*(-T + T^2 - U + U^2)*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1])/(3*T*U*(T + U)) - 
    (2*(-1 + T + U)*(-30*T^2 + 76*T^3 - 69*T^4 + 23*T^5 - 52*T*U + 
       180*T^2*U - 206*T^3*U + 105*T^4*U - 18*T^5*U - 30*U^2 + 180*T*U^2 - 
       258*T^2*U^2 + 144*T^3*U^2 - 40*T^4*U^2 + 4*T^5*U^2 + 76*U^3 - 
       206*T*U^3 + 144*T^2*U^3 - 36*T^3*U^3 + 4*T^4*U^3 - 69*U^4 + 
       105*T*U^4 - 40*T^2*U^4 + 4*T^3*U^4 + 23*U^5 - 18*T*U^5 + 4*T^2*U^5)*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)^2*T*(-1 + U)^2*U*
      (T + U)^2) - (64*LbL*Nf*(-T + T^2 - U + U^2)*G[{0, 0, (T + U)^(-1)}, 
       1])/(T*U) + (4*(-38*T + 77*T^2 - 39*T^3 - 38*U + 34*T*U - 35*T^2*U + 
       18*T^3*U + 77*U^2 - 35*T*U^2 - 39*U^3 + 18*T*U^3)*
      G[{0, 0, (T + U)^(-1)}, 1])/((-1 + T)*T*(-1 + U)*U) + 
    (4*(-22*T^2 + 47*T^3 - 25*T^4 - 2*T*U - 3*T^2*U - 5*T^3*U + 7*T^4*U + 
       2*U^2 + 7*T*U^2 + 3*T^2*U^2 - 6*T^3*U^2 - 4*U^3 - 3*T*U^3 + 
       4*T^2*U^3 + 2*U^4 - 2*T*U^4)*G[{0, T^(-1), 0}, 1])/
     ((-1 + T)*T^2*(-1 + U)*U) - 
    (16*LbL*Nf*(-24*T^2 + 24*T^3 - 6*T*U + 6*T^2*U - 3*T^3*U - 6*U^2 + 
       12*T*U^2 - 5*T^2*U^2 + 2*T^3*U^2 + 12*U^3 - 10*T*U^3 + 2*T^2*U^3 - 
       8*U^4 + 2*T*U^4 + 2*U^5)*G[{0, T^(-1), 0}, 1])/(3*T^2*U) - 
    (4*(-22*T^2 + 47*T^3 - 25*T^4 - 2*T*U - 3*T^2*U - 5*T^3*U + 7*T^4*U + 
       2*U^2 + 7*T*U^2 + 3*T^2*U^2 - 6*T^3*U^2 - 4*U^3 - 3*T*U^3 + 
       4*T^2*U^3 + 2*U^4 - 2*T*U^4)*G[{0, T^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)*T^2*(-1 + U)*U) + 
    (16*LbL*Nf*(-24*T^2 + 24*T^3 - 6*T*U + 6*T^2*U - 3*T^3*U - 6*U^2 + 
       12*T*U^2 - 5*T^2*U^2 + 2*T^3*U^2 + 12*U^3 - 10*T*U^3 + 2*T^2*U^3 - 
       8*U^4 + 2*T*U^4 + 2*U^5)*G[{0, T^(-1), (T + U)^(-1)}, 1])/(3*T^2*U) - 
    (16*LbL*Nf*(-6*T^2 + 12*T^3 - 8*T^4 + 2*T^5 - 6*T*U + 12*T^2*U - 
       10*T^3*U + 2*T^4*U - 24*U^2 + 6*T*U^2 - 5*T^2*U^2 + 2*T^3*U^2 + 
       24*U^3 - 3*T*U^3 + 2*T^2*U^3)*G[{0, U^(-1), 0}, 1])/(3*T*U^2) - 
    (4*(-2*T^2 + 4*T^3 - 2*T^4 + 2*T*U - 7*T^2*U + 3*T^3*U + 2*T^4*U + 
       22*U^2 + 3*T*U^2 - 3*T^2*U^2 - 4*T^3*U^2 - 47*U^3 + 5*T*U^3 + 
       6*T^2*U^3 + 25*U^4 - 7*T*U^4)*G[{0, U^(-1), 0}, 1])/
     ((-1 + T)*T*(-1 + U)*U^2) + 
    (16*LbL*Nf*(-6*T^2 + 12*T^3 - 8*T^4 + 2*T^5 - 6*T*U + 12*T^2*U - 
       10*T^3*U + 2*T^4*U - 24*U^2 + 6*T*U^2 - 5*T^2*U^2 + 2*T^3*U^2 + 
       24*U^3 - 3*T*U^3 + 2*T^2*U^3)*G[{0, U^(-1), (T + U)^(-1)}, 1])/
     (3*T*U^2) + (4*(-2*T^2 + 4*T^3 - 2*T^4 + 2*T*U - 7*T^2*U + 3*T^3*U + 
       2*T^4*U + 22*U^2 + 3*T*U^2 - 3*T^2*U^2 - 4*T^3*U^2 - 47*U^3 + 
       5*T*U^3 + 6*T^2*U^3 + 25*U^4 - 7*T*U^4)*G[{0, U^(-1), (T + U)^(-1)}, 
       1])/((-1 + T)*T*(-1 + U)*U^2) - 
    (4*(T^2 + U^2)*G[{0, (T + U)^(-1), 0}, 1])/(T*U) + 
    (64*LbL*Nf*(-T + T^2 - U + U^2)*G[{0, (T + U)^(-1), 0}, 1])/(T*U) + 
    (12*(2*T - 4*T^2 + 2*T^3 + 2*U + 2*T*U - 2*T^2*U + T^3*U - 4*U^2 - 
       2*T*U^2 + 2*U^3 + T*U^3)*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)*T*(-1 + U)*U) - (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{T^(-1), 0, 0}, 1])/(3*T^2*U) + 
    (8*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 6*U - 14*T*U + 
       17*T^2*U - 12*T^3*U + 3*T^4*U - U^2 + 6*T*U^2 - 7*T^2*U^2 + 
       6*T^3*U^2 - T^4*U^2 - 3*U^3 + T*U^3 - T^3*U^3)*G[{T^(-1), 0, 0}, 1])/
     ((-1 + T)*T^2*U^2) + (32*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 4*T*U - 11*T^2*U + 15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 
       8*T*U^2 + 6*T^2*U^2 - 5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 
       3*T^2*U^3 + 2*T^3*U^3)*G[{T^(-1), 0, 0}, 1])/(3*T^2*U^2) - 
    (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3)*
      G[{T^(-1), 0, (T + U)^(-1)}, 1])/(3*T^2*U^2) - 
    (4*(2*T - 8*T^2 + 15*T^3 - 16*T^4 + 9*T^5 - 2*T^6 + 2*U - 16*T*U + 
       45*T^2*U - 64*T^3*U + 51*T^4*U - 20*T^5*U + 2*T^6*U - 8*U^2 + 
       40*T*U^2 - 78*T^2*U^2 + 71*T^3*U^2 - 44*T^4*U^2 + 10*T^5*U^2 + 
       12*U^3 - 40*T*U^3 + 36*T^2*U^3 - 19*T^3*U^3 + 16*T^4*U^3 - 2*T^5*U^3 - 
       8*U^4 + 11*T*U^4 + 8*T^2*U^4 + 2*T^3*U^4 - 4*T^4*U^4 + 2*U^5 + 
       3*T*U^5 - 6*T^2*U^5 - 2*T^3*U^5)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), T^(-1), 0}, 1])/
     (3*T^2*U) - (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 
       2*U + T*U - 2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2)*
      G[{T^(-1), T^(-1), 0}, 1])/(3*T^2*U^2) - 
    (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 4*T*U + 25*T^2*U - 
       24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 6*T^3*U^2 - 
       2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3)*
      G[{T^(-1), T^(-1), 0}, 1])/((-1 + T)*T^2*U^2) + 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^2*U) + 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 
       1])/(3*T^2*U^2) + (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 
       4*T*U + 25*T^2*U - 24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 
       6*T^3*U^2 - 2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3)*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T^2*U^2) - 
    (16*LbL*Nf*(-1 + U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/T + 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), (T + U)^(-1), 0}, 
       1])/(3*T^2*U) + (4*(-4*T + 16*T^2 - 26*T^3 + 20*T^4 - 6*T^5 - 4*U + 
       32*T*U - 60*T^2*U + 54*T^3*U - 28*T^4*U + 6*T^5*U + 16*U^2 - 
       55*T*U^2 + 64*T^2*U^2 - 27*T^3*U^2 + 2*T^4*U^2 + 3*T^5*U^2 - 23*U^3 + 
       46*T*U^3 - 22*T^2*U^3 - T^3*U^3 + 3*T^4*U^3 + 14*U^4 - 22*T*U^4 + 
       8*T^2*U^4 - 3*T^3*U^4 - 3*U^5 + 3*T*U^5 - 3*T^2*U^5)*
      G[{T^(-1), (T + U)^(-1), 0}, 1])/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2)*
      G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^2*U^2) - 
    (4*(-2*T + 8*T^2 - 11*T^3 + 4*T^4 + 3*T^5 - 2*T^6 - 2*U + 16*T*U - 
       31*T^2*U + 22*T^3*U - 5*T^4*U - 2*T^5*U + 2*T^6*U + 8*U^2 - 37*T*U^2 + 
       38*T^2*U^2 + 6*T^3*U^2 - 14*T^4*U^2 + 5*T^5*U^2 - 21*U^3 + 50*T*U^3 - 
       32*T^3*U^3 + 9*T^4*U^3 + 26*U^4 - 29*T*U^4 - 12*T^2*U^4 + 9*T^3*U^4 - 
       11*U^5 + 2*T*U^5 + 3*T^2*U^5)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 
       1])/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) + 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0, 0}, 1])/
     (3*T*U^2) - (8*(2 - 6*T + T^2 + 3*T^3 - 8*U + 14*T*U - 6*T^2*U - T^3*U + 
       15*U^2 - 17*T*U^2 + 7*T^2*U^2 - 16*U^3 + 12*T*U^3 - 6*T^2*U^3 + 
       T^3*U^3 + 9*U^4 - 3*T*U^4 + T^2*U^4 - 2*U^5)*G[{U^(-1), 0, 0}, 1])/
     (T^2*(-1 + U)*U^2) + (32*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 
       6*T^3*U + 2*U^2 - 11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 
       15*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 
       8*U^5 + 2*T*U^5 + 2*U^6)*G[{U^(-1), 0, 0}, 1])/(3*T^2*U^2) - 
    (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 6*T^3*U + 2*U^2 - 
       11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 15*T*U^3 - 5*T^2*U^3 + 
       2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*
      G[{U^(-1), 0, (T + U)^(-1)}, 1])/(3*T^2*U^2) + 
    (4*(-2*T + 8*T^2 - 12*T^3 + 8*T^4 - 2*T^5 - 2*U + 16*T*U - 40*T^2*U + 
       40*T^3*U - 11*T^4*U - 3*T^5*U + 8*U^2 - 45*T*U^2 + 78*T^2*U^2 - 
       36*T^3*U^2 - 8*T^4*U^2 + 6*T^5*U^2 - 15*U^3 + 64*T*U^3 - 71*T^2*U^3 + 
       19*T^3*U^3 - 2*T^4*U^3 + 2*T^5*U^3 + 16*U^4 - 51*T*U^4 + 44*T^2*U^4 - 
       16*T^3*U^4 + 4*T^4*U^4 - 9*U^5 + 20*T*U^5 - 10*T^2*U^5 + 2*T^3*U^5 + 
       2*U^6 - 2*T*U^6)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) + 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), U^(-1), 0}, 1])/
     (3*T*U^2) - (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - 
       T^2*U + 6*U^2 - 2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4)*
      G[{U^(-1), U^(-1), 0}, 1])/(3*T^2*U^2) + 
    (4*(-2 + 6*T - 5*T^2 + T^3 + 8*U + 4*T*U + 4*T^2*U - 6*T^3*U - 11*U^2 - 
       25*T*U^2 - T^2*U^2 + 9*T^3*U^2 + 4*U^3 + 24*T*U^3 - 6*T^2*U^3 + 
       2*T^3*U^3 + 3*U^4 - 9*T*U^4 + 2*T^2*U^4 - 2*U^5)*
      G[{U^(-1), U^(-1), 0}, 1])/(T^2*(-1 + U)*U^2) - 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*T*U^2) + 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 
       1])/(3*T^2*U^2) - (4*(-2 + 6*T - 5*T^2 + T^3 + 8*U + 4*T*U + 4*T^2*U - 
       6*T^3*U - 11*U^2 - 25*T*U^2 - T^2*U^2 + 9*T^3*U^2 + 4*U^3 + 24*T*U^3 - 
       6*T^2*U^3 + 2*T^3*U^3 + 3*U^4 - 9*T*U^4 + 2*T^2*U^4 - 2*U^5)*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^2*(-1 + U)*U^2) - 
    (16*LbL*Nf*(-1 + T)*G[{U^(-1), (T + U)^(-1), 0}, 1])/U - 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), (T + U)^(-1), 0}, 
       1])/(3*T*U^2) - (4*(4*T - 16*T^2 + 23*T^3 - 14*T^4 + 3*T^5 + 4*U - 
       32*T*U + 55*T^2*U - 46*T^3*U + 22*T^4*U - 3*T^5*U - 16*U^2 + 
       60*T*U^2 - 64*T^2*U^2 + 22*T^3*U^2 - 8*T^4*U^2 + 3*T^5*U^2 + 26*U^3 - 
       54*T*U^3 + 27*T^2*U^3 + T^3*U^3 + 3*T^4*U^3 - 20*U^4 + 28*T*U^4 - 
       2*T^2*U^4 - 3*T^3*U^4 + 6*U^5 - 6*T*U^5 - 3*T^2*U^5)*
      G[{U^(-1), (T + U)^(-1), 0}, 1])/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^2*U^2) - 
    (4*(-2*T + 8*T^2 - 21*T^3 + 26*T^4 - 11*T^5 - 2*U + 16*T*U - 37*T^2*U + 
       50*T^3*U - 29*T^4*U + 2*T^5*U + 8*U^2 - 31*T*U^2 + 38*T^2*U^2 - 
       12*T^4*U^2 + 3*T^5*U^2 - 11*U^3 + 22*T*U^3 + 6*T^2*U^3 - 32*T^3*U^3 + 
       9*T^4*U^3 + 4*U^4 - 5*T*U^4 - 14*T^2*U^4 + 9*T^3*U^4 + 3*U^5 - 
       2*T*U^5 + 5*T^2*U^5 - 2*U^6 + 2*T*U^6)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)) - (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 
       8*T^3*U + 17*T^4*U - 16*T^5*U + 4*T^6*U - 18*T^2*U^2 + 24*T^3*U^2 - 
       16*T^4*U^2 + 4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 
       6*T^4*U^3 - 2*U^4 + 17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 
       16*T*U^5 + 4*T^2*U^5 - 6*U^6 + 4*T*U^6 + 2*U^7)*
      G[{(T + U)^(-1), 0, 0}, 1])/(3*T^2*U^2*(T + U)^2) - 
    (4*(4*T^3 - 16*T^4 + 30*T^5 - 32*T^6 + 18*T^7 - 4*T^8 + 12*T^2*U - 
       64*T^3*U + 114*T^4*U - 98*T^5*U + 46*T^6*U - 14*T^7*U + 4*T^8*U + 
       12*T*U^2 - 96*T^2*U^2 + 216*T^3*U^2 - 216*T^4*U^2 + 128*T^5*U^2 - 
       44*T^6*U^2 + 9*T^7*U^2 + 4*U^3 - 64*T*U^3 + 216*T^2*U^3 - 
       252*T^3*U^3 + 208*T^4*U^3 - 154*T^5*U^3 + 55*T^6*U^3 - 4*T^7*U^3 - 
       16*U^4 + 114*T*U^4 - 216*T^2*U^4 + 208*T^3*U^4 - 192*T^4*U^4 + 
       100*T^5*U^4 - 16*T^6*U^4 + 30*U^5 - 98*T*U^5 + 128*T^2*U^5 - 
       154*T^3*U^5 + 100*T^4*U^5 - 24*T^5*U^5 - 32*U^6 + 46*T*U^6 - 
       44*T^2*U^6 + 55*T^3*U^6 - 16*T^4*U^6 + 18*U^7 - 14*T*U^7 + 9*T^2*U^7 - 
       4*T^3*U^7 - 4*U^8 + 4*T*U^8)*G[{(T + U)^(-1), 0, 0}, 1])/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) + 
    (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       17*T^4*U - 16*T^5*U + 4*T^6*U - 24*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 27*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
     (3*T^2*U^2*(T + U)^2) + (4*(2*T^3 - 8*T^4 + 15*T^5 - 16*T^6 + 9*T^7 - 
       2*T^8 + 6*T^2*U - 32*T^3*U + 41*T^4*U - 4*T^5*U - 19*T^6*U + 6*T^7*U + 
       2*T^8*U + 6*T*U^2 - 48*T^2*U^2 + 72*T^3*U^2 + 16*T^4*U^2 - 
       79*T^5*U^2 + 44*T^6*U^2 - 5*T^7*U^2 + 2*U^3 - 32*T*U^3 + 72*T^2*U^3 + 
       56*T^3*U^3 - 151*T^4*U^3 + 50*T^5*U^3 + 13*T^6*U^3 - 4*T^7*U^3 - 
       8*U^4 + 41*T*U^4 + 16*T^2*U^4 - 151*T^3*U^4 + 76*T^4*U^4 + 
       30*T^5*U^4 - 16*T^6*U^4 + 15*U^5 - 4*T*U^5 - 79*T^2*U^5 + 50*T^3*U^5 + 
       30*T^4*U^5 - 24*T^5*U^5 - 16*U^6 - 19*T*U^6 + 44*T^2*U^6 + 
       13*T^3*U^6 - 16*T^4*U^6 + 9*U^7 + 6*T*U^7 - 5*T^2*U^7 - 4*T^3*U^7 - 
       2*U^8 + 2*T*U^8)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) + 
    (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
       29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1), T^(-1), 0}, 1])/
     (3*T^2*U^2*(T + U)^2) + (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 
       2*T^7 + 6*T^2*U - 24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 
       2*T^7*U + 6*T*U^2 - 36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 
       25*T^5*U^2 + 3*T^6*U^2 + 2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 
       146*T^3*U^3 + 30*T^4*U^3 + 22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 
       103*T^2*U^4 + 34*T^3*U^4 + 10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 
       26*T^2*U^5 + 6*T^3*U^5 - 6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 
       2*T^3*U^6 - 2*U^7 + 2*T*U^7)*G[{(T + U)^(-1), T^(-1), 0}, 1])/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) - 
    (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
       29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/
     (3*T^2*U^2*(T + U)^2) - (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 
       2*T^7 + 6*T^2*U - 24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 
       2*T^7*U + 6*T*U^2 - 36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 
       25*T^5*U^2 + 3*T^6*U^2 + 2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 
       146*T^3*U^3 + 30*T^4*U^3 + 22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 
       103*T^2*U^4 + 34*T^3*U^4 + 10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 
       26*T^2*U^5 + 6*T^3*U^5 - 6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 
       2*T^3*U^6 - 2*U^7 + 2*T*U^7)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 
       1])/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) + 
    (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1), U^(-1), 0}, 1])/
     (3*T^2*U^2*(T + U)^2) + (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 
       2*T^7 + 6*T^2*U - 24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 
       6*T*U^2 - 36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 
       5*T^6*U^2 + 2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 
       34*T^4*U^3 + 6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 
       30*T^3*U^4 + 10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 
       22*T^3*U^5 - 6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 
       2*U^7 + 2*T*U^7)*G[{(T + U)^(-1), U^(-1), 0}, 1])/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) - 
    (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/
     (3*T^2*U^2*(T + U)^2) - (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 
       2*T^7 + 6*T^2*U - 24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 
       6*T*U^2 - 36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 
       5*T^6*U^2 + 2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 
       34*T^4*U^3 + 6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 
       30*T^3*U^4 + 10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 
       22*T^3*U^5 - 6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 
       2*U^7 + 2*T*U^7)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) + 
    (4*(4 - 16*T + 26*T^2 - 20*T^3 + 6*T^4 - 16*U + 32*T*U - 22*T^2*U + 
       4*T^3*U + 2*T^4*U + 26*U^2 - 22*T*U^2 + 6*T^2*U^2 - 2*T^3*U^2 + 
       T^4*U^2 - 20*U^3 + 4*T*U^3 - 2*T^2*U^3 + 6*U^4 + 2*T*U^4 + T^2*U^4)*
      G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/((-1 + T)*T^2*(-1 + U)*U^2) + 
    (4*(-1 + T + U)*(2 - 6*T + 5*T^2 + T^3 - 2*T^4 - 6*U - 8*T*U + 19*T^2*U - 
       10*T^3*U + 2*T^4*U + 5*U^2 + 19*T*U^2 - 24*T^2*U^2 + 6*T^3*U^2 + U^3 - 
       10*T*U^3 + 6*T^2*U^3 - 2*U^4 + 2*T*U^4)*
      G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)*T^2*(-1 + U)*U^2) + (16*LbL*Nf*(-1 + T + U)*
      (-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 5*T^2*U - 4*T^3*U - 2*U^2 + 
       5*T*U^2 - 2*T^2*U^2 + 2*T^3*U^2 + 6*U^3 - 4*T*U^3 + 2*T^2*U^3 - 
       6*U^4 + 2*U^5)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     (3*T^2*U^2) - (8*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{0, T^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U) - 
    (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
      G[{0, T^(-1), T^(-1), 0}, 1])/(T^2*U^2) + 
    (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
      G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
    (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
       2*T*U^3)*G[{0, T^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
    (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
      G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
    (8*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{0, U^(-1), 0, (T + U)^(-1)}, 
       1])/(T*U^2) - (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 
       3*T*U^2 - U^3 + T*U^3)*G[{0, U^(-1), U^(-1), 0}, 1])/(T^2*U^2) + 
    (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
      G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
    (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
       T*U^3)*G[{0, U^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
    (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
    (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
       2*T*U^3)*G[{0, (T + U)^(-1), T^(-1), 0}, 1])/(T^2*U^2) - 
    (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
       2*T*U^3)*G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
    (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
       T*U^3)*G[{0, (T + U)^(-1), U^(-1), 0}, 1])/(T^2*U^2) - 
    (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
       T*U^3)*G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
    (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
      G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
    (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
      G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
    (24*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0, 0}, 1])/T^2 + 
    (32*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/T^2 - 
    (8*(2*T - 2*T^2 + T^3 + 17*U - 3*T*U - 17*U^2 + 2*T*U^2)*
      G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/(T^2*U) - 
    (8*(2*T^2 - 2*T^3 + T^4 + 7*T*U - T^2*U + U^2 - 5*T*U^2 + T^2*U^2)*
      G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U) + 
    (8*(2*T^2 - 2*T^3 + T^4 + 7*T*U - T^2*U + U^2 - 5*T*U^2 + T^2*U^2)*
      G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
    (64*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), 0, U^(-1), 0}, 1])/T^2 + 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3)*
      G[{T^(-1), 0, U^(-1), 0}, 1])/(T^2*U^2) - 
    (64*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/
     T^2 - (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3)*
      G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
    (32*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/T^2 - 
    (8*(2 - 2*T + T^2 - 2*U + U^2)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/
     (T*U) + (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U) - 
    (8*(8*T^2 - 8*T^3 + 4*T^4 + T*U - T^2*U + 2*U^2 + 3*T*U^2 - T^2*U^2)*
      G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U) + 
    (8*(8*T^2 - 8*T^3 + 4*T^4 + T*U - T^2*U + 2*U^2 + 3*T*U^2 - T^2*U^2)*
      G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U) + 
    (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
      G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T^2*U) - 
    (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
      G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
    (16*(2*T^2 - 2*T^3 + T^4 + 2*T*U + U^2)*
      G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U) - 
    (16*(2*T^2 - 2*T^3 + T^4 + 2*T*U + U^2)*
      G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
    (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0, 0}, 1])/
     (T^2*U^2) - (16*(T + U)*(-T + T^2 - U + U^2)*
      G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) - 
    (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/
     (T^2*U^2) + (16*(T + U)*(-T + T^2 - U + U^2)*
      G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
    (16*(-5 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/T^2 + 
    (16*(-5 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/
     T^2 + (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 
       1])/T^3 - (8*(6*T + U - 4*T*U + T^2*U)*
      G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/T^3 - 
    (32*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/
     T^2 - (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3)*
      G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T^2*U^2) + 
    (32*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1), U^(-1), 
        (T + U)^(-1)}, 1])/T^2 + 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3)*
      G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
    (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U) - 
    (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
    (24*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0, 0}, 1])/U^2 + 
    (32*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/U^2 - 
    (8*(17*T - 17*T^2 + 2*U - 3*T*U + 2*T^2*U - 2*U^2 + U^3)*
      G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/(T*U^2) + 
    (64*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), 0, T^(-1), 0}, 1])/U^2 + 
    (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3)*
      G[{U^(-1), 0, T^(-1), 0}, 1])/(T^2*U^2) - 
    (64*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/
     U^2 - (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3)*
      G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
    (8*(T^2 + 7*T*U - 5*T^2*U + 2*U^2 - T*U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), 0, U^(-1), 0}, 1])/(T*U^3) + 
    (8*(T^2 + 7*T*U - 5*T^2*U + 2*U^2 - T*U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
    (32*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/U^2 - 
    (8*(2 - 2*T + T^2 - 2*U + U^2)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/
     (T*U) - (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
      G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
    (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0, 0}, 1])/
     (T^2*U^2) - (16*(T + U)*(-T + T^2 - U + U^2)*
      G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) - 
    (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/
     (T^2*U^2) + (16*(T + U)*(-T + T^2 - U + U^2)*
      G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
    (8*(-2*T^2 - T*U - 3*T^2*U - 8*U^2 + T*U^2 + T^2*U^2 + 8*U^3 - 4*U^4)*
      G[{U^(-1), U^(-1), 0, 0}, 1])/(T*U^3) - 
    (8*(-2*T^2 - T*U - 3*T^2*U - 8*U^2 + T*U^2 + T^2*U^2 + 8*U^3 - 4*U^4)*
      G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T*U^3) - 
    (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
      G[{U^(-1), U^(-1), U^(-1), 0}, 1])/(T*U^2) + 
    (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
      G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
    (16*(T^2 + 2*T*U + 2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U^3) - 
    (16*(T^2 + 2*T*U + 2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
    (16*(-1 + T)*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/U^2 + 
    (16*(-1 + T)*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/
     U^2 - (32*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 
       1])/U^2 - (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3)*
      G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T^2*U^2) + 
    (32*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), (T + U)^(-1), T^(-1), 
        (T + U)^(-1)}, 1])/U^2 + 
    (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3)*
      G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
    (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/
     U^3 - (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 
        (T + U)^(-1)}, 1])/U^3 - (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U^2) + 
    (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
    (16*Pi^2*(2 - 2*T + T^2 - 2*U + U^2)*Log[2])/(T*U) + 
    (4*Pi^2*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm])/(T*U) + 
    (16*Nf*Pi^2*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm])/(9*T*U) - 
    (3*(30 - 34*T + 19*T^2 - 34*U + 19*U^2)*Log[mm])/(T*U) - 
    (4*Nf*(530 - 548*T + 283*T^2 - 548*U + 283*U^2)*Log[mm])/(27*T*U) + 
    (12*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1]*
      Log[mm])/((-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (8*Nf*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1]*
      Log[mm])/(3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (24*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1]*Log[mm])/
     (T^2*U) + (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1]*
      Log[mm])/(3*T^2*U) - (24*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm])/(T^2*U) - 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[mm])/(3*T^2*U) - (24*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
      G[{U^(-1), 0}, 1]*Log[mm])/(T*U^2) - 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1]*Log[mm])/
     (3*T*U^2) + (24*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm])/(T*U^2) + 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[mm])/(3*T*U^2) - (18*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]^2)/(T*U) - 
    (76*Nf*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]^2)/(9*T*U) - 
    (8*Nf*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]^3)/(9*T*U) + 
    (32*Pi^2*(2 - 2*T + T^2 - 2*U + U^2)*Log[2*om])/(3*T*U) - 
    (16*(8 - 9*T + 5*T^2 - 9*U + 5*U^2)*Log[2*om])/(T*U) + 
    (16*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1]*
      Log[2*om])/((-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (32*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1]*Log[2*om])/
     (T^2*U) - (32*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[2*om])/(T^2*U) - 
    (32*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1]*Log[2*om])/
     (T*U^2) + (32*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[2*om])/(T*U^2) + 
    (32*Pi^2*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]*Log[2*om])/(3*T*U) - 
    (16*(14 - 15*T + 8*T^2 - 15*U + 8*U^2)*Log[mm]*Log[2*om])/(T*U) + 
    (16*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1]*
      Log[mm]*Log[2*om])/((-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (32*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1]*Log[mm]*
      Log[2*om])/(T^2*U) - (32*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm]*Log[2*om])/(T^2*U) - 
    (32*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1]*Log[mm]*
      Log[2*om])/(T*U^2) + (32*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm]*Log[2*om])/(T*U^2) - 
    (48*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]^2*Log[2*om])/(T*U) - 
    (32*(2 - 2*T + T^2 - 2*U + U^2)*Log[2*om]^2)/(T*U) - 
    (64*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]*Log[2*om]^2)/(T*U) - 
    (32*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]^2*Log[2*om]^2)/(T*U) + 
    (32*LbL*Nf*Pi^2*(-1 + U)*Log[T])/(3*T) - 
    (8*LbL*Nf*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 23*U^2 + 
       2*T*U^2 + 2*U^3)*Log[T])/(3*U*(T + U)) + 
    (4*Nf*(-38*T + 38*T^2 + 6*U - 13*T*U + 13*T^2*U - 12*U^2 + 6*U^3)*Log[T])/
     (9*T*(-1 + U)*U) - ((66*T - 66*T^2 + 66*U - 73*T*U + 15*T^2*U - 55*U^2 + 
       T*U^2 + 34*U^3)*Log[T])/((-1 + U)*U*(T + U)) + 
    (2*Pi^2*(58*T - 54*T^2 + 28*U - 32*T*U + 26*T^2*U - 56*U^2 + T^2*U^2 + 
       28*U^3 + T*U^3)*Log[T])/(3*T*(-1 + U)*U) - 
    (16*LbL*Nf*Pi^2*(-2 + T)*(-1 + U)*G[{T^(-1)}, 1]*Log[T])/(3*T^2) - 
    (8*Pi^2*(-7 + 2*T)*(-1 + U)*G[{T^(-1)}, 1]*Log[T])/(3*T^2) - 
    (4*Pi^2*(29*T - 29*T^2 + 8*U - 9*T*U + 5*T^2*U - 8*U^2 + 4*U^3)*
      G[{U^(-1)}, 1]*Log[T])/(3*T*U^2) - 
    (8*Nf*(19*T - 19*T^2 + 38*U - 44*T*U + 25*T^2*U - 76*U^2 + 16*T*U^2 + 
       3*T^2*U^2 + 57*U^3 - 19*U^4)*G[{U^(-1)}, 1]*Log[T])/
     (9*T*(-1 + U)*U^2) - (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 
       18*T*U - 72*T^2*U + 40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 
       62*T^2*U^2 - 31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 
       10*T^3*U^3 - 12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 
       4*U^6)*G[{U^(-1)}, 1]*Log[T])/(3*T*U^2*(T + U)) + 
    (2*(4*T^2 - 11*T^3 + 15*T^4 + 8*T*U - 40*T^2*U + 46*T^3*U - 5*T^4*U + 
       4*U^2 - 71*T*U^2 + 75*T^2*U^2 - 2*T^3*U^2 - 27*T^4*U^2 - 42*U^3 + 
       48*T*U^3 - 10*T^2*U^3 - 42*T^3*U^3 + 8*T^4*U^3 + 52*U^4 + 62*T*U^4 - 
       20*T^2*U^4 - 21*U^5 - 46*T*U^5 + 7*U^6 + 8*T*U^6)*G[{U^(-1)}, 1]*
      Log[T])/(T*(-1 + U)*U^2*(T + U)^2) + 
    (8*Nf*(-1 + T + U)*(-2*T + 2*T^2 - 6*U + 2*T*U + T^2*U + 6*U^2 - 3*U^3)*
      G[{(T + U)^(-1)}, 1]*Log[T])/(3*T*(-1 + U)*U*(T + U)) - 
    (32*LbL*Nf*(-1 + T + U)*(-T^3 + T^4 - 6*T*U - 4*T^2*U - 6*U^2 + 
       10*T*U^2 + 7*U^3 - U^4)*G[{(T + U)^(-1)}, 1]*Log[T])/
     (3*T*U*(T + U)^2) - (2*(-1 + T + U)*(10*T^2 - 16*T^3 + 4*T^4 + 20*T*U - 
       64*T^2*U + 64*T^3*U - 18*T^4*U + 10*U^2 - 6*T*U^2 + 81*T^2*U^2 - 
       86*T^3*U^2 + 5*T^4*U^2 - 6*U^3 - 34*T*U^3 + 7*T^2*U^3 + 29*T^3*U^3 - 
       7*U^4 + 30*T*U^4 - 25*T^2*U^4 + 3*U^5 - T*U^5)*G[{(T + U)^(-1)}, 1]*
      Log[T])/((-1 + T)*T*(-1 + U)^2*U*(T + U)^2) - 
    (16*LbL*Nf*(-6*T^2 + 12*T^3 - 8*T^4 + 2*T^5 - 6*T*U + 12*T^2*U - 
       10*T^3*U + 2*T^4*U - 24*U^2 + 6*T*U^2 - 5*T^2*U^2 + 2*T^3*U^2 + 
       24*U^3 - 3*T*U^3 + 2*T^2*U^3)*G[{0, U^(-1)}, 1]*Log[T])/(3*T*U^2) - 
    (4*(-2*T^2 + 4*T^3 - 2*T^4 + 2*T*U - 7*T^2*U + 3*T^3*U + 2*T^4*U + 
       22*U^2 + 3*T*U^2 - 3*T^2*U^2 - 4*T^3*U^2 - 47*U^3 + 5*T*U^3 + 
       6*T^2*U^3 + 25*U^4 - 7*T*U^4)*G[{0, U^(-1)}, 1]*Log[T])/
     ((-1 + T)*T*(-1 + U)*U^2) + 
    (4*(-2*T^3 + 8*T^4 - 15*T^5 + 16*T^6 - 9*T^7 + 2*T^8 - 6*T^2*U + 
       30*T^3*U - 49*T^4*U + 43*T^5*U - 27*T^6*U + 9*T^7*U - 6*T*U^2 + 
       42*T^2*U^2 - 78*T^3*U^2 + 77*T^4*U^2 - 81*T^5*U^2 + 39*T^6*U^2 - 
       2*T^7*U^2 - 2*U^3 + 26*T*U^3 - 66*T^2*U^3 + 48*T^3*U^3 - 66*T^4*U^3 + 
       50*T^5*U^3 - 8*T^6*U^3 + 6*U^4 - 31*T*U^4 + 24*T^2*U^4 - 13*T^3*U^4 + 
       26*T^4*U^4 - 12*T^5*U^4 - 9*U^5 + 9*T*U^5 + 23*T^2*U^5 + 3*T^3*U^5 - 
       8*T^4*U^5 + 7*U^6 + 7*T*U^6 - 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7)*
      G[{0, (T + U)^(-1)}, 1]*Log[T])/((-1 + T)*T^2*U^2*(T + U)^3) + 
    (16*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 27*T^4*U + 
       39*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 62*T^3*U^2 + 57*T^4*U^2 - 
       36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 74*T^2*U^3 + 72*T^3*U^3 - 
       34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 39*T*U^4 + 81*T^2*U^4 - 34*T^3*U^4 + 
       12*T^4*U^4 - 8*U^5 + 51*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 12*U^6 - 
       26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8)*
      G[{0, (T + U)^(-1)}, 1]*Log[T])/(3*T^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3)*
      G[{T^(-1), 0}, 1]*Log[T])/(3*T^2*U^2) + 
    (4*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 14*T*U + 20*T^2*U - 
       12*T^3*U + 2*T^4*U - 7*U^2 + 7*T*U^2 - 13*T^2*U^2 + 3*T^3*U^2 - 
       2*U^3 + 5*T*U^3 + 6*T^2*U^3 - T^3*U^3 + 3*U^4 - 4*T*U^4 - T^2*U^4)*
      G[{T^(-1), 0}, 1]*Log[T])/(T^2*(-1 + U)*U^2) - 
    (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^2*U^2) - 
    (4*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 14*T*U + 20*T^2*U - 
       12*T^3*U + 2*T^4*U - 7*U^2 + 7*T*U^2 - 13*T^2*U^2 + 3*T^3*U^2 - 
       2*U^3 + 5*T*U^3 + 6*T^2*U^3 - T^3*U^3 + 3*U^4 - 4*T*U^4 - T^2*U^4)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*(-1 + U)*U^2) + 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1]*Log[T])/
     (3*T*U^2) - (4*(2 - 6*T + T^2 + T^3 - 8*U + 14*T*U - 14*T^2*U + 
       4*T^3*U + 15*U^2 - 17*T*U^2 + 9*T^2*U^2 - 3*T^3*U^2 - 16*U^3 + 
       12*T*U^3 - 6*T^2*U^3 + T^3*U^3 + 9*U^4 - 3*T*U^4 + T^2*U^4 - 2*U^5)*
      G[{U^(-1), 0}, 1]*Log[T])/(T^2*(-1 + U)*U^2) + 
    (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 6*T^3*U + 2*U^2 - 
       11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 15*T*U^3 - 5*T^2*U^3 + 
       2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*
      G[{U^(-1), 0}, 1]*Log[T])/(3*T^2*U^2) + 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), U^(-1)}, 1]*
      Log[T])/(3*T*U^2) - (16*LbL*Nf*(-1 + U)*(T + U)*
      (-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 2*T*U^2 + 2*T^2*U^2 - 
       6*U^3 + 2*U^4)*G[{U^(-1), U^(-1)}, 1]*Log[T])/(3*T^2*U^2) + 
    (4*(-2 + 6*T - 5*T^2 + T^3 + 8*U + 4*T*U + 4*T^2*U - 6*T^3*U - 11*U^2 - 
       25*T*U^2 - T^2*U^2 + 9*T^3*U^2 + 4*U^3 + 24*T*U^3 - 6*T^2*U^3 + 
       2*T^3*U^3 + 3*U^4 - 9*T*U^4 + 2*T^2*U^4 - 2*U^5)*
      G[{U^(-1), U^(-1)}, 1]*Log[T])/(T^2*(-1 + U)*U^2) - 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[T])/(3*T*U^2) + (16*LbL*Nf*(-1 + U)*(T + U)*
      (-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 2*T*U^2 + 2*T^2*U^2 - 
       6*U^3 + 2*U^4)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^2*U^2) - 
    (4*(2*T - 8*T^2 + 16*T^3 - 18*T^4 + 8*T^5 + 2*U - 16*T*U + 26*T^2*U - 
       38*T^3*U + 35*T^4*U - 9*T^5*U - 8*U^2 + 23*T*U^2 - 20*T^2*U^2 + 
       8*T^3*U^2 - 12*T^4*U^2 + 6*T^5*U^2 + 11*U^3 - 6*T*U^3 - 23*T^2*U^3 + 
       21*T^3*U^3 - T^4*U^3 + T^5*U^3 - 4*U^4 - 9*T*U^4 + 28*T^2*U^4 - 
       14*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 8*T*U^5 - 9*T^2*U^5 + T^3*U^5 + 
       2*U^6 - 2*T*U^6)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) + 
    (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/
     (3*T^2*U^2*(T + U)^2) + (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 
       2*T^7 + 6*T^2*U - 24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 
       6*T*U^2 - 36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 
       5*T^6*U^2 + 2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 
       34*T^4*U^3 + 6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 
       30*T^3*U^4 + 10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 
       22*T^3*U^5 - 6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 
       2*U^7 + 2*T*U^7)*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) + 
    (4*(-1 + T + U)*(-2*T + 6*T^2 - 9*T^3 + 7*T^4 - 2*T^5 - 2*U + 12*T*U - 
       21*T^2*U + 20*T^3*U - 8*T^4*U + 2*T^5*U + 6*U^2 - T*U^2 + 2*T^2*U^2 - 
       14*T^3*U^2 + 4*T^4*U^2 - 5*U^3 - 12*T*U^3 + 14*T^2*U^3 - U^4 + 
       8*T*U^4 - 4*T^2*U^4 + 2*U^5 - 2*T*U^5)*G[{(T + U)^(-1), (T + U)^(-1)}, 
       1]*Log[T])/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) + 
    (16*LbL*Nf*(T - U)*(-1 + T + U)*(-2*T^3 + 6*T^4 - 6*T^5 + 2*T^6 - 
       10*T^2*U + 23*T^3*U - 22*T^4*U + 6*T^5*U - 10*T*U^2 + 32*T^2*U^2 - 
       32*T^3*U^2 + 10*T^4*U^2 - 2*U^3 + 23*T*U^3 - 32*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 22*T*U^4 + 10*T^2*U^4 - 6*U^5 + 6*T*U^5 + 2*U^6)*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^2*U^2*(T + U)^2) - 
    (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
      G[{0, U^(-1), U^(-1)}, 1]*Log[T])/(T^2*U^2) + 
    (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
       T*U^3)*G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) + 
    (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
       T*U^3)*G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^2*U^2) - 
    (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U) + 
    (8*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0}, 1]*Log[T])/T^2 + 
    (64*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/T^2 + 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3)*
      G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/(T^2*U^2) - 
    (48*(-1 + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T^2 - 
    (32*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/
     T^2 + (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T^2 - 
    (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T^2 + 
    (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0}, 1]*Log[T])/
     (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
      G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) - 
    (8*(-5 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T^2 - 
    (32*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/
     T^2 - (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3)*
      G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^2*U^2) + 
    (16*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U^2 - 
    (8*(T^2 + 7*T*U - 5*T^2*U + 2*U^2 - T*U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T*U^3) - 
    (8*(6*T - 6*T^2 + 2*U - 2*T*U + T^2*U - 2*U^2 + U^3)*
      G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T*U^2) + 
    (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0}, 1]*Log[T])/
     (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
      G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) + 
    (16*(-T^2 - 3*T*U + T^2*U - 4*U^2 + T*U^2 + 4*U^3 - 2*U^4)*
      G[{U^(-1), U^(-1), 0}, 1]*Log[T])/(T*U^3) - 
    (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
      G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/(T*U^2) + 
    (8*(2*T^2 + 9*T*U - 5*T^2*U + 4*U^2 - T*U^2 + T^2*U^2 - 4*U^3 + 2*U^4)*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
    (8*(-1 + T)*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/U^2 + 
    (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/
     U^3 - (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^2) + 
    (12*(-1 + T)*(2 + U)*Log[mm]*Log[T])/((-1 + U)*U) + 
    (8*Nf*(-1 + T)*(2 + U)*Log[mm]*Log[T])/(3*(-1 + U)*U) - 
    (24*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*Log[mm]*Log[T])/
     (T*U^2) - (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*
      Log[mm]*Log[T])/(3*T*U^2) + (16*(-1 + T)*(2 + U)*Log[2*om]*Log[T])/
     ((-1 + U)*U) - (32*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*
      Log[2*om]*Log[T])/(T*U^2) + (16*(-1 + T)*(2 + U)*Log[mm]*Log[2*om]*
      Log[T])/((-1 + U)*U) - (32*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
      G[{U^(-1)}, 1]*Log[mm]*Log[2*om]*Log[T])/(T*U^2) - 
    (4*Nf*(-1 + T)*(2 + U)*Log[T]^2)/(3*(-1 + U)*U) + 
    ((-20 + 16*T + 29*U - 33*T*U - 9*U^2 + 8*T*U^2)*Log[T]^2)/
     ((-1 + U)^2*U) + (4*(2*T + 8*U - 5*T*U - 2*U^2 + 3*T*U^2)*G[{U^(-1)}, 1]*
      Log[T]^2)/((-1 + U)*U^2) + (8*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
      G[{U^(-1)}, 1]*Log[T]^2)/(3*T*U^2) + 
    (4*(-1 + T)*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/U^2 - 
    (4*(2*T^2 + 11*T*U - 7*T^2*U + 8*U^2 - 3*T*U^2 + T^2*U^2 - 8*U^3 + 4*U^4)*
      G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/(T*U^3) + 
    (32*LbL*Nf*Pi^2*(-1 + T)*Log[U])/(3*U) + 
    (4*Nf*(6*T - 12*T^2 + 6*T^3 - 38*U - 13*T*U + 38*U^2 + 13*T*U^2)*Log[U])/
     (9*(-1 + T)*T*U) - ((66*T - 55*T^2 + 34*T^3 + 66*U - 73*T*U + T^2*U - 
       66*U^2 + 15*T*U^2)*Log[U])/((-1 + T)*T*(T + U)) + 
    (2*Pi^2*(28*T - 56*T^2 + 28*T^3 + 58*U - 32*T*U + T^3*U - 54*U^2 + 
       26*T*U^2 + T^2*U^2)*Log[U])/(3*(-1 + T)*T*U) - 
    (8*LbL*Nf*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 23*U^2 + 
       2*T*U^2 + 2*U^3)*Log[U])/(3*T*(T + U)) - 
    (4*Pi^2*(8*T - 8*T^2 + 4*T^3 + 29*U - 9*T*U - 29*U^2 + 5*T*U^2)*
      G[{T^(-1)}, 1]*Log[U])/(3*T^2*U) + 
    (8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
       19*U^2 - 25*T*U^2 - 3*T^2*U^2)*G[{T^(-1)}, 1]*Log[U])/
     (9*(-1 + T)*T^2*U) + (2*(4*T^2 - 42*T^3 + 52*T^4 - 21*T^5 + 7*T^6 + 
       8*T*U - 71*T^2*U + 48*T^3*U + 62*T^4*U - 46*T^5*U + 8*T^6*U + 4*U^2 - 
       40*T*U^2 + 75*T^2*U^2 - 10*T^3*U^2 - 20*T^4*U^2 - 11*U^3 + 46*T*U^3 - 
       2*T^2*U^3 - 42*T^3*U^3 + 15*U^4 - 5*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4)*
      G[{T^(-1)}, 1]*Log[U])/((-1 + T)*T^2*U*(T + U)^2) - 
    (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 
       9*T^2*U + 24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 
       62*T^2*U^2 - 30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 
       31*T^2*U^3 + 10*T^3*U^3 + 14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       4*T*U^5)*G[{T^(-1)}, 1]*Log[U])/(3*T^2*U*(T + U)) - 
    (16*LbL*Nf*Pi^2*(-1 + T)*(-2 + U)*G[{U^(-1)}, 1]*Log[U])/(3*U^2) - 
    (8*Pi^2*(-1 + T)*(-7 + 2*U)*G[{U^(-1)}, 1]*Log[U])/(3*U^2) - 
    (8*Nf*(-1 + T + U)*(6*T - 6*T^2 + 3*T^3 + 2*U - 2*T*U - 2*U^2 - T*U^2)*
      G[{(T + U)^(-1)}, 1]*Log[U])/(3*(-1 + T)*T*U*(T + U)) + 
    (32*LbL*Nf*(-1 + T + U)*(6*T^2 - 7*T^3 + T^4 + 6*T*U - 10*T^2*U + 
       4*T*U^2 + U^3 - U^4)*G[{(T + U)^(-1)}, 1]*Log[U])/(3*T*U*(T + U)^2) + 
    (2*(-1 + T + U)*(-10*T^2 + 6*T^3 + 7*T^4 - 3*T^5 - 20*T*U + 6*T^2*U + 
       34*T^3*U - 30*T^4*U + T^5*U - 10*U^2 + 64*T*U^2 - 81*T^2*U^2 - 
       7*T^3*U^2 + 25*T^4*U^2 + 16*U^3 - 64*T*U^3 + 86*T^2*U^3 - 29*T^3*U^3 - 
       4*U^4 + 18*T*U^4 - 5*T^2*U^4)*G[{(T + U)^(-1)}, 1]*Log[U])/
     ((-1 + T)^2*T*(-1 + U)*U*(T + U)^2) + 
    (4*(-22*T^2 + 47*T^3 - 25*T^4 - 2*T*U - 3*T^2*U - 5*T^3*U + 7*T^4*U + 
       2*U^2 + 7*T*U^2 + 3*T^2*U^2 - 6*T^3*U^2 - 4*U^3 - 3*T*U^3 + 
       4*T^2*U^3 + 2*U^4 - 2*T*U^4)*G[{0, T^(-1)}, 1]*Log[U])/
     ((-1 + T)*T^2*(-1 + U)*U) - 
    (16*LbL*Nf*(-24*T^2 + 24*T^3 - 6*T*U + 6*T^2*U - 3*T^3*U - 6*U^2 + 
       12*T*U^2 - 5*T^2*U^2 + 2*T^3*U^2 + 12*U^3 - 10*T*U^3 + 2*T^2*U^3 - 
       8*U^4 + 2*T*U^4 + 2*U^5)*G[{0, T^(-1)}, 1]*Log[U])/(3*T^2*U) + 
    (16*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 39*T^4*U + 
       51*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 74*T^3*U^2 + 81*T^4*U^2 - 
       36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 62*T^2*U^3 + 72*T^3*U^3 - 
       34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 27*T*U^4 + 57*T^2*U^4 - 34*T^3*U^4 + 
       12*T^4*U^4 - 8*U^5 + 39*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 12*U^6 - 
       26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8)*
      G[{0, (T + U)^(-1)}, 1]*Log[U])/(3*T^2*U^2*(T + U)^2) + 
    (4*(-2*T^3 + 6*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 6*T^2*U + 26*T^3*U - 
       31*T^4*U + 9*T^5*U + 7*T^6*U + 2*T^7*U - 6*T*U^2 + 42*T^2*U^2 - 
       66*T^3*U^2 + 24*T^4*U^2 + 23*T^5*U^2 - 3*T^6*U^2 - 2*U^3 + 30*T*U^3 - 
       78*T^2*U^3 + 48*T^3*U^3 - 13*T^4*U^3 + 3*T^5*U^3 - 2*T^6*U^3 + 8*U^4 - 
       49*T*U^4 + 77*T^2*U^4 - 66*T^3*U^4 + 26*T^4*U^4 - 8*T^5*U^4 - 15*U^5 + 
       43*T*U^5 - 81*T^2*U^5 + 50*T^3*U^5 - 12*T^4*U^5 + 16*U^6 - 27*T*U^6 + 
       39*T^2*U^6 - 8*T^3*U^6 - 9*U^7 + 9*T*U^7 - 2*T^2*U^7 + 2*U^8)*
      G[{0, (T + U)^(-1)}, 1]*Log[U])/(T^2*(-1 + U)*U^2*(T + U)^3) - 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1]*Log[U])/
     (3*T^2*U) + (4*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 6*U - 
       14*T*U + 17*T^2*U - 12*T^3*U + 3*T^4*U - U^2 + 14*T*U^2 - 9*T^2*U^2 + 
       6*T^3*U^2 - T^4*U^2 - U^3 - 4*T*U^3 + 3*T^2*U^3 - T^3*U^3)*
      G[{T^(-1), 0}, 1]*Log[U])/((-1 + T)*T^2*U^2) + 
    (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3)*
      G[{T^(-1), 0}, 1]*Log[U])/(3*T^2*U^2) - 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), T^(-1)}, 1]*Log[U])/
     (3*T^2*U) - (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 
       2*U + T*U - 2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2)*
      G[{T^(-1), T^(-1)}, 1]*Log[U])/(3*T^2*U^2) - 
    (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 4*T*U + 25*T^2*U - 
       24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 6*T^3*U^2 - 
       2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3)*
      G[{T^(-1), T^(-1)}, 1]*Log[U])/((-1 + T)*T^2*U^2) + 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[U])/(3*T^2*U) + (16*LbL*Nf*(-1 + T)*(T + U)*
      (-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 2*T^2*U + 2*U^2 - T*U^2 + 
       2*T^2*U^2)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^2*U^2) + 
    (4*(-2*T + 8*T^2 - 11*T^3 + 4*T^4 + 3*T^5 - 2*T^6 - 2*U + 16*T*U - 
       23*T^2*U + 6*T^3*U + 9*T^4*U - 8*T^5*U + 2*T^6*U + 8*U^2 - 26*T*U^2 + 
       20*T^2*U^2 + 23*T^3*U^2 - 28*T^4*U^2 + 9*T^5*U^2 - 16*U^3 + 38*T*U^3 - 
       8*T^2*U^3 - 21*T^3*U^3 + 14*T^4*U^3 - T^5*U^3 + 18*U^4 - 35*T*U^4 + 
       12*T^2*U^4 + T^3*U^4 - 2*T^4*U^4 - 8*U^5 + 9*T*U^5 - 6*T^2*U^5 - 
       T^3*U^5)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
    (4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
       4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 
       7*U^3 + 12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4)*
      G[{U^(-1), 0}, 1]*Log[U])/((-1 + T)*T^2*U^2) + 
    (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 6*T^3*U + 2*U^2 - 
       11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 15*T*U^3 - 5*T^2*U^3 + 
       2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*
      G[{U^(-1), 0}, 1]*Log[U])/(3*T^2*U^2) + 
    (4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
       4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 
       7*U^3 + 12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/((-1 + T)*T^2*U^2) - 
    (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 6*T^3*U + 2*U^2 - 
       11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 15*T*U^3 - 5*T^2*U^3 + 
       2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^2*U^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
       29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/
     (3*T^2*U^2*(T + U)^2) + (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 
       2*T^7 + 6*T^2*U - 24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 
       2*T^7*U + 6*T*U^2 - 36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 
       25*T^5*U^2 + 3*T^6*U^2 + 2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 
       146*T^3*U^3 + 30*T^4*U^3 + 22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 
       103*T^2*U^4 + 34*T^3*U^4 + 10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 
       26*T^2*U^5 + 6*T^3*U^5 - 6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 
       2*T^3*U^6 - 2*U^7 + 2*T*U^7)*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) - 
    (4*(-1 + T + U)*(2*T - 6*T^2 + 5*T^3 + T^4 - 2*T^5 + 2*U - 12*T*U + 
       T^2*U + 12*T^3*U - 8*T^4*U + 2*T^5*U - 6*U^2 + 21*T*U^2 - 2*T^2*U^2 - 
       14*T^3*U^2 + 4*T^4*U^2 + 9*U^3 - 20*T*U^3 + 14*T^2*U^3 - 7*U^4 + 
       8*T*U^4 - 4*T^2*U^4 + 2*U^5 - 2*T*U^5)*G[{(T + U)^(-1), (T + U)^(-1)}, 
       1]*Log[U])/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
    (16*LbL*Nf*(T - U)*(-1 + T + U)*(-2*T^3 + 6*T^4 - 6*T^5 + 2*T^6 - 
       10*T^2*U + 23*T^3*U - 22*T^4*U + 6*T^5*U - 10*T*U^2 + 32*T^2*U^2 - 
       32*T^3*U^2 + 10*T^4*U^2 - 2*U^3 + 23*T*U^3 - 32*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 22*T*U^4 + 10*T^2*U^4 - 6*U^5 + 6*T*U^5 + 2*U^6)*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^2*U^2*(T + U)^2) - 
    (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
      G[{0, T^(-1), T^(-1)}, 1]*Log[U])/(T^2*U^2) + 
    (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
       2*T*U^3)*G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) + 
    (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
       2*T*U^3)*G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^2*U^2) + 
    (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
      G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^2) + 
    (16*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/T^2 - 
    (8*(2*T^2 - 2*T^3 + T^4 + 7*T*U - T^2*U + U^2 - 5*T*U^2 + T^2*U^2)*
      G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U) - 
    (8*(2*T - 2*T^2 + T^3 + 6*U - 2*T*U - 6*U^2 + T*U^2)*
      G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^2*U) - 
    (16*(4*T^2 - 4*T^3 + 2*T^4 + 3*T*U - T^2*U + U^2 - T*U^2)*
      G[{T^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U) + 
    (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
      G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/(T^2*U) + 
    (8*(4*T^2 - 4*T^3 + 2*T^4 + 9*T*U - T^2*U + 2*U^2 - 5*T*U^2 + T^2*U^2)*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
    (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0}, 1]*Log[U])/
     (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
      G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) - 
    (8*(-5 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/T^2 + 
    (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/
     T^3 + (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U) + 
    (8*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U^2 + 
    (64*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/U^2 + 
    (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3)*
      G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/(T^2*U^2) - 
    (48*(-1 + T)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U^2 - 
    (32*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/
     U^2 + (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0}, 1]*Log[U])/
     (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
      G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) + 
    (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U^2 - 
    (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U^2 - 
    (8*(-1 + T)*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U^2 - 
    (32*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/
     U^2 - (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3)*
      G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^2*U^2) + 
    (12*(2 + T)*(-1 + U)*Log[mm]*Log[U])/((-1 + T)*T) + 
    (8*Nf*(2 + T)*(-1 + U)*Log[mm]*Log[U])/(3*(-1 + T)*T) + 
    (24*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*Log[mm]*Log[U])/
     (T^2*U) + (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*
      Log[mm]*Log[U])/(3*T^2*U) + (16*(2 + T)*(-1 + U)*Log[2*om]*Log[U])/
     ((-1 + T)*T) + (32*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*
      Log[2*om]*Log[U])/(T^2*U) + (16*(2 + T)*(-1 + U)*Log[mm]*Log[2*om]*
      Log[U])/((-1 + T)*T) + (32*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{T^(-1)}, 1]*Log[mm]*Log[2*om]*Log[U])/(T^2*U) + 
    (8*LbL*Nf*(8*T^3 - 12*T^4 + 4*T^5 - 12*T*U + 24*T^2*U - 23*T^3*U + 
       6*T^4*U + 24*T*U^2 - 22*T^2*U^2 + 10*T^3*U^2 + 8*U^3 - 23*T*U^3 + 
       10*T^2*U^3 - 12*U^4 + 6*T*U^4 + 4*U^5)*Log[T]*Log[U])/
     (3*T*U*(T + U)) - (4*(2*T^2 + 2*T^3 - 9*T^4 + 5*T^5 + 4*T*U + 18*T^2*U - 
       52*T^3*U + 39*T^4*U - 10*T^5*U + 2*U^2 + 18*T*U^2 - 62*T^2*U^2 + 
       68*T^3*U^2 - 30*T^4*U^2 + 4*T^5*U^2 + 2*U^3 - 52*T*U^3 + 68*T^2*U^3 - 
       16*T^3*U^3 - 9*U^4 + 39*T*U^4 - 30*T^2*U^4 + 5*U^5 - 10*T*U^5 + 
       4*T^2*U^5)*Log[T]*Log[U])/((-1 + T)*T*(-1 + U)*U*(T + U)^2) + 
    (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3)*
      G[{T^(-1)}, 1]*Log[T]*Log[U])/(3*T^2*U^2) + 
    (4*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 14*T*U + 20*T^2*U - 
       12*T^3*U + 2*T^4*U - 7*U^2 + 7*T*U^2 - 13*T^2*U^2 + 3*T^3*U^2 - 
       2*U^3 + 5*T*U^3 + 6*T^2*U^3 - T^3*U^3 + 3*U^4 - 4*T*U^4 - T^2*U^4)*
      G[{T^(-1)}, 1]*Log[T]*Log[U])/(T^2*(-1 + U)*U^2) - 
    (4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
       4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 
       7*U^3 + 12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4)*
      G[{U^(-1)}, 1]*Log[T]*Log[U])/((-1 + T)*T^2*U^2) + 
    (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 6*T^3*U + 2*U^2 - 
       11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 15*T*U^3 - 5*T^2*U^3 + 
       2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6)*
      G[{U^(-1)}, 1]*Log[T]*Log[U])/(3*T^2*U^2) - 
    (16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       17*T^4*U - 16*T^5*U + 4*T^6*U - 18*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7)*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/
     (3*T^2*U^2*(T + U)^2) - (4*(-1 + T + U)*(-2*T^3 + 6*T^4 - 9*T^5 + 
       7*T^6 - 2*T^7 - 6*T^2*U + 24*T^3*U - 27*T^4*U + 14*T^5*U - 4*T^6*U + 
       2*T^7*U - 6*T*U^2 + 36*T^2*U^2 - 48*T^3*U^2 + 37*T^4*U^2 - 
       18*T^5*U^2 + 2*T^6*U^2 - 2*U^3 + 24*T*U^3 - 48*T^2*U^3 + 36*T^3*U^3 - 
       36*T^4*U^3 + 22*T^5*U^3 - 2*T^6*U^3 + 6*U^4 - 27*T*U^4 + 37*T^2*U^4 - 
       36*T^3*U^4 + 20*T^4*U^4 - 6*T^5*U^4 - 9*U^5 + 14*T*U^5 - 18*T^2*U^5 + 
       22*T^3*U^5 - 6*T^4*U^5 + 7*U^6 - 4*T*U^6 + 2*T^2*U^6 - 2*T^3*U^6 - 
       2*U^7 + 2*T*U^7)*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3) + 
    (8*(-5 + T)*(-1 + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T^2 + 
    (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T^2 + 
    (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
     (T^2*U^2) - (8*(-5 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*
      Log[U])/T^2 + (8*(-1 + T)*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/
     U^2 + (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1)}, 1]*Log[T]*
      Log[U])/(T^2*U^2) + (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*
      Log[U])/U^2 - (8*(-1 + T)*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*
      Log[U])/U^2 - (2*(-1 + T)*(-10 + 7*U)*Log[T]^2*Log[U])/((-1 + U)*U) + 
    (4*(-1 + T)*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U^2 - 
    (4*Nf*(2 + T)*(-1 + U)*Log[U]^2)/(3*(-1 + T)*T) + 
    ((-20 + 29*T - 9*T^2 + 16*U - 33*T*U + 8*T^2*U)*Log[U]^2)/
     ((-1 + T)^2*T) + (4*(8*T - 2*T^2 + 2*U - 5*T*U + 3*T^2*U)*G[{T^(-1)}, 1]*
      Log[U]^2)/((-1 + T)*T^2) - (8*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
      G[{T^(-1)}, 1]*Log[U]^2)/(3*T^2*U) + 
    (4*(-5 + T)*(-1 + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/T^2 - 
    (4*(8*T^2 - 8*T^3 + 4*T^4 + 11*T*U - 3*T^2*U + 2*U^2 - 7*T*U^2 + T^2*U^2)*
      G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/(T^3*U) - 
    (2*(-10 + 7*T)*(-1 + U)*Log[T]*Log[U]^2)/((-1 + T)*T) + 
    (4*(-5 + T)*(-1 + U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T^2 - 
    (192*LbL*Nf*(-T + T^2 - U + U^2)*Zeta[3])/(T*U) - 
    (4*(-36 + 78*T - 75*T^2 + 33*T^3 + 78*U - 50*T*U + 9*T^2*U - 4*T^3*U - 
       75*U^2 + 9*T*U^2 - 4*T^2*U^2 + 4*T^3*U^2 + 33*U^3 - 4*T*U^3 + 
       4*T^2*U^3)*Zeta[3])/((-1 + T)*T*(-1 + U)*U) + 
    (96*LbL*Nf*(-2 + T)*(-1 + U)*G[{T^(-1)}, 1]*Zeta[3])/T^2 - 
    (16*(4*T - 4*T^2 + 2*T^3 + U - U^2 - 2*T*U^2)*G[{T^(-1)}, 1]*Zeta[3])/
     (T^2*U) + (96*LbL*Nf*(-1 + T)*(-2 + U)*G[{U^(-1)}, 1]*Zeta[3])/U^2 + 
    (16*(-T + T^2 - 4*U + 2*T^2*U + 4*U^2 - 2*U^3)*G[{U^(-1)}, 1]*Zeta[3])/
     (T*U^2) + (48*(2 - 2*T + T^2 - 2*U + U^2)*Log[mm]*Zeta[3])/(T*U)}, 0, 3, 
  1], SeriesData[a, 0, {(4*(-1 + T + U))/(T*U), 
   (16*Pi^2*(-1 + T + U))/(3*T*U) - 
    (4*(-4 + 16*T - 21*T^2 + 10*T^3 + 16*U - 34*T*U + 17*T^2*U - 13*U^2 + 
       12*T*U^2 + U^3))/((-1 + T)*T*U*(T + U)) + 
    (4*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^2*U^2*(T + U)^2) + (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1), 0}, 1])/(T^3*U) - (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
    (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1])/(T*U^3) - 
    (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
    (24*(-1 + T + U)*Log[mm])/(T*U) - (32*(-1 + T + U)*Log[2*om])/(T*U) - 
    (32*(-1 + T + U)*Log[mm]*Log[2*om])/(T*U) + 
    (4*(2 + U)*(-1 + T + U)*Log[T])/(T*U^2) + 
    (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[T])/(T*U^3) - 
    (4*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[U])/((-1 + T)^2*T^2*U) + 
    (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1)}, 1]*Log[U])/(T^3*U), 
   (-32*Pi^4*(-1 + T + U))/(15*T*U) + 
    (8*Nf*(-228 + 1988*T - 3349*T^2 + 1646*T^3 + 1988*U - 5166*T*U + 
       3121*T^2*U - 1817*U^2 + 1760*T*U^2 + 57*U^3))/
     (27*(-1 + T)*T*U*(T + U)) - (16*Nf*Pi^2*(-1 + T + U)*
      (-2*T + 4*T^2 - 2*T^3 - 2*U + 24*T*U - 42*T^2*U + 21*T^3*U + 4*U^2 - 
       6*T*U^2 - 2*U^3 + 3*T*U^3))/(9*(-1 + T)^2*T^2*U^2) + 
    (2*(68*T - 360*T^2 + 691*T^3 - 591*T^4 + 192*T^5 + 68*U - 636*T*U + 
       1577*T^2*U - 1526*T^3*U + 519*T^4*U - 292*U^2 + 1161*T*U^2 - 
       1422*T^2*U^2 + 557*T^3*U^2 + 243*U^3 - 490*T*U^3 + 249*T^2*U^3 - 
       19*U^4 + 19*T*U^4))/((-1 + T)^2*T*U*(T + U)^2) - 
    (8*LbL*Nf*Pi^2*(-24*T^2 + 112*T^3 - 212*T^4 + 204*T^5 - 100*T^6 + 
       20*T^7 - 48*T*U + 196*T^2*U - 344*T^3*U + 370*T^4*U - 234*T^5*U + 
       60*T^6*U - 24*U^2 + 226*T*U^2 - 530*T^2*U^2 + 568*T^3*U^2 - 
       423*T^4*U^2 + 215*T^5*U^2 - 70*T^6*U^2 + 20*T^7*U^2 + 112*U^3 - 
       520*T*U^3 + 812*T^2*U^3 - 636*T^3*U^3 + 395*T^4*U^3 - 175*T^5*U^3 + 
       30*T^6*U^3 - 212*U^4 + 704*T*U^4 - 829*T^2*U^4 + 525*T^3*U^4 - 
       220*T^4*U^4 + 50*T^5*U^4 + 204*U^5 - 552*T*U^5 + 515*T^2*U^5 - 
       235*T^3*U^5 + 50*T^4*U^5 - 100*U^6 + 230*T*U^6 - 160*T^2*U^6 + 
       30*T^3*U^6 + 20*U^7 - 40*T*U^7 + 20*T^2*U^7))/
     (9*(-1 + T)^2*T^2*U^2*(T + U)) - 
    (4*Pi^2*(-14*T^3 + 8*T^4 + 163*T^5 - 452*T^6 + 508*T^7 - 268*T^8 + 
       55*T^9 - 42*T^2*U + 180*T^3*U - 170*T^4*U - 268*T^5*U + 642*T^6*U - 
       436*T^7*U + 82*T^8*U + 12*T^9*U - 42*T*U^2 - 44*T^2*U^2 + 
       917*T^3*U^2 - 2516*T^4*U^2 + 3355*T^5*U^2 - 2707*T^6*U^2 + 
       1487*T^7*U^2 - 551*T^8*U^2 + 101*T^9*U^2 - 14*U^3 + 124*T*U^3 + 
       313*T^2*U^3 - 2530*T^3*U^3 + 5155*T^4*U^3 - 5181*T^5*U^3 + 
       2976*T^6*U^3 - 998*T^7*U^3 + 155*T^8*U^3 - 20*U^4 + 280*T*U^4 - 
       1702*T^2*U^4 + 4622*T^3*U^4 - 6440*T^4*U^4 + 4747*T^5*U^4 - 
       1590*T^6*U^4 + 40*T^7*U^4 + 60*T^8*U^4 + 137*U^5 - 950*T*U^5 + 
       2712*T^2*U^5 - 4084*T^3*U^5 + 3332*T^4*U^5 - 1176*T^5*U^5 - 
       100*T^6*U^5 + 120*T^7*U^5 - 158*U^6 + 799*T*U^6 - 1577*T^2*U^6 + 
       1499*T^3*U^6 - 607*T^4*U^6 - 25*T^5*U^6 + 60*T^6*U^6 + 55*U^7 - 
       211*T*U^7 + 318*T^2*U^7 - 226*T^3*U^7 + 61*T^4*U^7))/
     (3*(-1 + T)^4*T^2*U^2*(T + U)^3) + 
    (32*Nf*Pi^2*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1)}, 1])/
     (9*T^3*U) - (80*LbL*Nf*Pi^2*(-1 + T)*(-1 + T + U)*
      (2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 
       7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 
       2*U^4 + 2*T*U^4 + 2*T^2*U^4)*G[{T^(-1)}, 1])/(9*T^3*U^3) - 
    (4*Pi^2*(-1 + T + U)*(-14 + 56*T - 101*T^2 + 100*T^3 - 51*T^4 + 10*T^5 + 
       56*U - 140*T*U + 94*T^2*U + 28*T^3*U - 58*T^4*U + 20*T^5*U - 53*U^2 + 
       88*T*U^2 - 24*T^2*U^2 + 18*T^3*U^2 - 57*T^4*U^2 + 30*T^5*U^2 - 6*U^3 + 
       10*T^2*U^3 - 4*T^3*U^3 + 8*T^4*U^3 + 17*U^4 - 28*T*U^4 + 15*T^2*U^4 + 
       2*T^3*U^4 - 4*T^4*U^4)*G[{T^(-1)}, 1])/(3*(-1 + T)^2*T^3*U^3) + 
    (32*Nf*Pi^2*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1])/(9*T*U^3) + 
    (4*Pi^2*(-1 + T + U)*(14 - 56*T + 53*T^2 + 6*T^3 - 17*T^4 - 56*U + 
       140*T*U - 88*T^2*U - 20*T^3*U + 24*T^4*U + 101*U^2 - 190*T*U^2 + 
       88*T^2*U^2 - 10*T^3*U^2 + 5*T^4*U^2 - 100*U^3 + 176*T*U^3 - 
       86*T^2*U^3 + 44*T^3*U^3 - 22*T^4*U^3 + 51*U^4 - 90*T*U^4 + 
       37*T^2*U^4 - 8*T^3*U^4 + 4*T^4*U^4 - 10*U^5 + 20*T*U^5 - 10*T^2*U^5)*
      G[{U^(-1)}, 1])/(3*(-1 + T)^2*T^3*U^3) - 
    (16*LbL*Nf*Pi^2*(-1 + U)*(-1 + T + U)*(10*T^2 - 23*T^2*U + 10*U^2 + 
       20*T^2*U^2 - 40*U^3 - 5*T^2*U^3 + 60*U^4 + 10*T^2*U^4 - 40*U^5 + 
       10*U^6)*G[{U^(-1)}, 1])/(9*T^3*U^3) - 
    (8*Nf*(-1 + T + U)*(38*T^2 - 114*T^3 + 114*T^4 - 38*T^5 + 128*T*U - 
       434*T^2*U + 560*T^3*U - 318*T^4*U + 89*T^5*U + 38*U^2 - 382*T*U^2 + 
       852*T^2*U^2 - 660*T^3*U^2 + 152*T^4*U^2 - 114*U^3 + 520*T*U^3 - 
       672*T^2*U^3 + 216*T^3*U^3 + 114*U^4 - 278*T*U^4 + 164*T^2*U^4 - 
       38*U^5 + 63*T*U^5)*G[{(T + U)^(-1)}, 1])/(9*(-1 + T)^2*T^2*U^2*
      (T + U)^2) + (16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 26*T^3 - 16*T^4 + 
       2*T^5 - 72*T*U + 158*T^2*U - 108*T^3*U + 31*T^4*U - 12*U^2 + 
       170*T*U^2 - 210*T^2*U^2 + 57*T^3*U^2 - 7*T^4*U^2 + 2*T^5*U^2 + 
       38*U^3 - 160*T*U^3 + 131*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 42*U^4 + 
       73*T*U^4 - 35*T^2*U^4 + 4*T^3*U^4 + 18*U^5 - 13*T*U^5 + 4*T^2*U^5 - 
       2*U^6 + 2*T*U^6)*G[{(T + U)^(-1)}, 1])/(3*(-1 + T)*T^2*U^2*
      (T + U)^2) - (2*(-1 + T + U)*(-58*T^3 + 236*T^4 - 360*T^5 + 244*T^6 - 
       62*T^7 - 282*T^2*U + 1266*T^3*U - 2190*T^4*U + 1814*T^5*U - 
       741*T^6*U + 133*T^7*U - 282*T*U^2 + 1754*T^2*U^2 - 3916*T^3*U^2 + 
       3990*T^4*U^2 - 1887*T^5*U^2 + 345*T^6*U^2 - 58*U^3 + 934*T*U^3 - 
       3216*T^2*U^3 + 4452*T^3*U^3 - 2740*T^4*U^3 + 688*T^5*U^3 - 
       48*T^6*U^3 + 178*U^4 - 1216*T*U^4 + 2548*T^2*U^4 - 2230*T^3*U^4 + 
       828*T^4*U^4 - 96*T^5*U^4 - 182*U^5 + 674*T*U^5 - 879*T^2*U^5 + 
       439*T^3*U^5 - 48*T^4*U^5 + 62*U^6 - 149*T*U^6 + 87*T^2*U^6)*
      G[{(T + U)^(-1)}, 1])/((-1 + T)^3*T^2*U^2*(T + U)^3) + 
    (80*LbL*Nf*Pi^2*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 16*T^2*U^3 - 
       22*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       28*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*
      G[{(T + U)^(-1)}, 1])/(9*T^3*U^3*(T + U)^2) + 
    (4*Pi^2*(-1 + T + U)*(-14*T^4 + 56*T^5 - 101*T^6 + 100*T^7 - 51*T^8 + 
       10*T^9 - 56*T^3*U + 280*T^4*U - 486*T^5*U + 328*T^6*U - 18*T^7*U - 
       68*T^8*U + 20*T^9*U - 84*T^2*U^2 + 560*T^3*U^2 - 859*T^4*U^2 - 
       16*T^5*U^2 + 908*T^6*U^2 - 618*T^7*U^2 + 90*T^8*U^2 + 30*T^9*U^2 - 
       56*T*U^3 + 560*T^2*U^3 - 1308*T^3*U^3 + 124*T^4*U^3 + 1938*T^5*U^3 - 
       1348*T^6*U^3 - 38*T^7*U^3 + 150*T^8*U^3 - 14*U^4 + 280*T*U^4 - 
       859*T^2*U^4 + 132*T^3*U^4 + 2022*T^4*U^4 - 1954*T^5*U^4 + 92*T^6*U^4 + 
       300*T^7*U^4 - 10*T^8*U^4 + 56*U^5 - 486*T*U^5 + 448*T^2*U^5 + 
       1046*T^3*U^5 - 1418*T^4*U^5 + 40*T^5*U^5 + 310*T^6*U^5 - 40*T^7*U^5 - 
       101*U^6 + 424*T*U^6 - 84*T^2*U^6 - 654*T^3*U^6 + 274*T^4*U^6 + 
       190*T^5*U^6 - 60*T^6*U^6 + 100*U^7 - 222*T*U^7 + 48*T^2*U^7 + 
       46*T^3*U^7 + 90*T^4*U^7 - 40*T^5*U^7 - 51*U^8 + 80*T*U^8 - 
       48*T^2*U^8 + 40*T^3*U^8 - 10*T^4*U^8 + 10*U^9 - 20*T*U^9 + 10*T^2*U^9)*
      G[{(T + U)^(-1)}, 1])/(3*(-1 + T)^2*T^3*U^3*(T + U)^4) - 
    (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, T^(-1)}, 1])/(3*T^3*U^3) - 
    (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, U^(-1)}, 1])/(3*T^3*U^3) + 
    (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
    (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*
      G[{0, (T + U)^(-1)}, 1])/(3*(-1 + T)^2*T^2*U^2*(T + U)^2) - 
    (4*(2*T^3 - 42*T^4 + 116*T^5 - 114*T^6 + 38*T^7 - 6*T^2*U + 56*T^4*U - 
       94*T^5*U + 25*T^6*U + 19*T^7*U - 6*T*U^2 - 216*T^2*U^2 + 560*T^3*U^2 - 
       526*T^4*U^2 + 365*T^5*U^2 - 234*T^6*U^2 + 80*T^7*U^2 + 2*U^3 - 
       12*T*U^3 + 428*T^2*U^3 - 904*T^3*U^3 + 838*T^4*U^3 - 449*T^5*U^3 + 
       120*T^6*U^3 - 42*U^4 + 212*T*U^4 - 690*T^2*U^4 + 1222*T^3*U^4 - 
       916*T^4*U^4 + 120*T^5*U^4 + 48*T^6*U^4 + 116*U^5 - 446*T*U^5 + 
       751*T^2*U^5 - 667*T^3*U^5 + 104*T^4*U^5 + 96*T^5*U^5 - 114*U^6 + 
       315*T*U^6 - 298*T^2*U^6 + 72*T^3*U^6 + 48*T^4*U^6 + 38*U^7 - 
       63*T*U^7 + 48*T^2*U^7)*G[{0, (T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^2*U^2*(T + U)^3) - 
    (32*LbL*Nf*(-12*T^2 + 54*T^3 - 80*T^4 + 32*T^5 + 24*T^6 - 22*T^7 + 
       4*T^8 - 36*T*U + 198*T^2*U - 388*T^3*U + 293*T^4*U - 36*T^5*U - 
       47*T^6*U + 16*T^7*U - 12*U^2 + 186*T*U^2 - 586*T^2*U^2 + 669*T^3*U^2 - 
       208*T^4*U^2 - 83*T^5*U^2 + 64*T^6*U^2 - 16*T^7*U^2 + 4*T^8*U^2 + 
       54*U^3 - 358*T*U^3 + 667*T^2*U^3 - 336*T^3*U^3 - 130*T^4*U^3 + 
       148*T^5*U^3 - 55*T^6*U^3 + 10*T^7*U^3 - 80*U^4 + 279*T*U^4 - 
       210*T^2*U^4 - 176*T^3*U^4 + 222*T^4*U^4 - 87*T^5*U^4 + 16*T^6*U^4 + 
       32*U^5 - 10*T*U^5 - 189*T^2*U^5 + 246*T^3*U^5 - 99*T^4*U^5 + 
       20*T^5*U^5 + 24*U^6 - 107*T*U^6 + 170*T^2*U^6 - 85*T^3*U^6 + 
       16*T^4*U^6 - 22*U^7 + 54*T*U^7 - 42*T^2*U^7 + 10*T^3*U^7 + 4*U^8 - 
       8*T*U^8 + 4*T^2*U^8)*G[{0, (T + U)^(-1)}, 1])/
     (3*(-1 + T)^2*T^2*U^2*(T + U)^2) + 
    (64*LbL*Nf*Pi^2*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0}, 1])/(3*T^3*U) + 
    (8*Pi^2*(-1 + T + U)*(43 + 8*T^2 - 86*U + 43*U^2)*G[{T^(-1), 0}, 1])/
     (3*T^3*U) - (16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 
       38*U + 88*T*U - 56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2)*
      G[{T^(-1), 0}, 1])/(9*(-1 + T)^2*T^3*U) - 
    (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 74*T^2*U + 
       156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 12*U^2 + 34*T*U^2 + 
       6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 10*T^6*U^2 + 
       4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 147*T^3*U^3 + 
       66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 197*T*U^4 - 
       206*T^2*U^4 + 105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 54*U^5 - 
       127*T*U^5 + 114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 
       50*T*U^6 - 34*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7)*
      G[{T^(-1), 0}, 1])/(3*(-1 + T)*T^3*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       95*T^3*U + 197*T^4*U - 184*T^5*U + 152*T^6*U - 150*T^7*U + 68*T^8*U + 
       12*T*U^2 - 49*T^2*U^2 + 180*T^3*U^2 - 442*T^4*U^2 + 546*T^5*U^2 - 
       290*T^6*U^2 + 8*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 109*T*U^3 + 
       422*T^2*U^3 - 835*T^3*U^3 + 993*T^4*U^3 - 556*T^5*U^3 + 22*T^6*U^3 + 
       66*T^7*U^3 - 27*U^4 + 310*T*U^4 - 905*T^2*U^4 + 1080*T^3*U^4 - 
       392*T^4*U^4 - 168*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 61*U^5 - 
       369*T*U^5 + 684*T^2*U^5 - 374*T^3*U^5 - 112*T^4*U^5 + 48*T^5*U^5 + 
       48*T^6*U^5 - 57*U^6 + 188*T*U^6 - 170*T^2*U^6 - 8*T^3*U^6 + 
       30*T^4*U^6 + 24*T^5*U^6 + 19*U^7 - 32*T*U^7 - 2*T^2*U^7 + 22*T^3*U^7)*
      G[{T^(-1), 0}, 1])/((-1 + T)^2*T^3*U^2*(T + U)^3) + 
    (16*Pi^2*(-1 + T + U)*(9 + 2*T^2 - 6*U + 3*U^2)*G[{T^(-1), T^(-1)}, 1])/
     (3*T^3*U) + (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) - 
    (8*Pi^2*(-1 + T + U)*(31 + 12*T^2 - 62*U + 31*U^2)*
      G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U) + 
    (16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 38*U + 
       88*T*U - 56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2)*
      G[{T^(-1), (T + U)^(-1)}, 1])/(9*(-1 + T)^2*T^3*U) + 
    (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 74*T^2*U + 
       156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 12*U^2 + 34*T*U^2 + 
       6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 10*T^6*U^2 + 
       4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 147*T^3*U^3 + 
       66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 197*T*U^4 - 
       206*T^2*U^4 + 105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 54*U^5 - 
       127*T*U^5 + 114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 
       50*T*U^6 - 34*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7)*
      G[{T^(-1), (T + U)^(-1)}, 1])/(3*(-1 + T)*T^3*U^2*(T + U)) + 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       95*T^3*U + 197*T^4*U - 184*T^5*U + 152*T^6*U - 150*T^7*U + 68*T^8*U + 
       12*T*U^2 - 49*T^2*U^2 + 180*T^3*U^2 - 442*T^4*U^2 + 546*T^5*U^2 - 
       290*T^6*U^2 + 8*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 109*T*U^3 + 
       422*T^2*U^3 - 835*T^3*U^3 + 993*T^4*U^3 - 556*T^5*U^3 + 22*T^6*U^3 + 
       66*T^7*U^3 - 27*U^4 + 310*T*U^4 - 905*T^2*U^4 + 1080*T^3*U^4 - 
       392*T^4*U^4 - 168*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 61*U^5 - 
       369*T*U^5 + 684*T^2*U^5 - 374*T^3*U^5 - 112*T^4*U^5 + 48*T^5*U^5 + 
       48*T^6*U^5 - 57*U^6 + 188*T*U^6 - 170*T^2*U^6 - 8*T^3*U^6 + 
       30*T^4*U^6 + 24*T^5*U^6 + 19*U^7 - 32*T*U^7 - 2*T^2*U^7 + 22*T^3*U^7)*
      G[{T^(-1), (T + U)^(-1)}, 1])/((-1 + T)^2*T^3*U^2*(T + U)^3) + 
    (32*LbL*Nf*Pi^2*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0}, 1])/
     (3*T*U^3) + (8*Pi^2*(-1 + T + U)*(43 - 48*U + 13*U^2)*G[{U^(-1), 0}, 1])/
     (3*T*U^3) - (16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2)*G[{U^(-1), 0}, 1])/
     (9*T*U^3) - (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
       22*T^6 + 4*T^7 + 28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 
       12*T^6*U + 24*U^2 - 92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 
       46*T^5*U^2 - 16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 
       131*T^2*U^3 - 63*T^3*U^3 + 75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 84*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 
       4*T^2*U^7)*G[{U^(-1), 0}, 1])/(3*(-1 + T)^2*T^2*U^3*(T + U)) - 
    (4*(4*T^3 - 27*T^4 + 61*T^5 - 57*T^6 + 19*T^7 + 12*T^2*U - 109*T^3*U + 
       288*T^4*U - 299*T^5*U + 114*T^6*U - 6*T^7*U + 12*T*U^2 - 49*T^2*U^2 + 
       196*T^3*U^2 - 339*T^4*U^2 + 200*T^5*U^2 - 26*T^6*U^2 - 2*T^7*U^2 + 
       4*U^3 - 95*T*U^3 + 82*T^2*U^3 + 91*T^3*U^3 - 106*T^4*U^3 + 
       54*T^5*U^3 - 68*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 15*T*U^4 + 
       232*T^2*U^4 - 649*T^3*U^4 + 574*T^4*U^4 - 218*T^5*U^4 + 54*T^6*U^4 - 
       98*U^5 + 348*T*U^5 - 698*T^2*U^5 + 920*T^3*U^5 - 552*T^4*U^5 + 
       56*T^5*U^5 + 24*T^6*U^5 + 160*U^6 - 514*T*U^6 + 672*T^2*U^6 - 
       446*T^3*U^6 + 56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 
       236*T^2*U^7 + 42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 
       26*T^2*U^8)*G[{U^(-1), 0}, 1])/((-1 + T)^2*T^2*U^3*(T + U)^3) + 
    (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) - 
    (16*Pi^2*(-1 + T + U)*(-9 + 6*U + U^2)*G[{U^(-1), U^(-1)}, 1])/
     (3*T*U^3) - (8*Pi^2*(-1 + T + U)*(31 - 30*U + 11*U^2)*
      G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^3) + 
    (16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/
     (9*T*U^3) + (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
       22*T^6 + 4*T^7 + 28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 
       12*T^6*U + 24*U^2 - 92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 
       46*T^5*U^2 - 16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 
       131*T^2*U^3 - 63*T^3*U^3 + 75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 84*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 
       4*T^2*U^7)*G[{U^(-1), (T + U)^(-1)}, 1])/(3*(-1 + T)^2*T^2*U^3*
      (T + U)) + (4*(4*T^3 - 27*T^4 + 61*T^5 - 57*T^6 + 19*T^7 + 12*T^2*U - 
       109*T^3*U + 288*T^4*U - 299*T^5*U + 114*T^6*U - 6*T^7*U + 12*T*U^2 - 
       49*T^2*U^2 + 196*T^3*U^2 - 339*T^4*U^2 + 200*T^5*U^2 - 26*T^6*U^2 - 
       2*T^7*U^2 + 4*U^3 - 95*T*U^3 + 82*T^2*U^3 + 91*T^3*U^3 - 106*T^4*U^3 + 
       54*T^5*U^3 - 68*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 15*T*U^4 + 
       232*T^2*U^4 - 649*T^3*U^4 + 574*T^4*U^4 - 218*T^5*U^4 + 54*T^6*U^4 - 
       98*U^5 + 348*T*U^5 - 698*T^2*U^5 + 920*T^3*U^5 - 552*T^4*U^5 + 
       56*T^5*U^5 + 24*T^6*U^5 + 160*U^6 - 514*T*U^6 + 672*T^2*U^6 - 
       446*T^3*U^6 + 56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 
       236*T^2*U^7 + 42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 
       26*T^2*U^8)*G[{U^(-1), (T + U)^(-1)}, 1])/((-1 + T)^2*T^2*U^3*
      (T + U)^3) - (32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 10*T^3 - 8*T^4 + 2*T^5 - 
       12*T*U + 30*T^2*U - 22*T^3*U + 7*T^4*U - 4*U^2 + 34*T*U^2 - 
       38*T^2*U^2 + 11*T^3*U^2 - 5*T^4*U^2 + 2*T^5*U^2 + 14*U^3 - 42*T*U^3 + 
       29*T^2*U^3 - 11*T^3*U^3 + 4*T^4*U^3 - 18*U^4 + 29*T*U^4 - 15*T^2*U^4 + 
       4*T^3*U^4 + 10*U^5 - 11*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6)*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1])/(3*(-1 + T)*T^2*U^2*(T + U)^2) + 
    (8*(-1 + T + U)*(8*T^4 - 38*T^5 + 73*T^6 - 71*T^7 + 35*T^8 - 7*T^9 + 
       40*T^3*U - 202*T^4*U + 407*T^5*U - 413*T^6*U + 217*T^7*U - 53*T^8*U + 
       4*T^9*U + 56*T^2*U^2 - 324*T^3*U^2 + 711*T^4*U^2 - 751*T^5*U^2 + 
       393*T^6*U^2 - 97*T^7*U^2 + 12*T^8*U^2 + 40*T*U^3 - 296*T^2*U^3 + 
       762*T^3*U^3 - 897*T^4*U^3 + 503*T^5*U^3 - 139*T^6*U^3 + 28*T^7*U^3 + 
       8*U^4 - 126*T*U^4 + 467*T^2*U^4 - 717*T^3*U^4 + 517*T^4*U^4 - 
       193*T^5*U^4 + 48*T^6*U^4 - 22*U^5 + 151*T*U^5 - 339*T^2*U^5 + 
       335*T^3*U^5 - 163*T^4*U^5 + 44*T^5*U^5 + 21*U^6 - 85*T*U^6 + 
       119*T^2*U^6 - 71*T^3*U^6 + 20*T^4*U^6 - 7*U^7 + 17*T*U^7 - 
       13*T^2*U^7 + 4*T^3*U^7)*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)^4*T^2*U^2*(T + U)^4) + (32*LbL*Nf*(-1 + U)*(-1 + T + U)*
      (-4*T + 12*T^2 - 12*T^3 + 4*T^4 - 4*U + 10*T*U - 9*T^2*U + 4*U^2 - 
       10*T*U^2 + 9*T^2*U^2)*G[{0, 0, (T + U)^(-1)}, 1])/
     ((-1 + T)^3*T^2*U^2) - (8*(-1 + T + U)*(36*T - 108*T^2 + 108*T^3 - 
       36*T^4 + 36*U - 106*T*U + 112*T^2*U - 67*T^3*U + 21*T^4*U - 72*U^2 + 
       182*T*U^2 - 126*T^2*U^2 + 24*T^3*U^2 + 36*U^3 - 91*T*U^3 + 
       63*T^2*U^3 - 12*T^3*U^3)*G[{0, 0, (T + U)^(-1)}, 1])/
     ((-1 + T)^3*T^2*U^2) - (8*(-1 + T + U)*(-24*T^2 + 48*T^3 - 24*T^4 - 
       8*T*U + 21*T^2*U - 22*T^3*U + 10*T^4*U + 2*U^2 + 12*T*U^2 - 
       18*T^2*U^2 + 2*T^4*U^2 - 4*U^3 + 7*T^2*U^3 - 2*T^3*U^3 + 2*U^4 - 
       4*T*U^4 + 2*T^2*U^4)*G[{0, T^(-1), 0}, 1])/((-1 + T)^2*T^3*U^2) - 
    (32*LbL*Nf*(-1 + T + U)*(24*T^2 - 24*T^2*U + 6*U^2 + 5*T^2*U^2 - 18*U^3 - 
       3*T^2*U^3 + 20*U^4 + 2*T^2*U^4 - 10*U^5 + 2*U^6)*G[{0, T^(-1), 0}, 1])/
     (3*T^3*U^2) + (8*(-1 + T + U)*(-24*T^2 + 48*T^3 - 24*T^4 - 8*T*U + 
       21*T^2*U - 22*T^3*U + 10*T^4*U + 2*U^2 + 12*T*U^2 - 18*T^2*U^2 + 
       2*T^4*U^2 - 4*U^3 + 7*T^2*U^3 - 2*T^3*U^3 + 2*U^4 - 4*T*U^4 + 
       2*T^2*U^4)*G[{0, T^(-1), (T + U)^(-1)}, 1])/((-1 + T)^2*T^3*U^2) + 
    (32*LbL*Nf*(-1 + T + U)*(24*T^2 - 24*T^2*U + 6*U^2 + 5*T^2*U^2 - 18*U^3 - 
       3*T^2*U^3 + 20*U^4 + 2*T^2*U^4 - 10*U^5 + 2*U^6)*
      G[{0, T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^2) - 
    (8*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 8*T*U - 28*T^2*U + 
       36*T^3*U - 20*T^4*U + 4*T^5*U + 24*U^2 - 69*T*U^2 + 61*T^2*U^2 - 
       31*T^3*U^2 + T^4*U^2 + 6*T^5*U^2 - 48*U^3 + 120*T*U^3 - 64*T^2*U^3 + 
       4*T^3*U^3 + 4*T^4*U^3 + 24*U^4 - 62*T*U^4 + 38*T^2*U^4 - 8*T^3*U^4)*
      G[{0, U^(-1), 0}, 1])/((-1 + T)^3*T^2*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-6*T^2 + 24*T^3 - 38*T^4 + 30*T^5 - 12*T^6 + 
       2*T^7 + 6*T^2*U - 21*T^3*U + 27*T^4*U - 15*T^5*U + 3*T^6*U - 24*U^2 + 
       60*T*U^2 - 62*T^2*U^2 + 27*T^3*U^2 - 35*T^4*U^2 + 23*T^5*U^2 - 
       9*T^6*U^2 + 2*T^7*U^2 + 48*U^3 - 120*T*U^3 + 112*T^2*U^3 - 
       12*T^3*U^3 + 12*T^4*U^3 - 4*T^5*U^3 - 24*U^4 + 60*T*U^4 - 56*T^2*U^4 + 
       6*T^3*U^4 - 6*T^4*U^4 + 2*T^5*U^4)*G[{0, U^(-1), 0}, 1])/
     (3*(-1 + T)^3*T^2*U^3) + (8*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 
       2*T^5 + 8*T*U - 28*T^2*U + 36*T^3*U - 20*T^4*U + 4*T^5*U + 24*U^2 - 
       69*T*U^2 + 61*T^2*U^2 - 31*T^3*U^2 + T^4*U^2 + 6*T^5*U^2 - 48*U^3 + 
       120*T*U^3 - 64*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + 24*U^4 - 62*T*U^4 + 
       38*T^2*U^4 - 8*T^3*U^4)*G[{0, U^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)^3*T^2*U^3) + (32*LbL*Nf*(-1 + T + U)*(-6*T^2 + 24*T^3 - 
       38*T^4 + 30*T^5 - 12*T^6 + 2*T^7 + 6*T^2*U - 21*T^3*U + 27*T^4*U - 
       15*T^5*U + 3*T^6*U - 24*U^2 + 60*T*U^2 - 62*T^2*U^2 + 27*T^3*U^2 - 
       35*T^4*U^2 + 23*T^5*U^2 - 9*T^6*U^2 + 2*T^7*U^2 + 48*U^3 - 120*T*U^3 + 
       112*T^2*U^3 - 12*T^3*U^3 + 12*T^4*U^3 - 4*T^5*U^3 - 24*U^4 + 
       60*T*U^4 - 56*T^2*U^4 + 6*T^3*U^4 - 6*T^4*U^4 + 2*T^5*U^4)*
      G[{0, U^(-1), (T + U)^(-1)}, 1])/(3*(-1 + T)^3*T^2*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T + 12*T^2 - 12*T^3 + 4*T^4 - 4*U + 
       10*T*U - 9*T^2*U + 4*U^2 - 10*T*U^2 + 9*T^2*U^2)*
      G[{0, (T + U)^(-1), 0}, 1])/((-1 + T)^3*T^2*U^2) + 
    (16*(-1 + T + U)*(-T + 3*T^2 - 3*T^3 + T^4 - U + 3*T*U - 4*T^2*U - 
       2*T^3*U + 2*T^4*U + 2*U^2 - 4*T*U^2 + 6*T^2*U^2 - U^3 + 2*T*U^3 - 
       3*T^2*U^3)*G[{0, (T + U)^(-1), 0}, 1])/((-1 + T)^3*T^2*U^2) - 
    (24*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 2*T*U - 2*T^2*U + T^3*U - 
       4*U^2 + 6*T*U^2 + 2*U^3 - 3*T*U^3)*G[{0, (T + U)^(-1), (T + U)^(-1)}, 
       1])/((-1 + T)^2*T^2*U^2) + (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1), 0, 0}, 1])/(3*T^3*U) + 
    (64*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*
      G[{T^(-1), 0, 0}, 1])/(3*T^3*U^3) + 
    (16*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 8*U - 
       20*T*U + 14*T^2*U + 4*T^3*U - 10*T^4*U + 4*T^5*U - 7*U^2 + 12*T*U^2 - 
       4*T^2*U^2 + 4*T^3*U^2 - 12*T^4*U^2 + 6*T^5*U^2 - 2*U^3 + 8*T*U^3 - 
       6*T^2*U^3 + 2*T^4*U^3 + 3*U^4 - 8*T*U^4 + 5*T^2*U^4 - T^4*U^4)*
      G[{T^(-1), 0, 0}, 1])/((-1 + T)^2*T^3*U^3) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*
      G[{T^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 15*T^4 + 16*T^5 - 9*T^6 + 2*T^7 - 
       4*T*U + 24*T^2*U - 52*T^3*U + 52*T^4*U - 20*T^5*U - 4*T^6*U + 
       4*T^7*U - 2*U^2 + 24*T*U^2 - 73*T^2*U^2 + 84*T^3*U^2 - 34*T^4*U^2 + 
       2*T^5*U^2 - 10*T^6*U^2 + 6*T^7*U^2 + 8*U^3 - 40*T*U^3 + 52*T^2*U^3 - 
       8*T^3*U^3 - 4*T^4*U^3 - 26*T^5*U^3 + 16*T^6*U^3 - 10*U^4 + 20*T*U^4 + 
       15*T^2*U^4 - 32*T^3*U^4 - T^4*U^4 + 12*T^5*U^4 - 2*T^6*U^4 + 4*U^5 + 
       8*T*U^5 - 32*T^2*U^5 + 22*T^3*U^5 - 4*T^5*U^5 - 8*T*U^6 + 9*T^2*U^6 - 
       2*T^3*U^6 - 2*T^4*U^6)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^3*U^3*(T + U)^2) + 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), T^(-1), 0}, 1])/
     (3*T^3*U) - (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 
       3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*
      G[{T^(-1), T^(-1), 0}, 1])/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 
       28*T*U^2 + 12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 
       24*T*U^3 - 22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 
       9*T^2*U^4 - 2*T^3*U^4 - 2*T^4*U^4)*G[{T^(-1), T^(-1), 0}, 1])/
     ((-1 + T)^2*T^3*U^3) - (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 
       28*T*U^2 + 12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 
       24*T*U^3 - 22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 
       9*T^2*U^4 - 2*T^3*U^4 - 2*T^4*U^4)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 
       1])/((-1 + T)^2*T^3*U^3) - (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1), (T + U)^(-1), 0}, 1])/(3*T^3*U) - 
    (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 26*T^4 + 20*T^5 - 6*T^6 - 8*T*U + 
       48*T^2*U - 94*T^3*U + 82*T^4*U - 34*T^5*U + 6*T^6*U - 4*U^2 + 
       48*T*U^2 - 135*T^2*U^2 + 160*T^3*U^2 - 83*T^4*U^2 + 10*T^5*U^2 + 
       3*T^6*U^2 + 16*U^3 - 82*T*U^3 + 136*T^2*U^3 - 76*T^3*U^3 - 4*T^4*U^3 + 
       8*T^5*U^3 - 21*U^4 + 60*T*U^4 - 46*T^2*U^4 + 2*T^3*U^4 + 3*T^4*U^4 + 
       10*U^5 - 18*T*U^5 + 6*T^2*U^5 - U^6)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
     ((-1 + T)^2*T^3*U^3*(T + U)^2) - (32*LbL*Nf*(-1 + T)*(-1 + T + U)*
      (2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 
       7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 
       2*U^4 + 2*T*U^4 + 2*T^2*U^4)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 
       1])/(3*T^3*U^3) - (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 
       3*T^6 + 2*T^7 + 4*T*U - 24*T^2*U + 46*T^3*U - 42*T^4*U + 26*T^5*U - 
       14*T^6*U + 4*T^7*U + 2*U^2 - 24*T*U^2 + 84*T^2*U^2 - 132*T^3*U^2 + 
       107*T^4*U^2 - 40*T^5*U^2 - T^6*U^2 + 6*T^7*U^2 - 8*U^3 + 54*T*U^3 - 
       116*T^2*U^3 + 92*T^3*U^3 - 8*T^4*U^3 - 22*T^5*U^3 + 12*T^6*U^3 + 
       17*U^4 - 64*T*U^4 + 61*T^2*U^4 - 2*T^3*U^4 - 16*T^4*U^4 + 8*T^5*U^4 - 
       18*U^5 + 38*T*U^5 - 18*T^2*U^5 - 2*T^3*U^5 + 4*T^4*U^5 + 7*U^6 - 
       8*T*U^6 + T^2*U^6 + 2*T^3*U^6)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 
       1])/((-1 + T)^2*T^3*U^3*(T + U)^2) + 
    (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0, 0}, 1])/(3*T*U^3) - 
    (16*(-1 + T + U)*(2 - 4*T - 3*T^2 - 8*U + 4*T*U + 4*T^2*U + 15*U^2 - 
       T^2*U^2 - 16*U^3 - 4*T^2*U^3 + 9*U^4 + T^2*U^4 - 2*U^5)*
      G[{U^(-1), 0, 0}, 1])/(T^3*U^3) + 
    (64*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*
      G[{U^(-1), 0, 0}, 1])/(3*T^3*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*
      G[{U^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 10*T^4 - 4*T^5 + 4*T*U - 24*T^2*U + 
       40*T^3*U - 18*T^4*U - 8*T^5*U + 6*T^6*U + 2*U^2 - 24*T*U^2 + 
       73*T^2*U^2 - 76*T^3*U^2 + 15*T^4*U^2 + 14*T^5*U^2 - 3*T^6*U^2 - 
       8*U^3 + 52*T*U^3 - 106*T^2*U^3 + 84*T^3*U^3 - 18*T^4*U^3 - 2*T^5*U^3 - 
       2*T^6*U^3 + 15*U^4 - 68*T*U^4 + 108*T^2*U^4 - 74*T^3*U^4 + 
       23*T^4*U^4 - 8*T^5*U^4 + 2*T^6*U^4 - 16*U^5 + 56*T*U^5 - 70*T^2*U^5 + 
       38*T^3*U^5 - 12*T^4*U^5 + 4*T^5*U^5 + 9*U^6 - 24*T*U^6 + 22*T^2*U^6 - 
       8*T^3*U^6 + 2*T^4*U^6 - 2*U^7 + 4*T*U^7 - 2*T^2*U^7)*
      G[{U^(-1), 0, (T + U)^(-1)}, 1])/((-1 + T)^2*T^3*U^3*(T + U)^2) + 
    (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), U^(-1), 0}, 1])/(3*T*U^3) + 
    (8*(-1 + T + U)*(-2 + 4*T - T^2 + 8*U - 4*T*U + 12*T^2*U - 11*U^2 - 
       5*T^2*U^2 + 4*U^3 - 2*T^2*U^3 + 3*U^4 + 2*T^2*U^4 - 2*U^5)*
      G[{U^(-1), U^(-1), 0}, 1])/(T^3*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*
      G[{U^(-1), U^(-1), 0}, 1])/(3*T^3*U^3) - 
    (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/
     (3*T*U^3) - (8*(-1 + T + U)*(-2 + 4*T - T^2 + 8*U - 4*T*U + 12*T^2*U - 
       11*U^2 - 5*T^2*U^2 + 4*U^3 - 2*T^2*U^3 + 3*U^4 + 2*T^2*U^4 - 2*U^5)*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/
     (T*U^2) - (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1), 0}, 1])/
     (3*T*U^3) + (8*(-1 + T + U)*(4*T^2 - 16*T^3 + 21*T^4 - 10*T^5 + T^6 + 
       8*T*U - 48*T^2*U + 82*T^3*U - 58*T^4*U + 22*T^5*U - 6*T^6*U + 4*U^2 - 
       48*T*U^2 + 135*T^2*U^2 - 160*T^3*U^2 + 88*T^4*U^2 - 20*T^5*U^2 + 
       2*T^6*U^2 - 16*U^3 + 94*T*U^3 - 182*T^2*U^3 + 152*T^3*U^3 - 
       52*T^4*U^3 + 4*T^5*U^3 + 26*U^4 - 98*T*U^4 + 137*T^2*U^4 - 
       82*T^3*U^4 + 15*T^4*U^4 - 20*U^5 + 58*T*U^5 - 58*T^2*U^5 + 
       20*T^3*U^5 + 6*U^6 - 14*T*U^6 + 9*T^2*U^6)*
      G[{U^(-1), (T + U)^(-1), 0}, 1])/((-1 + T)^2*T^3*U^3*(T + U)^2) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 17*T^4 - 18*T^5 + 7*T^6 + 4*T*U - 
       24*T^2*U + 54*T^3*U - 60*T^4*U + 34*T^5*U - 8*T^6*U + 2*U^2 - 
       24*T*U^2 + 84*T^2*U^2 - 132*T^3*U^2 + 97*T^4*U^2 - 26*T^5*U^2 + 
       T^6*U^2 - 8*U^3 + 46*T*U^3 - 112*T^2*U^3 + 124*T^3*U^3 - 46*T^4*U^3 - 
       10*T^5*U^3 + 6*T^6*U^3 + 11*U^4 - 42*T*U^4 + 71*T^2*U^4 - 44*T^3*U^4 - 
       12*T^4*U^4 + 12*T^5*U^4 - 4*U^5 + 14*T*U^5 - 12*T^2*U^5 - 6*T^3*U^5 + 
       8*T^4*U^5 - 3*U^6 + 6*T*U^6 - 5*T^2*U^6 + 4*T^3*U^6 + 2*U^7 - 
       4*T*U^7 + 2*T^2*U^7)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^3*U^3*(T + U)^2) - 
    (64*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 16*T^2*U^3 - 
       22*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       28*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*
      G[{(T + U)^(-1), 0, 0}, 1])/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-4*T^4 + 16*T^5 - 30*T^6 + 32*T^7 - 18*T^8 + 4*T^9 - 
       16*T^3*U + 80*T^4*U - 140*T^5*U + 94*T^6*U - 26*T^8*U + 8*T^9*U - 
       24*T^2*U^2 + 160*T^3*U^2 - 226*T^4*U^2 - 74*T^5*U^2 + 346*T^6*U^2 - 
       218*T^7*U^2 + 27*T^8*U^2 + 12*T^9*U^2 - 16*T*U^3 + 160*T^2*U^3 - 
       376*T^3*U^3 - 36*T^4*U^3 + 696*T^5*U^3 - 434*T^6*U^3 - 48*T^7*U^3 + 
       60*T^8*U^3 - 4*U^4 + 80*T*U^4 - 226*T^2*U^4 - 52*T^3*U^4 + 
       720*T^4*U^4 - 618*T^5*U^4 - 19*T^6*U^4 + 120*T^7*U^4 - 4*T^8*U^4 + 
       16*U^5 - 140*T*U^5 + 86*T^2*U^5 + 400*T^3*U^5 - 442*T^4*U^5 - 
       40*T^5*U^5 + 124*T^6*U^5 - 16*T^7*U^5 - 30*U^6 + 126*T*U^6 - 
       6*T^2*U^6 - 222*T^3*U^6 + 77*T^4*U^6 + 76*T^5*U^6 - 24*T^6*U^6 + 
       32*U^7 - 72*T*U^7 + 18*T^2*U^7 + 8*T^3*U^7 + 36*T^4*U^7 - 16*T^5*U^7 - 
       18*U^8 + 30*T*U^8 - 21*T^2*U^8 + 16*T^3*U^8 - 4*T^4*U^8 + 4*U^9 - 
       8*T*U^9 + 4*T^2*U^9)*G[{(T + U)^(-1), 0, 0}, 1])/
     ((-1 + T)^2*T^3*U^3*(T + U)^4) + 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 19*T^2*U^3 - 
       28*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       31*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*
      G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
       8*T^3*U + 40*T^4*U - 60*T^5*U + 16*T^6*U + 32*T^7*U - 24*T^8*U + 
       4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 41*T^4*U^2 - 256*T^5*U^2 + 
       402*T^6*U^2 - 202*T^7*U^2 + 25*T^8*U^2 + 6*T^9*U^2 - 8*T*U^3 + 
       80*T^2*U^3 - 136*T^3*U^3 - 320*T^4*U^3 + 812*T^5*U^3 - 454*T^6*U^3 + 
       30*T^8*U^3 - 2*U^4 + 40*T*U^4 - 41*T^2*U^4 - 368*T^3*U^4 + 
       958*T^4*U^4 - 766*T^5*U^4 + 123*T^6*U^4 + 58*T^7*U^4 - 4*T^8*U^4 + 
       8*U^5 - 60*T*U^5 - 144*T^2*U^5 + 696*T^3*U^5 - 698*T^4*U^5 + 
       152*T^5*U^5 + 54*T^6*U^5 - 16*T^7*U^5 - 15*U^6 + 32*T*U^6 + 
       194*T^2*U^6 - 446*T^3*U^6 + 231*T^4*U^6 + 26*T^5*U^6 - 24*T^6*U^6 + 
       16*U^7 - 4*T*U^7 - 90*T^2*U^7 + 88*T^3*U^7 + 10*T^4*U^7 - 16*T^5*U^7 - 
       9*U^8 + 4*T*U^8 + 5*T^2*U^8 + 6*T^3*U^8 - 4*T^4*U^8 + 2*U^9 - 
       4*T*U^9 + 2*T^2*U^9)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^3*U^3*(T + U)^4) + 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       46*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*
      G[{(T + U)^(-1), T^(-1), 0}, 1])/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 4*T^7 - 3*T^8 + 2*T^9 + 
       8*T^3*U - 40*T^4*U + 82*T^5*U - 88*T^6*U + 54*T^7*U - 20*T^8*U + 
       4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 263*T^4*U^2 - 436*T^5*U^2 + 
       369*T^6*U^2 - 152*T^7*U^2 + 19*T^8*U^2 + 6*T^9*U^2 + 8*T*U^3 - 
       80*T^2*U^3 + 308*T^3*U^3 - 666*T^4*U^3 + 738*T^5*U^3 - 340*T^6*U^3 + 
       6*T^7*U^3 + 30*T^8*U^3 + 2*U^4 - 40*T*U^4 + 257*T^2*U^4 - 
       664*T^3*U^4 + 858*T^4*U^4 - 518*T^5*U^4 + 54*T^6*U^4 + 60*T^7*U^4 - 
       2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 630*T^3*U^5 - 
       440*T^4*U^5 + 44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 13*U^6 - 
       84*T*U^6 + 233*T^2*U^6 - 252*T^3*U^6 + 71*T^4*U^6 + 38*T^5*U^6 - 
       12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 46*T^2*U^7 + 14*T^3*U^7 + 18*T^4*U^7 - 
       8*T^5*U^7 - U^8 + 4*T*U^8 - 8*T^2*U^8 + 8*T^3*U^8 - 2*T^4*U^8 + 
       2*U^9 - 4*T*U^9 + 2*T^2*U^9)*G[{(T + U)^(-1), T^(-1), 0}, 1])/
     ((-1 + T)^2*T^3*U^3*(T + U)^4) - 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       46*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*
      G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 4*T^7 - 3*T^8 + 2*T^9 + 
       8*T^3*U - 40*T^4*U + 82*T^5*U - 88*T^6*U + 54*T^7*U - 20*T^8*U + 
       4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 263*T^4*U^2 - 436*T^5*U^2 + 
       369*T^6*U^2 - 152*T^7*U^2 + 19*T^8*U^2 + 6*T^9*U^2 + 8*T*U^3 - 
       80*T^2*U^3 + 308*T^3*U^3 - 666*T^4*U^3 + 738*T^5*U^3 - 340*T^6*U^3 + 
       6*T^7*U^3 + 30*T^8*U^3 + 2*U^4 - 40*T*U^4 + 257*T^2*U^4 - 
       664*T^3*U^4 + 858*T^4*U^4 - 518*T^5*U^4 + 54*T^6*U^4 + 60*T^7*U^4 - 
       2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 630*T^3*U^5 - 
       440*T^4*U^5 + 44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 13*U^6 - 
       84*T*U^6 + 233*T^2*U^6 - 252*T^3*U^6 + 71*T^4*U^6 + 38*T^5*U^6 - 
       12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 46*T^2*U^7 + 14*T^3*U^7 + 18*T^4*U^7 - 
       8*T^5*U^7 - U^8 + 4*T*U^8 - 8*T^2*U^8 + 8*T^3*U^8 - 2*T^4*U^8 + 
       2*U^9 - 4*T*U^9 + 2*T^2*U^9)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 
       1])/((-1 + T)^2*T^3*U^3*(T + U)^4) + 
    (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 
       87*T^7*U - 39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 
       152*T^4*U^2 - 161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 
       9*T^9*U^2 + 2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 
       349*T^4*U^3 + 233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 
       4*T^9*U^3 + 2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 
       379*T^4*U^4 - 170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 
       10*U^5 + 106*T*U^5 - 295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 
       73*T^5*U^5 - 28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 
       223*T^2*U^6 - 212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 
       20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 
       4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*G[{(T + U)^(-1), U^(-1), 0}, 
       1])/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 7*T^8 - 3*T^9 + 
       2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 106*T^7*U + 
       38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 
       337*T^4*U^2 + 649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 
       32*T^9*U^2 + 6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 
       974*T^4*U^3 - 1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 
       30*T^9*U^3 - 2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 
       1826*T^4*U^4 + 1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 
       2*T^9*U^4 + 8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 
       1550*T^4*U^5 - 796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 
       11*U^6 + 99*T*U^6 - 407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 
       90*T^5*U^6 + 50*T^6*U^6 - 12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 
       140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 26*T^5*U^7 - 8*T^6*U^7 + 
       3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 10*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*G[{(T + U)^(-1), U^(-1), 0}, 
       1])/((-1 + T)^3*T^3*U^3*(T + U)^4) - 
    (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 
       87*T^7*U - 39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 
       152*T^4*U^2 - 161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 
       9*T^9*U^2 + 2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 
       349*T^4*U^3 + 233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 
       4*T^9*U^3 + 2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 
       379*T^4*U^4 - 170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 
       10*U^5 + 106*T*U^5 - 295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 
       73*T^5*U^5 - 28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 
       223*T^2*U^6 - 212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 
       20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 
       4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*
      G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*(-1 + T)^3*T^3*U^3*
      (T + U)^2) - (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 
       7*T^8 - 3*T^9 + 2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 
       106*T^7*U + 38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 
       337*T^4*U^2 + 649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 
       32*T^9*U^2 + 6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 
       974*T^4*U^3 - 1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 
       30*T^9*U^3 - 2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 
       1826*T^4*U^4 + 1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 
       2*T^9*U^4 + 8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 
       1550*T^4*U^5 - 796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 
       11*U^6 + 99*T*U^6 - 407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 
       90*T^5*U^6 + 50*T^6*U^6 - 12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 
       140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 26*T^5*U^7 - 8*T^6*U^7 + 
       3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 10*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*
      G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/((-1 + T)^3*T^3*U^3*
      (T + U)^4) - (8*(-1 + T + U)*(4 - 16*T + 26*T^2 - 20*T^3 + 6*T^4 - 
       16*U + 40*T*U - 30*T^2*U + 4*T^3*U + 2*T^4*U + 26*U^2 - 46*T*U^2 + 
       18*T^2*U^2 - 2*T^3*U^2 + T^4*U^2 - 20*U^3 + 28*T*U^3 - 2*T^2*U^3 + 
       6*U^4 - 6*T*U^4 - 3*T^2*U^4)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
     ((-1 + T)^2*T^3*U^3) + (8*(-1 + T + U)^2*(-2 + 6*T - 5*T^2 - T^3 + 
       2*T^4 + 6*U - 8*T*U + 5*T^2*U - 8*T^3*U + 4*T^4*U - 5*U^2 + 5*T*U^2 + 
       8*T^2*U^2 - 12*T^3*U^2 + 6*T^4*U^2 - U^3 + 4*T*U^3 - 4*T^2*U^3 + 
       2*U^4 - 4*T*U^4 + 2*T^2*U^4)*G[{(T + U)^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1])/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^2 - 4*T^3 + 2*T^4 - T^2*U + T^3*U + 
       2*U^2 + 2*T*U^2 + 6*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 8*U^3 - 6*T*U^3 - 
       5*T^2*U^3 - 2*T^3*U^3 + 12*U^4 + 6*T*U^4 + 4*T^2*U^4 - 8*U^5 - 
       2*T*U^5 + 2*U^6)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     (3*T^3*U^3) + (16*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{0, T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U) + 
    (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, T^(-1), T^(-1), 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(1 + U^2)*G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     (T*U^3) + (16*(-1 + T + U)*(1 + U^2)*G[{0, U^(-1), 0, (T + U)^(-1)}, 1])/
     (T*U^3) + (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, U^(-1), U^(-1), 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
      G[{0, U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
    (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U^3) + 
    (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
      G[{0, (T + U)^(-1), U^(-1), 0}, 1])/(T^3*U^3) + 
    (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
      G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (240*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0, 0}, 1])/(T^3*U) - 
    (128*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/
     (T^3*U) + (16*(-1 + T + U)*(17 + 2*T^2 - 34*U + 17*U^2)*
      G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/(T^3*U) + 
    (16*(-1 + T + U)*(7 + 2*T^2 - 10*U + 5*U^2)*G[{T^(-1), 0, T^(-1), 0}, 1])/
     (T^3*U) - (16*(-1 + T + U)*(7 + 2*T^2 - 10*U + 5*U^2)*
      G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
    (256*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, U^(-1), 0}, 1])/
     (T^3*U) + (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 13*U^4)*
      G[{T^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
    (256*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 
       1])/(T^3*U) - (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 
       13*U^4)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U) + 
    (128*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/
     (T^3*U) - (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
    (16*(-1 + T + U)*(1 + 8*T^2 + 6*U - 3*U^2)*G[{T^(-1), T^(-1), 0, 0}, 1])/
     (T^3*U) - (16*(-1 + T + U)*(1 + 8*T^2 + 6*U - 3*U^2)*
      G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U) - 
    (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*
      G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T^3*U) + 
    (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*
      G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
    (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/
     (T^3*U) + (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1])/(T^3*U) + 
    (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (160*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/
     (T^3*U) - (160*(-1 + U)^2*(-1 + T + U)*
      G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U) - 
    (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 
       1])/(T^3*U) + (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*
      G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
    (128*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 
       1])/(T^3*U) - (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 
       7*U^4)*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T^3*U^3) - 
    (128*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), U^(-1), 
        (T + U)^(-1)}, 1])/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4)*
      G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U) + 
    (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
    (48*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) - 
    (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0, (T + U)^(-1)}, 
       1])/(T*U^3) + (16*(-1 + T + U)*(17 - 18*U + 3*U^2)*
      G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/(T*U^3) - 
    (128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, T^(-1), 0}, 1])/
     (T*U^3) + (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 2*U^3 + 
       U^4)*G[{U^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
    (128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*
      G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
    (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (16*(-1 + T + U)*(7 - 6*U + U^2)*G[{U^(-1), 0, U^(-1), 0}, 1])/(T*U^3) - 
    (16*(-1 + T + U)*(7 - 6*U + U^2)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/
     (T*U^3) + (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*
      G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U^3) + 
    (32*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U) - 
    (32*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
     (T*U^3) + (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (16*(-1 + T + U)*(1 + 6*U + U^2)*G[{U^(-1), U^(-1), 0, 0}, 1])/(T*U^3) - 
    (16*(-1 + T + U)*(1 + 6*U + U^2)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/
     (T*U^3) - (16*(-1 + T + U)*(-3 + 6*U + U^2)*
      G[{U^(-1), U^(-1), U^(-1), 0}, 1])/(T*U^3) + 
    (16*(-1 + T + U)*(-3 + 6*U + U^2)*G[{U^(-1), U^(-1), U^(-1), 
        (T + U)^(-1)}, 1])/(T*U^3) - 
    (64*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U^3) + 
    (64*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     (T*U^3) + (32*(-5 + U)*(-1 + U)*(-1 + T + U)*
      G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U^3) - 
    (32*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0, 
        (T + U)^(-1)}, 1])/(T*U^3) + (64*LbL*Nf*(-2 + U)*(-1 + U)*
      (-1 + T + U)*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U^3) - 
    (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*
      G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
    (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/
     (T*U^3) - (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 
        (T + U)^(-1)}, 1])/(T*U^3) - (32*(-1 + T + U)*(1 + U^2)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U^3) + 
    (32*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1])/(T*U^3) - (64*Pi^2*(-1 + T + U)*Log[2])/(T*U) - 
    (16*Pi^2*(-1 + T + U)*Log[mm])/(T*U) - (64*Nf*Pi^2*(-1 + T + U)*Log[mm])/
     (9*T*U) + (12*(-8 + 31*T - 40*T^2 + 19*T^3 + 31*U - 65*T*U + 32*T^2*U - 
       25*U^2 + 23*T*U^2 + 2*U^3)*Log[mm])/((-1 + T)*T*U*(T + U)) + 
    (16*Nf*(-36 + 337*T - 575*T^2 + 283*T^3 + 337*U - 885*T*U + 539*T^2*U - 
       310*U^2 + 301*T*U^2 + 9*U^3)*Log[mm])/(27*(-1 + T)*T*U*(T + U)) - 
    (24*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1]*
      Log[mm])/((-1 + T)^2*T^2*U^2*(T + U)^2) - 
    (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1]*
      Log[mm])/(3*(-1 + T)^2*T^2*U^2*(T + U)^2) - 
    (48*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), 0}, 1]*Log[mm])/
     (T^3*U) - (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), 0}, 1]*
      Log[mm])/(3*T^3*U) + (48*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm])/(T^3*U) + 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[mm])/(3*T^3*U) - (48*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1]*
      Log[mm])/(T*U^3) - (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1]*
      Log[mm])/(3*T*U^3) + (48*(-1 + T + U)*(1 + U^2)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm])/(T*U^3) + 
    (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm])/
     (3*T*U^3) + (72*(-1 + T + U)*Log[mm]^2)/(T*U) + 
    (304*Nf*(-1 + T + U)*Log[mm]^2)/(9*T*U) + (32*Nf*(-1 + T + U)*Log[mm]^3)/
     (9*T*U) - (128*Pi^2*(-1 + T + U)*Log[2*om])/(3*T*U) + 
    (32*(-4 + 16*T - 21*T^2 + 10*T^3 + 16*U - 34*T*U + 17*T^2*U - 13*U^2 + 
       12*T*U^2 + U^3)*Log[2*om])/((-1 + T)*T*U*(T + U)) - 
    (32*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1]*
      Log[2*om])/((-1 + T)^2*T^2*U^2*(T + U)^2) - 
    (64*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), 0}, 1]*Log[2*om])/
     (T^3*U) + (64*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[2*om])/(T^3*U) - 
    (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1]*Log[2*om])/(T*U^3) + 
    (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[2*om])/
     (T*U^3) - (128*Pi^2*(-1 + T + U)*Log[mm]*Log[2*om])/(3*T*U) + 
    (32*(-4 + 22*T - 33*T^2 + 16*T^3 + 22*U - 52*T*U + 29*T^2*U - 19*U^2 + 
       18*T*U^2 + U^3)*Log[mm]*Log[2*om])/((-1 + T)*T*U*(T + U)) - 
    (32*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1]*
      Log[mm]*Log[2*om])/((-1 + T)^2*T^2*U^2*(T + U)^2) - 
    (64*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), 0}, 1]*Log[mm]*
      Log[2*om])/(T^3*U) + (64*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm]*Log[2*om])/(T^3*U) - 
    (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1]*Log[mm]*Log[2*om])/(T*U^3) + 
    (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm]*
      Log[2*om])/(T*U^3) + (192*(-1 + T + U)*Log[mm]^2*Log[2*om])/(T*U) + 
    (128*(-1 + T + U)*Log[2*om]^2)/(T*U) + 
    (256*(-1 + T + U)*Log[mm]*Log[2*om]^2)/(T*U) + 
    (128*(-1 + T + U)*Log[mm]^2*Log[2*om]^2)/(T*U) - 
    (16*LbL*Nf*Pi^2*(4 - 10*T + 9*T^2)*(-1 + U)^2*(-1 + T + U)*Log[T])/
     (3*(-1 + T)^3*T^2*U) - (8*Nf*(-38*T + 38*T^2 - 26*U + 57*T*U + 
       13*T^2*U + 7*U^2 + 20*T*U^2 + 19*U^3)*Log[T])/(9*T*U^2*(T + U)) + 
    (4*Pi^2*(-1 + T + U)*(-58*T + 174*T^2 - 174*T^3 + 58*T^4 - 28*U + 
       100*T*U - 146*T^2*U + 94*T^3*U - 24*T^4*U + 56*U^2 - 138*T*U^2 + 
       114*T^2*U^2 - 22*T^3*U^2 - 2*T^4*U^2 - 28*U^3 + 69*T*U^3 - 
       57*T^2*U^3 + 11*T^3*U^3 + T^4*U^3)*Log[T])/(3*(-1 + T)^3*T^2*U^2) + 
    (2*(-58*T^2 + 120*T^3 - 62*T^4 - 208*T*U + 449*T^2*U - 256*T^3*U + 
       19*T^4*U - 6*U^2 + 306*T*U^2 - 313*T^2*U^2 + 13*T^3*U^2 - 23*U^3 - 
       94*T*U^3 + 157*T^2*U^3 - 48*T^3*U^3 + 25*U^4 + 23*T*U^4 - 48*T^2*U^4 + 
       4*U^5)*Log[T])/((-1 + T)*T*U^2*(T + U)^2) - 
    (16*LbL*Nf*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 158*T^2*U - 
       108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 57*T^3*U^2 - 
       7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 131*T^2*U^3 - 
       31*T^3*U^3 + 4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 35*T^2*U^4 + 4*T^3*U^4 + 
       18*U^5 - 13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6)*Log[T])/
     (3*(-1 + T)*T*U^2*(T + U)^2) + (112*Pi^2*(-1 + U)^2*(-1 + T + U)*
      G[{T^(-1)}, 1]*Log[T])/(3*T^3*U) + 
    (64*LbL*Nf*Pi^2*(-1 + U)^2*(-1 + T + U)*G[{T^(-1)}, 1]*Log[T])/
     (3*T^3*U) + (8*Pi^2*(-1 + T + U)*(29 - 30*U + 9*U^2)*G[{U^(-1)}, 1]*
      Log[T])/(3*T*U^3) - (16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2)*
      G[{U^(-1)}, 1]*Log[T])/(9*T*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 
       4*T^7 + 28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 12*T^6*U + 
       24*U^2 - 92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 
       46*T^5*U^2 - 16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 
       131*T^2*U^3 - 63*T^3*U^3 + 75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 84*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 
       4*T^2*U^7)*G[{U^(-1)}, 1]*Log[T])/(3*(-1 + T)^2*T^2*U^3*(T + U)) - 
    (4*(4*T^3 - 27*T^4 + 61*T^5 - 57*T^6 + 19*T^7 + 12*T^2*U - 109*T^3*U + 
       288*T^4*U - 299*T^5*U + 114*T^6*U - 6*T^7*U + 12*T*U^2 - 49*T^2*U^2 + 
       196*T^3*U^2 - 339*T^4*U^2 + 200*T^5*U^2 - 26*T^6*U^2 - 2*T^7*U^2 + 
       4*U^3 - 95*T*U^3 + 82*T^2*U^3 + 91*T^3*U^3 - 106*T^4*U^3 + 
       54*T^5*U^3 - 68*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 15*T*U^4 + 
       232*T^2*U^4 - 649*T^3*U^4 + 574*T^4*U^4 - 218*T^5*U^4 + 54*T^6*U^4 - 
       98*U^5 + 348*T*U^5 - 698*T^2*U^5 + 920*T^3*U^5 - 552*T^4*U^5 + 
       56*T^5*U^5 + 24*T^6*U^5 + 160*U^6 - 514*T*U^6 + 672*T^2*U^6 - 
       446*T^3*U^6 + 56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 
       236*T^2*U^7 + 42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 
       26*T^2*U^8)*G[{U^(-1)}, 1]*Log[T])/((-1 + T)^2*T^2*U^3*(T + U)^3) - 
    (16*Nf*(-1 + T + U)*(-2*T + 2*T^2 - 4*U + 4*T*U + T^2*U + 4*U^2 - 3*U^3)*
      G[{(T + U)^(-1)}, 1]*Log[T])/(3*T*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(-7*T^3 + 21*T^4 - 20*T^5 + 6*T^6 + 29*T^2*U - 51*T^3*U + 
       5*T^4*U + 16*T^5*U - 26*T*U^2 + 6*T^2*U^2 + 13*T^3*U^2 + 41*T^4*U^2 - 
       36*T^5*U^2 + T^6*U^2 + 10*U^3 - 22*T*U^3 + 49*T^2*U^3 - 62*T^3*U^3 + 
       25*T^4*U^3 + 2*T^5*U^3 - 28*U^4 + 88*T*U^4 - 73*T^2*U^4 + 15*T^3*U^4 + 
       27*U^5 - 61*T*U^5 + 35*T^2*U^5 - 2*T^3*U^5 - 9*U^6 + 9*T*U^6 - 
       T^2*U^6)*G[{(T + U)^(-1)}, 1]*Log[T])/((-1 + T)^2*T^2*U^2*(T + U)^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 30*T^2*U + 
       69*T^3*U - 43*T^4*U - 10*T^5*U + 5*T^6*U - 18*T*U^2 + 114*T^2*U^2 - 
       174*T^3*U^2 + 52*T^4*U^2 + 18*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 
       12*U^3 + 105*T*U^3 - 263*T^2*U^3 + 237*T^3*U^3 - 43*T^4*U^3 - 
       8*T^5*U^3 + 2*T^6*U^3 + 38*U^4 - 180*T*U^4 + 266*T^2*U^4 - 
       108*T^3*U^4 + 2*T^4*U^4 - 42*U^5 + 127*T*U^5 - 110*T^2*U^5 + 
       16*T^3*U^5 + 18*U^6 - 38*T*U^6 + 13*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 
       4*T*U^7 - 2*T^2*U^7)*G[{(T + U)^(-1)}, 1]*Log[T])/
     (3*(-1 + T)^2*T^2*U^2*(T + U)^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 8*T*U - 28*T^2*U + 
       36*T^3*U - 20*T^4*U + 4*T^5*U + 24*U^2 - 69*T*U^2 + 61*T^2*U^2 - 
       31*T^3*U^2 + T^4*U^2 + 6*T^5*U^2 - 48*U^3 + 120*T*U^3 - 64*T^2*U^3 + 
       4*T^3*U^3 + 4*T^4*U^3 + 24*U^4 - 62*T*U^4 + 38*T^2*U^4 - 8*T^3*U^4)*
      G[{0, U^(-1)}, 1]*Log[T])/((-1 + T)^3*T^2*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-6*T^2 + 24*T^3 - 38*T^4 + 30*T^5 - 12*T^6 + 
       2*T^7 + 6*T^2*U - 21*T^3*U + 27*T^4*U - 15*T^5*U + 3*T^6*U - 24*U^2 + 
       60*T*U^2 - 62*T^2*U^2 + 27*T^3*U^2 - 35*T^4*U^2 + 23*T^5*U^2 - 
       9*T^6*U^2 + 2*T^7*U^2 + 48*U^3 - 120*T*U^3 + 112*T^2*U^3 - 
       12*T^3*U^3 + 12*T^4*U^3 - 4*T^5*U^3 - 24*U^4 + 60*T*U^4 - 56*T^2*U^4 + 
       6*T^3*U^4 - 6*T^4*U^4 + 2*T^5*U^4)*G[{0, U^(-1)}, 1]*Log[T])/
     (3*(-1 + T)^3*T^2*U^3) + (32*LbL*Nf*(-1 + T + U)*
      (2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 12*T^9 + 2*T^10 + 
       4*T^3*U - 27*T^4*U + 75*T^5*U - 110*T^6*U + 90*T^7*U - 39*T^8*U + 
       7*T^9*U + 4*T^2*U^2 - 36*T^3*U^2 + 101*T^4*U^2 - 152*T^5*U^2 + 
       132*T^6*U^2 - 82*T^7*U^2 + 31*T^8*U^2 - 9*T^9*U^2 + 2*T^10*U^2 + 
       4*T*U^3 - 52*T^2*U^3 + 166*T^3*U^3 - 256*T^4*U^3 + 218*T^5*U^3 - 
       128*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 4*T^9*U^3 + 2*U^4 - 38*T*U^4 + 
       172*T^2*U^4 - 323*T^3*U^4 + 310*T^4*U^4 - 155*T^5*U^4 + 72*T^6*U^4 - 
       26*T^7*U^4 + 4*T^8*U^4 - 10*U^5 + 94*T*U^5 - 259*T^2*U^5 + 
       329*T^3*U^5 - 205*T^4*U^5 + 73*T^5*U^5 - 28*T^6*U^5 + 6*T^7*U^5 + 
       20*U^6 - 112*T*U^6 + 223*T^2*U^6 - 212*T^3*U^6 + 97*T^4*U^6 - 
       31*T^5*U^6 + 6*T^6*U^6 - 20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 
       92*T^3*U^7 - 32*T^4*U^7 + 4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 
       22*T^3*U^8 + 4*T^4*U^8 - 2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*
      G[{0, (T + U)^(-1)}, 1]*Log[T])/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
       2*T^10 + 8*T^3*U - 48*T^4*U + 110*T^5*U - 130*T^6*U + 86*T^7*U - 
       26*T^8*U - 4*T^9*U + 4*T^10*U + 12*T^2*U^2 - 92*T^3*U^2 + 
       193*T^4*U^2 - 117*T^5*U^2 - 77*T^6*U^2 + 131*T^7*U^2 - 67*T^8*U^2 + 
       7*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 88*T^2*U^3 + 268*T^3*U^3 - 
       204*T^4*U^3 - 246*T^5*U^3 + 406*T^6*U^3 - 130*T^7*U^3 - 56*T^8*U^3 + 
       34*T^9*U^3 + 2*U^4 - 42*T*U^4 + 153*T^2*U^4 - 73*T^3*U^4 - 
       456*T^4*U^4 + 774*T^5*U^4 - 372*T^6*U^4 - 52*T^7*U^4 + 72*T^8*U^4 - 
       2*T^9*U^4 - 8*U^5 + 78*T*U^5 - 82*T^2*U^5 - 342*T^3*U^5 + 
       776*T^4*U^5 - 466*T^5*U^5 - 2*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 + 
       15*U^6 - 67*T*U^6 - 45*T^2*U^6 + 399*T^3*U^6 - 439*T^4*U^6 + 
       123*T^5*U^6 + 30*T^6*U^6 - 12*T^7*U^6 - 16*U^7 + 30*T*U^7 + 
       54*T^2*U^7 - 142*T^3*U^7 + 68*T^4*U^7 + 6*T^5*U^7 - 8*T^6*U^7 + 
       9*U^8 - 13*T*U^8 - 4*T^2*U^8 + 2*T^3*U^8 + 4*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*G[{0, (T + U)^(-1)}, 1]*
      Log[T])/((-1 + T)^3*T^3*U^3*(T + U)^4) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*G[{T^(-1), 0}, 1]*
      Log[T])/(3*T^3*U^3) + (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 
       2*T^4 - 8*U + 12*T*U - 4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 
       5*T^2*U^2 - 5*T^3*U^2 + 6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 
       2*T^3*U^3 - 3*U^4 + 11*T*U^4 - 3*T^2*U^4 - T^3*U^4)*G[{T^(-1), 0}, 1]*
      Log[T])/((-1 + T)*T^3*U^3) - (32*LbL*Nf*(-1 + T)*(-1 + T + U)*
      (2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 
       7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 
       2*U^4 + 2*T*U^4 + 2*T^2*U^4)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 
       12*T*U - 4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 
       5*T^3*U^2 + 6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 
       3*U^4 + 11*T*U^4 - 3*T^2*U^4 - T^3*U^4)*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[T])/((-1 + T)*T^3*U^3) + (32*Nf*(-1 + T + U)*(1 + U^2)*
      G[{U^(-1), 0}, 1]*Log[T])/(3*T*U^3) - 
    (8*(-1 + T + U)*(2 - 4*T - 3*T^2 - 8*U + 4*T*U - 4*T^2*U + 15*U^2 + 
       T^2*U^2 - 16*U^3 - 4*T^2*U^3 + 9*U^4 + T^2*U^4 - 2*U^5)*
      G[{U^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*
      G[{U^(-1), 0}, 1]*Log[T])/(3*T^3*U^3) + 
    (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T])/(3*T*U^3) + 
    (8*(-1 + T + U)*(-2 + 4*T - T^2 + 8*U - 4*T*U + 12*T^2*U - 11*U^2 - 
       5*T^2*U^2 + 4*U^3 - 2*T^2*U^3 + 3*U^4 + 2*T^2*U^4 - 2*U^5)*
      G[{U^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*
      G[{U^(-1), U^(-1)}, 1]*Log[T])/(3*T^3*U^3) - 
    (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/
     (3*T*U^3) + (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 
       4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 14*T^4 + 12*T^5 - 4*T^6 - 4*T*U + 
       24*T^2*U - 48*T^3*U + 58*T^4*U - 48*T^5*U + 18*T^6*U - 2*U^2 + 
       24*T*U^2 - 73*T^2*U^2 + 124*T^3*U^2 - 119*T^4*U^2 + 50*T^5*U^2 - 
       5*T^6*U^2 + 8*U^3 - 44*T*U^3 + 102*T^2*U^3 - 116*T^3*U^3 + 
       56*T^4*U^3 - 2*T^5*U^3 - 4*T^6*U^3 - 11*U^4 + 36*T*U^4 - 52*T^2*U^4 + 
       30*T^3*U^4 + 8*T^4*U^4 - 10*T^5*U^4 + T^6*U^4 + 4*U^5 - 8*T*U^5 + 
       12*T^3*U^5 - 10*T^4*U^5 + 2*T^5*U^5 + 3*U^6 - 8*T*U^6 + 9*T^2*U^6 - 
       6*T^3*U^6 + T^4*U^6 - 2*U^7 + 4*T*U^7 - 2*T^2*U^7)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/((-1 + T)^2*T^3*U^3*(T + U)^2) + 
    (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 
       87*T^7*U - 39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 
       152*T^4*U^2 - 161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 
       9*T^9*U^2 + 2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 
       349*T^4*U^3 + 233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 
       4*T^9*U^3 + 2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 
       379*T^4*U^4 - 170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 
       10*U^5 + 106*T*U^5 - 295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 
       73*T^5*U^5 - 28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 
       223*T^2*U^6 - 212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 
       20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 
       4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*G[{(T + U)^(-1), U^(-1)}, 1]*
      Log[T])/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 7*T^8 - 3*T^9 + 
       2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 106*T^7*U + 
       38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 
       337*T^4*U^2 + 649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 
       32*T^9*U^2 + 6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 
       974*T^4*U^3 - 1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 
       30*T^9*U^3 - 2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 
       1826*T^4*U^4 + 1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 
       2*T^9*U^4 + 8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 
       1550*T^4*U^5 - 796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 
       11*U^6 + 99*T*U^6 - 407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 
       90*T^5*U^6 + 50*T^6*U^6 - 12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 
       140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 26*T^5*U^7 - 8*T^6*U^7 + 
       3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 10*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9)*G[{(T + U)^(-1), U^(-1)}, 1]*
      Log[T])/((-1 + T)^3*T^3*U^3*(T + U)^4) + 
    (8*(-1 + T + U)^2*(2*T - 6*T^2 + 9*T^3 - 7*T^4 + 2*T^5 + 2*U - 12*T*U + 
       13*T^2*U + 4*T^3*U - 10*T^4*U + 4*T^5*U - 6*U^2 + 17*T*U^2 - 
       18*T^2*U^2 + 16*T^3*U^2 - 16*T^4*U^2 + 6*T^5*U^2 + 5*U^3 - 12*T*U^3 + 
       4*T^2*U^3 + 8*T^3*U^3 - 6*T^4*U^3 + U^4 - 2*T*U^4 + 2*T^3*U^4 - 
       2*U^5 + 4*T*U^5 - 2*T^2*U^5)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*
      Log[T])/((-1 + T)^2*T^3*U^3*(T + U)) + 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 4*T^6 + 2*T^7 + 6*T^4*U - 13*T^5*U + 
       7*T^6*U + 8*T^3*U^2 - 13*T^4*U^2 + 15*T^5*U^2 - T^6*U^2 + 2*T^7*U^2 - 
       8*T^2*U^3 - 7*T^3*U^3 + 7*T^4*U^3 - 8*T^5*U^3 + 4*T^6*U^3 - 6*T*U^4 + 
       19*T^2*U^4 - T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 2*U^5 + 22*T*U^5 - 
       24*T^2*U^5 + 2*T^3*U^5 + 2*T^4*U^5 + 8*U^6 - 30*T*U^6 + 11*T^2*U^6 - 
       2*T^3*U^6 - 12*U^7 + 18*T*U^7 - 4*T^2*U^7 + 8*U^8 - 4*T*U^8 - 2*U^9)*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^3*U^3*(T + U)^3) + 
    (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, U^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
      G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
      G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
    (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U) - 
    (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[T])/(T^3*U) - 
    (256*LbL*Nf*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/
     (T^3*U) + (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 13*U^4)*
      G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
    (96*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/
     (T^3*U) + (128*LbL*Nf*(-1 + U)^2*(-1 + T + U)*
      G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U) - 
    (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U) + 
    (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/
     (T^3*U) + (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
    (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
     (T^3*U) + (128*LbL*Nf*(-1 + U)^2*(-1 + T + U)*
      G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4)*
      G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
    (32*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/(T*U^3) + 
    (16*(-1 + T + U)*(7 - 6*U + U^2)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/
     (T*U^3) + (32*(-1 + T + U)*(3 - 3*U + U^2)*G[{U^(-1), 0, (T + U)^(-1)}, 
       1]*Log[T])/(T*U^3) + (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + 
       U^4)*G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
    (32*(-1 + T + U)*(3 + U^2)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/(T*U^3) - 
    (16*(-1 + T + U)*(-3 + 6*U + U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/
     (T*U^3) - (16*(-3 + U)^2*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 
       1]*Log[T])/(T*U^3) + (16*(-5 + U)*(-1 + U)*(-1 + T + U)*
      G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T*U^3) + 
    (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/
     (T*U^3) - (32*(-1 + T + U)*(1 + U^2)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
    (24*(2 + U)*(-1 + T + U)*Log[mm]*Log[T])/(T*U^2) - 
    (16*Nf*(2 + U)*(-1 + T + U)*Log[mm]*Log[T])/(3*T*U^2) - 
    (48*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[mm]*Log[T])/(T*U^3) - 
    (32*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[mm]*Log[T])/(3*T*U^3) - 
    (32*(2 + U)*(-1 + T + U)*Log[2*om]*Log[T])/(T*U^2) - 
    (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[2*om]*Log[T])/(T*U^3) - 
    (32*(2 + U)*(-1 + T + U)*Log[mm]*Log[2*om]*Log[T])/(T*U^2) - 
    (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[mm]*Log[2*om]*Log[T])/
     (T*U^3) + (8*Nf*(2 + U)*(-1 + T + U)*Log[T]^2)/(3*T*U^2) - 
    (2*(-1 + T + U)*(-20 + 9*U)*Log[T]^2)/(T*U^2) - 
    (16*(-4 + U)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2)/(T*U^2) + 
    (16*Nf*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[T]^2)/(3*T*U^3) - 
    (8*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/(T*U^3) + 
    (8*(-1 + T + U)*(11 - 6*U + 3*U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/
     (T*U^3) - (64*LbL*Nf*Pi^2*(-1 + U)*(-1 + T + U)*Log[U])/(3*T*U^2) + 
    (4*Pi^2*(-1 + T + U)*(28*T - 56*T^2 + 28*T^3 + 58*U - 112*T*U + 
       70*T^2*U - 25*T^3*U - 116*U^2 + 176*T*U^2 - 44*T^2*U^2 + 2*T^3*U^2 + 
       58*U^3 - 86*T*U^3 + 18*T^2*U^3 + T^3*U^3)*Log[U])/
     (3*(-1 + T)^2*T^2*U^2) - (8*Nf*(-26*T + 59*T^2 - 9*T^3 - 36*T^4 + 
       12*T^5 - 38*U + 185*T*U - 250*T^2*U + 66*T^3*U + 12*T^4*U + 114*U^2 - 
       355*T*U^2 + 311*T^2*U^2 - 45*T^3*U^2 - 114*U^3 + 259*T*U^3 - 
       120*T^2*U^3 + 38*U^4 - 63*T*U^4)*Log[U])/(9*(-1 + T)^2*T^2*U*
      (T + U)) + (2*(-6*T^2 + 31*T^3 - 40*T^4 + 11*T^5 + 4*T^6 - 208*T*U + 
       864*T^2*U - 1347*T^3*U + 973*T^4*U - 354*T^5*U + 72*T^6*U - 58*U^2 + 
       723*T*U^2 - 1972*T^2*U^2 + 2062*T^3*U^2 - 838*T^4*U^2 + 87*T^5*U^2 + 
       178*U^3 - 991*T*U^3 + 1807*T^2*U^3 - 1375*T^3*U^3 + 437*T^4*U^3 - 
       48*T^5*U^3 - 182*U^4 + 625*T*U^4 - 756*T^2*U^4 + 365*T^3*U^4 - 
       48*T^4*U^4 + 62*U^5 - 149*T*U^5 + 87*T^2*U^5)*Log[U])/
     ((-1 + T)^3*T^2*U*(T + U)^2) - 
    (16*LbL*Nf*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 158*T^2*U - 
       108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 57*T^3*U^2 - 
       7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 131*T^2*U^3 - 
       31*T^3*U^3 + 4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 35*T^2*U^4 + 4*T^3*U^4 + 
       18*U^5 - 13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6)*Log[U])/
     (3*(-1 + T)*T^2*U*(T + U)^2) + 
    (8*Pi^2*(-1 + T + U)*(29 + 8*T^2 - 58*U + 29*U^2)*G[{T^(-1)}, 1]*Log[U])/
     (3*T^3*U) - (16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 
       38*U + 88*T*U - 56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2)*
      G[{T^(-1)}, 1]*Log[U])/(9*(-1 + T)^2*T^3*U) - 
    (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 74*T^2*U + 
       156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 12*U^2 + 34*T*U^2 + 
       6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 10*T^6*U^2 + 
       4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 147*T^3*U^3 + 
       66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 197*T*U^4 - 
       206*T^2*U^4 + 105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 54*U^5 - 
       127*T*U^5 + 114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 
       50*T*U^6 - 34*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7)*
      G[{T^(-1)}, 1]*Log[U])/(3*(-1 + T)*T^3*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       95*T^3*U + 197*T^4*U - 184*T^5*U + 152*T^6*U - 150*T^7*U + 68*T^8*U + 
       12*T*U^2 - 49*T^2*U^2 + 180*T^3*U^2 - 442*T^4*U^2 + 546*T^5*U^2 - 
       290*T^6*U^2 + 8*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 109*T*U^3 + 
       422*T^2*U^3 - 835*T^3*U^3 + 993*T^4*U^3 - 556*T^5*U^3 + 22*T^6*U^3 + 
       66*T^7*U^3 - 27*U^4 + 310*T*U^4 - 905*T^2*U^4 + 1080*T^3*U^4 - 
       392*T^4*U^4 - 168*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 61*U^5 - 
       369*T*U^5 + 684*T^2*U^5 - 374*T^3*U^5 - 112*T^4*U^5 + 48*T^5*U^5 + 
       48*T^6*U^5 - 57*U^6 + 188*T*U^6 - 170*T^2*U^6 - 8*T^3*U^6 + 
       30*T^4*U^6 + 24*T^5*U^6 + 19*U^7 - 32*T*U^7 - 2*T^2*U^7 + 22*T^3*U^7)*
      G[{T^(-1)}, 1]*Log[U])/((-1 + T)^2*T^3*U^2*(T + U)^3) + 
    (32*LbL*Nf*Pi^2*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[U])/
     (3*T*U^3) + (16*Pi^2*(-1 + U)*(-1 + T + U)*(-7 + 2*U)*G[{U^(-1)}, 1]*
      Log[U])/(3*T*U^3) + (16*Nf*(-1 + T + U)*(4*T - 14*T^2 + 21*T^3 - 
       16*T^4 + 6*T^5 + 2*U - 18*T*U + 40*T^2*U - 32*T^3*U + 8*T^4*U - 
       6*U^2 + 25*T*U^2 - 30*T^2*U^2 + 9*T^3*U^2 + 6*U^3 - 14*T*U^3 + 
       8*T^2*U^3 - 2*U^4 + 3*T*U^4)*G[{(T + U)^(-1)}, 1]*Log[U])/
     (3*(-1 + T)^2*T^2*U*(T + U)^2) + 
    (8*(-1 + T + U)*(-10*T^3 + 48*T^4 - 93*T^5 + 91*T^6 - 45*T^7 + 9*T^8 + 
       26*T^2*U - 91*T^3*U + 109*T^4*U - 46*T^5*U + 7*T^6*U - 13*T^7*U + 
       8*T^8*U - 29*T*U^2 + 80*T^2*U^2 - 27*T^3*U^2 - 100*T^4*U^2 + 
       94*T^5*U^2 - T^6*U^2 - 18*T^7*U^2 + T^8*U^2 + 7*U^3 - 18*T*U^3 + 
       93*T^2*U^3 - 330*T^3*U^3 + 486*T^4*U^3 - 292*T^5*U^3 + 51*T^6*U^3 + 
       2*T^7*U^3 - 21*U^4 + 126*T*U^4 - 321*T^2*U^4 + 406*T^3*U^4 - 
       236*T^4*U^4 + 43*T^5*U^4 + 20*U^5 - 104*T*U^5 + 204*T^2*U^5 - 
       174*T^3*U^5 + 53*T^4*U^5 - 2*T^5*U^5 - 6*U^6 + 26*T*U^6 - 35*T^2*U^6 + 
       15*T^3*U^6 - T^4*U^6)*G[{(T + U)^(-1)}, 1]*Log[U])/
     ((-1 + T)^4*T^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-1 + T + U)*(-12*T^3 + 26*T^4 - 16*T^5 + 2*T^6 - 18*T^2*U + 
       75*T^3*U - 71*T^4*U + 17*T^5*U - 30*T*U^2 + 96*T^2*U^2 - 111*T^3*U^2 + 
       47*T^4*U^2 - T^5*U^2 + 2*T^6*U^2 + 45*T*U^3 - 67*T^2*U^3 + 
       20*T^3*U^3 - 6*T^4*U^3 + 2*T^5*U^3 - 2*U^4 - 5*T*U^4 - T^2*U^4 + 
       2*T^3*U^4 + 6*U^5 - 19*T*U^5 + 16*T^2*U^5 - 6*U^6 + 11*T*U^6 - 
       2*T^2*U^6 + 2*U^7 - 2*T*U^7)*G[{(T + U)^(-1)}, 1]*Log[U])/
     (3*(-1 + T)*T^2*U^2*(T + U)^3) - 
    (8*(-1 + T + U)*(-24*T^2 + 48*T^3 - 24*T^4 - 8*T*U + 21*T^2*U - 
       22*T^3*U + 10*T^4*U + 2*U^2 + 12*T*U^2 - 18*T^2*U^2 + 2*T^4*U^2 - 
       4*U^3 + 7*T^2*U^3 - 2*T^3*U^3 + 2*U^4 - 4*T*U^4 + 2*T^2*U^4)*
      G[{0, T^(-1)}, 1]*Log[U])/((-1 + T)^2*T^3*U^2) - 
    (32*LbL*Nf*(-1 + T + U)*(24*T^2 - 24*T^2*U + 6*U^2 + 5*T^2*U^2 - 18*U^3 - 
       3*T^2*U^3 + 20*U^4 + 2*T^2*U^4 - 10*U^5 + 2*U^6)*G[{0, T^(-1)}, 1]*
      Log[U])/(3*T^3*U^2) + (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 
       2*T^7 - 4*T^3*U + 27*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 
       36*T^3*U^2 - 35*T^4*U^2 + 16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 
       4*T*U^3 + 28*T^2*U^3 - 46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 
       4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 40*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 
       4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 
       20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 
       4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*G[{0, (T + U)^(-1)}, 1]*Log[U])/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(-2*T^4 + 4*T^5 - 5*T^6 + 
       2*T^7 - 8*T^3*U + 24*T^4*U - 14*T^5*U - 16*T^6*U + 4*T^7*U - 
       12*T^2*U^2 + 56*T^3*U^2 + 11*T^4*U^2 - 102*T^5*U^2 + 30*T^6*U^2 + 
       6*T^7*U^2 - 8*T*U^3 + 64*T^2*U^3 - 52*T^3*U^3 - 200*T^4*U^3 + 
       42*T^5*U^3 + 26*T^6*U^3 - 2*U^4 + 36*T*U^4 - 39*T^2*U^4 - 
       106*T^3*U^4 + 75*T^4*U^4 + 46*T^5*U^4 - 2*T^6*U^4 + 8*U^5 - 54*T*U^5 - 
       32*T^2*U^5 - 8*T^3*U^5 + 46*T^4*U^5 - 8*T^5*U^5 - 15*U^6 + 46*T*U^6 - 
       16*T^2*U^6 + 34*T^3*U^6 - 12*T^4*U^6 + 16*U^7 - 30*T*U^7 + 
       22*T^2*U^7 - 8*T^3*U^7 - 9*U^8 + 10*T*U^8 - 2*T^2*U^8 + 2*U^9)*
      G[{0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3*(T + U)^4) + 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), 0}, 1]*Log[U])/
     (3*T^3*U) + (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 
       3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*
      G[{T^(-1), 0}, 1]*Log[U])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 8*U - 
       20*T*U + 14*T^2*U + 4*T^3*U - 10*T^4*U + 4*T^5*U - 7*U^2 + 20*T*U^2 - 
       16*T^2*U^2 + 6*T^3*U^2 - 12*T^4*U^2 + 6*T^5*U^2 - 2*U^3 + 8*T^2*U^3 - 
       4*T^3*U^3 + 2*T^4*U^3 + 3*U^4 - 4*T*U^4 - 3*T^2*U^4 + 2*T^3*U^4 - 
       T^4*U^4)*G[{T^(-1), 0}, 1]*Log[U])/((-1 + T)^2*T^3*U^3) + 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), T^(-1)}, 1]*
      Log[U])/(3*T^3*U) - (32*LbL*Nf*(-1 + T)*(-1 + T + U)*
      (2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 
       7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 
       2*U^4 + 2*T*U^4 + 2*T^2*U^4)*G[{T^(-1), T^(-1)}, 1]*Log[U])/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 
       2*T^5 - 8*U + 20*T*U - 22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 
       11*U^2 - 28*T*U^2 + 12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 
       6*U^3 + 24*T*U^3 - 22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 
       8*T*U^4 + 9*T^2*U^4 - 2*T^3*U^4 - 2*T^4*U^4)*G[{T^(-1), T^(-1)}, 1]*
      Log[U])/((-1 + T)^2*T^3*U^3) - 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[U])/(3*T^3*U) + (32*LbL*Nf*(-1 + T)*(-1 + T + U)*
      (2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 
       7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 
       2*U^4 + 2*T*U^4 + 2*T^2*U^4)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 
       2*T^7 + 4*T*U - 24*T^2*U + 44*T^3*U - 36*T^4*U + 20*T^5*U - 12*T^6*U + 
       4*T^7*U + 2*U^2 - 24*T*U^2 + 73*T^2*U^2 - 112*T^3*U^2 + 90*T^4*U^2 - 
       26*T^5*U^2 - 7*T^6*U^2 + 6*T^7*U^2 - 8*U^3 + 48*T*U^3 - 116*T^2*U^3 + 
       112*T^3*U^3 - 22*T^4*U^3 - 24*T^5*U^3 + 14*T^6*U^3 + 14*U^4 - 
       60*T*U^4 + 89*T^2*U^4 - 52*T^3*U^4 + 6*T^4*U^4 + 8*T^5*U^4 - T^6*U^4 - 
       12*U^5 + 40*T*U^5 - 50*T^2*U^5 + 30*T^3*U^5 - 2*T^4*U^5 - 2*T^5*U^5 + 
       4*U^6 - 12*T*U^6 + 13*T^2*U^6 - 2*T^3*U^6 - T^4*U^6)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/((-1 + T)^2*T^3*U^3*(T + U)^2) - 
    (8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 
       12*T*U - T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 15*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 + 4*T*U^4 - 2*T^2*U^4)*G[{U^(-1), 0}, 1]*Log[U])/
     ((-1 + T)^2*T^3*U^3) + (32*LbL*Nf*(-1 + U)*(-1 + T + U)*
      (2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 
       2*T^2*U^4 - 8*U^5 + 2*U^6)*G[{U^(-1), 0}, 1]*Log[U])/(3*T^3*U^3) + 
    (8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 
       12*T*U - T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 15*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 + 4*T*U^4 - 2*T^2*U^4)*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[U])/((-1 + T)^2*T^3*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*
      (2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 
       2*T^2*U^4 - 8*U^5 + 2*U^6)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/
     (3*T^3*U^3) + (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 
       16*T^3*U + 27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 
       35*T^4*U^2 + 16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 
       52*T^2*U^3 - 46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 
       2*U^4 + 20*T*U^4 - 46*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 
       10*U^5 - 40*T*U^5 + 25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 
       40*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 
       10*U^8 + 4*T*U^8 + 2*U^9)*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 
       4*T^7 - 3*T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 88*T^6*U + 
       54*T^7*U - 20*T^8*U + 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 
       263*T^4*U^2 - 436*T^5*U^2 + 369*T^6*U^2 - 152*T^7*U^2 + 19*T^8*U^2 + 
       6*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 666*T^4*U^3 + 
       738*T^5*U^3 - 340*T^6*U^3 + 6*T^7*U^3 + 30*T^8*U^3 + 2*U^4 - 
       40*T*U^4 + 257*T^2*U^4 - 664*T^3*U^4 + 858*T^4*U^4 - 518*T^5*U^4 + 
       54*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 
       630*T^3*U^5 - 440*T^4*U^5 + 44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 
       13*U^6 - 84*T*U^6 + 233*T^2*U^6 - 252*T^3*U^6 + 71*T^4*U^6 + 
       38*T^5*U^6 - 12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 46*T^2*U^7 + 14*T^3*U^7 + 
       18*T^4*U^7 - 8*T^5*U^7 - U^8 + 4*T*U^8 - 8*T^2*U^8 + 8*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9)*G[{(T + U)^(-1), T^(-1)}, 1]*
      Log[U])/((-1 + T)^2*T^3*U^3*(T + U)^4) - 
    (8*(-1 + T + U)^2*(-2*T + 6*T^2 - 5*T^3 - T^4 + 2*T^5 - 2*U + 12*T*U - 
       17*T^2*U + 12*T^3*U - 10*T^4*U + 4*T^5*U + 6*U^2 - 13*T*U^2 + 
       2*T^2*U^2 + 16*T^3*U^2 - 16*T^4*U^2 + 6*T^5*U^2 - 9*U^3 + 12*T*U^3 - 
       4*T^2*U^3 + 8*T^3*U^3 - 6*T^4*U^3 + 7*U^4 - 10*T*U^4 + 2*T^3*U^4 - 
       2*U^5 + 4*T*U^5 - 2*T^2*U^5)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*
      Log[U])/((-1 + T)^2*T^3*U^3*(T + U)) - 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 4*T^6 + 2*T^7 + 6*T^4*U - 13*T^5*U + 
       7*T^6*U + 8*T^3*U^2 - 13*T^4*U^2 + 15*T^5*U^2 - T^6*U^2 + 2*T^7*U^2 - 
       8*T^2*U^3 - 7*T^3*U^3 + 7*T^4*U^3 - 8*T^5*U^3 + 4*T^6*U^3 - 6*T*U^4 + 
       19*T^2*U^4 - T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 2*U^5 + 22*T*U^5 - 
       24*T^2*U^5 + 2*T^3*U^5 + 2*T^4*U^5 + 8*U^6 - 30*T*U^6 + 11*T^2*U^6 - 
       2*T^3*U^6 - 12*U^7 + 18*T*U^7 - 4*T^2*U^7 + 8*U^8 - 4*T*U^8 - 2*U^9)*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^3*U^3*(T + U)^3) + 
    (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, T^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
    (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
    (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
      G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
    (32*(-1 + T + U)*(1 + U^2)*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/
     (T*U^3) - (160*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/
     (T^3*U) + (16*(-1 + T + U)*(7 + 2*T^2 - 10*U + 5*U^2)*
      G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U) + 
    (32*(-1 + T + U)*(3 + T^2 - 6*U + 3*U^2)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
      Log[U])/(T^3*U) + (32*(-1 + T + U)*(3 + 4*T^2 - 2*U + U^2)*
      G[{T^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U) - 
    (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*G[{T^(-1), T^(-1), T^(-1)}, 
       1]*Log[U])/(T^3*U) - (16*(-1 + T + U)*(9 + 4*T^2 - 10*U + 5*U^2)*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
    (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/
     (T^3*U) - (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*
      G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*U) - 
    (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
    (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/(T*U^3) - 
    (128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, T^(-1)}, 1]*
      Log[U])/(T*U^3) + (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 
       2*U^3 + U^4)*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
    (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/
     (T*U^3) + (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*
      G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U^3) + 
    (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
    (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/
     (T*U^3) + (16*(-5 + U)*(-1 + U)*(-1 + T + U)*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^3) + 
    (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
      Log[U])/(T*U^3) + (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*
      G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
    (24*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[mm]*Log[U])/
     ((-1 + T)^2*T^2*U) + (16*Nf*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[mm]*
      Log[U])/(3*(-1 + T)^2*T^2*U) - (48*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1)}, 1]*Log[mm]*Log[U])/(T^3*U) - 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1)}, 1]*Log[mm]*
      Log[U])/(3*T^3*U) + (32*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[2*om]*
      Log[U])/((-1 + T)^2*T^2*U) - (64*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1)}, 1]*Log[2*om]*Log[U])/(T^3*U) + 
    (32*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[mm]*Log[2*om]*Log[U])/
     ((-1 + T)^2*T^2*U) - (64*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
      G[{T^(-1)}, 1]*Log[mm]*Log[2*om]*Log[U])/(T^3*U) + 
    (16*LbL*Nf*(-8*T^3 + 20*T^4 - 16*T^5 + 4*T^6 - 2*T^2*U + 20*T^3*U - 
       30*T^4*U + 12*T^5*U - 8*T*U^2 + 26*T^2*U^2 - 42*T^3*U^2 + 33*T^4*U^2 - 
       10*T^5*U^2 + 4*T^6*U^2 - 8*U^3 + 42*T*U^3 - 64*T^2*U^3 + 50*T^3*U^3 - 
       29*T^4*U^3 + 6*T^5*U^3 + 28*U^4 - 78*T*U^4 + 71*T^2*U^4 - 34*T^3*U^4 + 
       10*T^4*U^4 - 36*U^5 + 66*T*U^5 - 37*T^2*U^5 + 10*T^3*U^5 + 20*U^6 - 
       26*T*U^6 + 6*T^2*U^6 - 4*U^7 + 4*T*U^7)*Log[T]*Log[U])/
     (3*(-1 + T)*T^2*U^2*(T + U)) + 
    (8*(-2*T^3 + 11*T^5 - 14*T^6 + 5*T^7 - 6*T^2*U + 32*T^3*U - 49*T^4*U + 
       30*T^5*U - 13*T^6*U + 6*T^7*U - 6*T*U^2 - 8*T^2*U^2 + 34*T^3*U^2 - 
       38*T^4*U^2 + 53*T^5*U^2 - 52*T^6*U^2 + 20*T^7*U^2 - 2*U^3 + 32*T*U^3 - 
       6*T^2*U^3 - 112*T^3*U^3 + 163*T^4*U^3 - 102*T^5*U^3 + 30*T^6*U^3 - 
       17*T*U^4 - 66*T^2*U^4 + 255*T^3*U^4 - 220*T^4*U^4 + 30*T^5*U^4 + 
       12*T^6*U^4 + 11*U^5 - 50*T*U^5 + 141*T^2*U^5 - 158*T^3*U^5 + 
       26*T^4*U^5 + 24*T^5*U^5 - 14*U^6 + 55*T*U^6 - 68*T^2*U^6 + 
       18*T^3*U^6 + 12*T^4*U^6 + 5*U^7 - 14*T*U^7 + 12*T^2*U^7)*Log[T]*
      Log[U])/((-1 + T)^2*T^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4)*G[{T^(-1)}, 1]*
      Log[T]*Log[U])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 
       4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 5*T^3*U^2 + 
       6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 3*U^4 + 
       11*T*U^4 - 3*T^2*U^4 - T^3*U^4)*G[{T^(-1)}, 1]*Log[T]*Log[U])/
     ((-1 + T)*T^3*U^3) - (8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 
       2*T^3 + 3*T^4 + 6*U - 12*T*U - T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 
       20*T*U^2 - 15*T^2*U^2 + 6*T^3*U^2 - 3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 
       11*T^2*U^3 - 2*T^3*U^3 + T^4*U^3 - 2*U^4 + 4*T*U^4 - 2*T^2*U^4)*
      G[{U^(-1)}, 1]*Log[T]*Log[U])/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6)*G[{U^(-1)}, 1]*
      Log[T]*Log[U])/(3*T^3*U^3) - (32*LbL*Nf*(-1 + T + U)*
      (-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 15*T^4*U - 18*T^5*U + 
       7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 16*T^5*U^2 - 
       3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 16*T^2*U^3 - 22*T^3*U^3 + 
       24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 28*T^2*U^4 + 
       18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 25*T^2*U^5 - 
       10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 + 
       20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9)*
      G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
       8*T^3*U + 40*T^4*U - 70*T^5*U + 48*T^6*U - 2*T^7*U - 12*T^8*U + 
       4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 113*T^4*U^2 - 32*T^5*U^2 + 
       164*T^6*U^2 - 106*T^7*U^2 + 14*T^8*U^2 + 6*T^9*U^2 - 8*T*U^3 + 
       80*T^2*U^3 - 188*T^3*U^3 - 8*T^4*U^3 + 330*T^5*U^3 - 212*T^6*U^3 - 
       22*T^7*U^3 + 30*T^8*U^3 - 2*U^4 + 40*T*U^4 - 113*T^2*U^4 - 
       16*T^3*U^4 + 338*T^4*U^4 - 298*T^5*U^4 - 8*T^6*U^4 + 60*T^7*U^4 - 
       2*T^8*U^4 + 8*U^5 - 70*T*U^5 + 48*T^2*U^5 + 182*T^3*U^5 - 
       202*T^4*U^5 - 24*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 - 15*U^6 + 
       64*T*U^6 - 12*T^2*U^6 - 94*T^3*U^6 + 30*T^4*U^6 + 38*T^5*U^6 - 
       12*T^6*U^6 + 16*U^7 - 38*T*U^7 + 16*T^2*U^7 - 2*T^3*U^7 + 18*T^4*U^7 - 
       8*T^5*U^7 - 9*U^8 + 16*T*U^8 - 12*T^2*U^8 + 8*T^3*U^8 - 2*T^4*U^8 + 
       2*U^9 - 4*T*U^9 + 2*T^2*U^9)*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/
     ((-1 + T)^2*T^3*U^3*(T + U)^4) - (80*(-1 + U)^2*(-1 + T + U)*
      G[{T^(-1), 0}, 1]*Log[T]*Log[U])/(T^3*U) - 
    (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/
     (T^3*U) + (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) + 
    (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/
     (T^3*U) - (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]*
      Log[U])/(T*U^3) + (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
      G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
    (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
     (T*U^3) + (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 
       1]*Log[T]*Log[U])/(T*U^3) + (4*(-1 + T + U)*(-10 + 7*U)*Log[T]^2*
      Log[U])/(T*U^2) - (8*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1)}, 1]*
      Log[T]^2*Log[U])/(T*U^3) - (8*Nf*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*
      Log[U]^2)/(3*(-1 + T)^2*T^2*U) - 
    (2*(-1 + T + U)*(-20 + 65*T - 70*T^2 + 25*T^3 + 40*U - 146*T*U + 
       180*T^2*U - 74*T^3*U - 20*U^2 + 73*T*U^2 - 86*T^2*U^2 + 31*T^3*U^2)*
      Log[U]^2)/((-1 + T)^4*T^2*U) + 
    (16*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1)}, 1]*Log[U]^2)/
     (3*T^3*U) + (16*(-1 + T + U)*(4 - 6*T + T^2 - 4*U + 7*T*U - 2*T^2*U + 
       2*U^2 - 4*T*U^2 + T^2*U^2)*G[{T^(-1)}, 1]*Log[U]^2)/
     ((-1 + T)^2*T^2*U) - (40*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0}, 1]*
      Log[U]^2)/(T^3*U) + (8*(-1 + T + U)*(11 + 8*T^2 - 14*U + 7*U^2)*
      G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/(T^3*U) - 
    (4*(10 - 15*T + 4*T^2)*(-1 + U)^2*(-1 + T + U)*Log[T]*Log[U]^2)/
     ((-1 + T)^2*T^2*U) - (40*(-1 + U)^2*(-1 + T + U)*G[{T^(-1)}, 1]*Log[T]*
      Log[U]^2)/(T^3*U) + (96*LbL*Nf*(-1 + U)*(-1 + T + U)*
      (-4*T + 12*T^2 - 12*T^3 + 4*T^4 - 4*U + 10*T*U - 9*T^2*U + 4*U^2 - 
       10*T*U^2 + 9*T^2*U^2)*Zeta[3])/((-1 + T)^3*T^2*U^2) - 
    (8*(-1 + T + U)*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + 4*U - 26*T*U + 
       44*T^2*U - 67*T^3*U + 33*T^4*U - 8*U^2 + 22*T*U^2 + 26*T^2*U^2 - 
       16*T^3*U^2 + 4*U^3 - 15*T*U^3 - T^2*U^3 - 4*T^3*U^3 + 4*T^4*U^3)*
      Zeta[3])/((-1 + T)^3*T^2*U^2) - (384*LbL*Nf*(-1 + U)^2*(-1 + T + U)*
      G[{T^(-1)}, 1]*Zeta[3])/(T^3*U) + 
    (32*(-1 + T + U)*(1 + 4*T^2 - 2*U + U^2)*G[{T^(-1)}, 1]*Zeta[3])/
     (T^3*U) - (192*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1)}, 1]*
      Zeta[3])/(T*U^3) + (32*(-1 + T + U)*(1 + 3*U)*G[{U^(-1)}, 1]*Zeta[3])/
     (T*U^3) - (192*(-1 + T + U)*Log[mm]*Zeta[3])/(T*U)}, 0, 3, 1], 
 SeriesData[a, 0, {(4*(-1 + T + U))/(T*U), (16*Pi^2*(-1 + T + U))/(3*T*U) - 
    (4*(-4 + 16*T - 13*T^2 + T^3 + 16*U - 34*T*U + 12*T^2*U - 21*U^2 + 
       17*T*U^2 + 10*U^3))/(T*(-1 + U)*U*(T + U)) + 
    (4*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1])/
     (T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1])/(T^3*U) - 
    (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
    (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1])/(T*U^3) - 
    (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/
     (T*U^3) - (24*(-1 + T + U)*Log[mm])/(T*U) - (32*(-1 + T + U)*Log[2*om])/
     (T*U) - (32*(-1 + T + U)*Log[mm]*Log[2*om])/(T*U) - 
    (4*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[T])/(T*(-1 + U)^2*U^2) + 
    (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1)}, 1]*Log[T])/(T*U^3) + 
    (4*(2 + T)*(-1 + T + U)*Log[U])/(T^2*U) + 
    (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U])/(T^3*U), 
   (-32*Pi^4*(-1 + T + U))/(15*T*U) + 
    (8*Nf*(-228 + 1988*T - 1817*T^2 + 57*T^3 + 1988*U - 5166*T*U + 
       1760*T^2*U - 3349*U^2 + 3121*T*U^2 + 1646*U^3))/
     (27*T*(-1 + U)*U*(T + U)) - (16*Nf*Pi^2*(-1 + T + U)*
      (-2*T + 4*T^2 - 2*T^3 - 2*U + 24*T*U - 6*T^2*U + 3*T^3*U + 4*U^2 - 
       42*T*U^2 - 2*U^3 + 21*T*U^3))/(9*T^2*(-1 + U)^2*U^2) + 
    (2*(68*T - 292*T^2 + 243*T^3 - 19*T^4 + 68*U - 636*T*U + 1161*T^2*U - 
       490*T^3*U + 19*T^4*U - 360*U^2 + 1577*T*U^2 - 1422*T^2*U^2 + 
       249*T^3*U^2 + 691*U^3 - 1526*T*U^3 + 557*T^2*U^3 - 591*U^4 + 
       519*T*U^4 + 192*U^5))/(T*(-1 + U)^2*U*(T + U)^2) - 
    (8*LbL*Nf*Pi^2*(-24*T^2 + 112*T^3 - 212*T^4 + 204*T^5 - 100*T^6 + 
       20*T^7 - 48*T*U + 226*T^2*U - 520*T^3*U + 704*T^4*U - 552*T^5*U + 
       230*T^6*U - 40*T^7*U - 24*U^2 + 196*T*U^2 - 530*T^2*U^2 + 
       812*T^3*U^2 - 829*T^4*U^2 + 515*T^5*U^2 - 160*T^6*U^2 + 20*T^7*U^2 + 
       112*U^3 - 344*T*U^3 + 568*T^2*U^3 - 636*T^3*U^3 + 525*T^4*U^3 - 
       235*T^5*U^3 + 30*T^6*U^3 - 212*U^4 + 370*T*U^4 - 423*T^2*U^4 + 
       395*T^3*U^4 - 220*T^4*U^4 + 50*T^5*U^4 + 204*U^5 - 234*T*U^5 + 
       215*T^2*U^5 - 175*T^3*U^5 + 50*T^4*U^5 - 100*U^6 + 60*T*U^6 - 
       70*T^2*U^6 + 30*T^3*U^6 + 20*U^7 + 20*T^2*U^7))/
     (9*T^2*(-1 + U)^2*U^2*(T + U)) - 
    (4*Pi^2*(-14*T^3 - 20*T^4 + 137*T^5 - 158*T^6 + 55*T^7 - 42*T^2*U + 
       124*T^3*U + 280*T^4*U - 950*T^5*U + 799*T^6*U - 211*T^7*U - 42*T*U^2 - 
       44*T^2*U^2 + 313*T^3*U^2 - 1702*T^4*U^2 + 2712*T^5*U^2 - 
       1577*T^6*U^2 + 318*T^7*U^2 - 14*U^3 + 180*T*U^3 + 917*T^2*U^3 - 
       2530*T^3*U^3 + 4622*T^4*U^3 - 4084*T^5*U^3 + 1499*T^6*U^3 - 
       226*T^7*U^3 + 8*U^4 - 170*T*U^4 - 2516*T^2*U^4 + 5155*T^3*U^4 - 
       6440*T^4*U^4 + 3332*T^5*U^4 - 607*T^6*U^4 + 61*T^7*U^4 + 163*U^5 - 
       268*T*U^5 + 3355*T^2*U^5 - 5181*T^3*U^5 + 4747*T^4*U^5 - 
       1176*T^5*U^5 - 25*T^6*U^5 - 452*U^6 + 642*T*U^6 - 2707*T^2*U^6 + 
       2976*T^3*U^6 - 1590*T^4*U^6 - 100*T^5*U^6 + 60*T^6*U^6 + 508*U^7 - 
       436*T*U^7 + 1487*T^2*U^7 - 998*T^3*U^7 + 40*T^4*U^7 + 120*T^5*U^7 - 
       268*U^8 + 82*T*U^8 - 551*T^2*U^8 + 155*T^3*U^8 + 60*T^4*U^8 + 55*U^9 + 
       12*T*U^9 + 101*T^2*U^9))/(3*T^2*(-1 + U)^4*U^2*(T + U)^3) + 
    (32*Nf*Pi^2*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1])/(9*T^3*U) - 
    (16*LbL*Nf*Pi^2*(-1 + T)*(-1 + T + U)*(10*T^2 - 40*T^3 + 60*T^4 - 
       40*T^5 + 10*T^6 + 10*U^2 - 23*T*U^2 + 20*T^2*U^2 - 5*T^3*U^2 + 
       10*T^4*U^2)*G[{T^(-1)}, 1])/(9*T^3*U^3) - 
    (4*Pi^2*(-1 + T + U)*(-14 + 56*T - 101*T^2 + 100*T^3 - 51*T^4 + 10*T^5 + 
       56*U - 140*T*U + 190*T^2*U - 176*T^3*U + 90*T^4*U - 20*T^5*U - 
       53*U^2 + 88*T*U^2 - 88*T^2*U^2 + 86*T^3*U^2 - 37*T^4*U^2 + 
       10*T^5*U^2 - 6*U^3 + 20*T*U^3 + 10*T^2*U^3 - 44*T^3*U^3 + 8*T^4*U^3 + 
       17*U^4 - 24*T*U^4 - 5*T^2*U^4 + 22*T^3*U^4 - 4*T^4*U^4)*
      G[{T^(-1)}, 1])/(3*T^3*(-1 + U)^2*U^3) + 
    (32*Nf*Pi^2*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1)}, 1])/
     (9*T*U^3) - (80*LbL*Nf*Pi^2*(-1 + U)*(-1 + T + U)*
      (2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 4*T^3*U + 2*T^4*U + 2*U^2 - 
       3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 2*T^4*U^2 - 4*U^3 + 3*T*U^3 - 
       T^2*U^3 + 2*U^4 + 2*T^2*U^4)*G[{U^(-1)}, 1])/(9*T^3*U^3) + 
    (4*Pi^2*(-1 + T + U)*(14 - 56*T + 53*T^2 + 6*T^3 - 17*T^4 - 56*U + 
       140*T*U - 88*T^2*U + 28*T^4*U + 101*U^2 - 94*T*U^2 + 24*T^2*U^2 - 
       10*T^3*U^2 - 15*T^4*U^2 - 100*U^3 - 28*T*U^3 - 18*T^2*U^3 + 
       4*T^3*U^3 - 2*T^4*U^3 + 51*U^4 + 58*T*U^4 + 57*T^2*U^4 - 8*T^3*U^4 + 
       4*T^4*U^4 - 10*U^5 - 20*T*U^5 - 30*T^2*U^5)*G[{U^(-1)}, 1])/
     (3*T^3*(-1 + U)^2*U^3) - (8*Nf*(-1 + T + U)*(38*T^2 - 114*T^3 + 
       114*T^4 - 38*T^5 + 128*T*U - 382*T^2*U + 520*T^3*U - 278*T^4*U + 
       63*T^5*U + 38*U^2 - 434*T*U^2 + 852*T^2*U^2 - 672*T^3*U^2 + 
       164*T^4*U^2 - 114*U^3 + 560*T*U^3 - 660*T^2*U^3 + 216*T^3*U^3 + 
       114*U^4 - 318*T*U^4 + 152*T^2*U^4 - 38*U^5 + 89*T*U^5)*
      G[{(T + U)^(-1)}, 1])/(9*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
       72*T*U + 170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 
       12*U^2 + 158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 
       4*T^5*U^2 + 26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 
       16*U^4 + 31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5)*
      G[{(T + U)^(-1)}, 1])/(3*T^2*(-1 + U)*U^2*(T + U)^2) - 
    (2*(-1 + T + U)*(-58*T^3 + 178*T^4 - 182*T^5 + 62*T^6 - 282*T^2*U + 
       934*T^3*U - 1216*T^4*U + 674*T^5*U - 149*T^6*U - 282*T*U^2 + 
       1754*T^2*U^2 - 3216*T^3*U^2 + 2548*T^4*U^2 - 879*T^5*U^2 + 
       87*T^6*U^2 - 58*U^3 + 1266*T*U^3 - 3916*T^2*U^3 + 4452*T^3*U^3 - 
       2230*T^4*U^3 + 439*T^5*U^3 + 236*U^4 - 2190*T*U^4 + 3990*T^2*U^4 - 
       2740*T^3*U^4 + 828*T^4*U^4 - 48*T^5*U^4 - 360*U^5 + 1814*T*U^5 - 
       1887*T^2*U^5 + 688*T^3*U^5 - 96*T^4*U^5 + 244*U^6 - 741*T*U^6 + 
       345*T^2*U^6 - 48*T^3*U^6 - 62*U^7 + 133*T*U^7)*G[{(T + U)^(-1)}, 1])/
     (T^2*(-1 + U)^3*U^2*(T + U)^3) + (80*LbL*Nf*Pi^2*(-1 + T + U)*
      (-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 2*T^9 - 4*T^3*U + 
       20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 4*T^8*U - 4*T^2*U^2 + 
       16*T^3*U^2 - 28*T^4*U^2 + 25*T^5*U^2 - 13*T^6*U^2 + 4*T^7*U^2 - 
       4*T*U^3 + 12*T^2*U^3 - 22*T^3*U^3 + 18*T^4*U^3 - 10*T^5*U^3 + 
       6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 24*T^3*U^4 - 14*T^4*U^4 + 
       6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 10*T^3*U^5 + 4*T^4*U^5 - 
       6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 2*U^7 + 2*T^2*U^7)*
      G[{(T + U)^(-1)}, 1])/(9*T^3*U^3*(T + U)^2) + 
    (4*Pi^2*(-1 + T + U)*(-14*T^4 + 56*T^5 - 101*T^6 + 100*T^7 - 51*T^8 + 
       10*T^9 - 56*T^3*U + 280*T^4*U - 486*T^5*U + 424*T^6*U - 222*T^7*U + 
       80*T^8*U - 20*T^9*U - 84*T^2*U^2 + 560*T^3*U^2 - 859*T^4*U^2 + 
       448*T^5*U^2 - 84*T^6*U^2 + 48*T^7*U^2 - 48*T^8*U^2 + 10*T^9*U^2 - 
       56*T*U^3 + 560*T^2*U^3 - 1308*T^3*U^3 + 132*T^4*U^3 + 1046*T^5*U^3 - 
       654*T^6*U^3 + 46*T^7*U^3 + 40*T^8*U^3 - 14*U^4 + 280*T*U^4 - 
       859*T^2*U^4 + 124*T^3*U^4 + 2022*T^4*U^4 - 1418*T^5*U^4 + 
       274*T^6*U^4 + 90*T^7*U^4 - 10*T^8*U^4 + 56*U^5 - 486*T*U^5 - 
       16*T^2*U^5 + 1938*T^3*U^5 - 1954*T^4*U^5 + 40*T^5*U^5 + 190*T^6*U^5 - 
       40*T^7*U^5 - 101*U^6 + 328*T*U^6 + 908*T^2*U^6 - 1348*T^3*U^6 + 
       92*T^4*U^6 + 310*T^5*U^6 - 60*T^6*U^6 + 100*U^7 - 18*T*U^7 - 
       618*T^2*U^7 - 38*T^3*U^7 + 300*T^4*U^7 - 40*T^5*U^7 - 51*U^8 - 
       68*T*U^8 + 90*T^2*U^8 + 150*T^3*U^8 - 10*T^4*U^8 + 10*U^9 + 20*T*U^9 + 
       30*T^2*U^9)*G[{(T + U)^(-1)}, 1])/(3*T^3*(-1 + U)^2*U^3*(T + U)^4) - 
    (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
      G[{0, T^(-1)}, 1])/(3*T^3*U^3) - 
    (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
      G[{0, U^(-1)}, 1])/(3*T^3*U^3) + 
    (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
      G[{0, (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
    (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*
      G[{0, (T + U)^(-1)}, 1])/(3*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
    (4*(2*T^3 - 42*T^4 + 116*T^5 - 114*T^6 + 38*T^7 - 6*T^2*U - 12*T^3*U + 
       212*T^4*U - 446*T^5*U + 315*T^6*U - 63*T^7*U - 6*T*U^2 - 216*T^2*U^2 + 
       428*T^3*U^2 - 690*T^4*U^2 + 751*T^5*U^2 - 298*T^6*U^2 + 48*T^7*U^2 + 
       2*U^3 + 560*T^2*U^3 - 904*T^3*U^3 + 1222*T^4*U^3 - 667*T^5*U^3 + 
       72*T^6*U^3 - 42*U^4 + 56*T*U^4 - 526*T^2*U^4 + 838*T^3*U^4 - 
       916*T^4*U^4 + 104*T^5*U^4 + 48*T^6*U^4 + 116*U^5 - 94*T*U^5 + 
       365*T^2*U^5 - 449*T^3*U^5 + 120*T^4*U^5 + 96*T^5*U^5 - 114*U^6 + 
       25*T*U^6 - 234*T^2*U^6 + 120*T^3*U^6 + 48*T^4*U^6 + 38*U^7 + 
       19*T*U^7 + 80*T^2*U^7)*G[{0, (T + U)^(-1)}, 1])/
     (T^2*(-1 + U)^2*U^2*(T + U)^3) - 
    (32*LbL*Nf*(-12*T^2 + 54*T^3 - 80*T^4 + 32*T^5 + 24*T^6 - 22*T^7 + 
       4*T^8 - 36*T*U + 186*T^2*U - 358*T^3*U + 279*T^4*U - 10*T^5*U - 
       107*T^6*U + 54*T^7*U - 8*T^8*U - 12*U^2 + 198*T*U^2 - 586*T^2*U^2 + 
       667*T^3*U^2 - 210*T^4*U^2 - 189*T^5*U^2 + 170*T^6*U^2 - 42*T^7*U^2 + 
       4*T^8*U^2 + 54*U^3 - 388*T*U^3 + 669*T^2*U^3 - 336*T^3*U^3 - 
       176*T^4*U^3 + 246*T^5*U^3 - 85*T^6*U^3 + 10*T^7*U^3 - 80*U^4 + 
       293*T*U^4 - 208*T^2*U^4 - 130*T^3*U^4 + 222*T^4*U^4 - 99*T^5*U^4 + 
       16*T^6*U^4 + 32*U^5 - 36*T*U^5 - 83*T^2*U^5 + 148*T^3*U^5 - 
       87*T^4*U^5 + 20*T^5*U^5 + 24*U^6 - 47*T*U^6 + 64*T^2*U^6 - 
       55*T^3*U^6 + 16*T^4*U^6 - 22*U^7 + 16*T*U^7 - 16*T^2*U^7 + 
       10*T^3*U^7 + 4*U^8 + 4*T^2*U^8)*G[{0, (T + U)^(-1)}, 1])/
     (3*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (32*LbL*Nf*Pi^2*(-2 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0}, 1])/
     (3*T^3*U) + (8*Pi^2*(43 - 48*T + 13*T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1])/
     (3*T^3*U) - (16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1])/
     (9*T^3*U) - (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 
       4*T^7 - 92*T^2*U + 196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 
       8*T^7*U - 12*U^2 + 28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 
       81*T^5*U^2 - 28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 
       50*T^2*U^3 - 63*T^3*U^3 + 84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 
       70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 75*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 33*T^3*U^5 + 
       10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 
       4*T^2*U^7)*G[{T^(-1), 0}, 1])/(3*T^3*(-1 + U)^2*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       95*T^3*U + 15*T^4*U + 348*T^5*U - 514*T^6*U + 280*T^7*U - 46*T^8*U + 
       12*T*U^2 - 49*T^2*U^2 + 82*T^3*U^2 + 232*T^4*U^2 - 698*T^5*U^2 + 
       672*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 109*T*U^3 + 
       196*T^2*U^3 + 91*T^3*U^3 - 649*T^4*U^3 + 920*T^5*U^3 - 446*T^6*U^3 + 
       42*T^7*U^3 - 27*U^4 + 288*T*U^4 - 339*T^2*U^4 - 106*T^3*U^4 + 
       574*T^4*U^4 - 552*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 61*U^5 - 
       299*T*U^5 + 200*T^2*U^5 + 54*T^3*U^5 - 218*T^4*U^5 + 56*T^5*U^5 + 
       48*T^6*U^5 - 57*U^6 + 114*T*U^6 - 26*T^2*U^6 - 68*T^3*U^6 + 
       54*T^4*U^6 + 24*T^5*U^6 + 19*U^7 - 6*T*U^7 - 2*T^2*U^7 + 38*T^3*U^7)*
      G[{T^(-1), 0}, 1])/(T^3*(-1 + U)^2*U^2*(T + U)^3) - 
    (16*Pi^2*(-9 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1])/
     (3*T^3*U) + (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) - 
    (8*Pi^2*(31 - 30*T + 11*T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/
     (3*T^3*U) + (16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U)*
      G[{T^(-1), (T + U)^(-1)}, 1])/(9*T^3*U) + 
    (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 
       92*T^2*U + 196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 8*T^7*U - 
       12*U^2 + 28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 
       81*T^5*U^2 - 28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 
       50*T^2*U^3 - 63*T^3*U^3 + 84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 
       70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 75*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 33*T^3*U^5 + 
       10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 
       4*T^2*U^7)*G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^3*(-1 + U)^2*U^2*
      (T + U)) + (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 
       12*T^2*U - 95*T^3*U + 15*T^4*U + 348*T^5*U - 514*T^6*U + 280*T^7*U - 
       46*T^8*U + 12*T*U^2 - 49*T^2*U^2 + 82*T^3*U^2 + 232*T^4*U^2 - 
       698*T^5*U^2 + 672*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 
       109*T*U^3 + 196*T^2*U^3 + 91*T^3*U^3 - 649*T^4*U^3 + 920*T^5*U^3 - 
       446*T^6*U^3 + 42*T^7*U^3 - 27*U^4 + 288*T*U^4 - 339*T^2*U^4 - 
       106*T^3*U^4 + 574*T^4*U^4 - 552*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 
       61*U^5 - 299*T*U^5 + 200*T^2*U^5 + 54*T^3*U^5 - 218*T^4*U^5 + 
       56*T^5*U^5 + 48*T^6*U^5 - 57*U^6 + 114*T*U^6 - 26*T^2*U^6 - 
       68*T^3*U^6 + 54*T^4*U^6 + 24*T^5*U^6 + 19*U^7 - 6*T*U^7 - 2*T^2*U^7 + 
       38*T^3*U^7)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*(-1 + U)^2*U^2*
      (T + U)^3) + (64*LbL*Nf*Pi^2*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0}, 1])/
     (3*T*U^3) + (8*Pi^2*(-1 + T + U)*(43 - 86*T + 43*T^2 + 8*U^2)*
      G[{U^(-1), 0}, 1])/(3*T*U^3) - 
    (16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 44*T^2*U + 
       66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4)*G[{U^(-1), 0}, 1])/
     (9*T*(-1 + U)^2*U^3) - (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
       22*T^6 + 4*T^7 + 34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 
       50*T^6*U - 8*T^7*U + 24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 
       206*T^4*U^2 + 114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 
       156*T*U^3 - 19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 
       6*T^6*U^3 + 56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7)*
      G[{U^(-1), 0}, 1])/(3*T^2*(-1 + U)*U^3*(T + U)) - 
    (4*(4*T^3 - 27*T^4 + 61*T^5 - 57*T^6 + 19*T^7 + 12*T^2*U - 109*T^3*U + 
       310*T^4*U - 369*T^5*U + 188*T^6*U - 32*T^7*U + 12*T*U^2 - 49*T^2*U^2 + 
       422*T^3*U^2 - 905*T^4*U^2 + 684*T^5*U^2 - 170*T^6*U^2 - 2*T^7*U^2 + 
       4*U^3 - 95*T*U^3 + 180*T^2*U^3 - 835*T^3*U^3 + 1080*T^4*U^3 - 
       374*T^5*U^3 - 8*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 197*T*U^4 - 
       442*T^2*U^4 + 993*T^3*U^4 - 392*T^4*U^4 - 112*T^5*U^4 + 30*T^6*U^4 - 
       98*U^5 - 184*T*U^5 + 546*T^2*U^5 - 556*T^3*U^5 - 168*T^4*U^5 + 
       48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 152*T*U^6 - 290*T^2*U^6 + 
       22*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 150*T*U^7 + 
       8*T^2*U^7 + 66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 68*T*U^8 + 42*T^2*U^8)*
      G[{U^(-1), 0}, 1])/(T^2*(-1 + U)^2*U^3*(T + U)^3) + 
    (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) + 
    (16*Pi^2*(-1 + T + U)*(9 - 6*T + 3*T^2 + 2*U^2)*G[{U^(-1), U^(-1)}, 1])/
     (3*T*U^3) - (8*Pi^2*(-1 + T + U)*(31 - 62*T + 31*T^2 + 12*U^2)*
      G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^3) + 
    (16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 44*T^2*U + 
       66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4)*
      G[{U^(-1), (T + U)^(-1)}, 1])/(9*T*(-1 + U)^2*U^3) + 
    (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 4*T^7 + 
       34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 50*T^6*U - 8*T^7*U + 
       24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 206*T^4*U^2 + 
       114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 156*T*U^3 - 
       19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7)*
      G[{U^(-1), (T + U)^(-1)}, 1])/(3*T^2*(-1 + U)*U^3*(T + U)) + 
    (4*(4*T^3 - 27*T^4 + 61*T^5 - 57*T^6 + 19*T^7 + 12*T^2*U - 109*T^3*U + 
       310*T^4*U - 369*T^5*U + 188*T^6*U - 32*T^7*U + 12*T*U^2 - 49*T^2*U^2 + 
       422*T^3*U^2 - 905*T^4*U^2 + 684*T^5*U^2 - 170*T^6*U^2 - 2*T^7*U^2 + 
       4*U^3 - 95*T*U^3 + 180*T^2*U^3 - 835*T^3*U^3 + 1080*T^4*U^3 - 
       374*T^5*U^3 - 8*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 197*T*U^4 - 
       442*T^2*U^4 + 993*T^3*U^4 - 392*T^4*U^4 - 112*T^5*U^4 + 30*T^6*U^4 - 
       98*U^5 - 184*T*U^5 + 546*T^2*U^5 - 556*T^3*U^5 - 168*T^4*U^5 + 
       48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 152*T*U^6 - 290*T^2*U^6 + 
       22*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 150*T*U^7 + 
       8*T^2*U^7 + 66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 68*T*U^8 + 42*T^2*U^8)*
      G[{U^(-1), (T + U)^(-1)}, 1])/(T^2*(-1 + U)^2*U^3*(T + U)^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 14*T^3 - 18*T^4 + 10*T^5 - 2*T^6 - 
       12*T*U + 34*T^2*U - 42*T^3*U + 29*T^4*U - 11*T^5*U + 2*T^6*U - 4*U^2 + 
       30*T*U^2 - 38*T^2*U^2 + 29*T^3*U^2 - 15*T^4*U^2 + 4*T^5*U^2 + 10*U^3 - 
       22*T*U^3 + 11*T^2*U^3 - 11*T^3*U^3 + 4*T^4*U^3 - 8*U^4 + 7*T*U^4 - 
       5*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5)*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^2*(-1 + U)*U^2*(T + U)^2) + 
    (8*(-1 + T + U)*(8*T^4 - 22*T^5 + 21*T^6 - 7*T^7 + 40*T^3*U - 126*T^4*U + 
       151*T^5*U - 85*T^6*U + 17*T^7*U + 56*T^2*U^2 - 296*T^3*U^2 + 
       467*T^4*U^2 - 339*T^5*U^2 + 119*T^6*U^2 - 13*T^7*U^2 + 40*T*U^3 - 
       324*T^2*U^3 + 762*T^3*U^3 - 717*T^4*U^3 + 335*T^5*U^3 - 71*T^6*U^3 + 
       4*T^7*U^3 + 8*U^4 - 202*T*U^4 + 711*T^2*U^4 - 897*T^3*U^4 + 
       517*T^4*U^4 - 163*T^5*U^4 + 20*T^6*U^4 - 38*U^5 + 407*T*U^5 - 
       751*T^2*U^5 + 503*T^3*U^5 - 193*T^4*U^5 + 44*T^5*U^5 + 73*U^6 - 
       413*T*U^6 + 393*T^2*U^6 - 139*T^3*U^6 + 48*T^4*U^6 - 71*U^7 + 
       217*T*U^7 - 97*T^2*U^7 + 28*T^3*U^7 + 35*U^8 - 53*T*U^8 + 12*T^2*U^8 - 
       7*U^9 + 4*T*U^9)*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
     (T^2*(-1 + U)^4*U^2*(T + U)^4) + (32*LbL*Nf*(-1 + T)*(-1 + T + U)*
      (-4*T + 4*T^2 - 4*U + 10*T*U - 10*T^2*U + 12*U^2 - 9*T*U^2 + 
       9*T^2*U^2 - 12*U^3 + 4*U^4)*G[{0, 0, (T + U)^(-1)}, 1])/
     (T^2*(-1 + U)^3*U^2) + (8*(-1 + T + U)*(-36*T + 72*T^2 - 36*T^3 - 36*U + 
       106*T*U - 182*T^2*U + 91*T^3*U + 108*U^2 - 112*T*U^2 + 126*T^2*U^2 - 
       63*T^3*U^2 - 108*U^3 + 67*T*U^3 - 24*T^2*U^3 + 12*T^3*U^3 + 36*U^4 - 
       21*T*U^4)*G[{0, 0, (T + U)^(-1)}, 1])/(T^2*(-1 + U)^3*U^2) + 
    (8*(-1 + T + U)*(-24*T^2 + 48*T^3 - 24*T^4 - 8*T*U + 69*T^2*U - 
       120*T^3*U + 62*T^4*U + 2*U^2 + 28*T*U^2 - 61*T^2*U^2 + 64*T^3*U^2 - 
       38*T^4*U^2 - 6*U^3 - 36*T*U^3 + 31*T^2*U^3 - 4*T^3*U^3 + 8*T^4*U^3 + 
       6*U^4 + 20*T*U^4 - T^2*U^4 - 4*T^3*U^4 - 2*U^5 - 4*T*U^5 - 6*T^2*U^5)*
      G[{0, T^(-1), 0}, 1])/(T^3*(-1 + U)^3*U^2) - 
    (32*LbL*Nf*(-1 + T + U)*(-24*T^2 + 48*T^3 - 24*T^4 + 60*T^2*U - 
       120*T^3*U + 60*T^4*U - 6*U^2 + 6*T*U^2 - 62*T^2*U^2 + 112*T^3*U^2 - 
       56*T^4*U^2 + 24*U^3 - 21*T*U^3 + 27*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 
       38*U^4 + 27*T*U^4 - 35*T^2*U^4 + 12*T^3*U^4 - 6*T^4*U^4 + 30*U^5 - 
       15*T*U^5 + 23*T^2*U^5 - 4*T^3*U^5 + 2*T^4*U^5 - 12*U^6 + 3*T*U^6 - 
       9*T^2*U^6 + 2*U^7 + 2*T^2*U^7)*G[{0, T^(-1), 0}, 1])/
     (3*T^3*(-1 + U)^3*U^2) - (8*(-1 + T + U)*(-24*T^2 + 48*T^3 - 24*T^4 - 
       8*T*U + 69*T^2*U - 120*T^3*U + 62*T^4*U + 2*U^2 + 28*T*U^2 - 
       61*T^2*U^2 + 64*T^3*U^2 - 38*T^4*U^2 - 6*U^3 - 36*T*U^3 + 31*T^2*U^3 - 
       4*T^3*U^3 + 8*T^4*U^3 + 6*U^4 + 20*T*U^4 - T^2*U^4 - 4*T^3*U^4 - 
       2*U^5 - 4*T*U^5 - 6*T^2*U^5)*G[{0, T^(-1), (T + U)^(-1)}, 1])/
     (T^3*(-1 + U)^3*U^2) + (32*LbL*Nf*(-1 + T + U)*(-24*T^2 + 48*T^3 - 
       24*T^4 + 60*T^2*U - 120*T^3*U + 60*T^4*U - 6*U^2 + 6*T*U^2 - 
       62*T^2*U^2 + 112*T^3*U^2 - 56*T^4*U^2 + 24*U^3 - 21*T*U^3 + 
       27*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 38*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       12*T^3*U^4 - 6*T^4*U^4 + 30*U^5 - 15*T*U^5 + 23*T^2*U^5 - 4*T^3*U^5 + 
       2*T^4*U^5 - 12*U^6 + 3*T*U^6 - 9*T^2*U^6 + 2*U^7 + 2*T^2*U^7)*
      G[{0, T^(-1), (T + U)^(-1)}, 1])/(3*T^3*(-1 + U)^3*U^2) - 
    (32*LbL*Nf*(-1 + T + U)*(6*T^2 - 18*T^3 + 20*T^4 - 10*T^5 + 2*T^6 + 
       24*U^2 - 24*T*U^2 + 5*T^2*U^2 - 3*T^3*U^2 + 2*T^4*U^2)*
      G[{0, U^(-1), 0}, 1])/(3*T^2*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 8*T*U + 12*T^2*U - 4*T^4*U - 
       24*U^2 + 21*T*U^2 - 18*T^2*U^2 + 7*T^3*U^2 + 2*T^4*U^2 + 48*U^3 - 
       22*T*U^3 - 2*T^3*U^3 - 24*U^4 + 10*T*U^4 + 2*T^2*U^4)*
      G[{0, U^(-1), 0}, 1])/(T^2*(-1 + U)^2*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(6*T^2 - 18*T^3 + 20*T^4 - 10*T^5 + 2*T^6 + 
       24*U^2 - 24*T*U^2 + 5*T^2*U^2 - 3*T^3*U^2 + 2*T^4*U^2)*
      G[{0, U^(-1), (T + U)^(-1)}, 1])/(3*T^2*U^3) + 
    (8*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 8*T*U + 12*T^2*U - 4*T^4*U - 
       24*U^2 + 21*T*U^2 - 18*T^2*U^2 + 7*T^3*U^2 + 2*T^4*U^2 + 48*U^3 - 
       22*T*U^3 - 2*T^3*U^3 - 24*U^4 + 10*T*U^4 + 2*T^2*U^4)*
      G[{0, U^(-1), (T + U)^(-1)}, 1])/(T^2*(-1 + U)^2*U^3) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T + 4*T^2 - 4*U + 10*T*U - 
       10*T^2*U + 12*U^2 - 9*T*U^2 + 9*T^2*U^2 - 12*U^3 + 4*U^4)*
      G[{0, (T + U)^(-1), 0}, 1])/(T^2*(-1 + U)^3*U^2) - 
    (16*(-1 + T + U)*(T - 2*T^2 + T^3 + U - 3*T*U + 4*T^2*U - 2*T^3*U - 
       3*U^2 + 4*T*U^2 - 6*T^2*U^2 + 3*T^3*U^2 + 3*U^3 + 2*T*U^3 - U^4 - 
       2*T*U^4)*G[{0, (T + U)^(-1), 0}, 1])/(T^2*(-1 + U)^3*U^2) + 
    (24*(-1 + T + U)*(-2*T + 4*T^2 - 2*T^3 - 2*U + 2*T*U - 6*T^2*U + 
       3*T^3*U + 4*U^2 + 2*T*U^2 - 2*U^3 - T*U^3)*
      G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*(-1 + U)^2*U^2) + 
    (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0, 0}, 1])/(3*T^3*U) + 
    (16*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 4*U - 
       4*T*U + 3*U^2 - 4*T*U^2 + T^2*U^2 + 4*T^3*U^2 - T^4*U^2)*
      G[{T^(-1), 0, 0}, 1])/(T^3*U^3) + 
    (64*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
      G[{T^(-1), 0, 0}, 1])/(3*T^3*U^3) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
      G[{T^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 15*T^4 + 16*T^5 - 9*T^6 + 2*T^7 - 
       4*T*U + 24*T^2*U - 52*T^3*U + 68*T^4*U - 56*T^5*U + 24*T^6*U - 
       4*T^7*U - 2*U^2 + 24*T*U^2 - 73*T^2*U^2 + 106*T^3*U^2 - 108*T^4*U^2 + 
       70*T^5*U^2 - 22*T^6*U^2 + 2*T^7*U^2 + 8*U^3 - 40*T*U^3 + 76*T^2*U^3 - 
       84*T^3*U^3 + 74*T^4*U^3 - 38*T^5*U^3 + 8*T^6*U^3 - 10*U^4 + 18*T*U^4 - 
       15*T^2*U^4 + 18*T^3*U^4 - 23*T^4*U^4 + 12*T^5*U^4 - 2*T^6*U^4 + 
       4*U^5 + 8*T*U^5 - 14*T^2*U^5 + 2*T^3*U^5 + 8*T^4*U^5 - 4*T^5*U^5 - 
       6*T*U^6 + 3*T^2*U^6 + 2*T^3*U^6 - 2*T^4*U^6)*
      G[{T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*(-1 + U)^2*U^3*(T + U)^2) + 
    (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), 0}, 1])/(3*T^3*U) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 4*U + 4*T*U + 
       U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2)*
      G[{T^(-1), T^(-1), 0}, 1])/(T^3*U^3) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
      G[{T^(-1), T^(-1), 0}, 1])/(3*T^3*U^3) - 
    (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/
     (3*T^3*U) + (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 
       4*U + 4*T*U + U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2)*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
     (T^2*U) - (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
     (3*T^3*U) + (8*(-1 + T + U)*(4*T^2 - 16*T^3 + 26*T^4 - 20*T^5 + 6*T^6 + 
       8*T*U - 48*T^2*U + 94*T^3*U - 98*T^4*U + 58*T^5*U - 14*T^6*U + 4*U^2 - 
       48*T*U^2 + 135*T^2*U^2 - 182*T^3*U^2 + 137*T^4*U^2 - 58*T^5*U^2 + 
       9*T^6*U^2 - 16*U^3 + 82*T*U^3 - 160*T^2*U^3 + 152*T^3*U^3 - 
       82*T^4*U^3 + 20*T^5*U^3 + 21*U^4 - 58*T*U^4 + 88*T^2*U^4 - 
       52*T^3*U^4 + 15*T^4*U^4 - 10*U^5 + 22*T*U^5 - 20*T^2*U^5 + 4*T^3*U^5 + 
       U^6 - 6*T*U^6 + 2*T^2*U^6)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
     (T^3*(-1 + U)^2*U^3*(T + U)^2) - (32*LbL*Nf*(-1 + T)*(-1 + T + U)*
      (2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - 
       T^3*U^2 + 2*T^4*U^2)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 
       2*T^7 + 4*T*U - 24*T^2*U + 46*T^3*U - 42*T^4*U + 14*T^5*U + 6*T^6*U - 
       4*T^7*U + 2*U^2 - 24*T*U^2 + 84*T^2*U^2 - 112*T^3*U^2 + 71*T^4*U^2 - 
       12*T^5*U^2 - 5*T^6*U^2 + 2*T^7*U^2 - 8*U^3 + 54*T*U^3 - 132*T^2*U^3 + 
       124*T^3*U^3 - 44*T^4*U^3 - 6*T^5*U^3 + 4*T^6*U^3 + 17*U^4 - 60*T*U^4 + 
       97*T^2*U^4 - 46*T^3*U^4 - 12*T^4*U^4 + 8*T^5*U^4 - 18*U^5 + 34*T*U^5 - 
       26*T^2*U^5 - 10*T^3*U^5 + 12*T^4*U^5 + 7*U^6 - 8*T*U^6 + T^2*U^6 + 
       6*T^3*U^6)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     (T^3*(-1 + U)^2*U^3*(T + U)^2) + 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0, 0}, 1])/
     (3*T*U^3) + (64*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 
       2*T^2*U - 4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 
       4*T^3*U^2 + 2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
      G[{U^(-1), 0, 0}, 1])/(3*T^3*U^3) - 
    (16*(-1 + T + U)*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 8*U + 20*T*U - 
       12*T^2*U - 8*T^3*U + 8*T^4*U + 15*U^2 - 14*T*U^2 + 4*T^2*U^2 + 
       6*T^3*U^2 - 5*T^4*U^2 - 16*U^3 - 4*T*U^3 - 4*T^2*U^3 + 9*U^4 + 
       10*T*U^4 + 12*T^2*U^4 - 2*T^3*U^4 + T^4*U^4 - 2*U^5 - 4*T*U^5 - 
       6*T^2*U^5)*G[{U^(-1), 0, 0}, 1])/(T^3*(-1 + U)^2*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
      G[{U^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 10*T^4 - 4*T^5 + 4*T*U - 24*T^2*U + 
       40*T^3*U - 20*T^4*U - 8*T^5*U + 8*T^6*U + 2*U^2 - 24*T*U^2 + 
       73*T^2*U^2 - 52*T^3*U^2 - 15*T^4*U^2 + 32*T^5*U^2 - 9*T^6*U^2 - 
       8*U^3 + 52*T*U^3 - 84*T^2*U^3 + 8*T^3*U^3 + 32*T^4*U^3 - 22*T^5*U^3 + 
       2*T^6*U^3 + 15*U^4 - 52*T*U^4 + 34*T^2*U^4 + 4*T^3*U^4 + T^4*U^4 + 
       2*T^6*U^4 - 16*U^5 + 20*T*U^5 - 2*T^2*U^5 + 26*T^3*U^5 - 12*T^4*U^5 + 
       4*T^5*U^5 + 9*U^6 + 4*T*U^6 + 10*T^2*U^6 - 16*T^3*U^6 + 2*T^4*U^6 - 
       2*U^7 - 4*T*U^7 - 6*T^2*U^7)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/
     (T^3*(-1 + U)^2*U^3*(T + U)^2) + 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), U^(-1), 0}, 1])/
     (3*T*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 
       2*T^2*U - 4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 
       4*T^3*U^2 + 2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
      G[{U^(-1), U^(-1), 0}, 1])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 8*T - 11*T^2 + 6*T^3 - T^4 + 8*U - 20*T*U + 
       28*T^2*U - 24*T^3*U + 8*T^4*U - 11*U^2 + 22*T*U^2 - 12*T^2*U^2 + 
       22*T^3*U^2 - 9*T^4*U^2 + 4*U^3 - 20*T*U^3 - 18*T^2*U^3 - 4*T^3*U^3 + 
       2*T^4*U^3 + 3*U^4 + 14*T*U^4 + 21*T^2*U^4 - 4*T^3*U^4 + 2*T^4*U^4 - 
       2*U^5 - 4*T*U^5 - 6*T^2*U^5)*G[{U^(-1), U^(-1), 0}, 1])/
     (T^3*(-1 + U)^2*U^3) - (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*T*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 8*T - 11*T^2 + 6*T^3 - T^4 + 8*U - 20*T*U + 
       28*T^2*U - 24*T^3*U + 8*T^4*U - 11*U^2 + 22*T*U^2 - 12*T^2*U^2 + 
       22*T^3*U^2 - 9*T^4*U^2 + 4*U^3 - 20*T*U^3 - 18*T^2*U^3 - 4*T^3*U^3 + 
       2*T^4*U^3 + 3*U^4 + 14*T*U^4 + 21*T^2*U^4 - 4*T^3*U^4 + 2*T^4*U^4 - 
       2*U^5 - 4*T*U^5 - 6*T^2*U^5)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/
     (T^3*(-1 + U)^2*U^3) - (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{U^(-1), (T + U)^(-1), 0}, 1])/(3*T*U^3) + 
    (8*(-1 + T + U)*(4*T^2 - 16*T^3 + 21*T^4 - 10*T^5 + T^6 + 8*T*U - 
       48*T^2*U + 82*T^3*U - 60*T^4*U + 18*T^5*U + 4*U^2 - 48*T*U^2 + 
       135*T^2*U^2 - 136*T^3*U^2 + 46*T^4*U^2 - 6*T^5*U^2 - 16*U^3 + 
       94*T*U^3 - 160*T^2*U^3 + 76*T^3*U^3 - 2*T^4*U^3 + 26*U^4 - 82*T*U^4 + 
       83*T^2*U^4 + 4*T^3*U^4 - 3*T^4*U^4 - 20*U^5 + 34*T*U^5 - 10*T^2*U^5 - 
       8*T^3*U^5 + 6*U^6 - 6*T*U^6 - 3*T^2*U^6)*G[{U^(-1), (T + U)^(-1), 0}, 
       1])/(T^3*(-1 + U)^2*U^3*(T + U)^2) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 17*T^4 - 18*T^5 + 7*T^6 + 4*T*U - 
       24*T^2*U + 54*T^3*U - 64*T^4*U + 38*T^5*U - 8*T^6*U + 2*U^2 - 
       24*T*U^2 + 84*T^2*U^2 - 116*T^3*U^2 + 61*T^4*U^2 - 18*T^5*U^2 + 
       T^6*U^2 - 8*U^3 + 46*T*U^3 - 132*T^2*U^3 + 92*T^3*U^3 - 2*T^4*U^3 - 
       2*T^5*U^3 + 2*T^6*U^3 + 11*U^4 - 42*T*U^4 + 107*T^2*U^4 - 8*T^3*U^4 - 
       16*T^4*U^4 + 4*T^5*U^4 - 4*U^5 + 26*T*U^5 - 40*T^2*U^5 - 22*T^3*U^5 + 
       8*T^4*U^5 - 3*U^6 - 14*T*U^6 - T^2*U^6 + 12*T^3*U^6 + 2*U^7 + 
       4*T*U^7 + 6*T^2*U^7)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     (T^3*(-1 + U)^2*U^3*(T + U)^2) - 
    (64*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 16*T^3*U^2 - 28*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 22*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7)*G[{(T + U)^(-1), 0, 0}, 1])/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-4*T^4 + 16*T^5 - 30*T^6 + 32*T^7 - 18*T^8 + 4*T^9 - 
       16*T^3*U + 80*T^4*U - 140*T^5*U + 126*T^6*U - 72*T^7*U + 30*T^8*U - 
       8*T^9*U - 24*T^2*U^2 + 160*T^3*U^2 - 226*T^4*U^2 + 86*T^5*U^2 - 
       6*T^6*U^2 + 18*T^7*U^2 - 21*T^8*U^2 + 4*T^9*U^2 - 16*T*U^3 + 
       160*T^2*U^3 - 376*T^3*U^3 - 52*T^4*U^3 + 400*T^5*U^3 - 222*T^6*U^3 + 
       8*T^7*U^3 + 16*T^8*U^3 - 4*U^4 + 80*T*U^4 - 226*T^2*U^4 - 36*T^3*U^4 + 
       720*T^4*U^4 - 442*T^5*U^4 + 77*T^6*U^4 + 36*T^7*U^4 - 4*T^8*U^4 + 
       16*U^5 - 140*T*U^5 - 74*T^2*U^5 + 696*T^3*U^5 - 618*T^4*U^5 - 
       40*T^5*U^5 + 76*T^6*U^5 - 16*T^7*U^5 - 30*U^6 + 94*T*U^6 + 
       346*T^2*U^6 - 434*T^3*U^6 - 19*T^4*U^6 + 124*T^5*U^6 - 24*T^6*U^6 + 
       32*U^7 - 218*T^2*U^7 - 48*T^3*U^7 + 120*T^4*U^7 - 16*T^5*U^7 - 
       18*U^8 - 26*T*U^8 + 27*T^2*U^8 + 60*T^3*U^8 - 4*T^4*U^8 + 4*U^9 + 
       8*T*U^9 + 12*T^2*U^9)*G[{(T + U)^(-1), 0, 0}, 1])/
     (T^3*(-1 + U)^2*U^3*(T + U)^4) + 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 19*T^3*U^2 - 31*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 28*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 
       16*T^7 - 9*T^8 + 2*T^9 - 8*T^3*U + 40*T^4*U - 60*T^5*U + 32*T^6*U - 
       4*T^7*U + 4*T^8*U - 4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 41*T^4*U^2 - 
       144*T^5*U^2 + 194*T^6*U^2 - 90*T^7*U^2 + 5*T^8*U^2 + 2*T^9*U^2 - 
       8*T*U^3 + 80*T^2*U^3 - 136*T^3*U^3 - 368*T^4*U^3 + 696*T^5*U^3 - 
       446*T^6*U^3 + 88*T^7*U^3 + 6*T^8*U^3 - 2*U^4 + 40*T*U^4 - 41*T^2*U^4 - 
       320*T^3*U^4 + 958*T^4*U^4 - 698*T^5*U^4 + 231*T^6*U^4 + 10*T^7*U^4 - 
       4*T^8*U^4 + 8*U^5 - 60*T*U^5 - 256*T^2*U^5 + 812*T^3*U^5 - 
       766*T^4*U^5 + 152*T^5*U^5 + 26*T^6*U^5 - 16*T^7*U^5 - 15*U^6 + 
       16*T*U^6 + 402*T^2*U^6 - 454*T^3*U^6 + 123*T^4*U^6 + 54*T^5*U^6 - 
       24*T^6*U^6 + 16*U^7 + 32*T*U^7 - 202*T^2*U^7 + 58*T^4*U^7 - 
       16*T^5*U^7 - 9*U^8 - 24*T*U^8 + 25*T^2*U^8 + 30*T^3*U^8 - 4*T^4*U^8 + 
       2*U^9 + 4*T*U^9 + 6*T^2*U^9)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
     (T^3*(-1 + U)^2*U^3*(T + U)^4) + 
    (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
       2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 80*T^7*U - 
       34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 259*T^4*U^2 - 
       295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
       4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 365*T^5*U^3 - 
       212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 24*T*U^4 + 
       152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 217*T^5*U^4 + 97*T^6*U^4 - 
       32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 66*T*U^5 - 161*T^2*U^5 + 
       233*T^3*U^5 - 170*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 
       30*U^6 - 101*T*U^6 + 123*T^2*U^6 - 122*T^3*U^6 + 72*T^4*U^6 - 
       28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 
       26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 
       4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 
       2*T^2*U^10)*G[{(T + U)^(-1), T^(-1), 0}, 1])/
     (3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
       8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
       6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
       407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 
       92*T^2*U^3 - 388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 
       148*T^7*U^3 - 11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 
       337*T^2*U^4 + 974*T^3*U^4 - 1826*T^4*U^4 + 1550*T^5*U^4 - 
       542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 10*U^5 - 122*T*U^5 + 
       649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 796*T^5*U^5 + 90*T^6*U^5 + 
       26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 703*T^2*U^6 + 
       1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 8*T^7*U^6 + 
       21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 73*T^4*U^7 + 
       70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
       36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
       30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10)*
      G[{(T + U)^(-1), T^(-1), 0}, 1])/(T^3*(-1 + U)^3*U^3*(T + U)^4) - 
    (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
       2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 80*T^7*U - 
       34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 259*T^4*U^2 - 
       295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
       4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 365*T^5*U^3 - 
       212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 24*T*U^4 + 
       152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 217*T^5*U^4 + 97*T^6*U^4 - 
       32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 66*T*U^5 - 161*T^2*U^5 + 
       233*T^3*U^5 - 170*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 
       30*U^6 - 101*T*U^6 + 123*T^2*U^6 - 122*T^3*U^6 + 72*T^4*U^6 - 
       28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 
       26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 
       4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 
       2*T^2*U^10)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/
     (3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
       8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
       6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
       407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 
       92*T^2*U^3 - 388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 
       148*T^7*U^3 - 11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 
       337*T^2*U^4 + 974*T^3*U^4 - 1826*T^4*U^4 + 1550*T^5*U^4 - 
       542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 10*U^5 - 122*T*U^5 + 
       649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 796*T^5*U^5 + 90*T^6*U^5 + 
       26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 703*T^2*U^6 + 
       1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 8*T^7*U^6 + 
       21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 73*T^4*U^7 + 
       70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
       36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
       30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10)*
      G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*(-1 + U)^3*U^3*
      (T + U)^4) + (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 
       20*T^7 - 10*T^8 + 2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 
       20*T^7*U + 4*T^8*U - 22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 
       25*T^5*U^2 - 13*T^6*U^2 + 4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 
       46*T^3*U^3 + 18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 
       35*T^2*U^4 + 24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 
       16*T^2*U^5 - 10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 
       4*T^3*U^6 + 2*U^7 + 2*T^2*U^7)*G[{(T + U)^(-1), U^(-1), 0}, 1])/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 
       8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 84*T^6*U + 
       34*T^7*U + 4*T^8*U - 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 
       354*T^5*U^2 + 233*T^6*U^2 - 46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 
       8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 
       252*T^6*U^3 + 14*T^7*U^3 + 8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 
       263*T^2*U^4 - 666*T^3*U^4 + 858*T^4*U^4 - 440*T^5*U^4 + 71*T^6*U^4 + 
       18*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 436*T^2*U^5 + 
       738*T^3*U^5 - 518*T^4*U^5 + 44*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 + 
       11*U^6 - 88*T*U^6 + 369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 
       62*T^5*U^6 - 12*T^6*U^6 - 4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 
       60*T^4*U^7 - 8*T^5*U^7 - 3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 + 4*T*U^9 + 6*T^2*U^9)*G[{(T + U)^(-1), U^(-1), 0}, 
       1])/(T^3*(-1 + U)^2*U^3*(T + U)^4) - 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/
     (3*T^3*U^3*(T + U)^2) - (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 
       8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 84*T^6*U + 
       34*T^7*U + 4*T^8*U - 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 
       354*T^5*U^2 + 233*T^6*U^2 - 46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 
       8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 
       252*T^6*U^3 + 14*T^7*U^3 + 8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 
       263*T^2*U^4 - 666*T^3*U^4 + 858*T^4*U^4 - 440*T^5*U^4 + 71*T^6*U^4 + 
       18*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 436*T^2*U^5 + 
       738*T^3*U^5 - 518*T^4*U^5 + 44*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 + 
       11*U^6 - 88*T*U^6 + 369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 
       62*T^5*U^6 - 12*T^6*U^6 - 4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 
       60*T^4*U^7 - 8*T^5*U^7 - 3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 + 4*T*U^9 + 6*T^2*U^9)*
      G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*(-1 + U)^2*U^3*
      (T + U)^4) + (8*(-1 + T + U)*(-4 + 16*T - 26*T^2 + 20*T^3 - 6*T^4 + 
       16*U - 40*T*U + 46*T^2*U - 28*T^3*U + 6*T^4*U - 26*U^2 + 30*T*U^2 - 
       18*T^2*U^2 + 2*T^3*U^2 + 3*T^4*U^2 + 20*U^3 - 4*T*U^3 + 2*T^2*U^3 - 
       6*U^4 - 2*T*U^4 - T^2*U^4)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
     (T^3*(-1 + U)^2*U^3) + (32*LbL*Nf*(-1 + T + U)^2*
      (2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 2*T^2*U - 6*T^3*U + 6*T^4*U - 
       2*T^5*U + 2*U^2 - T*U^2 + 6*T^2*U^2 - 5*T^3*U^2 + 4*T^4*U^2 - 4*U^3 + 
       T*U^3 - T^2*U^3 - 2*T^3*U^3 + 2*U^4 + 2*T^2*U^4)*
      G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
    (8*(-1 + T + U)^2*(-2 + 6*T - 5*T^2 - T^3 + 2*T^4 + 6*U - 8*T*U + 
       5*T^2*U + 4*T^3*U - 4*T^4*U - 5*U^2 + 5*T*U^2 + 8*T^2*U^2 - 
       4*T^3*U^2 + 2*T^4*U^2 - U^3 - 8*T*U^3 - 12*T^2*U^3 + 2*U^4 + 4*T*U^4 + 
       6*T^2*U^4)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     (T^3*(-1 + U)^2*U^3) + (16*(1 + T^2)*(-1 + T + U)*
      G[{0, T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U) + 
    (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
      G[{0, T^(-1), T^(-1), 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
      G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
      G[{0, T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{0, T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
    (16*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{0, U^(-1), 0, (T + U)^(-1)}, 
       1])/(T*U^3) + (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
      G[{0, U^(-1), U^(-1), 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
      G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
      G[{0, U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
    (32*(1 + T^2)*(-1 + T + U)*G[{0, U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     (T^3*U) - (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
      G[{0, (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U^3) + 
    (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
      G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
      G[{0, (T + U)^(-1), U^(-1), 0}, 1])/(T^3*U^3) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
      G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
      G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
      G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (48*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0, 0}, 1])/(T^3*U) - 
    (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0, (T + U)^(-1)}, 
       1])/(T^3*U) + (16*(17 - 18*T + 3*T^2)*(-1 + T + U)*
      G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/(T^3*U) + 
    (16*(7 - 6*T + T^2)*(-1 + T + U)*G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U) - 
    (16*(7 - 6*T + T^2)*(-1 + T + U)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/
     (T^3*U) - (128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*
      G[{T^(-1), 0, U^(-1), 0}, 1])/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + T^2*U^2)*
      G[{T^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
    (128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*
      G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + T^2*U^2)*
      G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 
       1])/(T^3*U) + (32*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/
     (T*U) - (32*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1), 
        (T + U)^(-1)}, 1])/(T^3*U) + (16*(1 + 6*T + T^2)*(-1 + T + U)*
      G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U) - 
    (16*(1 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/
     (T^3*U) - (16*(-3 + 6*T + T^2)*(-1 + T + U)*
      G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T^3*U) + 
    (16*(-3 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1), 
        (T + U)^(-1)}, 1])/(T^3*U) - 
    (64*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U) + 
    (64*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     (T^3*U) + (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (32*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/
     (T^3*U) - (32*(-5 + T)*(-1 + T)*(-1 + T + U)*
      G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U) + 
    (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/
     (T^3*U) - (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1), 
        (T + U)^(-1)}, 1])/(T^3*U) + (64*LbL*Nf*(-2 + T)*(-1 + T)*
      (-1 + T + U)*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2)*
      G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T^3*U^3) - 
    (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*
      G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2)*
      G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (32*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/
     (T^3*U) + (32*(1 + T^2)*(-1 + T + U)*
      G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
    (240*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) - 
    (128*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/
     (T*U^3) + (16*(-1 + T + U)*(17 - 34*T + 17*T^2 + 2*U^2)*
      G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/(T*U^3) - 
    (256*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, T^(-1), 0}, 1])/
     (T*U^3) + (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
    (256*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 
       1])/(T*U^3) - (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + 
       T^2*U^2)*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (16*(-1 + T + U)*(7 - 10*T + 5*T^2 + 2*U^2)*G[{U^(-1), 0, U^(-1), 0}, 1])/
     (T*U^3) - (16*(-1 + T + U)*(7 - 10*T + 5*T^2 + 2*U^2)*
      G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
    (128*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/
     (T*U^3) + (32*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U) - 
    (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
    (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (16*(-1 + T + U)*(-1 - 6*T + 3*T^2 - 8*U^2)*G[{U^(-1), U^(-1), 0, 0}, 1])/
     (T*U^3) + (16*(-1 + T + U)*(-1 - 6*T + 3*T^2 - 8*U^2)*
      G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T*U^3) + 
    (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 
       1])/(T*U^3) - (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*
      G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
    (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/
     (T*U^3) + (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), U^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1])/(T*U^3) + (160*(-1 + T)^2*(-1 + T + U)*
      G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U^3) - 
    (160*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 
       1])/(T*U^3) + (128*LbL*Nf*(-1 + T)^2*(-1 + T + U)*
      G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U^3) - 
    (128*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), T^(-1), 
        (T + U)^(-1)}, 1])/(T*U^3) + 
    (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 
       1])/(T*U^3) + (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*
      G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
    (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U^3) + 
    (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
    (64*Pi^2*(-1 + T + U)*Log[2])/(T*U) - (16*Pi^2*(-1 + T + U)*Log[mm])/
     (T*U) - (64*Nf*Pi^2*(-1 + T + U)*Log[mm])/(9*T*U) + 
    (12*(-8 + 31*T - 25*T^2 + 2*T^3 + 31*U - 65*T*U + 23*T^2*U - 40*U^2 + 
       32*T*U^2 + 19*U^3)*Log[mm])/(T*(-1 + U)*U*(T + U)) + 
    (16*Nf*(-36 + 337*T - 310*T^2 + 9*T^3 + 337*U - 885*T*U + 301*T^2*U - 
       575*U^2 + 539*T*U^2 + 283*U^3)*Log[mm])/(27*T*(-1 + U)*U*(T + U)) - 
    (24*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1]*
      Log[mm])/(T^2*(-1 + U)^2*U^2*(T + U)^2) - 
    (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1]*
      Log[mm])/(3*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
    (48*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[mm])/(T^3*U) - 
    (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[mm])/(3*T^3*U) + 
    (48*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm])/
     (T^3*U) + (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[mm])/(3*T^3*U) - (48*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{U^(-1), 0}, 1]*Log[mm])/(T*U^3) - 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1]*Log[mm])/
     (3*T*U^3) + (48*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm])/(T*U^3) + 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[mm])/(3*T*U^3) + (72*(-1 + T + U)*Log[mm]^2)/(T*U) + 
    (304*Nf*(-1 + T + U)*Log[mm]^2)/(9*T*U) + (32*Nf*(-1 + T + U)*Log[mm]^3)/
     (9*T*U) - (128*Pi^2*(-1 + T + U)*Log[2*om])/(3*T*U) + 
    (32*(-4 + 16*T - 13*T^2 + T^3 + 16*U - 34*T*U + 12*T^2*U - 21*U^2 + 
       17*T*U^2 + 10*U^3)*Log[2*om])/(T*(-1 + U)*U*(T + U)) - 
    (32*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1]*
      Log[2*om])/(T^2*(-1 + U)^2*U^2*(T + U)^2) - 
    (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[2*om])/(T^3*U) + 
    (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[2*om])/
     (T^3*U) - (64*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1]*
      Log[2*om])/(T*U^3) + (64*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[2*om])/(T*U^3) - 
    (128*Pi^2*(-1 + T + U)*Log[mm]*Log[2*om])/(3*T*U) + 
    (32*(-4 + 22*T - 19*T^2 + T^3 + 22*U - 52*T*U + 18*T^2*U - 33*U^2 + 
       29*T*U^2 + 16*U^3)*Log[mm]*Log[2*om])/(T*(-1 + U)*U*(T + U)) - 
    (32*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1]*
      Log[mm]*Log[2*om])/(T^2*(-1 + U)^2*U^2*(T + U)^2) - 
    (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[mm]*Log[2*om])/(T^3*U) + 
    (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm]*
      Log[2*om])/(T^3*U) - (64*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{U^(-1), 0}, 1]*Log[mm]*Log[2*om])/(T*U^3) + 
    (64*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[mm]*Log[2*om])/(T*U^3) + (192*(-1 + T + U)*Log[mm]^2*Log[2*om])/
     (T*U) + (128*(-1 + T + U)*Log[2*om]^2)/(T*U) + 
    (256*(-1 + T + U)*Log[mm]*Log[2*om]^2)/(T*U) + 
    (128*(-1 + T + U)*Log[mm]^2*Log[2*om]^2)/(T*U) - 
    (64*LbL*Nf*Pi^2*(-1 + T)*(-1 + T + U)*Log[T])/(3*T^2*U) + 
    (4*Pi^2*(-1 + T + U)*(58*T - 116*T^2 + 58*T^3 + 28*U - 112*T*U + 
       176*T^2*U - 86*T^3*U - 56*U^2 + 70*T*U^2 - 44*T^2*U^2 + 18*T^3*U^2 + 
       28*U^3 - 25*T*U^3 + 2*T^2*U^3 + T^3*U^3)*Log[T])/
     (3*T^2*(-1 + U)^2*U^2) + (8*Nf*(38*T - 114*T^2 + 114*T^3 - 38*T^4 + 
       26*U - 185*T*U + 355*T^2*U - 259*T^3*U + 63*T^4*U - 59*U^2 + 
       250*T*U^2 - 311*T^2*U^2 + 120*T^3*U^2 + 9*U^3 - 66*T*U^3 + 
       45*T^2*U^3 + 36*U^4 - 12*T*U^4 - 12*U^5)*Log[T])/
     (9*T*(-1 + U)^2*U^2*(T + U)) - 
    (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
       170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 12*U^2 + 
       158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 4*T^5*U^2 + 
       26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 16*U^4 + 
       31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5)*Log[T])/
     (3*T*(-1 + U)*U^2*(T + U)^2) + 
    (2*(-58*T^2 + 178*T^3 - 182*T^4 + 62*T^5 - 208*T*U + 723*T^2*U - 
       991*T^3*U + 625*T^4*U - 149*T^5*U - 6*U^2 + 864*T*U^2 - 1972*T^2*U^2 + 
       1807*T^3*U^2 - 756*T^4*U^2 + 87*T^5*U^2 + 31*U^3 - 1347*T*U^3 + 
       2062*T^2*U^3 - 1375*T^3*U^3 + 365*T^4*U^3 - 40*U^4 + 973*T*U^4 - 
       838*T^2*U^4 + 437*T^3*U^4 - 48*T^4*U^4 + 11*U^5 - 354*T*U^5 + 
       87*T^2*U^5 - 48*T^3*U^5 + 4*U^6 + 72*T*U^6)*Log[T])/
     (T*(-1 + U)^3*U^2*(T + U)^2) + (32*LbL*Nf*Pi^2*(-2 + T)*(-1 + T)*
      (-1 + T + U)*G[{T^(-1)}, 1]*Log[T])/(3*T^3*U) + 
    (16*Pi^2*(-1 + T)*(-7 + 2*T)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[T])/
     (3*T^3*U) + (8*Pi^2*(-1 + T + U)*(29 - 58*T + 29*T^2 + 8*U^2)*
      G[{U^(-1)}, 1]*Log[T])/(3*T*U^3) - 
    (16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 44*T^2*U + 
       66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4)*G[{U^(-1)}, 1]*
      Log[T])/(9*T*(-1 + U)^2*U^3) - 
    (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 4*T^7 + 
       34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 50*T^6*U - 8*T^7*U + 
       24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 206*T^4*U^2 + 
       114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 156*T*U^3 - 
       19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7)*
      G[{U^(-1)}, 1]*Log[T])/(3*T^2*(-1 + U)*U^3*(T + U)) - 
    (4*(4*T^3 - 27*T^4 + 61*T^5 - 57*T^6 + 19*T^7 + 12*T^2*U - 109*T^3*U + 
       310*T^4*U - 369*T^5*U + 188*T^6*U - 32*T^7*U + 12*T*U^2 - 49*T^2*U^2 + 
       422*T^3*U^2 - 905*T^4*U^2 + 684*T^5*U^2 - 170*T^6*U^2 - 2*T^7*U^2 + 
       4*U^3 - 95*T*U^3 + 180*T^2*U^3 - 835*T^3*U^3 + 1080*T^4*U^3 - 
       374*T^5*U^3 - 8*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 197*T*U^4 - 
       442*T^2*U^4 + 993*T^3*U^4 - 392*T^4*U^4 - 112*T^5*U^4 + 30*T^6*U^4 - 
       98*U^5 - 184*T*U^5 + 546*T^2*U^5 - 556*T^3*U^5 - 168*T^4*U^5 + 
       48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 152*T*U^6 - 290*T^2*U^6 + 
       22*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 150*T*U^7 + 
       8*T^2*U^7 + 66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 68*T*U^8 + 42*T^2*U^8)*
      G[{U^(-1)}, 1]*Log[T])/(T^2*(-1 + U)^2*U^3*(T + U)^3) + 
    (16*Nf*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 4*U - 18*T*U + 
       25*T^2*U - 14*T^3*U + 3*T^4*U - 14*U^2 + 40*T*U^2 - 30*T^2*U^2 + 
       8*T^3*U^2 + 21*U^3 - 32*T*U^3 + 9*T^2*U^3 - 16*U^4 + 8*T*U^4 + 6*U^5)*
      G[{(T + U)^(-1)}, 1]*Log[T])/(3*T*(-1 + U)^2*U^2*(T + U)^2) - 
    (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 6*T^5 + 6*T^6 - 2*T^7 + 30*T^2*U - 
       45*T^3*U + 5*T^4*U + 19*T^5*U - 11*T^6*U + 2*T^7*U + 18*T*U^2 - 
       96*T^2*U^2 + 67*T^3*U^2 + T^4*U^2 - 16*T^5*U^2 + 2*T^6*U^2 + 12*U^3 - 
       75*T*U^3 + 111*T^2*U^3 - 20*T^3*U^3 - 2*T^4*U^3 - 26*U^4 + 71*T*U^4 - 
       47*T^2*U^4 + 6*T^3*U^4 + 16*U^5 - 17*T*U^5 + T^2*U^5 - 2*T^3*U^5 - 
       2*U^6 - 2*T^2*U^6)*G[{(T + U)^(-1)}, 1]*Log[T])/
     (3*T^2*(-1 + U)*U^2*(T + U)^3) - 
    (8*(-1 + T + U)*(-7*T^3 + 21*T^4 - 20*T^5 + 6*T^6 + 29*T^2*U + 18*T^3*U - 
       126*T^4*U + 104*T^5*U - 26*T^6*U - 26*T*U^2 - 80*T^2*U^2 - 
       93*T^3*U^2 + 321*T^4*U^2 - 204*T^5*U^2 + 35*T^6*U^2 + 10*U^3 + 
       91*T*U^3 + 27*T^2*U^3 + 330*T^3*U^3 - 406*T^4*U^3 + 174*T^5*U^3 - 
       15*T^6*U^3 - 48*U^4 - 109*T*U^4 + 100*T^2*U^4 - 486*T^3*U^4 + 
       236*T^4*U^4 - 53*T^5*U^4 + T^6*U^4 + 93*U^5 + 46*T*U^5 - 94*T^2*U^5 + 
       292*T^3*U^5 - 43*T^4*U^5 + 2*T^5*U^5 - 91*U^6 - 7*T*U^6 + T^2*U^6 - 
       51*T^3*U^6 + 45*U^7 + 13*T*U^7 + 18*T^2*U^7 - 2*T^3*U^7 - 9*U^8 - 
       8*T*U^8 - T^2*U^8)*G[{(T + U)^(-1)}, 1]*Log[T])/
     (T^2*(-1 + U)^4*U^2*(T + U)^3) - 
    (32*LbL*Nf*(-1 + T + U)*(6*T^2 - 18*T^3 + 20*T^4 - 10*T^5 + 2*T^6 + 
       24*U^2 - 24*T*U^2 + 5*T^2*U^2 - 3*T^3*U^2 + 2*T^4*U^2)*
      G[{0, U^(-1)}, 1]*Log[T])/(3*T^2*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 8*T*U + 12*T^2*U - 4*T^4*U - 
       24*U^2 + 21*T*U^2 - 18*T^2*U^2 + 7*T^3*U^2 + 2*T^4*U^2 + 48*U^3 - 
       22*T*U^3 - 2*T^3*U^3 - 24*U^4 + 10*T*U^4 + 2*T^2*U^4)*
      G[{0, U^(-1)}, 1]*Log[T])/(T^2*(-1 + U)^2*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 28*T^3*U^2 - 40*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 36*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7)*G[{0, (T + U)^(-1)}, 1]*Log[T])/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 
       16*T^7 - 9*T^8 + 2*T^9 - 8*T^3*U + 36*T^4*U - 54*T^5*U + 46*T^6*U - 
       30*T^7*U + 10*T^8*U - 12*T^2*U^2 + 64*T^3*U^2 - 39*T^4*U^2 - 
       32*T^5*U^2 - 16*T^6*U^2 + 22*T^7*U^2 - 2*T^8*U^2 - 8*T*U^3 + 
       56*T^2*U^3 - 52*T^3*U^3 - 106*T^4*U^3 - 8*T^5*U^3 + 34*T^6*U^3 - 
       8*T^7*U^3 - 2*U^4 + 24*T*U^4 + 11*T^2*U^4 - 200*T^3*U^4 + 75*T^4*U^4 + 
       46*T^5*U^4 - 12*T^6*U^4 + 4*U^5 - 14*T*U^5 - 102*T^2*U^5 + 
       42*T^3*U^5 + 46*T^4*U^5 - 8*T^5*U^5 - 5*U^6 - 16*T*U^6 + 30*T^2*U^6 + 
       26*T^3*U^6 - 2*T^4*U^6 + 2*U^7 + 4*T*U^7 + 6*T^2*U^7)*
      G[{0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3*(T + U)^4) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
      G[{T^(-1), 0}, 1]*Log[T])/(3*T^3*U^3) + 
    (8*(-1 + T)*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 
       12*T*U - 20*T^2*U + 16*T^3*U - 4*T^4*U + 7*U^2 + T*U^2 + 15*T^2*U^2 - 
       11*T^3*U^2 + 2*T^4*U^2 + 2*U^3 - 14*T*U^3 - 6*T^2*U^3 + 2*T^3*U^3 - 
       3*U^4 + 7*T*U^4 + 3*T^2*U^4 - T^3*U^4)*G[{T^(-1), 0}, 1]*Log[T])/
     (T^3*(-1 + U)^2*U^3) - (32*LbL*Nf*(-1 + T)*(-1 + T + U)*
      (2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 2*U^2 - 4*T*U^2 + 4*T^2*U^2 - 
       T^3*U^2 + 2*T^4*U^2)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/
     (3*T^3*U^3) - (8*(-1 + T)*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 
       2*T^4 - 8*U + 12*T*U - 20*T^2*U + 16*T^3*U - 4*T^4*U + 7*U^2 + T*U^2 + 
       15*T^2*U^2 - 11*T^3*U^2 + 2*T^4*U^2 + 2*U^3 - 14*T*U^3 - 6*T^2*U^3 + 
       2*T^3*U^3 - 3*U^4 + 7*T*U^4 + 3*T^2*U^4 - T^3*U^4)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*(-1 + U)^2*U^3) + 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1]*Log[T])/
     (3*T*U^3) + (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 
       2*T^2*U - 4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 
       4*T^3*U^2 + 2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
      G[{U^(-1), 0}, 1]*Log[T])/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 8*U + 20*T*U - 
       20*T^2*U + 4*T^4*U + 15*U^2 - 14*T*U^2 + 16*T^2*U^2 - 8*T^3*U^2 + 
       3*T^4*U^2 - 16*U^3 - 4*T*U^3 - 6*T^2*U^3 + 4*T^3*U^3 - 2*T^4*U^3 + 
       9*U^4 + 10*T*U^4 + 12*T^2*U^4 - 2*T^3*U^4 + T^4*U^4 - 2*U^5 - 
       4*T*U^5 - 6*T^2*U^5)*G[{U^(-1), 0}, 1]*Log[T])/(T^3*(-1 + U)^2*U^3) + 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), U^(-1)}, 1]*
      Log[T])/(3*T*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*
      (2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 4*T^3*U + 2*T^4*U + 2*U^2 - 
       3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 2*T^4*U^2 - 4*U^3 + 3*T*U^3 - 
       T^2*U^3 + 2*U^4 + 2*T^2*U^4)*G[{U^(-1), U^(-1)}, 1]*Log[T])/
     (3*T^3*U^3) + (8*(-1 + T + U)*(-2 + 8*T - 11*T^2 + 6*T^3 - T^4 + 8*U - 
       20*T*U + 28*T^2*U - 24*T^3*U + 8*T^4*U - 11*U^2 + 22*T*U^2 - 
       12*T^2*U^2 + 22*T^3*U^2 - 9*T^4*U^2 + 4*U^3 - 20*T*U^3 - 18*T^2*U^3 - 
       4*T^3*U^3 + 2*T^4*U^3 + 3*U^4 + 14*T*U^4 + 21*T^2*U^4 - 4*T^3*U^4 + 
       2*T^4*U^4 - 2*U^5 - 4*T*U^5 - 6*T^2*U^5)*G[{U^(-1), U^(-1)}, 1]*
      Log[T])/(T^3*(-1 + U)^2*U^3) - 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[T])/(3*T*U^3) + (32*LbL*Nf*(-1 + U)*(-1 + T + U)*
      (2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 4*T^3*U + 2*T^4*U + 2*U^2 - 
       3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 2*T^4*U^2 - 4*U^3 + 3*T*U^3 - 
       T^2*U^3 + 2*U^4 + 2*T^2*U^4)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/
     (3*T^3*U^3) - (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 14*T^4 + 12*T^5 - 
       4*T^6 - 4*T*U + 24*T^2*U - 48*T^3*U + 60*T^4*U - 40*T^5*U + 12*T^6*U - 
       2*U^2 + 24*T*U^2 - 73*T^2*U^2 + 116*T^3*U^2 - 89*T^4*U^2 + 
       50*T^5*U^2 - 13*T^6*U^2 + 8*U^3 - 44*T*U^3 + 112*T^2*U^3 - 
       112*T^3*U^3 + 52*T^4*U^3 - 30*T^5*U^3 + 2*T^6*U^3 - 11*U^4 + 
       36*T*U^4 - 90*T^2*U^4 + 22*T^3*U^4 - 6*T^4*U^4 + 2*T^5*U^4 + T^6*U^4 + 
       4*U^5 - 20*T*U^5 + 26*T^2*U^5 + 24*T^3*U^5 - 8*T^4*U^5 + 2*T^5*U^5 + 
       3*U^6 + 12*T*U^6 + 7*T^2*U^6 - 14*T^3*U^6 + T^4*U^6 - 2*U^7 - 
       4*T*U^7 - 6*T^2*U^7)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/
     (T^3*(-1 + U)^2*U^3*(T + U)^2) + 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7)*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 
       8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 84*T^6*U + 
       34*T^7*U + 4*T^8*U - 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 
       354*T^5*U^2 + 233*T^6*U^2 - 46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 
       8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 
       252*T^6*U^3 + 14*T^7*U^3 + 8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 
       263*T^2*U^4 - 666*T^3*U^4 + 858*T^4*U^4 - 440*T^5*U^4 + 71*T^6*U^4 + 
       18*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 436*T^2*U^5 + 
       738*T^3*U^5 - 518*T^4*U^5 + 44*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 + 
       11*U^6 - 88*T*U^6 + 369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 
       62*T^5*U^6 - 12*T^6*U^6 - 4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 
       60*T^4*U^7 - 8*T^5*U^7 - 3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 + 4*T*U^9 + 6*T^2*U^9)*G[{(T + U)^(-1), U^(-1)}, 1]*
      Log[T])/(T^3*(-1 + U)^2*U^3*(T + U)^4) + 
    (8*(-1 + T + U)^2*(2*T - 6*T^2 + 9*T^3 - 7*T^4 + 2*T^5 + 2*U - 12*T*U + 
       13*T^2*U - 12*T^3*U + 10*T^4*U - 4*T^5*U - 6*U^2 + 17*T*U^2 - 
       2*T^2*U^2 + 4*T^3*U^2 + 2*T^5*U^2 + 5*U^3 - 12*T*U^3 - 16*T^2*U^3 - 
       8*T^3*U^3 - 2*T^4*U^3 + U^4 + 10*T*U^4 + 16*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 4*T*U^5 - 6*T^2*U^5)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*
      Log[T])/(T^3*(-1 + U)^2*U^3*(T + U)) + 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 8*T^6 + 12*T^7 - 8*T^8 + 2*T^9 + 
       6*T^4*U - 22*T^5*U + 30*T^6*U - 18*T^7*U + 4*T^8*U + 8*T^3*U^2 - 
       19*T^4*U^2 + 24*T^5*U^2 - 11*T^6*U^2 + 4*T^7*U^2 - 8*T^2*U^3 + 
       7*T^3*U^3 + T^4*U^3 - 2*T^5*U^3 + 2*T^6*U^3 - 6*T*U^4 + 13*T^2*U^4 - 
       7*T^3*U^4 + 6*T^4*U^4 - 2*T^5*U^4 - 2*U^5 + 13*T*U^5 - 15*T^2*U^5 + 
       8*T^3*U^5 - 4*T^4*U^5 + 4*U^6 - 7*T*U^6 + T^2*U^6 - 4*T^3*U^6 - 
       2*U^7 - 2*T^2*U^7)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/
     (3*T^3*U^3*(T + U)^3) + (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 
       3*T^2*U^2)*G[{0, U^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
      G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
      G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
    (32*(1 + T^2)*(-1 + T + U)*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/
     (T^3*U) - (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*
      Log[T])/(T^3*U) - (128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*
      G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + T^2*U^2)*
      G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
    (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/
     (T^3*U) + (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*
      G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U) - 
    (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/
     (T^3*U) + (16*(-5 + T)*(-1 + T)*(-1 + T + U)*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
    (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*
      Log[T])/(T^3*U) + (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U)*
      G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2)*
      G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
    (160*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/(T*U^3) + 
    (16*(-1 + T + U)*(7 - 10*T + 5*T^2 + 2*U^2)*G[{U^(-1), 0, U^(-1)}, 1]*
      Log[T])/(T*U^3) + (32*(-1 + T + U)*(3 - 6*T + 3*T^2 + U^2)*
      G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
    (32*(-1 + T + U)*(3 - 2*T + T^2 + 4*U^2)*G[{U^(-1), U^(-1), 0}, 1]*
      Log[T])/(T*U^3) + (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*
      G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/(T*U^3) - 
    (16*(-1 + T + U)*(9 - 10*T + 5*T^2 + 4*U^2)*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
    (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
     (T*U^3) - (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*
      G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T*U^3) - 
    (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
    (24*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[mm]*Log[T])/
     (T*(-1 + U)^2*U^2) + (16*Nf*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[mm]*
      Log[T])/(3*T*(-1 + U)^2*U^2) - (48*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{U^(-1)}, 1]*Log[mm]*Log[T])/(T*U^3) - 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1)}, 1]*Log[mm]*
      Log[T])/(3*T*U^3) + (32*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[2*om]*
      Log[T])/(T*(-1 + U)^2*U^2) - (64*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{U^(-1)}, 1]*Log[2*om]*Log[T])/(T*U^3) + 
    (32*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[mm]*Log[2*om]*Log[T])/
     (T*(-1 + U)^2*U^2) - (64*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{U^(-1)}, 1]*Log[mm]*Log[2*om]*Log[T])/(T*U^3) - 
    (8*Nf*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[T]^2)/(3*T*(-1 + U)^2*U^2) - 
    (2*(-1 + T + U)*(-20 + 40*T - 20*T^2 + 65*U - 146*T*U + 73*T^2*U - 
       70*U^2 + 180*T*U^2 - 86*T^2*U^2 + 25*U^3 - 74*T*U^3 + 31*T^2*U^3)*
      Log[T]^2)/(T*(-1 + U)^4*U^2) + 
    (16*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1)}, 1]*Log[T]^2)/
     (3*T*U^3) + (16*(-1 + T + U)*(4 - 4*T + 2*T^2 - 6*U + 7*T*U - 4*T^2*U + 
       U^2 - 2*T*U^2 + T^2*U^2)*G[{U^(-1)}, 1]*Log[T]^2)/(T*(-1 + U)^2*U^2) - 
    (40*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/(T*U^3) + 
    (8*(-1 + T + U)*(11 - 14*T + 7*T^2 + 8*U^2)*G[{U^(-1), U^(-1)}, 1]*
      Log[T]^2)/(T*U^3) - (16*LbL*Nf*Pi^2*(-1 + T)^2*(-1 + T + U)*
      (4 - 10*U + 9*U^2)*Log[U])/(3*T*(-1 + U)^3*U^2) - 
    (8*Nf*(-26*T + 7*T^2 + 19*T^3 - 38*U + 57*T*U + 20*T^2*U + 38*U^2 + 
       13*T*U^2)*Log[U])/(9*T^2*U*(T + U)) + 
    (2*(-6*T^2 - 23*T^3 + 25*T^4 + 4*T^5 - 208*T*U + 306*T^2*U - 94*T^3*U + 
       23*T^4*U - 58*U^2 + 449*T*U^2 - 313*T^2*U^2 + 157*T^3*U^2 - 
       48*T^4*U^2 + 120*U^3 - 256*T*U^3 + 13*T^2*U^3 - 48*T^3*U^3 - 62*U^4 + 
       19*T*U^4)*Log[U])/(T^2*(-1 + U)*U*(T + U)^2) + 
    (4*Pi^2*(-1 + T + U)*(-28*T + 56*T^2 - 28*T^3 - 58*U + 100*T*U - 
       138*T^2*U + 69*T^3*U + 174*U^2 - 146*T*U^2 + 114*T^2*U^2 - 
       57*T^3*U^2 - 174*U^3 + 94*T*U^3 - 22*T^2*U^3 + 11*T^3*U^3 + 58*U^4 - 
       24*T*U^4 - 2*T^2*U^4 + T^3*U^4)*Log[U])/(3*T^2*(-1 + U)^3*U^2) - 
    (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
       170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 12*U^2 + 
       158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 4*T^5*U^2 + 
       26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 16*U^4 + 
       31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5)*Log[U])/
     (3*T^2*(-1 + U)*U*(T + U)^2) + (8*Pi^2*(29 - 30*T + 9*T^2)*(-1 + T + U)*
      G[{T^(-1)}, 1]*Log[U])/(3*T^3*U) - 
    (16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U])/
     (9*T^3*U) - (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 
       4*T^7 - 92*T^2*U + 196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 
       8*T^7*U - 12*U^2 + 28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 
       81*T^5*U^2 - 28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 
       50*T^2*U^3 - 63*T^3*U^3 + 84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 
       70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 75*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 33*T^3*U^5 + 
       10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 
       4*T^2*U^7)*G[{T^(-1)}, 1]*Log[U])/(3*T^3*(-1 + U)^2*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       95*T^3*U + 15*T^4*U + 348*T^5*U - 514*T^6*U + 280*T^7*U - 46*T^8*U + 
       12*T*U^2 - 49*T^2*U^2 + 82*T^3*U^2 + 232*T^4*U^2 - 698*T^5*U^2 + 
       672*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 109*T*U^3 + 
       196*T^2*U^3 + 91*T^3*U^3 - 649*T^4*U^3 + 920*T^5*U^3 - 446*T^6*U^3 + 
       42*T^7*U^3 - 27*U^4 + 288*T*U^4 - 339*T^2*U^4 - 106*T^3*U^4 + 
       574*T^4*U^4 - 552*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 61*U^5 - 
       299*T*U^5 + 200*T^2*U^5 + 54*T^3*U^5 - 218*T^4*U^5 + 56*T^5*U^5 + 
       48*T^6*U^5 - 57*U^6 + 114*T*U^6 - 26*T^2*U^6 - 68*T^3*U^6 + 
       54*T^4*U^6 + 24*T^5*U^6 + 19*U^7 - 6*T*U^7 - 2*T^2*U^7 + 38*T^3*U^7)*
      G[{T^(-1)}, 1]*Log[U])/(T^3*(-1 + U)^2*U^2*(T + U)^3) + 
    (112*Pi^2*(-1 + T)^2*(-1 + T + U)*G[{U^(-1)}, 1]*Log[U])/(3*T*U^3) + 
    (64*LbL*Nf*Pi^2*(-1 + T)^2*(-1 + T + U)*G[{U^(-1)}, 1]*Log[U])/
     (3*T*U^3) + (16*Nf*(-1 + T + U)*(4*T - 4*T^2 + 3*T^3 + 2*U - 4*T*U - 
       2*U^2 - T*U^2)*G[{(T + U)^(-1)}, 1]*Log[U])/(3*T^2*U*(T + U)^2) + 
    (8*(-1 + T + U)*(-10*T^3 + 28*T^4 - 27*T^5 + 9*T^6 + 26*T^2*U + 
       22*T^3*U - 88*T^4*U + 61*T^5*U - 9*T^6*U - 29*T*U^2 - 6*T^2*U^2 - 
       49*T^3*U^2 + 73*T^4*U^2 - 35*T^5*U^2 + T^6*U^2 + 7*U^3 + 51*T*U^3 - 
       13*T^2*U^3 + 62*T^3*U^3 - 15*T^4*U^3 + 2*T^5*U^3 - 21*U^4 - 5*T*U^4 - 
       41*T^2*U^4 - 25*T^3*U^4 + 20*U^5 - 16*T*U^5 + 36*T^2*U^5 - 2*T^3*U^5 - 
       6*U^6 - T^2*U^6)*G[{(T + U)^(-1)}, 1]*Log[U])/
     (T^2*(-1 + U)^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-1 + T + U)*(12*T^3 - 38*T^4 + 42*T^5 - 18*T^6 + 2*T^7 + 
       18*T^2*U - 105*T^3*U + 180*T^4*U - 127*T^5*U + 38*T^6*U - 4*T^7*U + 
       30*T*U^2 - 114*T^2*U^2 + 263*T^3*U^2 - 266*T^4*U^2 + 110*T^5*U^2 - 
       13*T^6*U^2 + 2*T^7*U^2 - 69*T*U^3 + 174*T^2*U^3 - 237*T^3*U^3 + 
       108*T^4*U^3 - 16*T^5*U^3 + 2*T^6*U^3 + 2*U^4 + 43*T*U^4 - 52*T^2*U^4 + 
       43*T^3*U^4 - 2*T^4*U^4 - 6*U^5 + 10*T*U^5 - 18*T^2*U^5 + 8*T^3*U^5 + 
       6*U^6 - 5*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 - 2*T^2*U^7)*
      G[{(T + U)^(-1)}, 1]*Log[U])/(3*T^2*(-1 + U)^2*U^2*(T + U)^3) + 
    (8*(-1 + T + U)*(-24*T^2 + 48*T^3 - 24*T^4 - 8*T*U + 69*T^2*U - 
       120*T^3*U + 62*T^4*U + 2*U^2 + 28*T*U^2 - 61*T^2*U^2 + 64*T^3*U^2 - 
       38*T^4*U^2 - 6*U^3 - 36*T*U^3 + 31*T^2*U^3 - 4*T^3*U^3 + 8*T^4*U^3 + 
       6*U^4 + 20*T*U^4 - T^2*U^4 - 4*T^3*U^4 - 2*U^5 - 4*T*U^5 - 6*T^2*U^5)*
      G[{0, T^(-1)}, 1]*Log[U])/(T^3*(-1 + U)^3*U^2) - 
    (32*LbL*Nf*(-1 + T + U)*(-24*T^2 + 48*T^3 - 24*T^4 + 60*T^2*U - 
       120*T^3*U + 60*T^4*U - 6*U^2 + 6*T*U^2 - 62*T^2*U^2 + 112*T^3*U^2 - 
       56*T^4*U^2 + 24*U^3 - 21*T*U^3 + 27*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 
       38*U^4 + 27*T*U^4 - 35*T^2*U^4 + 12*T^3*U^4 - 6*T^4*U^4 + 30*U^5 - 
       15*T*U^5 + 23*T^2*U^5 - 4*T^3*U^5 + 2*T^4*U^5 - 12*U^6 + 3*T*U^6 - 
       9*T^2*U^6 + 2*U^7 + 2*T^2*U^7)*G[{0, T^(-1)}, 1]*Log[U])/
     (3*T^3*(-1 + U)^3*U^2) + (32*LbL*Nf*(-1 + T + U)*
      (2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 2*T^9 + 4*T^3*U - 
       38*T^4*U + 94*T^5*U - 112*T^6*U + 80*T^7*U - 34*T^8*U + 6*T^9*U + 
       4*T^2*U^2 - 52*T^3*U^2 + 172*T^4*U^2 - 259*T^5*U^2 + 223*T^6*U^2 - 
       124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 4*T*U^3 - 36*T^2*U^3 + 
       166*T^3*U^3 - 323*T^4*U^3 + 329*T^5*U^3 - 212*T^6*U^3 + 92*T^7*U^3 - 
       22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 27*T*U^4 + 101*T^2*U^4 - 
       256*T^3*U^4 + 310*T^4*U^4 - 205*T^5*U^4 + 97*T^6*U^4 - 32*T^7*U^4 + 
       4*T^8*U^4 - 12*U^5 + 75*T*U^5 - 152*T^2*U^5 + 218*T^3*U^5 - 
       155*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 30*U^6 - 
       110*T*U^6 + 132*T^2*U^6 - 128*T^3*U^6 + 72*T^4*U^6 - 28*T^5*U^6 + 
       6*T^6*U^6 - 40*U^7 + 90*T*U^7 - 82*T^2*U^7 + 66*T^3*U^7 - 26*T^4*U^7 + 
       6*T^5*U^7 + 30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 
       12*U^9 + 7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 2*T^2*U^10)*
      G[{0, (T + U)^(-1)}, 1]*Log[U])/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 15*T^6 - 16*T^7 + 9*T^8 - 2*T^9 + 
       8*T^3*U - 42*T^4*U + 78*T^5*U - 67*T^6*U + 30*T^7*U - 13*T^8*U + 
       6*T^9*U + 12*T^2*U^2 - 88*T^3*U^2 + 153*T^4*U^2 - 82*T^5*U^2 - 
       45*T^6*U^2 + 54*T^7*U^2 - 4*T^8*U^2 - 6*T^9*U^2 + 8*T*U^3 - 
       92*T^2*U^3 + 268*T^3*U^3 - 73*T^4*U^3 - 342*T^5*U^3 + 399*T^6*U^3 - 
       142*T^7*U^3 + 2*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 48*T*U^4 + 193*T^2*U^4 - 
       204*T^3*U^4 - 456*T^4*U^4 + 776*T^5*U^4 - 439*T^6*U^4 + 68*T^7*U^4 + 
       4*T^8*U^4 - 10*U^5 + 110*T*U^5 - 117*T^2*U^5 - 246*T^3*U^5 + 
       774*T^4*U^5 - 466*T^5*U^5 + 123*T^6*U^5 + 6*T^7*U^5 - 2*T^8*U^5 + 
       23*U^6 - 130*T*U^6 - 77*T^2*U^6 + 406*T^3*U^6 - 372*T^4*U^6 - 
       2*T^5*U^6 + 30*T^6*U^6 - 8*T^7*U^6 - 31*U^7 + 86*T*U^7 + 131*T^2*U^7 - 
       130*T^3*U^7 - 52*T^4*U^7 + 70*T^5*U^7 - 12*T^6*U^7 + 25*U^8 - 
       26*T*U^8 - 67*T^2*U^8 - 56*T^3*U^8 + 72*T^4*U^8 - 8*T^5*U^8 - 11*U^9 - 
       4*T*U^9 + 7*T^2*U^9 + 34*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 
       6*T^2*U^10)*G[{0, (T + U)^(-1)}, 1]*Log[U])/
     (T^3*(-1 + U)^3*U^3*(T + U)^4) + (32*Nf*(1 + T^2)*(-1 + T + U)*
      G[{T^(-1), 0}, 1]*Log[U])/(3*T^3*U) + 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 4*U - 
       4*T*U + 3*U^2 + 4*T*U^2 - T^2*U^2 + 4*T^3*U^2 - T^4*U^2)*
      G[{T^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
      G[{T^(-1), 0}, 1]*Log[U])/(3*T^3*U^3) + 
    (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/(3*T^3*U) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 4*U + 4*T*U + 
       U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2)*
      G[{T^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
      G[{T^(-1), T^(-1)}, 1]*Log[U])/(3*T^3*U^3) - 
    (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/
     (3*T^3*U) + (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 
       8*T^5 + 2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 2*T^7 + 4*T*U - 
       24*T^2*U + 44*T^3*U - 36*T^4*U + 8*T^5*U + 8*T^6*U - 4*T^7*U + 2*U^2 - 
       24*T*U^2 + 73*T^2*U^2 - 102*T^3*U^2 + 52*T^4*U^2 - 9*T^6*U^2 + 
       2*T^7*U^2 - 8*U^3 + 48*T*U^3 - 124*T^2*U^3 + 116*T^3*U^3 - 
       30*T^4*U^3 - 12*T^5*U^3 + 6*T^6*U^3 + 14*U^4 - 58*T*U^4 + 
       119*T^2*U^4 - 56*T^3*U^4 - 8*T^4*U^4 + 10*T^5*U^4 - T^6*U^4 - 12*U^5 + 
       48*T*U^5 - 50*T^2*U^5 + 2*T^3*U^5 + 10*T^4*U^5 - 2*T^5*U^5 + 4*U^6 - 
       18*T*U^6 + 5*T^2*U^6 + 4*T^3*U^6 - T^4*U^6)*G[{T^(-1), (T + U)^(-1)}, 
       1]*Log[U])/(T^3*(-1 + U)^2*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 12*T*U - 
       T^2*U + 18*T^3*U - 11*T^4*U - 9*U^2 + 4*T*U^2 + 5*T^2*U^2 - 
       6*T^3*U^2 + 3*T^4*U^2 + 7*U^3 + 4*T*U^3 + 5*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 - 4*T*U^4 - 6*T^2*U^4)*G[{U^(-1), 0}, 1]*Log[U])/
     (T^3*(-1 + U)*U^3) + (32*LbL*Nf*(-1 + U)*(-1 + T + U)*
      (2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 4*T^3*U + 2*T^4*U + 2*U^2 - 
       3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 2*T^4*U^2 - 4*U^3 + 3*T*U^3 - 
       T^2*U^3 + 2*U^4 + 2*T^2*U^4)*G[{U^(-1), 0}, 1]*Log[U])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 12*T*U - 
       T^2*U + 18*T^3*U - 11*T^4*U - 9*U^2 + 4*T*U^2 + 5*T^2*U^2 - 
       6*T^3*U^2 + 3*T^4*U^2 + 7*U^3 + 4*T*U^3 + 5*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 - 4*T*U^4 - 6*T^2*U^4)*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[U])/(T^3*(-1 + U)*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*
      (2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 4*T^3*U + 2*T^4*U + 2*U^2 - 
       3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 2*T^4*U^2 - 4*U^3 + 3*T*U^3 - 
       T^2*U^3 + 2*U^4 + 2*T^2*U^4)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/
     (3*T^3*U^3) + (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 
       20*T^7 + 10*T^8 - 2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 
       112*T^6*U + 80*T^7*U - 34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 
       259*T^4*U^2 - 295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 
       6*T^9*U^2 + 4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 
       365*T^5*U^3 - 212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 
       2*U^4 - 24*T*U^4 + 152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 
       217*T^5*U^4 + 97*T^6*U^4 - 32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 
       66*T*U^5 - 161*T^2*U^5 + 233*T^3*U^5 - 170*T^4*U^5 + 73*T^5*U^5 - 
       31*T^6*U^5 + 4*T^7*U^5 + 30*U^6 - 101*T*U^6 + 123*T^2*U^6 - 
       122*T^3*U^6 + 72*T^4*U^6 - 28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 
       87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 
       39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 
       9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 2*T^2*U^10)*G[{(T + U)^(-1), T^(-1)}, 
       1]*Log[U])/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
       8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
       6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
       407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 
       92*T^2*U^3 - 388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 
       148*T^7*U^3 - 11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 
       337*T^2*U^4 + 974*T^3*U^4 - 1826*T^4*U^4 + 1550*T^5*U^4 - 
       542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 10*U^5 - 122*T*U^5 + 
       649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 796*T^5*U^5 + 90*T^6*U^5 + 
       26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 703*T^2*U^6 + 
       1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 8*T^7*U^6 + 
       21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 73*T^4*U^7 + 
       70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
       36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
       30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10)*
      G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*(-1 + U)^3*U^3*(T + U)^4) - 
    (8*(-1 + T + U)^2*(-2*T + 6*T^2 - 5*T^3 - T^4 + 2*T^5 - 2*U + 12*T*U - 
       17*T^2*U + 12*T^3*U + 2*T^4*U - 4*T^5*U + 6*U^2 - 13*T*U^2 + 
       18*T^2*U^2 - 4*T^3*U^2 + 2*T^5*U^2 - 9*U^3 - 4*T*U^3 - 16*T^2*U^3 - 
       8*T^3*U^3 - 2*T^4*U^3 + 7*U^4 + 10*T*U^4 + 16*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 4*T*U^5 - 6*T^2*U^5)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*
      Log[U])/(T^3*(-1 + U)^2*U^3*(T + U)) - 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 8*T^6 + 12*T^7 - 8*T^8 + 2*T^9 + 
       6*T^4*U - 22*T^5*U + 30*T^6*U - 18*T^7*U + 4*T^8*U + 8*T^3*U^2 - 
       19*T^4*U^2 + 24*T^5*U^2 - 11*T^6*U^2 + 4*T^7*U^2 - 8*T^2*U^3 + 
       7*T^3*U^3 + T^4*U^3 - 2*T^5*U^3 + 2*T^6*U^3 - 6*T*U^4 + 13*T^2*U^4 - 
       7*T^3*U^4 + 6*T^4*U^4 - 2*T^5*U^4 - 2*U^5 + 13*T*U^5 - 15*T^2*U^5 + 
       8*T^3*U^5 - 4*T^4*U^5 + 4*U^6 - 7*T*U^6 + T^2*U^6 - 4*T^3*U^6 - 
       2*U^7 - 2*T^2*U^7)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/
     (3*T^3*U^3*(T + U)^3) + (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 
       3*T^2*U^2)*G[{0, T^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
    (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
      G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
    (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
      G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
    (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
      G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^3) - 
    (32*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/(T^3*U) + 
    (16*(7 - 6*T + T^2)*(-1 + T + U)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/
     (T^3*U) + (32*(3 - 3*T + T^2)*(-1 + T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 
       1]*Log[U])/(T^3*U) + (32*(3 + T^2)*(-1 + T + U)*
      G[{T^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U) - 
    (16*(-3 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/
     (T^3*U) - (16*(-3 + T)^2*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 
       1]*Log[U])/(T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 
       T^2*U^2)*G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
    (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*
      Log[U])/(T^3*U) + (96*(-1 + T)*(-1 + T + U)*
      G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*U) - 
    (32*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*
      Log[U])/(T^3*U) - (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*
      Log[U])/(T*U^3) - (256*LbL*Nf*(-1 + T)^2*(-1 + T + U)*
      G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/(T*U^3) + 
    (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
    (96*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/
     (T*U^3) + (128*LbL*Nf*(-1 + T)^2*(-1 + T + U)*
      G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U^3) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
    (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/(T*U^3) + 
    (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/
     (T*U^3) + (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
      Log[U])/(T*U^3) + (128*LbL*Nf*(-1 + T)^2*(-1 + T + U)*
      G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
    (24*(2 + T)*(-1 + T + U)*Log[mm]*Log[U])/(T^2*U) - 
    (16*Nf*(2 + T)*(-1 + T + U)*Log[mm]*Log[U])/(3*T^2*U) - 
    (48*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[mm]*Log[U])/(T^3*U) - 
    (32*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[mm]*Log[U])/(3*T^3*U) - 
    (32*(2 + T)*(-1 + T + U)*Log[2*om]*Log[U])/(T^2*U) - 
    (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[2*om]*Log[U])/(T^3*U) - 
    (32*(2 + T)*(-1 + T + U)*Log[mm]*Log[2*om]*Log[U])/(T^2*U) - 
    (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[mm]*Log[2*om]*Log[U])/
     (T^3*U) + (16*LbL*Nf*(-8*T^3 + 28*T^4 - 36*T^5 + 20*T^6 - 4*T^7 - 
       8*T^2*U + 42*T^3*U - 78*T^4*U + 66*T^5*U - 26*T^6*U + 4*T^7*U - 
       2*T*U^2 + 26*T^2*U^2 - 64*T^3*U^2 + 71*T^4*U^2 - 37*T^5*U^2 + 
       6*T^6*U^2 - 8*U^3 + 20*T*U^3 - 42*T^2*U^3 + 50*T^3*U^3 - 34*T^4*U^3 + 
       10*T^5*U^3 + 20*U^4 - 30*T*U^4 + 33*T^2*U^4 - 29*T^3*U^4 + 
       10*T^4*U^4 - 16*U^5 + 12*T*U^5 - 10*T^2*U^5 + 6*T^3*U^5 + 4*U^6 + 
       4*T^2*U^6)*Log[T]*Log[U])/(3*T^2*(-1 + U)*U^2*(T + U)) + 
    (8*(-2*T^3 + 11*T^5 - 14*T^6 + 5*T^7 - 6*T^2*U + 32*T^3*U - 17*T^4*U - 
       50*T^5*U + 55*T^6*U - 14*T^7*U - 6*T*U^2 - 8*T^2*U^2 - 6*T^3*U^2 - 
       66*T^4*U^2 + 141*T^5*U^2 - 68*T^6*U^2 + 12*T^7*U^2 - 2*U^3 + 
       32*T*U^3 + 34*T^2*U^3 - 112*T^3*U^3 + 255*T^4*U^3 - 158*T^5*U^3 + 
       18*T^6*U^3 - 49*T*U^4 - 38*T^2*U^4 + 163*T^3*U^4 - 220*T^4*U^4 + 
       26*T^5*U^4 + 12*T^6*U^4 + 11*U^5 + 30*T*U^5 + 53*T^2*U^5 - 
       102*T^3*U^5 + 30*T^4*U^5 + 24*T^5*U^5 - 14*U^6 - 13*T*U^6 - 
       52*T^2*U^6 + 30*T^3*U^6 + 12*T^4*U^6 + 5*U^7 + 6*T*U^7 + 20*T^2*U^7)*
      Log[T]*Log[U])/(T^2*(-1 + U)^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2)*
      G[{T^(-1)}, 1]*Log[T]*Log[U])/(3*T^3*U^3) + 
    (8*(-1 + T)*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 
       12*T*U - 20*T^2*U + 16*T^3*U - 4*T^4*U + 7*U^2 + T*U^2 + 15*T^2*U^2 - 
       11*T^3*U^2 + 2*T^4*U^2 + 2*U^3 - 14*T*U^3 - 6*T^2*U^3 + 2*T^3*U^3 - 
       3*U^4 + 7*T*U^4 + 3*T^2*U^4 - T^3*U^4)*G[{T^(-1)}, 1]*Log[T]*Log[U])/
     (T^3*(-1 + U)^2*U^3) - (8*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 
       3*T^4 + 6*U - 12*T*U - T^2*U + 18*T^3*U - 11*T^4*U - 9*U^2 + 4*T*U^2 + 
       5*T^2*U^2 - 6*T^3*U^2 + 3*T^4*U^2 + 7*U^3 + 4*T*U^3 + 5*T^2*U^3 - 
       2*T^3*U^3 + T^4*U^3 - 2*U^4 - 4*T*U^4 - 6*T^2*U^4)*G[{U^(-1)}, 1]*
      Log[T]*Log[U])/(T^3*(-1 + U)*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4)*
      G[{U^(-1)}, 1]*Log[T]*Log[U])/(3*T^3*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 16*T^3*U^2 - 28*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 22*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7)*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/
     (3*T^3*U^3*(T + U)^2) - (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 
       16*T^7 - 9*T^8 + 2*T^9 - 8*T^3*U + 40*T^4*U - 70*T^5*U + 64*T^6*U - 
       38*T^7*U + 16*T^8*U - 4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 
       113*T^4*U^2 + 48*T^5*U^2 - 12*T^6*U^2 + 16*T^7*U^2 - 12*T^8*U^2 + 
       2*T^9*U^2 - 8*T*U^3 + 80*T^2*U^3 - 188*T^3*U^3 - 16*T^4*U^3 + 
       182*T^5*U^3 - 94*T^6*U^3 - 2*T^7*U^3 + 8*T^8*U^3 - 2*U^4 + 40*T*U^4 - 
       113*T^2*U^4 - 8*T^3*U^4 + 338*T^4*U^4 - 202*T^5*U^4 + 30*T^6*U^4 + 
       18*T^7*U^4 - 2*T^8*U^4 + 8*U^5 - 70*T*U^5 - 32*T^2*U^5 + 330*T^3*U^5 - 
       298*T^4*U^5 - 24*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 - 15*U^6 + 
       48*T*U^6 + 164*T^2*U^6 - 212*T^3*U^6 - 8*T^4*U^6 + 62*T^5*U^6 - 
       12*T^6*U^6 + 16*U^7 - 2*T*U^7 - 106*T^2*U^7 - 22*T^3*U^7 + 
       60*T^4*U^7 - 8*T^5*U^7 - 9*U^8 - 12*T*U^8 + 14*T^2*U^8 + 30*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 + 4*T*U^9 + 6*T^2*U^9)*G[{(T + U)^(-1)}, 1]*Log[T]*
      Log[U])/(T^3*(-1 + U)^2*U^3*(T + U)^4) - 
    (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/
     (T^3*U) - (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*
      Log[T]*Log[U])/(T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 
       T^2*U^2)*G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) + 
    (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*
      Log[U])/(T^3*U) - (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]*
      Log[U])/(T*U^3) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
      G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
    (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
     (T*U^3) + (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[T]*Log[U])/(T*U^3) - (4*(-1 + T)^2*(-1 + T + U)*(10 - 15*U + 4*U^2)*
      Log[T]^2*Log[U])/(T*(-1 + U)^2*U^2) - 
    (40*(-1 + T)^2*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/(T*U^3) + 
    (8*Nf*(2 + T)*(-1 + T + U)*Log[U]^2)/(3*T^2*U) - 
    (2*(-20 + 9*T)*(-1 + T + U)*Log[U]^2)/(T^2*U) - 
    (16*(-4 + T)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U]^2)/(T^2*U) + 
    (16*Nf*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U]^2)/(3*T^3*U) - 
    (8*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/(T^3*U) + 
    (8*(11 - 6*T + 3*T^2)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/
     (T^3*U) + (4*(-10 + 7*T)*(-1 + T + U)*Log[T]*Log[U]^2)/(T^2*U) - 
    (8*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/
     (T^3*U) + (96*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T + 4*T^2 - 4*U + 
       10*T*U - 10*T^2*U + 12*U^2 - 9*T*U^2 + 9*T^2*U^2 - 12*U^3 + 4*U^4)*
      Zeta[3])/(T^2*(-1 + U)^3*U^2) - 
    (8*(-1 + T + U)*(4*T - 8*T^2 + 4*T^3 + 4*U - 26*T*U + 22*T^2*U - 
       15*T^3*U - 12*U^2 + 44*T*U^2 + 26*T^2*U^2 - T^3*U^2 + 12*U^3 - 
       67*T*U^3 - 16*T^2*U^3 - 4*T^3*U^3 - 4*U^4 + 33*T*U^4 + 4*T^3*U^4)*
      Zeta[3])/(T^2*(-1 + U)^3*U^2) - (192*LbL*Nf*(-2 + T)*(-1 + T)*
      (-1 + T + U)*G[{T^(-1)}, 1]*Zeta[3])/(T^3*U) + 
    (32*(1 + 3*T)*(-1 + T + U)*G[{T^(-1)}, 1]*Zeta[3])/(T^3*U) - 
    (384*LbL*Nf*(-1 + T)^2*(-1 + T + U)*G[{U^(-1)}, 1]*Zeta[3])/(T*U^3) + 
    (32*(-1 + T + U)*(1 - 2*T + T^2 + 4*U^2)*G[{U^(-1)}, 1]*Zeta[3])/
     (T*U^3) - (192*(-1 + T + U)*Log[mm]*Zeta[3])/(T*U)}, 0, 3, 1], 
 SeriesData[a, 0, 
  {(-4*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 8*U^2 - 
       6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/((-1 + T)*T*(-1 + U)*U*
      (T + U)) - (4*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 
       8*T*U + 34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 
       34*T*U^2 - 88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 
       2*T^6*U^2 + 8*U^3 - 54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 
       4*T^5*U^3 - 12*U^4 + 40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 
       8*U^5 - 13*T*U^5 + T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*
      G[{(T + U)^(-1)}, 1])/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1])/(T^3*U) + 
    (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
    (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0}, 1])/(T*U^3) + 
    (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
    (4*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[T])/
     (T*(-1 + U)^2*U^2) - (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1]*
      Log[T])/(T*U^3) + (4*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*
      Log[U])/((-1 + T)^2*T^2*U) - (8*(-1 + T + U)*(-1 + U + T*U)*
      G[{T^(-1)}, 1]*Log[U])/(T^3*U), 
   (152*Nf*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 
       8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/
     (9*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (2*(68*T - 174*T^2 + 144*T^3 - 38*T^4 + 68*U - 332*T*U + 400*T^2*U - 
       140*T^3*U + 19*T^4*U - 174*U^2 + 400*T*U^2 - 188*T^2*U^2 - 
       19*T^3*U^2 + 144*U^3 - 140*T*U^3 - 19*T^2*U^3 - 38*U^4 + 19*T*U^4))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^2) + 
    (16*Nf*Pi^2*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 2*U - 6*T*U + 
       8*T^2*U - 5*T^3*U + T^4*U - 6*U^2 + 8*T*U^2 - 3*T^3*U^2 + 2*T^4*U^2 + 
       6*U^3 - 5*T*U^3 - 3*T^2*U^3 - 2*U^4 + T*U^4 + 2*T^2*U^4))/
     (9*(-1 + T)^2*T^2*(-1 + U)^2*U^2) + 
    (8*LbL*Nf*Pi^2*(24*T^2 - 136*T^3 + 324*T^4 - 416*T^5 + 304*T^6 - 
       120*T^7 + 20*T^8 + 48*T*U - 283*T^2*U + 755*T^3*U - 1181*T^4*U + 
       1134*T^5*U - 638*T^6*U + 185*T^7*U - 20*T^8*U + 24*U^2 - 283*T*U^2 + 
       892*T^2*U^2 - 1389*T^3*U^2 + 1362*T^4*U^2 - 847*T^5*U^2 + 
       241*T^6*U^2 + 20*T^7*U^2 - 20*T^8*U^2 - 136*U^3 + 755*T*U^3 - 
       1389*T^2*U^3 + 1124*T^3*U^3 - 424*T^4*U^3 - 83*T^5*U^3 + 230*T^6*U^3 - 
       115*T^7*U^3 + 20*T^8*U^3 + 324*U^4 - 1181*T*U^4 + 1362*T^2*U^4 - 
       424*T^3*U^4 - 288*T^4*U^4 + 400*T^5*U^4 - 205*T^6*U^4 + 30*T^7*U^4 - 
       416*U^5 + 1134*T*U^5 - 847*T^2*U^5 - 83*T^3*U^5 + 400*T^4*U^5 - 
       220*T^5*U^5 + 50*T^6*U^5 + 304*U^6 - 638*T*U^6 + 241*T^2*U^6 + 
       230*T^3*U^6 - 205*T^4*U^6 + 50*T^5*U^6 - 120*U^7 + 185*T*U^7 + 
       20*T^2*U^7 - 115*T^3*U^7 + 30*T^4*U^7 + 20*U^8 - 20*T*U^8 - 
       20*T^2*U^8 + 20*T^3*U^8))/(9*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)) + 
    (4*Pi^2*(14*T^3 + 6*T^4 - 157*T^5 + 295*T^6 - 213*T^7 + 55*T^8 + 
       42*T^2*U - 152*T^3*U - 57*T^4*U + 692*T^5*U - 849*T^6*U + 358*T^7*U - 
       34*T^8*U + 42*T*U^2 + 44*T^2*U^2 - 586*T^3*U^2 + 1407*T^4*U^2 - 
       1577*T^5*U^2 + 717*T^6*U^2 + 14*T^7*U^2 - 61*T^8*U^2 + 14*U^3 - 
       152*T*U^3 - 586*T^2*U^3 + 2380*T^3*U^3 - 2757*T^4*U^3 + 1302*T^5*U^3 - 
       18*T^6*U^3 - 223*T^7*U^3 + 61*T^8*U^3 + 6*U^4 - 57*T*U^4 + 
       1407*T^2*U^4 - 2757*T^3*U^4 + 1416*T^4*U^4 + 238*T^5*U^4 - 
       257*T^6*U^4 + 25*T^7*U^4 - 157*U^5 + 692*T*U^5 - 1577*T^2*U^5 + 
       1302*T^3*U^5 + 238*T^4*U^5 - 550*T^5*U^5 - 50*T^6*U^5 + 60*T^7*U^5 + 
       295*U^6 - 849*T*U^6 + 717*T^2*U^6 - 18*T^3*U^6 - 257*T^4*U^6 - 
       50*T^5*U^6 + 120*T^6*U^6 - 213*U^7 + 358*T*U^7 + 14*T^2*U^7 - 
       223*T^3*U^7 + 25*T^4*U^7 + 60*T^5*U^7 + 55*U^8 - 34*T*U^8 - 
       61*T^2*U^8 + 61*T^3*U^8))/(3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*
      (T + U)^3) - (32*Nf*Pi^2*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1])/
     (9*T^3*U) + (8*LbL*Nf*Pi^2*(-1 + T + U)*(20*T^2 - 80*T^3 + 120*T^4 - 
       80*T^5 + 20*T^6 - 15*T^2*U + 25*T^3*U + 15*T^4*U - 45*T^5*U + 
       20*T^6*U + 20*U^2 - 33*T*U^2 - 5*T^3*U^2 - 20*U^3 + 13*T*U^3 + 
       5*T^3*U^3 + 20*T^4*U^3)*G[{T^(-1)}, 1])/(9*T^3*U^3) + 
    (4*Pi^2*(-1 + T + U)*(14 - 70*T + 157*T^2 - 201*T^3 + 151*T^4 - 61*T^5 + 
       10*T^6 - 70*U + 252*T*U - 383*T^2*U + 316*T^3*U - 141*T^4*U + 
       26*T^5*U + 109*U^2 - 281*T*U^2 + 234*T^2*U^2 - 6*T^3*U^2 - 
       139*T^4*U^2 + 113*T^5*U^2 - 30*T^6*U^2 - 47*U^3 + 72*T*U^3 + 
       68*T^2*U^3 - 174*T^3*U^3 + 139*T^4*U^3 - 76*T^5*U^3 + 20*T^6*U^3 - 
       23*U^4 + 41*T*U^4 - 85*T^2*U^4 + 89*T^3*U^4 - 34*T^4*U^4 + 8*T^5*U^4 + 
       17*U^5 - 14*T*U^5 + 9*T^2*U^5 - 18*T^3*U^5 + 12*T^4*U^5 - 4*T^5*U^5)*
      G[{T^(-1)}, 1])/(3*(-1 + T)^2*T^3*(-1 + U)^2*U^3) - 
    (32*Nf*Pi^2*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1])/(9*T*U^3) + 
    (8*LbL*Nf*Pi^2*(-1 + T + U)*(20*T^2 - 20*T^3 - 33*T^2*U + 13*T^3*U + 
       20*U^2 - 15*T*U^2 - 80*U^3 + 25*T*U^3 - 5*T^2*U^3 + 5*T^3*U^3 + 
       120*U^4 + 15*T*U^4 + 20*T^3*U^4 - 80*U^5 - 45*T*U^5 + 20*U^6 + 
       20*T*U^6)*G[{U^(-1)}, 1])/(9*T^3*U^3) - 
    (4*Pi^2*(-1 + T + U)*(-14 + 70*T - 109*T^2 + 47*T^3 + 23*T^4 - 17*T^5 + 
       70*U - 252*T*U + 281*T^2*U - 72*T^3*U - 41*T^4*U + 14*T^5*U - 
       157*U^2 + 383*T*U^2 - 234*T^2*U^2 - 68*T^3*U^2 + 85*T^4*U^2 - 
       9*T^5*U^2 + 201*U^3 - 316*T*U^3 + 6*T^2*U^3 + 174*T^3*U^3 - 
       89*T^4*U^3 + 18*T^5*U^3 - 151*U^4 + 141*T*U^4 + 139*T^2*U^4 - 
       139*T^3*U^4 + 34*T^4*U^4 - 12*T^5*U^4 + 61*U^5 - 26*T*U^5 - 
       113*T^2*U^5 + 76*T^3*U^5 - 8*T^4*U^5 + 4*T^5*U^5 - 10*U^6 + 
       30*T^2*U^6 - 20*T^3*U^6)*G[{U^(-1)}, 1])/(3*(-1 + T)^2*T^3*(-1 + U)^2*
      U^3) - (16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 
       2*T^6 - 72*T*U + 206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 
       206*T*U^2 - 320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 
       2*T^6*U^2 + 38*U^3 - 202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 
       29*T^4*U^3 + 4*T^5*U^3 - 42*U^4 + 74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 
       4*T^4*U^4 + 18*U^5 - 6*T*U^5 - 7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 
       2*T^2*U^6)*G[{(T + U)^(-1)}, 1])/(3*(-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)^2) + (8*Nf*(-1 + T + U)*(-38*T^2 + 152*T^3 - 228*T^4 + 
       152*T^5 - 38*T^6 - 128*T*U + 574*T^2*U - 960*T^3*U + 748*T^4*U - 
       259*T^5*U + 25*T^6*U - 38*U^2 + 574*T*U^2 - 1516*T^2*U^2 + 
       1512*T^3*U^2 - 570*T^4*U^2 + 25*T^5*U^2 + 38*T^6*U^2 + 152*U^3 - 
       960*T*U^3 + 1512*T^2*U^3 - 646*T^3*U^3 - 140*T^4*U^3 + 82*T^5*U^3 - 
       228*U^4 + 748*T*U^4 - 570*T^2*U^4 - 140*T^3*U^4 + 140*T^4*U^4 + 
       152*U^5 - 259*T*U^5 + 25*T^2*U^5 + 82*T^3*U^5 - 38*U^6 + 25*T*U^6 + 
       38*T^2*U^6)*G[{(T + U)^(-1)}, 1])/(9*(-1 + T)^2*T^2*(-1 + U)^2*U^2*
      (T + U)^2) + (2*(-1 + T + U)*(-58*T^3 + 236*T^4 - 360*T^5 + 244*T^6 - 
       62*T^7 - 282*T^2*U + 1270*T^3*U - 2132*T^4*U + 1642*T^5*U - 
       547*T^6*U + 49*T^7*U - 282*T*U^2 + 2036*T^2*U^2 - 4608*T^3*U^2 + 
       4436*T^4*U^2 - 1791*T^5*U^2 + 192*T^6*U^2 + 38*T^7*U^2 - 58*U^3 + 
       1270*T*U^3 - 4608*T^2*U^3 + 6012*T^3*U^3 - 2844*T^4*U^3 + 73*T^5*U^3 + 
       180*T^6*U^3 + 236*U^4 - 2132*T*U^4 + 4436*T^2*U^4 - 2844*T^3*U^4 - 
       172*T^4*U^4 + 482*T^5*U^4 - 48*T^6*U^4 - 360*U^5 + 1642*T*U^5 - 
       1791*T^2*U^5 + 73*T^3*U^5 + 482*T^4*U^5 - 96*T^5*U^5 + 244*U^6 - 
       547*T*U^6 + 192*T^2*U^6 + 180*T^3*U^6 - 48*T^4*U^6 - 62*U^7 + 
       49*T*U^7 + 38*T^2*U^7)*G[{(T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
    (40*LbL*Nf*Pi^2*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
       8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 
       8*T^2*U^2 - 28*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 
       8*T^7*U^2 + 8*T*U^3 - 28*T^2*U^3 + 16*T^3*U^3 - 7*T^5*U^3 + 
       8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
       16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
       29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 
       4*U^8 + 4*T*U^8)*G[{(T + U)^(-1)}, 1])/(9*T^3*U^3*(T + U)^2) - 
    (4*Pi^2*(-1 + T + U)*(14*T^4 - 70*T^5 + 157*T^6 - 201*T^7 + 151*T^8 - 
       61*T^9 + 10*T^10 + 56*T^3*U - 350*T^4*U + 822*T^5*U - 963*T^6*U + 
       596*T^7*U - 177*T^8*U + 16*T^9*U + 84*T^2*U^2 - 700*T^3*U^2 + 
       1699*T^4*U^2 - 1561*T^5*U^2 + 146*T^6*U^2 + 715*T^7*U^2 - 
       526*T^8*U^2 + 173*T^9*U^2 - 30*T^10*U^2 + 56*T*U^3 - 700*T^2*U^3 + 
       2428*T^3*U^3 - 2295*T^4*U^3 - 1520*T^5*U^3 + 3979*T^6*U^3 - 
       2732*T^7*U^3 + 977*T^8*U^3 - 202*T^9*U^3 + 20*T^10*U^3 + 14*U^4 - 
       350*T*U^4 + 1699*T^2*U^4 - 2295*T^3*U^4 - 2082*T^4*U^4 + 
       7072*T^5*U^4 - 5652*T^6*U^4 + 2079*T^7*U^4 - 558*T^8*U^4 + 
       95*T^9*U^4 - 70*U^5 + 822*T*U^5 - 1561*T^2*U^5 - 1520*T^3*U^5 + 
       7072*T^4*U^5 - 7264*T^5*U^5 + 2983*T^6*U^5 - 658*T^7*U^5 + 
       195*T^8*U^5 - 10*T^9*U^5 + 157*U^6 - 963*T*U^6 + 146*T^2*U^6 + 
       3979*T^3*U^6 - 5652*T^4*U^6 + 2983*T^5*U^6 - 904*T^6*U^6 + 
       250*T^7*U^6 - 40*T^8*U^6 - 201*U^7 + 596*T*U^7 + 715*T^2*U^7 - 
       2732*T^3*U^7 + 2079*T^4*U^7 - 658*T^5*U^7 + 250*T^6*U^7 - 60*T^7*U^7 + 
       151*U^8 - 177*T*U^8 - 526*T^2*U^8 + 977*T^3*U^8 - 558*T^4*U^8 + 
       195*T^5*U^8 - 40*T^6*U^8 - 61*U^9 + 16*T*U^9 + 173*T^2*U^9 - 
       202*T^3*U^9 + 95*T^4*U^9 - 10*T^5*U^9 + 10*U^10 - 30*T^2*U^10 + 
       20*T^3*U^10)*G[{(T + U)^(-1)}, 1])/(3*(-1 + T)^2*T^3*(-1 + U)^2*U^3*
      (T + U)^4) + (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + 
       T*U^3)*G[{0, T^(-1)}, 1])/(3*T^3*U^3) + 
    (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, U^(-1)}, 1])/(3*T^3*U^3) - 
    (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
    (16*Nf*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*
      G[{0, (T + U)^(-1)}, 1])/(3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (4*(-2*T^3 + 44*T^4 - 158*T^5 + 230*T^6 - 152*T^7 + 38*T^8 + 6*T^2*U + 
       2*T^3*U - 208*T^4*U + 594*T^5*U - 633*T^6*U + 270*T^7*U - 31*T^8*U + 
       6*T*U^2 + 204*T^2*U^2 - 782*T^3*U^2 + 1322*T^4*U^2 - 1293*T^5*U^2 + 
       628*T^6*U^2 - 53*T^7*U^2 - 32*T^8*U^2 - 2*U^3 + 2*T*U^3 - 
       782*T^2*U^3 + 2204*T^3*U^3 - 2414*T^4*U^3 + 1324*T^5*U^3 - 
       251*T^6*U^3 - 106*T^7*U^3 + 48*T^8*U^3 + 44*U^4 - 208*T*U^4 + 
       1322*T^2*U^4 - 2414*T^3*U^4 + 1568*T^4*U^4 - 237*T^5*U^4 - 
       68*T^6*U^4 + 16*T^7*U^4 - 158*U^5 + 594*T*U^5 - 1293*T^2*U^5 + 
       1324*T^3*U^5 - 237*T^4*U^5 - 276*T^5*U^5 - 48*T^6*U^5 + 48*T^7*U^5 + 
       230*U^6 - 633*T*U^6 + 628*T^2*U^6 - 251*T^3*U^6 - 68*T^4*U^6 - 
       48*T^5*U^6 + 96*T^6*U^6 - 152*U^7 + 270*T*U^7 - 53*T^2*U^7 - 
       106*T^3*U^7 + 16*T^4*U^7 + 48*T^5*U^7 + 38*U^8 - 31*T*U^8 - 
       32*T^2*U^8 + 48*T^3*U^8)*G[{0, (T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(12*T^2 - 66*T^3 + 134*T^4 - 112*T^5 + 8*T^6 + 46*T^7 - 
       26*T^8 + 4*T^9 + 36*T*U - 240*T^2*U + 619*T^3*U - 739*T^4*U + 
       341*T^5*U + 78*T^6*U - 134*T^7*U + 43*T^8*U - 4*T^9*U + 12*U^2 - 
       240*T*U^2 + 982*T^2*U^2 - 1669*T^3*U^2 + 1234*T^4*U^2 - 201*T^5*U^2 - 
       211*T^6*U^2 + 95*T^7*U^2 + 2*T^8*U^2 - 4*T^9*U^2 - 66*U^3 + 
       619*T*U^3 - 1669*T^2*U^3 + 1790*T^3*U^3 - 617*T^4*U^3 - 119*T^5*U^3 + 
       40*T^6*U^3 + 65*T^7*U^3 - 29*T^8*U^3 + 4*T^9*U^3 + 134*U^4 - 
       739*T*U^4 + 1234*T^2*U^4 - 617*T^3*U^4 - 44*T^4*U^4 - 66*T^5*U^4 + 
       158*T^6*U^4 - 70*T^7*U^4 + 10*T^8*U^4 - 112*U^5 + 341*T*U^5 - 
       201*T^2*U^5 - 119*T^3*U^5 - 66*T^4*U^5 + 198*T^5*U^5 - 93*T^6*U^5 + 
       16*T^7*U^5 + 8*U^6 + 78*T*U^6 - 211*T^2*U^6 + 40*T^3*U^6 + 
       158*T^4*U^6 - 93*T^5*U^6 + 20*T^6*U^6 + 46*U^7 - 134*T*U^7 + 
       95*T^2*U^7 + 65*T^3*U^7 - 70*T^4*U^7 + 16*T^5*U^7 - 26*U^8 + 
       43*T*U^8 + 2*T^2*U^8 - 29*T^3*U^8 + 10*T^4*U^8 + 4*U^9 - 4*T*U^9 - 
       4*T^2*U^9 + 4*T^3*U^9)*G[{0, (T + U)^(-1)}, 1])/
     (3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
    (16*LbL*Nf*Pi^2*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*G[{T^(-1), 0}, 1])/
     (3*T^3*U) - (8*Pi^2*(-1 + T + U)*(-43 + 24*T + 43*U + 19*T*U)*
      G[{T^(-1), 0}, 1])/(3*T^3*U) + 
    (16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 25*T*U - 
       16*T^2*U + 25*T^3*U)*G[{T^(-1), 0}, 1])/(9*(-1 + T)^2*T^3*U) + 
    (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 16*T^6 - 20*T^7 + 
       4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 76*T^5*U - 60*T^6*U + 
       33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 118*T^2*U^2 + 355*T^3*U^2 - 
       212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 4*T^8*U^2 - 58*U^3 + 
       183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 13*T^4*U^3 + 20*T^5*U^3 + 
       32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 116*U^4 - 309*T*U^4 + 
       274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 63*T^5*U^4 - 39*T^6*U^4 + 
       6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 184*T^2*U^5 - 16*T^3*U^5 + 
       78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 76*U^6 - 138*T*U^6 + 
       44*T^2*U^6 + 53*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 26*U^7 + 
       39*T*U^7 + 6*T^2*U^7 - 25*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 
       4*T^2*U^8 + 4*T^3*U^8)*G[{T^(-1), 0}, 1])/(3*(-1 + T)*T^3*(-1 + U)^2*
      U^2*(T + U)) + (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 
       138*T^8 + 28*T^9 - 12*T^2*U + 111*T^3*U - 185*T^4*U - 136*T^5*U + 
       615*T^6*U - 589*T^7*U + 220*T^8*U - 24*T^9*U - 12*T*U^2 + 73*T^2*U^2 - 
       275*T^3*U^2 + 304*T^4*U^2 + 278*T^5*U^2 - 715*T^6*U^2 + 367*T^7*U^2 + 
       2*T^8*U^2 - 22*T^9*U^2 - 4*U^3 + 125*T*U^3 - 467*T^2*U^3 + 
       714*T^3*U^3 - 270*T^4*U^3 - 545*T^5*U^3 + 565*T^6*U^3 - 15*T^7*U^3 - 
       122*T^8*U^3 + 26*T^9*U^3 + 31*U^4 - 435*T*U^4 + 1260*T^2*U^4 - 
       1346*T^3*U^4 + 331*T^4*U^4 + 296*T^5*U^4 - 59*T^6*U^4 - 85*T^7*U^4 + 
       14*T^8*U^4 - 88*U^5 + 702*T*U^5 - 1485*T^2*U^5 + 1049*T^3*U^5 - 
       51*T^4*U^5 - T^5*U^5 - 144*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 
       118*U^6 - 562*T*U^6 + 767*T^2*U^6 - 208*T^3*U^6 - 165*T^4*U^6 + 
       16*T^5*U^6 - 28*T^6*U^6 + 48*T^7*U^6 - 76*U^7 + 205*T*U^7 - 
       130*T^2*U^7 - 44*T^3*U^7 + 26*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 
       19*U^8 - 23*T*U^8 - 6*T^2*U^8 - 5*T^3*U^8 + 22*T^4*U^8)*
      G[{T^(-1), 0}, 1])/((-1 + T)^2*T^3*(-1 + U)^2*U^2*(T + U)^3) - 
    (16*Pi^2*(-3 + T + U)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1])/(T^3*U) - 
    (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) + 
    (8*Pi^2*(-1 + T + U)*(-31 + 15*T + 31*U + 16*T*U)*
      G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U) - 
    (16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 25*T*U - 
       16*T^2*U + 25*T^3*U)*G[{T^(-1), (T + U)^(-1)}, 1])/
     (9*(-1 + T)^2*T^3*U) - (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 
       16*T^6 - 20*T^7 + 4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 
       76*T^5*U - 60*T^6*U + 33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 
       118*T^2*U^2 + 355*T^3*U^2 - 212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 
       4*T^8*U^2 - 58*U^3 + 183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 
       13*T^4*U^3 + 20*T^5*U^3 + 32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 
       116*U^4 - 309*T*U^4 + 274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 
       63*T^5*U^4 - 39*T^6*U^4 + 6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 
       184*T^2*U^5 - 16*T^3*U^5 + 78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 
       76*U^6 - 138*T*U^6 + 44*T^2*U^6 + 53*T^3*U^6 - 39*T^4*U^6 + 
       10*T^5*U^6 - 26*U^7 + 39*T*U^7 + 6*T^2*U^7 - 25*T^3*U^7 + 6*T^4*U^7 + 
       4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 4*T^3*U^8)*G[{T^(-1), (T + U)^(-1)}, 1])/
     (3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) - 
    (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
       12*T^2*U + 111*T^3*U - 185*T^4*U - 136*T^5*U + 615*T^6*U - 589*T^7*U + 
       220*T^8*U - 24*T^9*U - 12*T*U^2 + 73*T^2*U^2 - 275*T^3*U^2 + 
       304*T^4*U^2 + 278*T^5*U^2 - 715*T^6*U^2 + 367*T^7*U^2 + 2*T^8*U^2 - 
       22*T^9*U^2 - 4*U^3 + 125*T*U^3 - 467*T^2*U^3 + 714*T^3*U^3 - 
       270*T^4*U^3 - 545*T^5*U^3 + 565*T^6*U^3 - 15*T^7*U^3 - 122*T^8*U^3 + 
       26*T^9*U^3 + 31*U^4 - 435*T*U^4 + 1260*T^2*U^4 - 1346*T^3*U^4 + 
       331*T^4*U^4 + 296*T^5*U^4 - 59*T^6*U^4 - 85*T^7*U^4 + 14*T^8*U^4 - 
       88*U^5 + 702*T*U^5 - 1485*T^2*U^5 + 1049*T^3*U^5 - 51*T^4*U^5 - 
       T^5*U^5 - 144*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 118*U^6 - 
       562*T*U^6 + 767*T^2*U^6 - 208*T^3*U^6 - 165*T^4*U^6 + 16*T^5*U^6 - 
       28*T^6*U^6 + 48*T^7*U^6 - 76*U^7 + 205*T*U^7 - 130*T^2*U^7 - 
       44*T^3*U^7 + 26*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 19*U^8 - 23*T*U^8 - 
       6*T^2*U^8 - 5*T^3*U^8 + 22*T^4*U^8)*G[{T^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^2*(T + U)^3) - 
    (16*LbL*Nf*Pi^2*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*G[{U^(-1), 0}, 1])/
     (3*T*U^3) - (8*Pi^2*(-1 + T + U)*(-43 + 43*T + 24*U + 19*T*U)*
      G[{U^(-1), 0}, 1])/(3*T*U^3) + 
    (16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 16*T*U^2 + 
       3*U^3 + 25*T*U^3)*G[{U^(-1), 0}, 1])/(9*T*(-1 + U)^2*U^3) + 
    (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 
       4*T^8 - 43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 
       39*T^7*U - 4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 
       274*T^4*U^2 - 184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 
       92*U^3 - 327*T*U^3 + 355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 
       16*T^5*U^3 + 53*T^6*U^3 - 25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 
       327*T*U^4 - 212*T^2*U^4 - 13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 
       39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 
       63*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 
       59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 20*U^7 + 
       33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 
       4*T^3*U^8)*G[{U^(-1), 0}, 1])/(3*(-1 + T)^2*T^2*(-1 + U)*U^3*
      (T + U)) + (4*(-4*T^3 + 31*T^4 - 88*T^5 + 118*T^6 - 76*T^7 + 19*T^8 - 
       12*T^2*U + 125*T^3*U - 435*T^4*U + 702*T^5*U - 562*T^6*U + 205*T^7*U - 
       23*T^8*U - 12*T*U^2 + 73*T^2*U^2 - 467*T^3*U^2 + 1260*T^4*U^2 - 
       1485*T^5*U^2 + 767*T^6*U^2 - 130*T^7*U^2 - 6*T^8*U^2 - 4*U^3 + 
       111*T*U^3 - 275*T^2*U^3 + 714*T^3*U^3 - 1346*T^4*U^3 + 1049*T^5*U^3 - 
       208*T^6*U^3 - 44*T^7*U^3 - 5*T^8*U^3 - 12*U^4 - 185*T*U^4 + 
       304*T^2*U^4 - 270*T^3*U^4 + 331*T^4*U^4 - 51*T^5*U^4 - 165*T^6*U^4 + 
       26*T^7*U^4 + 22*T^8*U^4 + 114*U^5 - 136*T*U^5 + 278*T^2*U^5 - 
       545*T^3*U^5 + 296*T^4*U^5 - T^5*U^5 + 16*T^6*U^5 + 2*T^7*U^5 - 
       258*U^6 + 615*T*U^6 - 715*T^2*U^6 + 565*T^3*U^6 - 59*T^4*U^6 - 
       144*T^5*U^6 - 28*T^6*U^6 + 24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 
       367*T^2*U^7 - 15*T^3*U^7 - 85*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 
       138*U^8 + 220*T*U^8 + 2*T^2*U^8 - 122*T^3*U^8 + 14*T^4*U^8 + 
       24*T^5*U^8 + 28*U^9 - 24*T*U^9 - 22*T^2*U^9 + 26*T^3*U^9)*
      G[{U^(-1), 0}, 1])/((-1 + T)^2*T^2*(-1 + U)^2*U^3*(T + U)^3) - 
    (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) - 
    (16*Pi^2*(-3 + T + U)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1])/(T*U^3) + 
    (8*Pi^2*(-1 + T + U)*(-31 + 31*T + 15*U + 16*T*U)*
      G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^3) - 
    (16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 16*T*U^2 + 
       3*U^3 + 25*T*U^3)*G[{U^(-1), (T + U)^(-1)}, 1])/(9*T*(-1 + U)^2*U^3) - 
    (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 
       4*T^8 - 43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 
       39*T^7*U - 4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 
       274*T^4*U^2 - 184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 
       92*U^3 - 327*T*U^3 + 355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 
       16*T^5*U^3 + 53*T^6*U^3 - 25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 
       327*T*U^4 - 212*T^2*U^4 - 13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 
       39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 
       63*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 
       59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 20*U^7 + 
       33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 
       4*T^3*U^8)*G[{U^(-1), (T + U)^(-1)}, 1])/(3*(-1 + T)^2*T^2*(-1 + U)*
      U^3*(T + U)) - (4*(-4*T^3 + 31*T^4 - 88*T^5 + 118*T^6 - 76*T^7 + 
       19*T^8 - 12*T^2*U + 125*T^3*U - 435*T^4*U + 702*T^5*U - 562*T^6*U + 
       205*T^7*U - 23*T^8*U - 12*T*U^2 + 73*T^2*U^2 - 467*T^3*U^2 + 
       1260*T^4*U^2 - 1485*T^5*U^2 + 767*T^6*U^2 - 130*T^7*U^2 - 6*T^8*U^2 - 
       4*U^3 + 111*T*U^3 - 275*T^2*U^3 + 714*T^3*U^3 - 1346*T^4*U^3 + 
       1049*T^5*U^3 - 208*T^6*U^3 - 44*T^7*U^3 - 5*T^8*U^3 - 12*U^4 - 
       185*T*U^4 + 304*T^2*U^4 - 270*T^3*U^4 + 331*T^4*U^4 - 51*T^5*U^4 - 
       165*T^6*U^4 + 26*T^7*U^4 + 22*T^8*U^4 + 114*U^5 - 136*T*U^5 + 
       278*T^2*U^5 - 545*T^3*U^5 + 296*T^4*U^5 - T^5*U^5 + 16*T^6*U^5 + 
       2*T^7*U^5 - 258*U^6 + 615*T*U^6 - 715*T^2*U^6 + 565*T^3*U^6 - 
       59*T^4*U^6 - 144*T^5*U^6 - 28*T^6*U^6 + 24*T^7*U^6 + 270*U^7 - 
       589*T*U^7 + 367*T^2*U^7 - 15*T^3*U^7 - 85*T^4*U^7 - 20*T^5*U^7 + 
       48*T^6*U^7 - 138*U^8 + 220*T*U^8 + 2*T^2*U^8 - 122*T^3*U^8 + 
       14*T^4*U^8 + 24*T^5*U^8 + 28*U^9 - 24*T*U^9 - 22*T^2*U^9 + 26*T^3*U^9)*
      G[{U^(-1), (T + U)^(-1)}, 1])/((-1 + T)^2*T^2*(-1 + U)^2*U^3*
      (T + U)^3) + (32*LbL*Nf*(-2 + T + U)*(-1 + T + U)*
      (2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 6*T*U - 16*T^2*U + 14*T^3*U - 
       4*T^4*U + 2*U^2 - 16*T*U^2 + 16*T^2*U^2 - T^4*U^2 + 2*T^5*U^2 - 
       6*U^3 + 14*T*U^3 - 4*T^3*U^3 + 2*T^4*U^3 + 6*U^4 - 4*T*U^4 - T^2*U^4 + 
       2*T^3*U^4 - 2*U^5 + 2*T^2*U^5)*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
     (3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(-8*T^4 + 30*T^5 - 43*T^6 + 28*T^7 - 7*T^8 - 40*T^3*U + 
       164*T^4*U - 246*T^5*U + 164*T^6*U - 41*T^7*U - T^8*U - 56*T^2*U^2 + 
       310*T^3*U^2 - 557*T^4*U^2 + 410*T^5*U^2 - 106*T^6*U^2 - 9*T^7*U^2 + 
       2*T^8*U^2 - 40*T*U^3 + 310*T^2*U^3 - 692*T^3*U^3 + 558*T^4*U^3 - 
       127*T^5*U^3 - 31*T^6*U^3 + 8*T^7*U^3 - 8*U^4 + 164*T*U^4 - 
       557*T^2*U^4 + 558*T^3*U^4 - 102*T^4*U^4 - 71*T^5*U^4 + 22*T^6*U^4 + 
       30*U^5 - 246*T*U^5 + 410*T^2*U^5 - 127*T^3*U^5 - 71*T^4*U^5 + 
       32*T^5*U^5 - 43*U^6 + 164*T*U^6 - 106*T^2*U^6 - 31*T^3*U^6 + 
       22*T^4*U^6 + 28*U^7 - 41*T*U^7 - 9*T^2*U^7 + 8*T^3*U^7 - 7*U^8 - 
       T*U^8 + 2*T^2*U^8)*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4) - 
    (16*LbL*Nf*(-1 + T + U)*(8*T - 32*T^2 + 48*T^3 - 32*T^4 + 8*T^5 + 8*U - 
       52*T*U + 127*T^2*U - 145*T^3*U + 80*T^4*U - 18*T^5*U - 32*U^2 + 
       127*T*U^2 - 208*T^2*U^2 + 160*T^3*U^2 - 64*T^4*U^2 + 11*T^5*U^2 + 
       48*U^3 - 145*T*U^3 + 160*T^2*U^3 - 48*T^3*U^3 - 2*T^4*U^3 + 
       5*T^5*U^3 - 32*U^4 + 80*T*U^4 - 64*T^2*U^4 - 2*T^3*U^4 + 8*U^5 - 
       18*T*U^5 + 11*T^2*U^5 + 5*T^3*U^5)*G[{0, 0, (T + U)^(-1)}, 1])/
     ((-1 + T)^3*T^2*(-1 + U)^3*U^2) - 
    (8*(-1 + T + U)*(-36*T + 144*T^2 - 216*T^3 + 144*T^4 - 36*T^5 - 36*U + 
       214*T*U - 502*T^2*U + 579*T^3*U - 326*T^4*U + 71*T^5*U + 144*U^2 - 
       502*T*U^2 + 698*T^2*U^2 - 504*T^3*U^2 + 179*T^4*U^2 - 19*T^5*U^2 - 
       216*U^3 + 579*T*U^3 - 504*T^2*U^3 + 162*T^3*U^3 + 9*T^4*U^3 - 
       18*T^5*U^3 + 144*U^4 - 326*T*U^4 + 179*T^2*U^4 + 9*T^3*U^4 - 
       24*T^4*U^4 + 6*T^5*U^4 - 36*U^5 + 71*T*U^5 - 19*T^2*U^5 - 18*T^3*U^5 + 
       6*T^4*U^5)*G[{0, 0, (T + U)^(-1)}, 1])/((-1 + T)^3*T^2*(-1 + U)^3*
      U^2) - (8*(-1 + T + U)*(24*T^2 - 72*T^3 + 72*T^4 - 24*T^5 + 8*T*U - 
       89*T^2*U + 202*T^3*U - 168*T^4*U + 47*T^5*U - 2*U^2 - 30*T*U^2 + 
       137*T^2*U^2 - 194*T^3*U^2 + 99*T^4*U^2 - 9*T^5*U^2 + 8*U^3 + 
       42*T*U^3 - 125*T^2*U^3 + 104*T^3*U^3 - 23*T^4*U^3 - 9*T^5*U^3 - 
       12*U^4 - 26*T*U^4 + 77*T^2*U^4 - 44*T^3*U^4 + 5*T^4*U^4 + 3*T^5*U^4 + 
       8*U^5 + 6*T*U^5 - 30*T^2*U^5 + 16*T^3*U^5 - T^4*U^5 - 2*U^6 + 
       6*T^2*U^6 - 4*T^3*U^6)*G[{0, T^(-1), 0}, 1])/
     ((-1 + T)^2*T^3*(-1 + U)^3*U^2) + 
    (16*LbL*Nf*(-1 + T + U)*(48*T^2 - 48*T^3 - 156*T^2*U + 108*T^3*U + 
       12*U^2 - 6*T*U^2 + 187*T^2*U^2 - 67*T^3*U^2 - 60*U^3 + 15*T*U^3 - 
       81*T^2*U^3 - 31*T^3*U^3 + 124*U^4 + 3*T^2*U^4 + 9*T^3*U^4 - 136*U^5 - 
       34*T*U^5 - T^2*U^5 - 11*T^3*U^5 + 84*U^6 + 42*T*U^6 + 4*T^3*U^6 - 
       28*U^7 - 21*T*U^7 + 4*U^8 + 4*T*U^8)*G[{0, T^(-1), 0}, 1])/
     (3*T^3*(-1 + U)^3*U^2) + (8*(-1 + T + U)*(24*T^2 - 72*T^3 + 72*T^4 - 
       24*T^5 + 8*T*U - 89*T^2*U + 202*T^3*U - 168*T^4*U + 47*T^5*U - 2*U^2 - 
       30*T*U^2 + 137*T^2*U^2 - 194*T^3*U^2 + 99*T^4*U^2 - 9*T^5*U^2 + 
       8*U^3 + 42*T*U^3 - 125*T^2*U^3 + 104*T^3*U^3 - 23*T^4*U^3 - 
       9*T^5*U^3 - 12*U^4 - 26*T*U^4 + 77*T^2*U^4 - 44*T^3*U^4 + 5*T^4*U^4 + 
       3*T^5*U^4 + 8*U^5 + 6*T*U^5 - 30*T^2*U^5 + 16*T^3*U^5 - T^4*U^5 - 
       2*U^6 + 6*T^2*U^6 - 4*T^3*U^6)*G[{0, T^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^3*(-1 + U)^3*U^2) - 
    (16*LbL*Nf*(-1 + T + U)*(48*T^2 - 48*T^3 - 156*T^2*U + 108*T^3*U + 
       12*U^2 - 6*T*U^2 + 187*T^2*U^2 - 67*T^3*U^2 - 60*U^3 + 15*T*U^3 - 
       81*T^2*U^3 - 31*T^3*U^3 + 124*U^4 + 3*T^2*U^4 + 9*T^3*U^4 - 136*U^5 - 
       34*T*U^5 - T^2*U^5 - 11*T^3*U^5 + 84*U^6 + 42*T*U^6 + 4*T^3*U^6 - 
       28*U^7 - 21*T*U^7 + 4*U^8 + 4*T*U^8)*G[{0, T^(-1), (T + U)^(-1)}, 1])/
     (3*T^3*(-1 + U)^3*U^2) + (16*LbL*Nf*(-1 + T + U)*
      (12*T^2 - 60*T^3 + 124*T^4 - 136*T^5 + 84*T^6 - 28*T^7 + 4*T^8 - 
       6*T^2*U + 15*T^3*U - 34*T^5*U + 42*T^6*U - 21*T^7*U + 4*T^8*U + 
       48*U^2 - 156*T*U^2 + 187*T^2*U^2 - 81*T^3*U^2 + 3*T^4*U^2 - T^5*U^2 - 
       48*U^3 + 108*T*U^3 - 67*T^2*U^3 - 31*T^3*U^3 + 9*T^4*U^3 - 
       11*T^5*U^3 + 4*T^6*U^3)*G[{0, U^(-1), 0}, 1])/(3*(-1 + T)^3*T^2*U^3) + 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 - 8*T*U + 
       30*T^2*U - 42*T^3*U + 26*T^4*U - 6*T^5*U - 24*U^2 + 89*T*U^2 - 
       137*T^2*U^2 + 125*T^3*U^2 - 77*T^4*U^2 + 30*T^5*U^2 - 6*T^6*U^2 + 
       72*U^3 - 202*T*U^3 + 194*T^2*U^3 - 104*T^3*U^3 + 44*T^4*U^3 - 
       16*T^5*U^3 + 4*T^6*U^3 - 72*U^4 + 168*T*U^4 - 99*T^2*U^4 + 
       23*T^3*U^4 - 5*T^4*U^4 + T^5*U^4 + 24*U^5 - 47*T*U^5 + 9*T^2*U^5 + 
       9*T^3*U^5 - 3*T^4*U^5)*G[{0, U^(-1), 0}, 1])/
     ((-1 + T)^3*T^2*(-1 + U)^2*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(12*T^2 - 60*T^3 + 124*T^4 - 136*T^5 + 84*T^6 - 
       28*T^7 + 4*T^8 - 6*T^2*U + 15*T^3*U - 34*T^5*U + 42*T^6*U - 21*T^7*U + 
       4*T^8*U + 48*U^2 - 156*T*U^2 + 187*T^2*U^2 - 81*T^3*U^2 + 3*T^4*U^2 - 
       T^5*U^2 - 48*U^3 + 108*T*U^3 - 67*T^2*U^3 - 31*T^3*U^3 + 9*T^4*U^3 - 
       11*T^5*U^3 + 4*T^6*U^3)*G[{0, U^(-1), (T + U)^(-1)}, 1])/
     (3*(-1 + T)^3*T^2*U^3) - (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 
       8*T^5 + 2*T^6 - 8*T*U + 30*T^2*U - 42*T^3*U + 26*T^4*U - 6*T^5*U - 
       24*U^2 + 89*T*U^2 - 137*T^2*U^2 + 125*T^3*U^2 - 77*T^4*U^2 + 
       30*T^5*U^2 - 6*T^6*U^2 + 72*U^3 - 202*T*U^3 + 194*T^2*U^3 - 
       104*T^3*U^3 + 44*T^4*U^3 - 16*T^5*U^3 + 4*T^6*U^3 - 72*U^4 + 
       168*T*U^4 - 99*T^2*U^4 + 23*T^3*U^4 - 5*T^4*U^4 + T^5*U^4 + 24*U^5 - 
       47*T*U^5 + 9*T^2*U^5 + 9*T^3*U^5 - 3*T^4*U^5)*
      G[{0, U^(-1), (T + U)^(-1)}, 1])/((-1 + T)^3*T^2*(-1 + U)^2*U^3) + 
    (16*(-1 + T + U)*(T - 4*T^2 + 6*T^3 - 4*T^4 + T^5 + U - 6*T*U + 
       15*T^2*U - 17*T^3*U + 9*T^4*U - 2*T^5*U - 4*U^2 + 15*T*U^2 - 
       28*T^2*U^2 + 23*T^3*U^2 - 10*T^4*U^2 + 2*T^5*U^2 + 6*U^3 - 17*T*U^3 + 
       23*T^2*U^3 - 6*T^3*U^3 - T^4*U^3 + T^5*U^3 - 4*U^4 + 9*T*U^4 - 
       10*T^2*U^4 - T^3*U^4 + U^5 - 2*T*U^5 + 2*T^2*U^5 + T^3*U^5)*
      G[{0, (T + U)^(-1), 0}, 1])/((-1 + T)^3*T^2*(-1 + U)^3*U^2) + 
    (16*LbL*Nf*(-1 + T + U)*(8*T - 32*T^2 + 48*T^3 - 32*T^4 + 8*T^5 + 8*U - 
       52*T*U + 127*T^2*U - 145*T^3*U + 80*T^4*U - 18*T^5*U - 32*U^2 + 
       127*T*U^2 - 208*T^2*U^2 + 160*T^3*U^2 - 64*T^4*U^2 + 11*T^5*U^2 + 
       48*U^3 - 145*T*U^3 + 160*T^2*U^3 - 48*T^3*U^3 - 2*T^4*U^3 + 
       5*T^5*U^3 - 32*U^4 + 80*T*U^4 - 64*T^2*U^4 - 2*T^3*U^4 + 8*U^5 - 
       18*T*U^5 + 11*T^2*U^5 + 5*T^3*U^5)*G[{0, (T + U)^(-1), 0}, 1])/
     ((-1 + T)^3*T^2*(-1 + U)^3*U^2) - 
    (24*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 2*U - 6*T*U + 8*T^2*U - 
       5*T^3*U + T^4*U - 6*U^2 + 8*T*U^2 - 3*T^3*U^2 + 2*T^4*U^2 + 6*U^3 - 
       5*T*U^3 - 3*T^2*U^3 - 2*U^4 + T*U^4 + 2*T^2*U^4)*
      G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)^2*T^2*(-1 + U)^2*
      U^2) - (32*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0, 0}, 1])/
     (3*T^3*U) - (32*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 
       4*T^6 - 3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 
       6*T*U^2 - T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3)*
      G[{T^(-1), 0, 0}, 1])/(3*T^3*U^3) - 
    (16*(-1 + T + U)*(2 - 10*T + 23*T^2 - 31*T^3 + 25*T^4 - 11*T^5 + 2*T^6 - 
       6*U + 16*T*U - 11*T^2*U - 10*T^3*U + 23*T^4*U - 16*T^5*U + 4*T^6*U + 
       U^2 + 3*T*U^2 - 12*T^2*U^2 + 10*T^3*U^2 - 2*T^4*U^2 + 3*U^3 - 
       6*T*U^3 + 4*T^2*U^3 - 3*T^3*U^3 + 2*T^4*U^3 - T^5*U^3)*
      G[{T^(-1), 0, 0}, 1])/((-1 + T)^2*T^3*U^3) + 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
       3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
       T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3)*
      G[{T^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2*T^2 - 10*T^3 + 23*T^4 - 31*T^5 + 25*T^6 - 11*T^7 + 
       2*T^8 + 4*T*U - 30*T^2*U + 84*T^3*U - 127*T^4*U + 114*T^5*U - 
       57*T^6*U + 12*T^7*U + 2*U^2 - 30*T*U^2 + 121*T^2*U^2 - 220*T^3*U^2 + 
       210*T^4*U^2 - 101*T^5*U^2 + 4*T^6*U^2 + 20*T^7*U^2 - 6*T^8*U^2 - 
       10*U^3 + 72*T*U^3 - 177*T^2*U^3 + 185*T^3*U^3 - 63*T^4*U^3 - 
       50*T^5*U^3 + 68*T^6*U^3 - 32*T^7*U^3 + 4*T^8*U^3 + 18*U^4 - 69*T*U^4 + 
       63*T^2*U^4 + 47*T^3*U^4 - 121*T^4*U^4 + 98*T^5*U^4 - 48*T^6*U^4 + 
       12*T^7*U^4 - 14*U^5 + 13*T*U^5 + 70*T^2*U^5 - 131*T^3*U^5 + 
       88*T^4*U^5 - 30*T^5*U^5 + 12*T^6*U^5 - 2*T^7*U^5 + 4*U^6 + 19*T*U^6 - 
       61*T^2*U^6 + 48*T^3*U^6 - 10*T^4*U^6 + 4*T^5*U^6 - 4*T^6*U^6 - 
       9*T*U^7 + 12*T^2*U^7 - 4*T^3*U^7 - 2*T^5*U^7)*
      G[{T^(-1), 0, (T + U)^(-1)}, 1])/((-1 + T)^2*T^3*(-1 + U)^2*U^3*
      (T + U)^2) - (32*Nf*(-1 + T + U)*(-1 + U + T*U)*
      G[{T^(-1), T^(-1), 0}, 1])/(3*T^3*U) + 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3)*G[{T^(-1), T^(-1), 0}, 1])/
     (3*T^3*U^3) + (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 
       5*T^5 + 2*T^6 + 6*U - 16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 
       12*T^5*U + 4*T^6*U - 5*U^2 + 17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 
       2*T^4*U^2 + U^3 - 10*T*U^3 + 15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3)*
      G[{T^(-1), T^(-1), 0}, 1])/((-1 + T)^2*T^3*U^3) + 
    (32*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/
     (3*T^3*U) - (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 
       4*T^5 + 3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - 
       T^2*U^2 + 4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3)*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 5*T^5 + 2*T^6 + 
       6*U - 16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 12*T^5*U + 4*T^6*U - 
       5*U^2 + 17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 2*T^4*U^2 + U^3 - 
       10*T*U^3 + 15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3)*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1])/((-1 + T)^2*T^3*U^3) + 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
     (T^2*U) + (32*Nf*(-1 + T + U)*(-1 + U + T*U)*
      G[{T^(-1), (T + U)^(-1), 0}, 1])/(3*T^3*U) - 
    (8*(-1 + T + U)*(-4*T^2 + 20*T^3 - 42*T^4 + 46*T^5 - 26*T^6 + 6*T^7 - 
       8*T*U + 60*T^2*U - 158*T^3*U + 210*T^4*U - 156*T^5*U + 62*T^6*U - 
       10*T^7*U - 4*U^2 + 60*T*U^2 - 231*T^2*U^2 + 400*T^3*U^2 - 
       363*T^4*U^2 + 174*T^5*U^2 - 35*T^6*U^2 - T^7*U^2 + 20*U^3 - 
       146*T*U^3 + 365*T^2*U^3 - 429*T^3*U^3 + 250*T^4*U^3 - 52*T^5*U^3 - 
       13*T^6*U^3 + 6*T^7*U^3 - 37*U^4 + 162*T*U^4 - 262*T^2*U^4 + 
       190*T^3*U^4 - 45*T^4*U^4 - 20*T^5*U^4 + 12*T^6*U^4 + 31*U^5 - 
       87*T*U^5 + 81*T^2*U^5 - 27*T^3*U^5 - 6*T^4*U^5 + 6*T^5*U^5 - 11*U^6 + 
       20*T*U^6 - 12*T^2*U^6 + 7*T^3*U^6 - 4*T^4*U^6 + U^7 - T*U^7 + 
       3*T^2*U^7 - 2*T^3*U^7)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2) + 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3)*
      G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 19*T^4 + 15*T^5 - T^6 - 5*T^7 + 
       2*T^8 - 4*T*U + 30*T^2*U - 78*T^3*U + 99*T^4*U - 66*T^5*U + 21*T^6*U - 
       2*T^7*U - 2*U^2 + 30*T*U^2 - 132*T^2*U^2 + 252*T^3*U^2 - 249*T^4*U^2 + 
       143*T^5*U^2 - 57*T^6*U^2 + 21*T^7*U^2 - 6*T^8*U^2 + 10*U^3 - 
       86*T*U^3 + 262*T^2*U^3 - 370*T^3*U^3 + 289*T^4*U^3 - 148*T^5*U^3 + 
       61*T^6*U^3 - 20*T^7*U^3 + 4*T^8*U^3 - 25*U^4 + 133*T*U^4 - 
       253*T^2*U^4 + 239*T^3*U^4 - 142*T^4*U^4 + 72*T^5*U^4 - 32*T^6*U^4 + 
       8*T^7*U^4 + 35*U^5 - 112*T*U^5 + 111*T^2*U^5 - 54*T^3*U^5 + 
       36*T^4*U^5 - 28*T^5*U^5 + 8*T^6*U^5 - 25*U^6 + 43*T*U^6 - 15*T^2*U^6 + 
       7*T^3*U^6 - 18*T^4*U^6 + 8*T^5*U^6 + 7*U^7 - 4*T*U^7 - T^2*U^7 - 
       4*T^3*U^7 + 4*T^4*U^7)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2) - 
    (32*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0, 0}, 1])/(3*T*U^3) + 
    (16*(-1 + T + U)*(-2 + 6*T - T^2 - 3*T^3 + 10*U - 16*T*U - 3*T^2*U + 
       6*T^3*U - 23*U^2 + 11*T*U^2 + 12*T^2*U^2 - 4*T^3*U^2 + 31*U^3 + 
       10*T*U^3 - 10*T^2*U^3 + 3*T^3*U^3 - 25*U^4 - 23*T*U^4 + 2*T^2*U^4 - 
       2*T^3*U^4 + 11*U^5 + 16*T*U^5 + T^3*U^5 - 2*U^6 - 4*T*U^6)*
      G[{U^(-1), 0, 0}, 1])/(T^3*(-1 + U)^2*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
       3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
       4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6)*G[{U^(-1), 0, 0}, 1])/
     (3*T^3*U^3) + (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 
       2*T^3*U + 4*U^2 - 3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 
       24*U^4 + 3*T*U^4 + 4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6)*
      G[{U^(-1), 0, (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 18*T^4 + 14*T^5 - 4*T^6 - 4*T*U + 
       30*T^2*U - 72*T^3*U + 69*T^4*U - 13*T^5*U - 19*T^6*U + 9*T^7*U - 
       2*U^2 + 30*T*U^2 - 121*T^2*U^2 + 177*T^3*U^2 - 63*T^4*U^2 - 
       70*T^5*U^2 + 61*T^6*U^2 - 12*T^7*U^2 + 10*U^3 - 84*T*U^3 + 
       220*T^2*U^3 - 185*T^3*U^3 - 47*T^4*U^3 + 131*T^5*U^3 - 48*T^6*U^3 + 
       4*T^7*U^3 - 23*U^4 + 127*T*U^4 - 210*T^2*U^4 + 63*T^3*U^4 + 
       121*T^4*U^4 - 88*T^5*U^4 + 10*T^6*U^4 + 31*U^5 - 114*T*U^5 + 
       101*T^2*U^5 + 50*T^3*U^5 - 98*T^4*U^5 + 30*T^5*U^5 - 4*T^6*U^5 + 
       2*T^7*U^5 - 25*U^6 + 57*T*U^6 - 4*T^2*U^6 - 68*T^3*U^6 + 48*T^4*U^6 - 
       12*T^5*U^6 + 4*T^6*U^6 + 11*U^7 - 12*T*U^7 - 20*T^2*U^7 + 32*T^3*U^7 - 
       12*T^4*U^7 + 2*T^5*U^7 - 2*U^8 + 6*T^2*U^8 - 4*T^3*U^8)*
      G[{U^(-1), 0, (T + U)^(-1)}, 1])/((-1 + T)^2*T^3*(-1 + U)^2*U^3*
      (T + U)^2) - (32*Nf*(-1 + T + U)*(-1 + T + T*U)*
      G[{U^(-1), U^(-1), 0}, 1])/(3*T*U^3) + 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5)*G[{U^(-1), U^(-1), 0}, 1])/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2 - 6*T + 5*T^2 - T^3 - 10*U + 16*T*U - 
       17*T^2*U + 10*T^3*U + 19*U^2 - 15*T*U^2 + 23*T^2*U^2 - 15*T^3*U^2 - 
       15*U^3 + 10*T*U^3 - 13*T^2*U^3 + 6*T^3*U^3 + U^4 - 13*T*U^4 + 
       2*T^2*U^4 + 5*U^5 + 12*T*U^5 + 2*T^3*U^5 - 2*U^6 - 4*T*U^6)*
      G[{U^(-1), U^(-1), 0}, 1])/(T^3*(-1 + U)^2*U^3) + 
    (32*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/
     (3*T*U^3) - (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 
       5*T^3*U - 4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 
       4*T^3*U^3 - 12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5)*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2 - 6*T + 5*T^2 - T^3 - 10*U + 16*T*U - 17*T^2*U + 
       10*T^3*U + 19*U^2 - 15*T*U^2 + 23*T^2*U^2 - 15*T^3*U^2 - 15*U^3 + 
       10*T*U^3 - 13*T^2*U^3 + 6*T^3*U^3 + U^4 - 13*T*U^4 + 2*T^2*U^4 + 
       5*U^5 + 12*T*U^5 + 2*T^3*U^5 - 2*U^6 - 4*T*U^6)*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*(-1 + U)^2*U^3) + 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/
     (T*U^2) + (32*Nf*(-1 + T + U)*(-1 + T + T*U)*
      G[{U^(-1), (T + U)^(-1), 0}, 1])/(3*T*U^3) + 
    (8*(-1 + T + U)*(4*T^2 - 20*T^3 + 37*T^4 - 31*T^5 + 11*T^6 - T^7 + 
       8*T*U - 60*T^2*U + 146*T^3*U - 162*T^4*U + 87*T^5*U - 20*T^6*U + 
       T^7*U + 4*U^2 - 60*T*U^2 + 231*T^2*U^2 - 365*T^3*U^2 + 262*T^4*U^2 - 
       81*T^5*U^2 + 12*T^6*U^2 - 3*T^7*U^2 - 20*U^3 + 158*T*U^3 - 
       400*T^2*U^3 + 429*T^3*U^3 - 190*T^4*U^3 + 27*T^5*U^3 - 7*T^6*U^3 + 
       2*T^7*U^3 + 42*U^4 - 210*T*U^4 + 363*T^2*U^4 - 250*T^3*U^4 + 
       45*T^4*U^4 + 6*T^5*U^4 + 4*T^6*U^4 - 46*U^5 + 156*T*U^5 - 
       174*T^2*U^5 + 52*T^3*U^5 + 20*T^4*U^5 - 6*T^5*U^5 + 26*U^6 - 
       62*T*U^6 + 35*T^2*U^6 + 13*T^3*U^6 - 12*T^4*U^6 - 6*U^7 + 10*T*U^7 + 
       T^2*U^7 - 6*T^3*U^7)*G[{U^(-1), (T + U)^(-1), 0}, 1])/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2) + 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 25*T^4 + 35*T^5 - 25*T^6 + 7*T^7 - 
       4*T*U + 30*T^2*U - 86*T^3*U + 133*T^4*U - 112*T^5*U + 43*T^6*U - 
       4*T^7*U - 2*U^2 + 30*T*U^2 - 132*T^2*U^2 + 262*T^3*U^2 - 253*T^4*U^2 + 
       111*T^5*U^2 - 15*T^6*U^2 - T^7*U^2 + 10*U^3 - 78*T*U^3 + 252*T^2*U^3 - 
       370*T^3*U^3 + 239*T^4*U^3 - 54*T^5*U^3 + 7*T^6*U^3 - 4*T^7*U^3 - 
       19*U^4 + 99*T*U^4 - 249*T^2*U^4 + 289*T^3*U^4 - 142*T^4*U^4 + 
       36*T^5*U^4 - 18*T^6*U^4 + 4*T^7*U^4 + 15*U^5 - 66*T*U^5 + 
       143*T^2*U^5 - 148*T^3*U^5 + 72*T^4*U^5 - 28*T^5*U^5 + 8*T^6*U^5 - 
       U^6 + 21*T*U^6 - 57*T^2*U^6 + 61*T^3*U^6 - 32*T^4*U^6 + 8*T^5*U^6 - 
       5*U^7 - 2*T*U^7 + 21*T^2*U^7 - 20*T^3*U^7 + 8*T^4*U^7 + 2*U^8 - 
       6*T^2*U^8 + 4*T^3*U^8)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2) + 
    (32*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
       8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 
       8*T^2*U^2 - 28*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 
       8*T^7*U^2 + 8*T*U^3 - 28*T^2*U^3 + 16*T^3*U^3 - 7*T^5*U^3 + 
       8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
       16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
       29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 
       4*U^8 + 4*T*U^8)*G[{(T + U)^(-1), 0, 0}, 1])/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(4*T^4 - 20*T^5 + 46*T^6 - 62*T^7 + 50*T^8 - 22*T^9 + 
       4*T^10 + 16*T^3*U - 100*T^4*U + 236*T^5*U - 280*T^6*U + 178*T^7*U - 
       56*T^8*U + 6*T^9*U + 24*T^2*U^2 - 200*T^3*U^2 + 466*T^4*U^2 - 
       372*T^5*U^2 - 74*T^6*U^2 + 302*T^7*U^2 - 201*T^8*U^2 + 67*T^9*U^2 - 
       12*T^10*U^2 + 16*T*U^3 - 200*T^2*U^3 + 696*T^3*U^3 - 558*T^4*U^3 - 
       754*T^5*U^3 + 1530*T^6*U^3 - 1032*T^7*U^3 + 379*T^8*U^3 - 82*T^9*U^3 + 
       8*T^10*U^3 + 4*U^4 - 100*T*U^4 + 466*T^2*U^4 - 558*T^3*U^4 - 
       960*T^4*U^4 + 2646*T^5*U^4 - 2115*T^6*U^4 + 813*T^7*U^4 - 
       228*T^8*U^4 + 38*T^9*U^4 - 20*U^5 + 236*T*U^5 - 372*T^2*U^5 - 
       754*T^3*U^5 + 2646*T^4*U^5 - 2716*T^5*U^5 + 1181*T^6*U^5 - 
       278*T^7*U^5 + 78*T^8*U^5 - 4*T^9*U^5 + 46*U^6 - 280*T*U^6 - 
       74*T^2*U^6 + 1530*T^3*U^6 - 2115*T^4*U^6 + 1181*T^5*U^6 - 
       384*T^6*U^6 + 100*T^7*U^6 - 16*T^8*U^6 - 62*U^7 + 178*T*U^7 + 
       302*T^2*U^7 - 1032*T^3*U^7 + 813*T^4*U^7 - 278*T^5*U^7 + 100*T^6*U^7 - 
       24*T^7*U^7 + 50*U^8 - 56*T*U^8 - 201*T^2*U^8 + 379*T^3*U^8 - 
       228*T^4*U^8 + 78*T^5*U^8 - 16*T^6*U^8 - 22*U^9 + 6*T*U^9 + 
       67*T^2*U^9 - 82*T^3*U^9 + 38*T^4*U^9 - 4*T^5*U^9 + 4*U^10 - 
       12*T^2*U^10 + 8*T^3*U^10)*G[{(T + U)^(-1), 0, 0}, 1])/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^4) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
       8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 
       8*T^2*U^2 - 31*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 
       8*T^7*U^2 + 8*T*U^3 - 31*T^2*U^3 + 22*T^3*U^3 - 7*T^5*U^3 + 
       8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
       16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
       29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 
       4*U^8 + 4*T*U^8)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
     (3*T^3*U^3*(T + U)^2) - (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 
       31*T^7 + 25*T^8 - 11*T^9 + 2*T^10 + 8*T^3*U - 50*T^4*U + 108*T^5*U - 
       99*T^6*U + 26*T^7*U + 15*T^8*U - 8*T^9*U + 12*T^2*U^2 - 100*T^3*U^2 + 
       161*T^4*U^2 + 99*T^5*U^2 - 478*T^6*U^2 + 478*T^7*U^2 - 211*T^8*U^2 + 
       45*T^9*U^2 - 6*T^10*U^2 + 8*T*U^3 - 100*T^2*U^3 + 296*T^3*U^3 + 
       167*T^4*U^3 - 1402*T^5*U^3 + 1746*T^6*U^3 - 928*T^7*U^3 + 
       249*T^8*U^3 - 38*T^9*U^3 + 4*T^10*U^3 + 2*U^4 - 50*T*U^4 + 
       161*T^2*U^4 + 167*T^3*U^4 - 1702*T^4*U^4 + 2812*T^5*U^4 - 
       1783*T^6*U^4 + 471*T^7*U^4 - 92*T^8*U^4 + 18*T^9*U^4 - 10*U^5 + 
       108*T*U^5 + 99*T^2*U^5 - 1402*T^3*U^5 + 2812*T^4*U^5 - 2256*T^5*U^5 + 
       651*T^6*U^5 - 34*T^7*U^5 + 34*T^8*U^5 - 4*T^9*U^5 + 23*U^6 - 
       99*T*U^6 - 478*T^2*U^6 + 1746*T^3*U^6 - 1783*T^4*U^6 + 651*T^5*U^6 - 
       92*T^6*U^6 + 40*T^7*U^6 - 16*T^8*U^6 - 31*U^7 + 26*T*U^7 + 
       478*T^2*U^7 - 928*T^3*U^7 + 471*T^4*U^7 - 34*T^5*U^7 + 40*T^6*U^7 - 
       24*T^7*U^7 + 25*U^8 + 15*T*U^8 - 211*T^2*U^8 + 249*T^3*U^8 - 
       92*T^4*U^8 + 34*T^5*U^8 - 16*T^6*U^8 - 11*U^9 - 8*T*U^9 + 45*T^2*U^9 - 
       38*T^3*U^9 + 18*T^4*U^9 - 4*T^5*U^9 + 2*U^10 - 6*T^2*U^10 + 
       4*T^3*U^10)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^4) - 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
       44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
       37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 466*T^4*U^3 - 
       234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 56*T*U^4 - 
       400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
       25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 170*T*U^5 + 406*T^2*U^5 - 
       186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 
       84*U^6 + 283*T*U^6 - 212*T^2*U^6 - 43*T^3*U^6 + 24*T^4*U^6 - 
       43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 268*T*U^7 + 17*T^2*U^7 + 
       45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 140*U^8 + 130*T*U^8 + 
       55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 
       38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 
       4*T*U^11)*G[{(T + U)^(-1), T^(-1), 0}, 1])/(3*T^3*(-1 + U)^3*U^3*
      (T + U)^2) - (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 
       5*T^9 - 2*T^10 + 8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 
       155*T^7*U - 56*T^8*U + 3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 
       433*T^4*U^2 - 898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 
       40*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 
       1657*T^4*U^3 + 2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 
       319*T^8*U^3 + 62*T^9*U^3 - 10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 
       477*T^2*U^4 - 1698*T^3*U^4 + 3540*T^4*U^4 - 4234*T^5*U^4 + 
       2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 53*T^9*U^4 + 4*T^10*U^4 - 
       12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 2930*T^3*U^5 - 4364*T^4*U^5 + 
       3644*T^5*U^5 - 1541*T^6*U^5 + 353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 
       31*U^6 - 305*T*U^6 + 1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 
       1715*T^5*U^6 + 519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 
       42*U^7 + 293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 
       491*T^5*U^7 - 182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 
       147*T*U^8 + 414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 
       58*T^6*U^8 - 12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 
       162*T^3*U^9 - 115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 
       2*T*U^10 + 26*T^2*U^10 - 39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 
       2*U^11 - 6*T^2*U^11 + 4*T^3*U^11)*G[{(T + U)^(-1), T^(-1), 0}, 1])/
     ((-1 + T)^2*T^3*(-1 + U)^3*U^3*(T + U)^4) + 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
       44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
       37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 466*T^4*U^3 - 
       234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 56*T*U^4 - 
       400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
       25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 170*T*U^5 + 406*T^2*U^5 - 
       186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 
       84*U^6 + 283*T*U^6 - 212*T^2*U^6 - 43*T^3*U^6 + 24*T^4*U^6 - 
       43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 268*T*U^7 + 17*T^2*U^7 + 
       45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 140*U^8 + 130*T*U^8 + 
       55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 
       38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 
       4*T*U^11)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/
     (3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 5*T^9 - 
       2*T^10 + 8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 155*T^7*U - 
       56*T^8*U + 3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 
       433*T^4*U^2 - 898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 
       40*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 
       1657*T^4*U^3 + 2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 
       319*T^8*U^3 + 62*T^9*U^3 - 10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 
       477*T^2*U^4 - 1698*T^3*U^4 + 3540*T^4*U^4 - 4234*T^5*U^4 + 
       2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 53*T^9*U^4 + 4*T^10*U^4 - 
       12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 2930*T^3*U^5 - 4364*T^4*U^5 + 
       3644*T^5*U^5 - 1541*T^6*U^5 + 353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 
       31*U^6 - 305*T*U^6 + 1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 
       1715*T^5*U^6 + 519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 
       42*U^7 + 293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 
       491*T^5*U^7 - 182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 
       147*T*U^8 + 414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 
       58*T^6*U^8 - 12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 
       162*T^3*U^9 - 115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 
       2*T*U^10 + 26*T^2*U^10 - 39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 
       2*U^11 - 6*T^2*U^11 + 4*T^3*U^11)*G[{(T + U)^(-1), T^(-1), 
        (T + U)^(-1)}, 1])/((-1 + T)^2*T^3*(-1 + U)^3*U^3*(T + U)^4) - 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 
       283*T^6*U - 268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       44*T^2*U^2 + 208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 
       223*T^2*U^3 - 514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 
       466*T^3*U^4 - 252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8)*
      G[{(T + U)^(-1), U^(-1), 0}, 1])/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 4*T^9 - 
       5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
       293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 
       112*T^3*U^2 + 477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 
       1021*T^7*U^2 + 414*T^8*U^2 - 102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 
       8*T*U^3 - 108*T^2*U^3 + 568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 
       2885*T^6*U^3 + 1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 
       39*T^10*U^3 + 4*T^11*U^3 + 2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 
       1657*T^3*U^4 + 3540*T^4*U^4 - 4364*T^5*U^4 + 3037*T^6*U^4 - 
       1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 19*T^10*U^4 - 10*U^5 + 
       140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 4234*T^4*U^5 + 3644*T^5*U^5 - 
       1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 41*T^9*U^5 - 2*T^10*U^5 + 
       19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 2395*T^3*U^6 + 2720*T^4*U^6 - 
       1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 58*T^8*U^6 - 8*T^9*U^6 - 
       15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 1164*T^3*U^7 - 927*T^4*U^7 + 
       353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 12*T^8*U^7 + U^8 - 56*T*U^8 + 
       220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 119*T^5*U^8 + 47*T^6*U^8 - 
       8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 62*T^3*U^9 - 53*T^4*U^9 + 
       21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 6*T^2*U^10 - 
       10*T^3*U^10 + 4*T^4*U^10)*G[{(T + U)^(-1), U^(-1), 0}, 1])/
     ((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4) + 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 
       283*T^6*U - 268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       44*T^2*U^2 + 208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 
       223*T^2*U^3 - 514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 
       466*T^3*U^4 - 252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8)*
      G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(3*(-1 + T)^3*T^3*U^3*
      (T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 
       28*T^8 - 4*T^9 - 5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 
       305*T^6*U + 293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 
       112*T^3*U^2 + 477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 
       1021*T^7*U^2 + 414*T^8*U^2 - 102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 
       8*T*U^3 - 108*T^2*U^3 + 568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 
       2885*T^6*U^3 + 1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 
       39*T^10*U^3 + 4*T^11*U^3 + 2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 
       1657*T^3*U^4 + 3540*T^4*U^4 - 4364*T^5*U^4 + 3037*T^6*U^4 - 
       1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 19*T^10*U^4 - 10*U^5 + 
       140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 4234*T^4*U^5 + 3644*T^5*U^5 - 
       1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 41*T^9*U^5 - 2*T^10*U^5 + 
       19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 2395*T^3*U^6 + 2720*T^4*U^6 - 
       1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 58*T^8*U^6 - 8*T^9*U^6 - 
       15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 1164*T^3*U^7 - 927*T^4*U^7 + 
       353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 12*T^8*U^7 + U^8 - 56*T*U^8 + 
       220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 119*T^5*U^8 + 47*T^6*U^8 - 
       8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 62*T^3*U^9 - 53*T^4*U^9 + 
       21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 6*T^2*U^10 - 
       10*T^3*U^10 + 4*T^4*U^10)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4) - 
    (8*(-1 + T + U)*(4 - 20*T + 42*T^2 - 46*T^3 + 26*T^4 - 6*T^5 - 20*U + 
       72*T*U - 104*T^2*U + 74*T^3*U - 24*T^4*U + 2*T^5*U + 42*U^2 - 
       104*T*U^2 + 86*T^2*U^2 - 20*T^3*U^2 - 9*T^4*U^2 + 5*T^5*U^2 - 46*U^3 + 
       74*T*U^3 - 20*T^2*U^3 - 8*T^3*U^3 + T^4*U^3 + 2*T^5*U^3 + 26*U^4 - 
       24*T*U^4 - 9*T^2*U^4 + T^3*U^4 - 6*U^5 + 2*T*U^5 + 5*T^2*U^5 + 
       2*T^3*U^5)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3) - 
    (16*LbL*Nf*(-1 + T + U)^2*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 - T^2*U + 
       6*T^3*U - 9*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - 2*T^2*U^2 + 5*T^3*U^2 - 
       4*T^4*U^2 + 12*U^3 + 6*T*U^3 + 5*T^2*U^3 + 8*T^3*U^3 - 12*U^4 - 
       9*T*U^4 - 4*T^2*U^4 + 4*U^5 + 4*T*U^5)*
      G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(3*T^3*U^3) - 
    (8*(-1 + T + U)^2*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 18*T^2*U + 6*T^3*U + 11*U^2 - 18*T*U^2 + 10*T^2*U^2 - 
       10*T^3*U^2 + 12*T^4*U^2 - 6*T^5*U^2 - 4*U^3 + 6*T*U^3 - 10*T^2*U^3 + 
       16*T^3*U^3 - 10*T^4*U^3 + 4*T^5*U^3 - 3*U^4 + 12*T^2*U^4 - 
       10*T^3*U^4 + 2*U^5 - 6*T^2*U^5 + 4*T^3*U^5)*
      G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3) - (16*(-1 + T + U)*(-1 + U + T*U)*
      G[{0, T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U) - 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, T^(-1), T^(-1), 0}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(-1 + T + T*U)*G[{0, T^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1])/(T*U^3) - (16*(-1 + T + U)*(-1 + T + T*U)*
      G[{0, U^(-1), 0, (T + U)^(-1)}, 1])/(T*U^3) - 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, U^(-1), U^(-1), 0}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
      G[{0, U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(-1 + U + T*U)*G[{0, U^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1])/(T^3*U) + 
    (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U^3) - 
    (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
      G[{0, (T + U)^(-1), U^(-1), 0}, 1])/(T^3*U^3) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
      G[{0, (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (48*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, 0, 0}, 1])/
     (T^3*U) + (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*
      G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/(T^3*U) - 
    (16*(-1 + T + U)*(-17 + 9*T + 17*U + 8*T*U)*
      G[{T^(-1), 0, 0, (T + U)^(-1)}, 1])/(T^3*U) - 
    (16*(-1 + T + U)*(-7 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, T^(-1), 0}, 1])/
     (T^3*U) + (16*(-1 + T + U)*(-7 + 3*T + 5*U + 2*T*U)*
      G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
    (64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*G[{T^(-1), 0, U^(-1), 0}, 
       1])/(T^3*U) - (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 
       6*T*U^2 + 13*U^3 + 7*T*U^3)*G[{T^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
    (64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*
      G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 6*T*U^2 + 13*U^3 + 
       7*T*U^3)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*
      G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U) + 
    (32*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0, (T + U)^(-1), 
        (T + U)^(-1)}, 1])/(T^3*U) + (16*(-1 + T + U)*(1 + 3*T + 3*U)*
      G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U) - 
    (16*(-1 + T + U)*(1 + 3*T + 3*U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/
     (T^3*U) - (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/
     (T^3*U) + (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 
       1])/(T^3*U) - (64*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 
       1])/(T^3*U) + (64*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1])/(T^3*U) - 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 
       1])/(T^3*U) + (32*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
      G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U) + 
    (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*
      G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U) - 
    (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*
      G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*
      G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T^3*U) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 4*T*U^3)*
      G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*
      G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 4*T*U^3)*
      G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 
        0}, 1])/(T^3*U) - (32*(-1 + T + U)*(-1 + U + T*U)*
      G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
    (48*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0, 0, 0}, 1])/
     (T*U^3) + (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
      G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/(T*U^3) - 
    (16*(-1 + T + U)*(-17 + 17*T + 9*U + 8*T*U)*
      G[{U^(-1), 0, 0, (T + U)^(-1)}, 1])/(T*U^3) + 
    (64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*G[{U^(-1), 0, T^(-1), 0}, 
       1])/(T*U^3) - (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - 
       U^2 + U^3 + T*U^3)*G[{U^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
    (64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
      G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
    (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - U^2 + U^3 + 
       T*U^3)*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
    (16*(-1 + T + U)*(-7 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0, U^(-1), 0}, 1])/
     (T*U^3) + (16*(-1 + T + U)*(-7 + 5*T + 3*U + 2*T*U)*
      G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
      G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U^3) + 
    (32*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0, (T + U)^(-1), 
        (T + U)^(-1)}, 1])/(T*U^3) - 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (16*(-1 + T + U)*(1 + 3*T + 3*U)*G[{U^(-1), U^(-1), 0, 0}, 1])/(T*U^3) - 
    (16*(-1 + T + U)*(1 + 3*T + 3*U)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/
     (T*U^3) - (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/
     (T*U^3) + (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 
       1])/(T*U^3) - (64*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 
       1])/(T*U^3) + (64*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 
        (T + U)^(-1)}, 1])/(T*U^3) - 
    (32*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 
       1])/(T*U^3) + (32*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
      G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
      G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T*U^3) + 
    (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + U^3 + T*U^3)*
      G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
      G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
    (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + U^3 + T*U^3)*
      G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*
      G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T*U^3) - 
    (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*
      G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
    (32*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
        0}, 1])/(T*U^3) - (32*(-1 + T + U)*(-1 + T + T*U)*
      G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
    (24*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 8*U^2 - 
       6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3)*Log[mm])/
     ((-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (16*Nf*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 
       8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3)*Log[mm])/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (24*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1]*
      Log[mm])/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*Nf*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1]*
      Log[mm])/(3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (48*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1]*Log[mm])/(T^3*U) + 
    (32*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1]*Log[mm])/(3*T^3*U) - 
    (48*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[mm])/
     (T^3*U) - (32*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 
       1]*Log[mm])/(3*T^3*U) + (48*(-1 + T + U)*(-1 + T + T*U)*
      G[{U^(-1), 0}, 1]*Log[mm])/(T*U^3) + 
    (32*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0}, 1]*Log[mm])/(3*T*U^3) - 
    (48*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm])/
     (T*U^3) - (32*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 
       1]*Log[mm])/(3*T*U^3) + (32*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 
       16*T*U - 6*T^2*U + T^3*U + 8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + 
       T*U^3)*Log[2*om])/((-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (32*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1]*
      Log[2*om])/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (64*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1]*Log[2*om])/(T^3*U) - 
    (64*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[2*om])/
     (T^3*U) + (64*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0}, 1]*Log[2*om])/
     (T*U^3) - (64*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1]*
      Log[2*om])/(T*U^3) + (32*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 
       6*T^2*U + T^3*U + 8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3)*Log[mm]*
      Log[2*om])/((-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (32*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1]*
      Log[mm]*Log[2*om])/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (64*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1]*Log[mm]*Log[2*om])/
     (T^3*U) - (64*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[mm]*Log[2*om])/(T^3*U) + (64*(-1 + T + U)*(-1 + T + T*U)*
      G[{U^(-1), 0}, 1]*Log[mm]*Log[2*om])/(T*U^3) - 
    (64*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[mm]*
      Log[2*om])/(T*U^3) + (8*LbL*Nf*Pi^2*(-1 + T + U)*
      (-8 + 26*T - 31*T^2 + 13*T^3 + 8*U - 18*T*U + 11*T^2*U + 5*T^3*U)*
      Log[T])/(3*(-1 + T)^3*T^2*U) - 
    (4*Pi^2*(-1 + T + U)*(58*T - 232*T^2 + 348*T^3 - 232*T^4 + 58*T^5 + 
       28*U - 206*T*U + 511*T^2*U - 573*T^3*U + 299*T^4*U - 59*T^5*U - 
       84*U^2 + 308*T*U^2 - 423*T^2*U^2 + 231*T^3*U^2 - 19*T^4*U^2 - 
       17*T^5*U^2 + 84*U^3 - 221*T*U^3 + 185*T^2*U^3 - 21*T^3*U^3 - 
       27*T^4*U^3 + 8*T^5*U^3 - 28*U^4 + 61*T*U^4 - 32*T^2*U^4 - 12*T^3*U^4 + 
       6*T^4*U^4 + T^5*U^4)*Log[T])/(3*(-1 + T)^3*T^2*(-1 + U)^2*U^2) - 
    (8*Nf*(-38*T + 76*T^2 - 38*T^3 - 26*U + 159*T*U - 158*T^2*U + 25*T^3*U + 
       59*U^2 - 178*T*U^2 + 31*T^2*U^2 + 38*T^3*U^2 - 34*U^3 + 25*T*U^3 + 
       76*T^2*U^3 - 5*U^4 + 32*T*U^4 + 6*U^5)*Log[T])/
     (9*T*(-1 + U)^2*U^2*(T + U)) - 
    (2*(58*T^2 - 178*T^3 + 182*T^4 - 62*T^5 + 208*T*U - 719*T^2*U + 
       871*T^3*U - 409*T^4*U + 49*T^5*U + 6*U^2 - 692*T*U^2 + 1492*T^2*U^2 - 
       954*T^3*U^2 + 114*T^4*U^2 + 38*T^5*U^2 - 7*U^3 + 799*T*U^3 - 
       964*T^2*U^3 - 10*T^3*U^3 + 182*T^4*U^3 - 4*U^4 - 352*T*U^4 + 
       102*T^2*U^4 + 294*T^3*U^4 - 48*T^4*U^4 + 5*U^5 + 33*T*U^5 + 
       10*T^2*U^5 - 48*T^3*U^5 + 4*T*U^6)*Log[T])/((-1 + T)*T*(-1 + U)^2*U^2*
      (T + U)^2) + (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
       72*T*U + 206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 
       206*T*U^2 - 320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 
       2*T^6*U^2 + 38*U^3 - 202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 
       29*T^4*U^3 + 4*T^5*U^3 - 42*U^4 + 74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 
       4*T^4*U^4 + 18*U^5 - 6*T*U^5 - 7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 
       2*T^2*U^6)*Log[T])/(3*(-1 + T)*T*(-1 + U)*U^2*(T + U)^2) - 
    (16*LbL*Nf*Pi^2*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*G[{T^(-1)}, 1]*
      Log[T])/(3*T^3*U) - (8*Pi^2*(-1 + T + U)*(-14 + 9*T + 14*U + 5*T*U)*
      G[{T^(-1)}, 1]*Log[T])/(3*T^3*U) - 
    (8*Pi^2*(-1 + T + U)*(-29 + 29*T + 15*U + 14*T*U)*G[{U^(-1)}, 1]*Log[T])/
     (3*T*U^3) + (16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 
       16*T*U^2 + 3*U^3 + 25*T*U^3)*G[{U^(-1)}, 1]*Log[T])/
     (9*T*(-1 + U)^2*U^3) + (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 
       76*T^6 - 26*T^7 + 4*T^8 - 43*T^2*U + 183*T^3*U - 309*T^4*U + 
       272*T^5*U - 138*T^6*U + 39*T^7*U - 4*T^8*U - 24*U^2 + 107*T*U^2 - 
       118*T^2*U^2 - 101*T^3*U^2 + 274*T^4*U^2 - 184*T^5*U^2 + 44*T^6*U^2 + 
       6*T^7*U^2 - 4*T^8*U^2 + 92*U^3 - 327*T*U^3 + 355*T^2*U^3 - 
       42*T^3*U^3 - 76*T^4*U^3 - 16*T^5*U^3 + 53*T^6*U^3 - 25*T^7*U^3 + 
       4*T^8*U^3 - 124*U^4 + 327*T*U^4 - 212*T^2*U^4 - 13*T^3*U^4 - 
       41*T^4*U^4 + 78*T^5*U^4 - 39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 76*T*U^5 - 
       49*T^2*U^5 + 20*T^3*U^5 + 63*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 
       16*U^6 - 60*T*U^6 + 59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 
       10*T^5*U^6 - 20*U^7 + 33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 
       4*T*U^8 - 4*T^2*U^8 + 4*T^3*U^8)*G[{U^(-1)}, 1]*Log[T])/
     (3*(-1 + T)^2*T^2*(-1 + U)*U^3*(T + U)) + 
    (4*(-4*T^3 + 31*T^4 - 88*T^5 + 118*T^6 - 76*T^7 + 19*T^8 - 12*T^2*U + 
       125*T^3*U - 435*T^4*U + 702*T^5*U - 562*T^6*U + 205*T^7*U - 23*T^8*U - 
       12*T*U^2 + 73*T^2*U^2 - 467*T^3*U^2 + 1260*T^4*U^2 - 1485*T^5*U^2 + 
       767*T^6*U^2 - 130*T^7*U^2 - 6*T^8*U^2 - 4*U^3 + 111*T*U^3 - 
       275*T^2*U^3 + 714*T^3*U^3 - 1346*T^4*U^3 + 1049*T^5*U^3 - 
       208*T^6*U^3 - 44*T^7*U^3 - 5*T^8*U^3 - 12*U^4 - 185*T*U^4 + 
       304*T^2*U^4 - 270*T^3*U^4 + 331*T^4*U^4 - 51*T^5*U^4 - 165*T^6*U^4 + 
       26*T^7*U^4 + 22*T^8*U^4 + 114*U^5 - 136*T*U^5 + 278*T^2*U^5 - 
       545*T^3*U^5 + 296*T^4*U^5 - T^5*U^5 + 16*T^6*U^5 + 2*T^7*U^5 - 
       258*U^6 + 615*T*U^6 - 715*T^2*U^6 + 565*T^3*U^6 - 59*T^4*U^6 - 
       144*T^5*U^6 - 28*T^6*U^6 + 24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 
       367*T^2*U^7 - 15*T^3*U^7 - 85*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 
       138*U^8 + 220*T*U^8 + 2*T^2*U^8 - 122*T^3*U^8 + 14*T^4*U^8 + 
       24*T^5*U^8 + 28*U^9 - 24*T*U^9 - 22*T^2*U^9 + 26*T^3*U^9)*
      G[{U^(-1)}, 1]*Log[T])/((-1 + T)^2*T^2*(-1 + U)^2*U^3*(T + U)^3) - 
    (16*Nf*(-1 + T + U)*(-2*T + 4*T^2 - 2*T^3 - 4*U + 13*T*U - 9*T^2*U + 
       T^3*U + 13*U^2 - 18*T*U^2 + T^2*U^2 + 2*T^3*U^2 - 15*U^3 + 4*T*U^3 + 
       6*T^2*U^3 + 8*U^4 + 4*T*U^4 - 2*U^5)*G[{(T + U)^(-1)}, 1]*Log[T])/
     (3*T*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       60*T^2*U + 174*T^3*U - 160*T^4*U + 15*T^5*U + 45*T^6*U - 14*T^7*U - 
       36*T*U^2 + 276*T^2*U^2 - 502*T^3*U^2 + 278*T^4*U^2 + 13*T^5*U^2 - 
       3*T^6*U^2 - 12*T^7*U^2 + 4*T^8*U^2 - 24*U^3 + 222*T*U^3 - 
       620*T^2*U^3 + 602*T^3*U^3 - 92*T^4*U^3 - 32*T^5*U^3 - 24*T^6*U^3 + 
       4*T^7*U^3 + 76*U^4 - 378*T*U^4 + 574*T^2*U^4 - 246*T^3*U^4 - 
       26*T^4*U^4 - 84*U^5 + 247*T*U^5 - 177*T^2*U^5 - 42*T^3*U^5 + 
       20*T^4*U^5 + 36*U^6 - 59*T*U^6 - 3*T^2*U^6 + 12*T^3*U^6 - 4*T^4*U^6 - 
       4*U^7 + 4*T*U^7 + 4*T^2*U^7 - 4*T^3*U^7)*G[{(T + U)^(-1)}, 1]*Log[T])/
     (3*(-1 + T)^2*T^2*(-1 + U)*U^2*(T + U)^3) + 
    (4*(-1 + T + U)*(14*T^3 - 56*T^4 + 82*T^5 - 52*T^6 + 12*T^7 - 58*T^2*U + 
       91*T^3*U + 78*T^4*U - 215*T^5*U + 126*T^6*U - 22*T^7*U + 52*T*U^2 + 
       22*T^2*U^2 - 86*T^3*U^2 - 182*T^4*U^2 + 248*T^5*U^2 - 46*T^6*U^2 - 
       10*T^7*U^2 - 20*U^3 - 49*T*U^3 + 20*T^2*U^3 - 34*T^3*U^3 + 
       224*T^4*U^3 - 93*T^5*U^3 - 52*T^6*U^3 + 2*T^7*U^3 + 76*U^4 - 
       152*T*U^4 + 176*T^2*U^4 - 152*T^3*U^4 + 36*T^4*U^4 + 16*T^5*U^4 + 
       4*T^6*U^4 - 110*U^5 + 263*T*U^5 - 210*T^2*U^5 + 119*T^3*U^5 - 
       58*T^4*U^5 + 72*U^6 - 130*T*U^6 + 30*T^2*U^6 + 30*T^3*U^6 - 
       4*T^4*U^6 - 18*U^7 + 16*T*U^7 + 2*T^2*U^7 - 2*T^3*U^7)*
      G[{(T + U)^(-1)}, 1]*Log[T])/((-1 + T)^2*T^2*(-1 + U)^2*U^2*
      (T + U)^3) + (16*LbL*Nf*(-1 + T + U)*(12*T^2 - 60*T^3 + 124*T^4 - 
       136*T^5 + 84*T^6 - 28*T^7 + 4*T^8 - 6*T^2*U + 15*T^3*U - 34*T^5*U + 
       42*T^6*U - 21*T^7*U + 4*T^8*U + 48*U^2 - 156*T*U^2 + 187*T^2*U^2 - 
       81*T^3*U^2 + 3*T^4*U^2 - T^5*U^2 - 48*U^3 + 108*T*U^3 - 67*T^2*U^3 - 
       31*T^3*U^3 + 9*T^4*U^3 - 11*T^5*U^3 + 4*T^6*U^3)*G[{0, U^(-1)}, 1]*
      Log[T])/(3*(-1 + T)^3*T^2*U^3) + 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 - 8*T*U + 
       30*T^2*U - 42*T^3*U + 26*T^4*U - 6*T^5*U - 24*U^2 + 89*T*U^2 - 
       137*T^2*U^2 + 125*T^3*U^2 - 77*T^4*U^2 + 30*T^5*U^2 - 6*T^6*U^2 + 
       72*U^3 - 202*T*U^3 + 194*T^2*U^3 - 104*T^3*U^3 + 44*T^4*U^3 - 
       16*T^5*U^3 + 4*T^6*U^3 - 72*U^4 + 168*T*U^4 - 99*T^2*U^4 + 
       23*T^3*U^4 - 5*T^4*U^4 + T^5*U^4 + 24*U^5 - 47*T*U^5 + 9*T^2*U^5 + 
       9*T^3*U^5 - 3*T^4*U^5)*G[{0, U^(-1)}, 1]*Log[T])/
     ((-1 + T)^3*T^2*(-1 + U)^2*U^3) - 
    (8*(-1 + T + U)*(-2*T^4 + 12*T^5 - 33*T^6 + 54*T^7 - 56*T^8 + 36*T^9 - 
       13*T^10 + 2*T^11 - 8*T^3*U + 54*T^4*U - 144*T^5*U + 205*T^6*U - 
       173*T^7*U + 83*T^8*U - 11*T^9*U - 10*T^10*U + 4*T^11*U - 12*T^2*U^2 + 
       96*T^3*U^2 - 223*T^4*U^2 + 160*T^5*U^2 + 93*T^6*U^2 - 218*T^7*U^2 + 
       162*T^8*U^2 - 78*T^9*U^2 + 20*T^10*U^2 - 8*T*U^3 + 84*T^2*U^3 - 
       248*T^3*U^3 + 161*T^4*U^3 + 311*T^5*U^3 - 534*T^6*U^3 + 322*T^7*U^3 - 
       130*T^8*U^3 + 40*T^9*U^3 - 2*T^10*U^3 - 2*U^4 + 36*T*U^4 - 
       103*T^2*U^4 - 94*T^3*U^4 + 712*T^4*U^4 - 1006*T^5*U^4 + 585*T^6*U^4 - 
       180*T^7*U^4 + 44*T^8*U^4 - 8*T^9*U^4 + 6*U^5 - 48*T*U^5 - 17*T^2*U^5 + 
       425*T^3*U^5 - 697*T^4*U^5 + 381*T^5*U^5 - 98*T^6*U^5 + 36*T^7*U^5 - 
       12*T^8*U^5 - 9*U^6 + 20*T*U^6 + 105*T^2*U^6 - 290*T^3*U^6 + 
       224*T^4*U^6 - 86*T^5*U^6 + 28*T^6*U^6 - 8*T^7*U^6 + 7*U^7 + T*U^7 - 
       40*T^2*U^7 + 56*T^3*U^7 - 42*T^4*U^7 + 16*T^5*U^7 - 2*T^6*U^7 - 
       2*U^8 + 2*T*U^8 + 6*T^2*U^8 - 10*T^3*U^8 + 4*T^4*U^8)*
      G[{0, (T + U)^(-1)}, 1]*Log[T])/((-1 + T)^3*T^3*U^3*(T + U)^4) - 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 59*T^4*U - 182*T^5*U + 
       301*T^6*U - 280*T^7*U + 133*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       8*T^2*U^2 + 76*T^3*U^2 - 220*T^4*U^2 + 298*T^5*U^2 - 188*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 8*T*U^3 + 
       100*T^2*U^3 - 304*T^3*U^3 + 380*T^4*U^3 - 180*T^5*U^3 - 28*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 71*T*U^4 - 277*T^2*U^4 + 
       412*T^3*U^4 - 246*T^4*U^4 + 4*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8)*
      G[{0, (T + U)^(-1)}, 1]*Log[T])/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
       3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
       T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3)*G[{T^(-1), 0}, 1]*
      Log[T])/(3*T^3*U^3) - (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 
       9*T^4 + 2*T^5 + 10*U - 26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 
       15*U^2 + 18*T*U^2 - 6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 
       5*U^3 + 19*T*U^3 - 27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 
       5*U^4 - 28*T*U^4 + 16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 
       9*T*U^5 - T^2*U^5 - T^4*U^5)*G[{T^(-1), 0}, 1]*Log[T])/
     ((-1 + T)*T^3*(-1 + U)^2*U^3) + 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
       3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
       T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 10*U - 
       26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 15*U^2 + 18*T*U^2 - 
       6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 5*U^3 + 19*T*U^3 - 
       27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 5*U^4 - 28*T*U^4 + 
       16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 9*T*U^5 - T^2*U^5 - 
       T^4*U^5)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/
     ((-1 + T)*T^3*(-1 + U)^2*U^3) - (32*Nf*(-1 + T + U)*(-1 + T + T*U)*
      G[{U^(-1), 0}, 1]*Log[T])/(3*T*U^3) + 
    (8*(-1 + T + U)*(-2 + 6*T - T^2 - 3*T^3 + 10*U - 16*T*U + 5*T^2*U + 
       2*T^3*U - 23*U^2 + 11*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2 + 31*U^3 + 
       10*T*U^3 - 2*T^2*U^3 + 4*T^3*U^3 - 25*U^4 - 23*T*U^4 + T^2*U^4 - 
       3*T^3*U^4 + 11*U^5 + 16*T*U^5 + T^3*U^5 - 2*U^6 - 4*T*U^6)*
      G[{U^(-1), 0}, 1]*Log[T])/(T^3*(-1 + U)^2*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
       3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
       4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6)*G[{U^(-1), 0}, 1]*
      Log[T])/(3*T^3*U^3) - (32*Nf*(-1 + T + U)*(-1 + T + T*U)*
      G[{U^(-1), U^(-1)}, 1]*Log[T])/(3*T*U^3) + 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5)*G[{U^(-1), U^(-1)}, 1]*Log[T])/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2 - 6*T + 5*T^2 - T^3 - 10*U + 16*T*U - 
       17*T^2*U + 10*T^3*U + 19*U^2 - 15*T*U^2 + 23*T^2*U^2 - 15*T^3*U^2 - 
       15*U^3 + 10*T*U^3 - 13*T^2*U^3 + 6*T^3*U^3 + U^4 - 13*T*U^4 + 
       2*T^2*U^4 + 5*U^5 + 12*T*U^5 + 2*T^3*U^5 - 2*U^6 - 4*T*U^6)*
      G[{U^(-1), U^(-1)}, 1]*Log[T])/(T^3*(-1 + U)^2*U^3) + 
    (32*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/
     (3*T*U^3) - (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 
       5*T^3*U - 4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 
       4*T^3*U^3 - 12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2*T^2 - 10*T^3 + 22*T^4 - 26*T^5 + 16*T^6 - 4*T^7 + 
       4*T*U - 30*T^2*U + 80*T^3*U - 121*T^4*U + 113*T^5*U - 57*T^6*U + 
       11*T^7*U + 2*U^2 - 30*T*U^2 + 121*T^2*U^2 - 241*T^3*U^2 + 
       281*T^4*U^2 - 199*T^5*U^2 + 79*T^6*U^2 - 13*T^7*U^2 - 10*U^3 + 
       76*T*U^3 - 224*T^2*U^3 + 357*T^3*U^3 - 334*T^4*U^3 + 179*T^5*U^3 - 
       49*T^6*U^3 + 4*T^7*U^3 + 19*U^4 - 91*T*U^4 + 216*T^2*U^4 - 
       290*T^3*U^4 + 212*T^4*U^4 - 78*T^5*U^4 + 13*T^6*U^4 - T^7*U^4 - 
       15*U^5 + 54*T*U^5 - 116*T^2*U^5 + 142*T^3*U^5 - 83*T^4*U^5 + 
       23*T^5*U^5 - 4*T^6*U^5 + T^7*U^5 + U^6 - 13*T*U^6 + 45*T^2*U^6 - 
       59*T^3*U^6 + 33*T^4*U^6 - 9*T^5*U^6 + 2*T^6*U^6 + 5*U^7 - 20*T^2*U^7 + 
       23*T^3*U^7 - 10*T^4*U^7 + T^5*U^7 - 2*U^8 + 6*T^2*U^8 - 4*T^3*U^8)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/((-1 + T)^2*T^3*(-1 + U)^2*U^3*
      (T + U)^2) - (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 
       140*T^7 - 140*T^8 + 84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 
       170*T^5*U + 283*T^6*U - 268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 
       4*T^11*U - 44*T^2*U^2 + 208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 
       212*T^6*U^2 + 17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 
       32*T*U^3 + 223*T^2*U^3 - 514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 
       43*T^6*U^3 + 45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 
       343*T^2*U^4 + 466*T^3*U^4 - 252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 
       32*T^7*U^4 + 12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 
       234*T^3*U^5 + 38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 
       24*U^6 + 101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 
       38*T^5*U^6 + 8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 
       25*T^4*U^7 + 8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8)*
      G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 4*T^9 - 
       5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
       293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 
       112*T^3*U^2 + 477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 
       1021*T^7*U^2 + 414*T^8*U^2 - 102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 
       8*T*U^3 - 108*T^2*U^3 + 568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 
       2885*T^6*U^3 + 1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 
       39*T^10*U^3 + 4*T^11*U^3 + 2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 
       1657*T^3*U^4 + 3540*T^4*U^4 - 4364*T^5*U^4 + 3037*T^6*U^4 - 
       1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 19*T^10*U^4 - 10*U^5 + 
       140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 4234*T^4*U^5 + 3644*T^5*U^5 - 
       1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 41*T^9*U^5 - 2*T^10*U^5 + 
       19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 2395*T^3*U^6 + 2720*T^4*U^6 - 
       1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 58*T^8*U^6 - 8*T^9*U^6 - 
       15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 1164*T^3*U^7 - 927*T^4*U^7 + 
       353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 12*T^8*U^7 + U^8 - 56*T*U^8 + 
       220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 119*T^5*U^8 + 47*T^6*U^8 - 
       8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 62*T^3*U^9 - 53*T^4*U^9 + 
       21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 6*T^2*U^10 - 
       10*T^3*U^10 + 4*T^4*U^10)*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T])/
     ((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4) - 
    (8*(-1 + T + U)^2*(-2*T + 8*T^2 - 15*T^3 + 16*T^4 - 9*T^5 + 2*T^6 - 2*U + 
       16*T*U - 31*T^2*U + 26*T^3*U - 11*T^4*U + 2*T^5*U + 8*U^2 - 35*T*U^2 + 
       40*T^2*U^2 - 8*T^3*U^2 - 14*T^4*U^2 + 16*T^5*U^2 - 6*T^6*U^2 - 
       11*U^3 + 34*T*U^3 - 24*T^2*U^3 - 4*T^3*U^3 + 4*T^4*U^3 - 4*T^5*U^3 + 
       4*T^6*U^3 + 4*U^4 - 15*T*U^4 + 14*T^2*U^4 - 4*T^5*U^4 + 3*U^5 + 
       2*T*U^5 - 12*T^2*U^5 + 4*T^3*U^5 + 4*T^4*U^5 - 2*U^6 + 6*T^2*U^6 - 
       4*T^3*U^6)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)) - 
    (16*LbL*Nf*(T - U)*(-1 + T + U)^2*(-4*T^4 + 12*T^5 - 12*T^6 + 4*T^7 - 
       16*T^3*U + 47*T^4*U - 42*T^5*U + 7*T^6*U + 4*T^7*U - 32*T^2*U^2 + 
       79*T^3*U^2 - 62*T^4*U^2 - 3*T^5*U^2 + 12*T^6*U^2 - 16*T*U^3 + 
       79*T^2*U^3 - 56*T^3*U^3 - 8*T^4*U^3 + 20*T^5*U^3 - 4*U^4 + 47*T*U^4 - 
       62*T^2*U^4 - 8*T^3*U^4 + 24*T^4*U^4 + 12*U^5 - 42*T*U^5 - 3*T^2*U^5 + 
       20*T^3*U^5 - 12*U^6 + 7*T*U^6 + 12*T^2*U^6 + 4*U^7 + 4*T*U^7)*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(3*T^3*U^3*(T + U)^3) - 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, U^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
      G[{0, U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
      G[{0, (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
    (32*(-1 + T + U)*(-1 + U + T*U)*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*
      Log[T])/(T^3*U) + (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
      G[{T^(-1), 0, 0}, 1]*Log[T])/(T^3*U) + 
    (64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*G[{T^(-1), 0, U^(-1)}, 1]*
      Log[T])/(T^3*U) - (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 
       6*T*U^2 + 13*U^3 + 7*T*U^3)*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/
     (T^3*U^3) + (48*(-1 + T + U)*(-2 + T + 2*U + T*U)*
      G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*
      G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U) + 
    (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), T^(-1), 0}, 1]*
      Log[T])/(T^3*U) - (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
    (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*
      Log[T])/(T^3*U) - (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*
      G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 4*T*U^3)*
      G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
    (32*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0, 0}, 1]*Log[T])/
     (T*U^3) - (16*(-1 + T + U)*(-7 + 5*T + 3*U + 2*T*U)*
      G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T*U^3) - 
    (48*(-1 + T + U)*(-2 + 2*T + U + T*U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
      Log[T])/(T*U^3) - (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + 
       T*U^3)*G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
    (32*(-1 + T + U)*(-3 + T + T*U)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/
     (T*U^3) - (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/
     (T*U^3) + (16*(-1 + T + U)*(-9 + 5*T + 3*U + 2*T*U)*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
    (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
      Log[T])/(T*U^3) + (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*
      G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T*U^3) + 
    (32*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 
       1]*Log[T])/(T*U^3) - (24*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 
       2*T*U^2)*Log[mm]*Log[T])/(T*(-1 + U)^2*U^2) - 
    (16*Nf*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[mm]*Log[T])/
     (3*T*(-1 + U)^2*U^2) + (48*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1]*
      Log[mm]*Log[T])/(T*U^3) + (32*Nf*(-1 + T + U)*(-1 + T + T*U)*
      G[{U^(-1)}, 1]*Log[mm]*Log[T])/(3*T*U^3) - 
    (32*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[2*om]*Log[T])/
     (T*(-1 + U)^2*U^2) + (64*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1]*
      Log[2*om]*Log[T])/(T*U^3) - 
    (32*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[mm]*Log[2*om]*
      Log[T])/(T*(-1 + U)^2*U^2) + (64*(-1 + T + U)*(-1 + T + T*U)*
      G[{U^(-1)}, 1]*Log[mm]*Log[2*om]*Log[T])/(T*U^3) + 
    (8*Nf*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[T]^2)/
     (3*T*(-1 + U)^2*U^2) + (2*(-1 + T + U)*(20 - 20*T - 37*U + 25*T*U + 
       17*U^2 + 12*T*U^2)*Log[T]^2)/(T*(-1 + U)^2*U^2) - 
    (16*Nf*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1]*Log[T]^2)/(3*T*U^3) - 
    (8*(-1 + T + U)*(-8 + 4*T + 15*U - 6*T*U - 8*U^2 - T*U^2 + U^3 + T*U^3)*
      G[{U^(-1)}, 1]*Log[T]^2)/(T*(-1 + U)^2*U^2) + 
    (8*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0}, 1]*Log[T]^2)/
     (T*U^3) - (8*(-1 + T + U)*(-11 + 7*T + 3*U + 4*T*U)*
      G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/(T*U^3) + 
    (8*LbL*Nf*Pi^2*(-1 + T + U)*(-8 + 8*T + 26*U - 18*T*U - 31*U^2 + 
       11*T*U^2 + 13*U^3 + 5*T*U^3)*Log[U])/(3*T*(-1 + U)^3*U^2) - 
    (8*Nf*(-26*T + 59*T^2 - 34*T^3 - 5*T^4 + 6*T^5 - 38*U + 159*T*U - 
       178*T^2*U + 25*T^3*U + 32*T^4*U + 76*U^2 - 158*T*U^2 + 31*T^2*U^2 + 
       76*T^3*U^2 - 38*U^3 + 25*T*U^3 + 38*T^2*U^3)*Log[U])/
     (9*(-1 + T)^2*T^2*U*(T + U)) - 
    (2*(6*T^2 - 7*T^3 - 4*T^4 + 5*T^5 + 208*T*U - 692*T^2*U + 799*T^3*U - 
       352*T^4*U + 33*T^5*U + 4*T^6*U + 58*U^2 - 719*T*U^2 + 1492*T^2*U^2 - 
       964*T^3*U^2 + 102*T^4*U^2 + 10*T^5*U^2 - 178*U^3 + 871*T*U^3 - 
       954*T^2*U^3 - 10*T^3*U^3 + 294*T^4*U^3 - 48*T^5*U^3 + 182*U^4 - 
       409*T*U^4 + 114*T^2*U^4 + 182*T^3*U^4 - 48*T^4*U^4 - 62*U^5 + 
       49*T*U^5 + 38*T^2*U^5)*Log[U])/((-1 + T)^2*T^2*(-1 + U)*U*(T + U)^2) - 
    (4*Pi^2*(-1 + T + U)*(28*T - 84*T^2 + 84*T^3 - 28*T^4 + 58*U - 206*T*U + 
       308*T^2*U - 221*T^3*U + 61*T^4*U - 232*U^2 + 511*T*U^2 - 423*T^2*U^2 + 
       185*T^3*U^2 - 32*T^4*U^2 + 348*U^3 - 573*T*U^3 + 231*T^2*U^3 - 
       21*T^3*U^3 - 12*T^4*U^3 - 232*U^4 + 299*T*U^4 - 19*T^2*U^4 - 
       27*T^3*U^4 + 6*T^4*U^4 + 58*U^5 - 59*T*U^5 - 17*T^2*U^5 + 8*T^3*U^5 + 
       T^4*U^5)*Log[U])/(3*(-1 + T)^2*T^2*(-1 + U)^3*U^2) + 
    (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
       206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 206*T*U^2 - 
       320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 2*T^6*U^2 + 
       38*U^3 - 202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 29*T^4*U^3 + 
       4*T^5*U^3 - 42*U^4 + 74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 4*T^4*U^4 + 
       18*U^5 - 6*T*U^5 - 7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 2*T^2*U^6)*Log[U])/
     (3*(-1 + T)*T^2*(-1 + U)*U*(T + U)^2) - 
    (8*Pi^2*(-1 + T + U)*(-29 + 15*T + 29*U + 14*T*U)*G[{T^(-1)}, 1]*Log[U])/
     (3*T^3*U) + (16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 
       25*T*U - 16*T^2*U + 25*T^3*U)*G[{T^(-1)}, 1]*Log[U])/
     (9*(-1 + T)^2*T^3*U) + (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 
       16*T^6 - 20*T^7 + 4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 
       76*T^5*U - 60*T^6*U + 33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 
       118*T^2*U^2 + 355*T^3*U^2 - 212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 
       4*T^8*U^2 - 58*U^3 + 183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 
       13*T^4*U^3 + 20*T^5*U^3 + 32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 
       116*U^4 - 309*T*U^4 + 274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 
       63*T^5*U^4 - 39*T^6*U^4 + 6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 
       184*T^2*U^5 - 16*T^3*U^5 + 78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 
       76*U^6 - 138*T*U^6 + 44*T^2*U^6 + 53*T^3*U^6 - 39*T^4*U^6 + 
       10*T^5*U^6 - 26*U^7 + 39*T*U^7 + 6*T^2*U^7 - 25*T^3*U^7 + 6*T^4*U^7 + 
       4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 4*T^3*U^8)*G[{T^(-1)}, 1]*Log[U])/
     (3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) + 
    (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
       12*T^2*U + 111*T^3*U - 185*T^4*U - 136*T^5*U + 615*T^6*U - 589*T^7*U + 
       220*T^8*U - 24*T^9*U - 12*T*U^2 + 73*T^2*U^2 - 275*T^3*U^2 + 
       304*T^4*U^2 + 278*T^5*U^2 - 715*T^6*U^2 + 367*T^7*U^2 + 2*T^8*U^2 - 
       22*T^9*U^2 - 4*U^3 + 125*T*U^3 - 467*T^2*U^3 + 714*T^3*U^3 - 
       270*T^4*U^3 - 545*T^5*U^3 + 565*T^6*U^3 - 15*T^7*U^3 - 122*T^8*U^3 + 
       26*T^9*U^3 + 31*U^4 - 435*T*U^4 + 1260*T^2*U^4 - 1346*T^3*U^4 + 
       331*T^4*U^4 + 296*T^5*U^4 - 59*T^6*U^4 - 85*T^7*U^4 + 14*T^8*U^4 - 
       88*U^5 + 702*T*U^5 - 1485*T^2*U^5 + 1049*T^3*U^5 - 51*T^4*U^5 - 
       T^5*U^5 - 144*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 118*U^6 - 
       562*T*U^6 + 767*T^2*U^6 - 208*T^3*U^6 - 165*T^4*U^6 + 16*T^5*U^6 - 
       28*T^6*U^6 + 48*T^7*U^6 - 76*U^7 + 205*T*U^7 - 130*T^2*U^7 - 
       44*T^3*U^7 + 26*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 19*U^8 - 23*T*U^8 - 
       6*T^2*U^8 - 5*T^3*U^8 + 22*T^4*U^8)*G[{T^(-1)}, 1]*Log[U])/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^2*(T + U)^3) - 
    (16*LbL*Nf*Pi^2*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*G[{U^(-1)}, 1]*
      Log[U])/(3*T*U^3) - (8*Pi^2*(-1 + T + U)*(-14 + 14*T + 9*U + 5*T*U)*
      G[{U^(-1)}, 1]*Log[U])/(3*T*U^3) + 
    (16*Nf*(-1 + T + U)*(4*T - 13*T^2 + 15*T^3 - 8*T^4 + 2*T^5 + 2*U - 
       13*T*U + 18*T^2*U - 4*T^3*U - 4*T^4*U - 4*U^2 + 9*T*U^2 - T^2*U^2 - 
       6*T^3*U^2 + 2*U^3 - T*U^3 - 2*T^2*U^3)*G[{(T + U)^(-1)}, 1]*Log[U])/
     (3*(-1 + T)^2*T^2*U*(T + U)^2) - 
    (4*(-1 + T + U)*(20*T^3 - 76*T^4 + 110*T^5 - 72*T^6 + 18*T^7 - 52*T^2*U + 
       49*T^3*U + 152*T^4*U - 263*T^5*U + 130*T^6*U - 16*T^7*U + 58*T*U^2 - 
       22*T^2*U^2 - 20*T^3*U^2 - 176*T^4*U^2 + 210*T^5*U^2 - 30*T^6*U^2 - 
       2*T^7*U^2 - 14*U^3 - 91*T*U^3 + 86*T^2*U^3 + 34*T^3*U^3 + 
       152*T^4*U^3 - 119*T^5*U^3 - 30*T^6*U^3 + 2*T^7*U^3 + 56*U^4 - 
       78*T*U^4 + 182*T^2*U^4 - 224*T^3*U^4 - 36*T^4*U^4 + 58*T^5*U^4 + 
       4*T^6*U^4 - 82*U^5 + 215*T*U^5 - 248*T^2*U^5 + 93*T^3*U^5 - 
       16*T^4*U^5 + 52*U^6 - 126*T*U^6 + 46*T^2*U^6 + 52*T^3*U^6 - 
       4*T^4*U^6 - 12*U^7 + 22*T*U^7 + 10*T^2*U^7 - 2*T^3*U^7)*
      G[{(T + U)^(-1)}, 1]*Log[U])/((-1 + T)^2*T^2*(-1 + U)^2*U^2*
      (T + U)^3) - (16*LbL*Nf*(-1 + T + U)*(24*T^3 - 76*T^4 + 84*T^5 - 
       36*T^6 + 4*T^7 + 36*T^2*U - 222*T^3*U + 378*T^4*U - 247*T^5*U + 
       59*T^6*U - 4*T^7*U + 60*T*U^2 - 276*T^2*U^2 + 620*T^3*U^2 - 
       574*T^4*U^2 + 177*T^5*U^2 + 3*T^6*U^2 - 4*T^7*U^2 - 174*T*U^3 + 
       502*T^2*U^3 - 602*T^3*U^3 + 246*T^4*U^3 + 42*T^5*U^3 - 12*T^6*U^3 + 
       4*T^7*U^3 + 4*U^4 + 160*T*U^4 - 278*T^2*U^4 + 92*T^3*U^4 + 
       26*T^4*U^4 - 20*T^5*U^4 + 4*T^6*U^4 - 16*U^5 - 15*T*U^5 - 13*T^2*U^5 + 
       32*T^3*U^5 + 24*U^6 - 45*T*U^6 + 3*T^2*U^6 + 24*T^3*U^6 - 16*U^7 + 
       14*T*U^7 + 12*T^2*U^7 - 4*T^3*U^7 + 4*U^8 - 4*T^2*U^8)*
      G[{(T + U)^(-1)}, 1]*Log[U])/(3*(-1 + T)*T^2*(-1 + U)^2*U^2*
      (T + U)^3) - (8*(-1 + T + U)*(24*T^2 - 72*T^3 + 72*T^4 - 24*T^5 + 
       8*T*U - 89*T^2*U + 202*T^3*U - 168*T^4*U + 47*T^5*U - 2*U^2 - 
       30*T*U^2 + 137*T^2*U^2 - 194*T^3*U^2 + 99*T^4*U^2 - 9*T^5*U^2 + 
       8*U^3 + 42*T*U^3 - 125*T^2*U^3 + 104*T^3*U^3 - 23*T^4*U^3 - 
       9*T^5*U^3 - 12*U^4 - 26*T*U^4 + 77*T^2*U^4 - 44*T^3*U^4 + 5*T^4*U^4 + 
       3*T^5*U^4 + 8*U^5 + 6*T*U^5 - 30*T^2*U^5 + 16*T^3*U^5 - T^4*U^5 - 
       2*U^6 + 6*T^2*U^6 - 4*T^3*U^6)*G[{0, T^(-1)}, 1]*Log[U])/
     ((-1 + T)^2*T^3*(-1 + U)^3*U^2) + 
    (16*LbL*Nf*(-1 + T + U)*(48*T^2 - 48*T^3 - 156*T^2*U + 108*T^3*U + 
       12*U^2 - 6*T*U^2 + 187*T^2*U^2 - 67*T^3*U^2 - 60*U^3 + 15*T*U^3 - 
       81*T^2*U^3 - 31*T^3*U^3 + 124*U^4 + 3*T^2*U^4 + 9*T^3*U^4 - 136*U^5 - 
       34*T*U^5 - T^2*U^5 - 11*T^3*U^5 + 84*U^6 + 42*T*U^6 + 4*T^3*U^6 - 
       28*U^7 - 21*T*U^7 + 4*U^8 + 4*T*U^8)*G[{0, T^(-1)}, 1]*Log[U])/
     (3*T^3*(-1 + U)^3*U^2) - (8*(-1 + T + U)*(-2*T^4 + 6*T^5 - 9*T^6 + 
       7*T^7 - 2*T^8 - 8*T^3*U + 36*T^4*U - 48*T^5*U + 20*T^6*U + T^7*U + 
       2*T^8*U - 12*T^2*U^2 + 84*T^3*U^2 - 103*T^4*U^2 - 17*T^5*U^2 + 
       105*T^6*U^2 - 40*T^7*U^2 + 6*T^8*U^2 - 8*T*U^3 + 96*T^2*U^3 - 
       248*T^3*U^3 - 94*T^4*U^3 + 425*T^5*U^3 - 290*T^6*U^3 + 56*T^7*U^3 - 
       10*T^8*U^3 - 2*U^4 + 54*T*U^4 - 223*T^2*U^4 + 161*T^3*U^4 + 
       712*T^4*U^4 - 697*T^5*U^4 + 224*T^6*U^4 - 42*T^7*U^4 + 4*T^8*U^4 + 
       12*U^5 - 144*T*U^5 + 160*T^2*U^5 + 311*T^3*U^5 - 1006*T^4*U^5 + 
       381*T^5*U^5 - 86*T^6*U^5 + 16*T^7*U^5 - 33*U^6 + 205*T*U^6 + 
       93*T^2*U^6 - 534*T^3*U^6 + 585*T^4*U^6 - 98*T^5*U^6 + 28*T^6*U^6 - 
       2*T^7*U^6 + 54*U^7 - 173*T*U^7 - 218*T^2*U^7 + 322*T^3*U^7 - 
       180*T^4*U^7 + 36*T^5*U^7 - 8*T^6*U^7 - 56*U^8 + 83*T*U^8 + 
       162*T^2*U^8 - 130*T^3*U^8 + 44*T^4*U^8 - 12*T^5*U^8 + 36*U^9 - 
       11*T*U^9 - 78*T^2*U^9 + 40*T^3*U^9 - 8*T^4*U^9 - 13*U^10 - 10*T*U^10 + 
       20*T^2*U^10 - 2*T^3*U^10 + 2*U^11 + 4*T*U^11)*G[{0, (T + U)^(-1)}, 1]*
      Log[U])/(T^3*(-1 + U)^3*U^3*(T + U)^4) - 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       8*T^3*U + 71*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
       8*T^2*U^2 + 100*T^3*U^2 - 277*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
       37*T^7*U^2 - 8*T*U^3 + 76*T^2*U^3 - 304*T^3*U^3 + 412*T^4*U^3 - 
       234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 59*T*U^4 - 
       220*T^2*U^4 + 380*T^3*U^4 - 246*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
       25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 182*T*U^5 + 298*T^2*U^5 - 
       180*T^3*U^5 + 4*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 
       84*U^6 + 301*T*U^6 - 188*T^2*U^6 - 28*T^3*U^6 + 24*T^4*U^6 - 
       43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 280*T*U^7 + 17*T^2*U^7 + 
       45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 140*U^8 + 133*T*U^8 + 
       55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 
       38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 
       4*T*U^11)*G[{0, (T + U)^(-1)}, 1]*Log[U])/(3*T^3*(-1 + U)^3*U^3*
      (T + U)^2) - (32*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1]*
      Log[U])/(3*T^3*U) - (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 
       16*T^5 + 4*T^6 - 3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 
       4*U^2 - 6*T*U^2 - T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3)*
      G[{T^(-1), 0}, 1]*Log[U])/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2 - 10*T + 23*T^2 - 31*T^3 + 25*T^4 - 11*T^5 + 2*T^6 - 
       6*U + 16*T*U - 11*T^2*U - 10*T^3*U + 23*T^4*U - 16*T^5*U + 4*T^6*U + 
       U^2 - 5*T*U^2 + 3*T^2*U^2 + 2*T^3*U^2 - T^4*U^2 + 3*U^3 - 2*T*U^3 - 
       2*T^2*U^3 - 4*T^3*U^3 + 3*T^4*U^3 - T^5*U^3)*G[{T^(-1), 0}, 1]*Log[U])/
     ((-1 + T)^2*T^3*U^3) - (32*Nf*(-1 + T + U)*(-1 + U + T*U)*
      G[{T^(-1), T^(-1)}, 1]*Log[U])/(3*T^3*U) + 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3)*G[{T^(-1), T^(-1)}, 1]*
      Log[U])/(3*T^3*U^3) + (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - 
       T^4 - 5*T^5 + 2*T^6 + 6*U - 16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 
       12*T^5*U + 4*T^6*U - 5*U^2 + 17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 
       2*T^4*U^2 + U^3 - 10*T*U^3 + 15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3)*
      G[{T^(-1), T^(-1)}, 1]*Log[U])/((-1 + T)^2*T^3*U^3) + 
    (32*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/
     (3*T^3*U) - (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 
       4*T^5 + 3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - 
       T^2*U^2 + 4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 19*T^4 + 15*T^5 - T^6 - 5*T^7 + 
       2*T^8 - 4*T*U + 30*T^2*U - 76*T^3*U + 91*T^4*U - 54*T^5*U + 13*T^6*U - 
       2*U^2 + 30*T*U^2 - 121*T^2*U^2 + 224*T^3*U^2 - 216*T^4*U^2 + 
       116*T^5*U^2 - 45*T^6*U^2 + 20*T^7*U^2 - 6*T^8*U^2 + 10*U^3 - 
       80*T*U^3 + 241*T^2*U^3 - 357*T^3*U^3 + 290*T^4*U^3 - 142*T^5*U^3 + 
       59*T^6*U^3 - 23*T^7*U^3 + 4*T^8*U^3 - 22*U^4 + 121*T*U^4 - 
       281*T^2*U^4 + 334*T^3*U^4 - 212*T^4*U^4 + 83*T^5*U^4 - 33*T^6*U^4 + 
       10*T^7*U^4 + 26*U^5 - 113*T*U^5 + 199*T^2*U^5 - 179*T^3*U^5 + 
       78*T^4*U^5 - 23*T^5*U^5 + 9*T^6*U^5 - T^7*U^5 - 16*U^6 + 57*T*U^6 - 
       79*T^2*U^6 + 49*T^3*U^6 - 13*T^4*U^6 + 4*T^5*U^6 - 2*T^6*U^6 + 4*U^7 - 
       11*T*U^7 + 13*T^2*U^7 - 4*T^3*U^7 + T^4*U^7 - T^5*U^7)*
      G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/((-1 + T)^2*T^3*(-1 + U)^2*U^3*
      (T + U)^2) + (8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 5*T^4 + 
       3*T^5 - 8*U + 26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 9*T^5*U + 
       15*U^2 - 33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + T^5*U^2 - 
       16*U^3 + 25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 9*U^4 - 
       8*T*U^4 - 14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 2*U^5 + 
       6*T^2*U^5 - 4*T^3*U^5)*G[{U^(-1), 0}, 1]*Log[U])/
     ((-1 + T)^2*T^3*(-1 + U)*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
       3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
       4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6)*G[{U^(-1), 0}, 1]*
      Log[U])/(3*T^3*U^3) - (8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 
       5*T^4 + 3*T^5 - 8*U + 26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 
       9*T^5*U + 15*U^2 - 33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + 
       T^5*U^2 - 16*U^3 + 25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 
       9*U^4 - 8*T*U^4 - 14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 
       2*U^5 + 6*T^2*U^5 - 4*T^3*U^5)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/
     ((-1 + T)^2*T^3*(-1 + U)*U^3) + 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
       3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
       4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^3*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
       44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
       37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 466*T^4*U^3 - 
       234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 56*T*U^4 - 
       400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
       25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 170*T*U^5 + 406*T^2*U^5 - 
       186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 
       84*U^6 + 283*T*U^6 - 212*T^2*U^6 - 43*T^3*U^6 + 24*T^4*U^6 - 
       43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 268*T*U^7 + 17*T^2*U^7 + 
       45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 140*U^8 + 130*T*U^8 + 
       55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 
       38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 
       4*T*U^11)*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/
     (3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 5*T^9 - 
       2*T^10 + 8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 155*T^7*U - 
       56*T^8*U + 3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 
       433*T^4*U^2 - 898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 
       40*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 
       1657*T^4*U^3 + 2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 
       319*T^8*U^3 + 62*T^9*U^3 - 10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 
       477*T^2*U^4 - 1698*T^3*U^4 + 3540*T^4*U^4 - 4234*T^5*U^4 + 
       2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 53*T^9*U^4 + 4*T^10*U^4 - 
       12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 2930*T^3*U^5 - 4364*T^4*U^5 + 
       3644*T^5*U^5 - 1541*T^6*U^5 + 353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 
       31*U^6 - 305*T*U^6 + 1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 
       1715*T^5*U^6 + 519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 
       42*U^7 + 293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 
       491*T^5*U^7 - 182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 
       147*T*U^8 + 414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 
       58*T^6*U^8 - 12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 
       162*T^3*U^9 - 115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 
       2*T*U^10 + 26*T^2*U^10 - 39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 
       2*U^11 - 6*T^2*U^11 + 4*T^3*U^11)*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U])/
     ((-1 + T)^2*T^3*(-1 + U)^3*U^3*(T + U)^4) + 
    (8*(-1 + T + U)^2*(2*T - 8*T^2 + 11*T^3 - 4*T^4 - 3*T^5 + 2*T^6 + 2*U - 
       16*T*U + 35*T^2*U - 34*T^3*U + 15*T^4*U - 2*T^5*U - 8*U^2 + 31*T*U^2 - 
       40*T^2*U^2 + 24*T^3*U^2 - 14*T^4*U^2 + 12*T^5*U^2 - 6*T^6*U^2 + 
       15*U^3 - 26*T*U^3 + 8*T^2*U^3 + 4*T^3*U^3 - 4*T^5*U^3 + 4*T^6*U^3 - 
       16*U^4 + 11*T*U^4 + 14*T^2*U^4 - 4*T^3*U^4 - 4*T^5*U^4 + 9*U^5 - 
       2*T*U^5 - 16*T^2*U^5 + 4*T^3*U^5 + 4*T^4*U^5 - 2*U^6 + 6*T^2*U^6 - 
       4*T^3*U^6)*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)) + 
    (16*LbL*Nf*(T - U)*(-1 + T + U)^2*(-4*T^4 + 12*T^5 - 12*T^6 + 4*T^7 - 
       16*T^3*U + 47*T^4*U - 42*T^5*U + 7*T^6*U + 4*T^7*U - 32*T^2*U^2 + 
       79*T^3*U^2 - 62*T^4*U^2 - 3*T^5*U^2 + 12*T^6*U^2 - 16*T*U^3 + 
       79*T^2*U^3 - 56*T^3*U^3 - 8*T^4*U^3 + 20*T^5*U^3 - 4*U^4 + 47*T*U^4 - 
       62*T^2*U^4 - 8*T^3*U^4 + 24*T^4*U^4 + 12*U^5 - 42*T*U^5 - 3*T^2*U^5 + 
       20*T^3*U^5 - 12*U^6 + 7*T*U^6 + 12*T^2*U^6 + 4*U^7 + 4*T*U^7)*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(3*T^3*U^3*(T + U)^3) - 
    (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, T^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
      G[{0, (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
    (32*(-1 + T + U)*(-1 + T + T*U)*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1]*
      Log[U])/(T*U^3) + (32*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
      G[{T^(-1), 0, 0}, 1]*Log[U])/(T^3*U) - 
    (16*(-1 + T + U)*(-7 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, T^(-1)}, 1]*
      Log[U])/(T^3*U) - (48*(-1 + T + U)*(-2 + T + 2*U + T*U)*
      G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
    (32*(-1 + T + U)*(-3 + U + T*U)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/
     (T^3*U) - (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/
     (T^3*U) + (16*(-1 + T + U)*(-9 + 3*T + 5*U + 2*T*U)*
      G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
    (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*
      Log[U])/(T^3*U) + (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*
      G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*U) + 
    (32*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 
       1]*Log[U])/(T^3*U) + (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
      G[{U^(-1), 0, 0}, 1]*Log[U])/(T*U^3) + 
    (64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*G[{U^(-1), 0, T^(-1)}, 1]*
      Log[U])/(T*U^3) - (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 
       7*T^3*U - U^2 + U^3 + T*U^3)*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/
     (T^3*U^3) + (48*(-1 + T + U)*(-2 + 2*T + U + T*U)*
      G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
      G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U^3) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), U^(-1), 0}, 1]*
      Log[U])/(T*U^3) - (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
      G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^3) - 
    (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
      Log[U])/(T*U^3) - (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
      G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T*U^3) + 
    (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + U^3 + T*U^3)*
      G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
    (24*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*Log[mm]*Log[U])/
     ((-1 + T)^2*T^2*U) - (16*Nf*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 
       2*T^2*U)*Log[mm]*Log[U])/(3*(-1 + T)^2*T^2*U) + 
    (48*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*Log[mm]*Log[U])/(T^3*U) + 
    (32*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*Log[mm]*Log[U])/
     (3*T^3*U) - (32*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*
      Log[2*om]*Log[U])/((-1 + T)^2*T^2*U) + 
    (64*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*Log[2*om]*Log[U])/
     (T^3*U) - (32*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*Log[mm]*
      Log[2*om]*Log[U])/((-1 + T)^2*T^2*U) + 
    (64*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*Log[mm]*Log[2*om]*Log[U])/
     (T^3*U) - (16*LbL*Nf*(-8*T^3 + 28*T^4 - 36*T^5 + 20*T^6 - 4*T^7 - 
       5*T^2*U + 36*T^3*U - 70*T^4*U + 52*T^5*U - 13*T^6*U - 5*T*U^2 + 
       22*T^2*U^2 - 45*T^3*U^2 + 35*T^4*U^2 + 2*T^5*U^2 - 13*T^6*U^2 + 
       4*T^7*U^2 - 8*U^3 + 36*T*U^3 - 45*T^2*U^3 + 12*T^3*U^3 + 21*T^4*U^3 - 
       25*T^5*U^3 + 6*T^6*U^3 + 28*U^4 - 70*T*U^4 + 35*T^2*U^4 + 21*T^3*U^4 - 
       24*T^4*U^4 + 10*T^5*U^4 - 36*U^5 + 52*T*U^5 + 2*T^2*U^5 - 25*T^3*U^5 + 
       10*T^4*U^5 + 20*U^6 - 13*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 - 4*U^7 + 
       4*T^2*U^7)*Log[T]*Log[U])/(3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
    (8*(2*T^3 - 2*T^4 - 11*T^5 + 25*T^6 - 19*T^7 + 5*T^8 + 6*T^2*U - 
       40*T^3*U + 65*T^4*U - 12*T^5*U - 45*T^6*U + 30*T^7*U - 4*T^8*U + 
       6*T*U^2 - 4*T^2*U^2 + 10*T^3*U^2 - 11*T^4*U^2 - 35*T^5*U^2 + 
       34*T^6*U^2 + 10*T^7*U^2 - 10*T^8*U^2 + 2*U^3 - 40*T*U^3 + 10*T^2*U^3 + 
       124*T^3*U^3 - 169*T^4*U^3 + 98*T^5*U^3 - 34*T^7*U^3 + 12*T^8*U^3 - 
       2*U^4 + 65*T*U^4 - 11*T^2*U^4 - 169*T^3*U^4 + 106*T^4*U^4 + 
       42*T^5*U^4 - 32*T^6*U^4 + 4*T^7*U^4 - 11*U^5 - 12*T*U^5 - 35*T^2*U^5 + 
       98*T^3*U^5 + 42*T^4*U^5 - 88*T^5*U^5 - 12*T^6*U^5 + 12*T^7*U^5 + 
       25*U^6 - 45*T*U^6 + 34*T^2*U^6 - 32*T^4*U^6 - 12*T^5*U^6 + 
       24*T^6*U^6 - 19*U^7 + 30*T*U^7 + 10*T^2*U^7 - 34*T^3*U^7 + 4*T^4*U^7 + 
       12*T^5*U^7 + 5*U^8 - 4*T*U^8 - 10*T^2*U^8 + 12*T^3*U^8)*Log[T]*Log[U])/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
       3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
       T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3)*G[{T^(-1)}, 1]*Log[T]*
      Log[U])/(3*T^3*U^3) - (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 
       9*T^4 + 2*T^5 + 10*U - 26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 
       15*U^2 + 18*T*U^2 - 6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 
       5*U^3 + 19*T*U^3 - 27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 
       5*U^4 - 28*T*U^4 + 16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 
       9*T*U^5 - T^2*U^5 - T^4*U^5)*G[{T^(-1)}, 1]*Log[T]*Log[U])/
     ((-1 + T)*T^3*(-1 + U)^2*U^3) + 
    (8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 5*T^4 + 3*T^5 - 8*U + 
       26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 9*T^5*U + 15*U^2 - 
       33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + T^5*U^2 - 16*U^3 + 
       25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 9*U^4 - 8*T*U^4 - 
       14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 2*U^5 + 6*T^2*U^5 - 
       4*T^3*U^5)*G[{U^(-1)}, 1]*Log[T]*Log[U])/((-1 + T)^2*T^3*(-1 + U)*
      U^3) - (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 
       4*U^2 - 3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 
       3*T*U^4 + 4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6)*
      G[{U^(-1)}, 1]*Log[T]*Log[U])/(3*T^3*U^3) + 
    (16*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
       8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 
       8*T^2*U^2 - 28*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 
       8*T^7*U^2 + 8*T*U^3 - 28*T^2*U^3 + 16*T^3*U^3 - 7*T^5*U^3 + 
       8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
       16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
       29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 
       4*U^8 + 4*T*U^8)*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 
       31*T^7 + 25*T^8 - 11*T^9 + 2*T^10 + 8*T^3*U - 50*T^4*U + 118*T^5*U - 
       141*T^6*U + 92*T^7*U - 31*T^8*U + 4*T^9*U + 12*T^2*U^2 - 100*T^3*U^2 + 
       233*T^4*U^2 - 191*T^5*U^2 - 22*T^6*U^2 + 135*T^7*U^2 - 94*T^8*U^2 + 
       33*T^9*U^2 - 6*T^10*U^2 + 8*T*U^3 - 100*T^2*U^3 + 348*T^3*U^3 - 
       289*T^4*U^3 - 344*T^5*U^3 + 727*T^6*U^3 - 500*T^7*U^3 + 189*T^8*U^3 - 
       42*T^9*U^3 + 4*T^10*U^3 + 2*U^4 - 50*T*U^4 + 233*T^2*U^4 - 
       289*T^3*U^4 - 438*T^4*U^4 + 1268*T^5*U^4 - 1036*T^6*U^4 + 
       411*T^7*U^4 - 118*T^8*U^4 + 19*T^9*U^4 - 10*U^5 + 118*T*U^5 - 
       191*T^2*U^5 - 344*T^3*U^5 + 1268*T^4*U^5 - 1336*T^5*U^5 + 
       603*T^6*U^5 - 146*T^7*U^5 + 39*T^8*U^5 - 2*T^9*U^5 + 23*U^6 - 
       141*T*U^6 - 22*T^2*U^6 + 727*T^3*U^6 - 1036*T^4*U^6 + 603*T^5*U^6 - 
       200*T^6*U^6 + 50*T^7*U^6 - 8*T^8*U^6 - 31*U^7 + 92*T*U^7 + 
       135*T^2*U^7 - 500*T^3*U^7 + 411*T^4*U^7 - 146*T^5*U^7 + 50*T^6*U^7 - 
       12*T^7*U^7 + 25*U^8 - 31*T*U^8 - 94*T^2*U^8 + 189*T^3*U^8 - 
       118*T^4*U^8 + 39*T^5*U^8 - 8*T^6*U^8 - 11*U^9 + 4*T*U^9 + 33*T^2*U^9 - 
       42*T^3*U^9 + 19*T^4*U^9 - 2*T^5*U^9 + 2*U^10 - 6*T^2*U^10 + 
       4*T^3*U^10)*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U])/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^4) + 
    (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0}, 1]*Log[T]*
      Log[U])/(T^3*U) + (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
      G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
    (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*
      Log[T]*Log[U])/(T^3*U) + (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
      G[{U^(-1), 0}, 1]*Log[T]*Log[U])/(T*U^3) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
      G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) + 
    (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*
      Log[U])/(T*U^3) - (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
      G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/(T*U^3) + 
    (4*(-1 + T + U)*(-10 + 10*T + 21*U - 11*T*U - 13*U^2 - 2*T*U^2 + 2*U^3 + 
       2*T*U^3)*Log[T]^2*Log[U])/(T*(-1 + U)^2*U^2) + 
    (8*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/
     (T*U^3) + (8*Nf*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*
      Log[U]^2)/(3*(-1 + T)^2*T^2*U) + 
    (2*(-1 + T + U)*(20 - 37*T + 17*T^2 - 20*U + 25*T*U + 12*T^2*U)*Log[U]^2)/
     ((-1 + T)^2*T^2*U) - (16*Nf*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*
      Log[U]^2)/(3*T^3*U) - (8*(-1 + T + U)*(-8 + 15*T - 8*T^2 + T^3 + 4*U - 
       6*T*U - T^2*U + T^3*U)*G[{T^(-1)}, 1]*Log[U]^2)/((-1 + T)^2*T^2*U) + 
    (8*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0}, 1]*Log[U]^2)/
     (T^3*U) - (8*(-1 + T + U)*(-11 + 3*T + 7*U + 4*T*U)*
      G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/(T^3*U) + 
    (4*(-1 + T + U)*(-10 + 21*T - 13*T^2 + 2*T^3 + 10*U - 11*T*U - 2*T^2*U + 
       2*T^3*U)*Log[T]*Log[U]^2)/((-1 + T)^2*T^2*U) + 
    (8*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/
     (T^3*U) - (48*LbL*Nf*(-1 + T + U)*(8*T - 32*T^2 + 48*T^3 - 32*T^4 + 
       8*T^5 + 8*U - 52*T*U + 127*T^2*U - 145*T^3*U + 80*T^4*U - 18*T^5*U - 
       32*U^2 + 127*T*U^2 - 208*T^2*U^2 + 160*T^3*U^2 - 64*T^4*U^2 + 
       11*T^5*U^2 + 48*U^3 - 145*T*U^3 + 160*T^2*U^3 - 48*T^3*U^3 - 
       2*T^4*U^3 + 5*T^5*U^3 - 32*U^4 + 80*T*U^4 - 64*T^2*U^4 - 2*T^3*U^4 + 
       8*U^5 - 18*T*U^5 + 11*T^2*U^5 + 5*T^3*U^5)*Zeta[3])/
     ((-1 + T)^3*T^2*(-1 + U)^3*U^2) + 
    (8*(-1 + T + U)*(4*T - 16*T^2 + 24*T^3 - 16*T^4 + 4*T^5 + 4*U - 2*T*U - 
       16*T^2*U + 19*T^3*U - 8*T^4*U + 3*T^5*U - 16*U^2 - 16*T*U^2 + 
       154*T^2*U^2 - 180*T^3*U^2 + 101*T^4*U^2 - 31*T^5*U^2 + 24*U^3 + 
       19*T*U^3 - 180*T^2*U^3 + 114*T^3*U^3 - 25*T^4*U^3 + 12*T^5*U^3 - 
       16*U^4 - 8*T*U^4 + 101*T^2*U^4 - 25*T^3*U^4 - 12*T^4*U^4 - 4*T^5*U^4 + 
       4*U^5 + 3*T*U^5 - 31*T^2*U^5 + 12*T^3*U^5 - 4*T^4*U^5 + 4*T^5*U^5)*
      Zeta[3])/((-1 + T)^3*T^2*(-1 + U)^3*U^2) + 
    (96*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U)*G[{T^(-1)}, 1]*Zeta[3])/
     (T^3*U) - (16*(-1 + T + U)*(-2 - 3*T + 2*U + 5*T*U)*G[{T^(-1)}, 1]*
      Zeta[3])/(T^3*U) + (96*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U)*
      G[{U^(-1)}, 1]*Zeta[3])/(T*U^3) - 
    (16*(-1 + T + U)*(-2 + 2*T - 3*U + 5*T*U)*G[{U^(-1)}, 1]*Zeta[3])/
     (T*U^3)}, 1, 3, 1], SeriesData[a, 0, 
  {(-4*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2))/
     ((-1 + T)^2*T*(-1 + U)^2*U) - (8*(-1 + T + U)*G[{T^(-1)}, 1])/(T^2*U) + 
    (8*(-1 + T + U)*G[{U^(-1)}, 1])/(T*U^2), 
   (-16*LbL*Nf*(T - U)*(-1 + T + U)*(24 - 22*T + 7*T^2 - 22*U + 38*T*U + 
       2*T^2*U + 7*U^2 + 2*T*U^2))/(3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (8*Nf*(T - U)*(-1 + T + U)*(38 - 38*T - 38*U - 12*T*U + 25*T^2*U + 
       25*T*U^2))/(9*(-1 + T)^2*T*(-1 + U)^2*U) + 
    (2*(T - U)*(-1 + T + U)*(20 - 32*T + 36*T^2 - 24*T^3 - 32*U + 124*T*U - 
       162*T^2*U + 49*T^3*U + 36*U^2 - 162*T*U^2 + 122*T^2*U^2 - 24*U^3 + 
       49*T*U^3))/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)) - 
    (8*LbL*Nf*Pi^2*(T - U)*(-1 + T + U)*(-7 + 17*T - 16*T^2 + 6*T^3 + 17*U - 
       36*T*U + 38*T^2*U - 13*T^3*U - 16*U^2 + 38*T*U^2 - 47*T^2*U^2 + 
       13*T^3*U^2 + 6*U^3 - 13*T*U^3 + 13*T^2*U^3))/
     (3*(-1 + T)^3*T*(-1 + U)^3*U) + (4*Pi^2*(T - U)*(-1 + T + U)*
      (9 - 29*T + 33*T^2 - 13*T^3 - 29*U + 81*T*U - 86*T^2*U + 30*T^3*U + 
       33*U^2 - 86*T*U^2 + 85*T^2*U^2 - 24*T^3*U^2 - 13*U^3 + 30*T*U^3 - 
       24*T^2*U^3 + 3*T^3*U^3))/(3*(-1 + T)^3*T*(-1 + U)^3*U) - 
    (16*LbL*Nf*Pi^2*(-1 + T + U)*(1 + 3*U)*G[{T^(-1)}, 1])/(3*T^2*U) - 
    (8*Pi^2*(-1 + T + U)*(7 + 6*U)*G[{T^(-1)}, 1])/(3*T^2*U) + 
    (16*Nf*(-1 + T + U)*(19 - 44*T + 25*T^2 + 3*T^2*U)*G[{T^(-1)}, 1])/
     (9*(-1 + T)^2*T^2*U) - (16*LbL*Nf*(-1 + T + U)*(-9*T - 4*T^2 + 33*T^3 - 
       21*T^4 + T^5 - 3*U + 6*T*U + 42*T^2*U - 98*T^3*U + 49*T^4*U - 
       2*T^5*U + 10*U^2 + 9*T*U^2 - 57*T^2*U^2 + 54*T^3*U^2 - 11*T^4*U^2 + 
       T^5*U^2 - 12*U^3 + 26*T*U^3 - 3*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 + 
       6*U^4 - 16*T*U^4 + 5*T^2*U^4 - T^3*U^4 - U^5 + 2*T*U^5 - T^2*U^5)*
      G[{T^(-1)}, 1])/(3*(-1 + T)*T^2*(-1 + U)^2*U*(T + U)) - 
    (4*(-1 + T + U)*(-91*T^3 + 234*T^4 - 179*T^5 + 30*T^6 + 6*T^7 - 
       49*T^2*U + 194*T^3*U - 289*T^4*U + 205*T^5*U - 70*T^6*U + 2*T^7*U - 
       113*T*U^2 + 298*T^2*U^2 - 140*T^3*U^2 - 167*T^4*U^2 + 87*T^5*U^2 + 
       28*T^6*U^2 - 11*U^3 + 206*T*U^3 - 384*T^2*U^3 + 31*T^3*U^3 + 
       297*T^4*U^3 - 137*T^5*U^3 + 12*T^6*U^3 + 12*U^4 - 57*T*U^4 + 
       23*T^2*U^4 + 99*T^3*U^4 - 63*T^4*U^4 + 9*U^5 - 72*T*U^5 + 
       137*T^2*U^5 - 69*T^3*U^5 - 12*T^4*U^5 - 10*U^6 + 28*T*U^6 - 
       25*T^2*U^6)*G[{T^(-1)}, 1])/((-1 + T)^2*T^2*(-1 + U)^2*U*(T + U)^3) + 
    (16*LbL*Nf*Pi^2*(1 + 3*T)*(-1 + T + U)*G[{U^(-1)}, 1])/(3*T*U^2) + 
    (8*Pi^2*(7 + 6*T)*(-1 + T + U)*G[{U^(-1)}, 1])/(3*T*U^2) - 
    (16*Nf*(-1 + T + U)*(19 - 44*U + 25*U^2 + 3*T*U^2)*G[{U^(-1)}, 1])/
     (9*T*(-1 + U)^2*U^2) - (16*LbL*Nf*(-1 + T + U)*(3*T - 10*T^2 + 12*T^3 - 
       6*T^4 + T^5 + 9*U - 6*T*U - 9*T^2*U - 26*T^3*U + 16*T^4*U - 2*T^5*U + 
       4*U^2 - 42*T*U^2 + 57*T^2*U^2 + 3*T^3*U^2 - 5*T^4*U^2 + T^5*U^2 - 
       33*U^3 + 98*T*U^3 - 54*T^2*U^3 + 6*T^3*U^3 + T^4*U^3 + 21*U^4 - 
       49*T*U^4 + 11*T^2*U^4 - T^3*U^4 - U^5 + 2*T*U^5 - T^2*U^5)*
      G[{U^(-1)}, 1])/(3*(-1 + T)^2*T*(-1 + U)*U^2*(T + U)) - 
    (4*(-1 + T + U)*(11*T^3 - 12*T^4 - 9*T^5 + 10*T^6 + 113*T^2*U - 
       206*T^3*U + 57*T^4*U + 72*T^5*U - 28*T^6*U + 49*T*U^2 - 298*T^2*U^2 + 
       384*T^3*U^2 - 23*T^4*U^2 - 137*T^5*U^2 + 25*T^6*U^2 + 91*U^3 - 
       194*T*U^3 + 140*T^2*U^3 - 31*T^3*U^3 - 99*T^4*U^3 + 69*T^5*U^3 - 
       234*U^4 + 289*T*U^4 + 167*T^2*U^4 - 297*T^3*U^4 + 63*T^4*U^4 + 
       12*T^5*U^4 + 179*U^5 - 205*T*U^5 - 87*T^2*U^5 + 137*T^3*U^5 - 30*U^6 + 
       70*T*U^6 - 28*T^2*U^6 - 12*T^3*U^6 - 6*U^7 - 2*T*U^7)*G[{U^(-1)}, 1])/
     ((-1 + T)^2*T*(-1 + U)^2*U^2*(T + U)^3) - 
    (8*(T - U)*(-1 + T + U)*(3 - 6*T - 6*T^2 + 14*T^3 - 5*T^4 - 6*U - 9*T*U + 
       39*T^2*U - 21*T^3*U + T^4*U - 6*U^2 + 39*T*U^2 - 30*T^2*U^2 + 
       2*T^3*U^2 + 14*U^3 - 21*T*U^3 + 2*T^2*U^3 - 5*U^4 + T*U^4)*
      G[{(T + U)^(-1)}, 1])/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2) + 
    (16*LbL*Nf*(T - U)*(-1 + T + U)*(-4 + 14*T - 18*T^2 + 13*T^3 - 5*T^4 + 
       14*U - 44*T*U + 59*T^2*U - 46*T^3*U + 11*T^4*U - 18*U^2 + 59*T*U^2 - 
       86*T^2*U^2 + 39*T^3*U^2 + 13*U^3 - 46*T*U^3 + 39*T^2*U^3 - 5*U^4 + 
       11*T*U^4)*G[{(T + U)^(-1)}, 1])/((-1 + T)^2*T*(-1 + U)^2*U*
      (T + U)^2) + (8*(-1 + T + U)*(-12*T + 15*T^2 + 8*T^3 - 11*T^4 - 4*U + 
       33*T*U - 18*T^2*U - 51*T^3*U + 39*T^4*U + 14*U^2 - 51*T*U^2 + 
       30*T^2*U^2 + 37*T^3*U^2 - 27*T^4*U^2 - 18*U^3 + 51*T*U^3 - 
       34*T^2*U^3 - 9*T^3*U^3 + 7*T^4*U^3 + 10*U^4 - 25*T*U^4 + 17*T^2*U^4 - 
       T^3*U^4 - 2*U^5 + 4*T*U^5 - 2*T^2*U^5)*G[{0, T^(-1)}, 1])/
     ((-1 + T)^2*T^2*(-1 + U)^3*U) - 
    (16*LbL*Nf*(-1 + T + U)*(-12*T - 36*T^2 + 6*U + 45*T*U + 75*T^2*U - 
       21*U^2 - 43*T*U^2 - 69*T^2*U^2 + 28*U^3 + 21*T*U^3 - 9*T^2*U^3 - 
       18*U^4 - 15*T*U^4 + 3*T^2*U^4 + 6*U^5 + 4*T*U^5 - U^6)*
      G[{0, T^(-1)}, 1])/(3*T^2*(-1 + U)^3*U) - 
    (16*LbL*Nf*(-1 + T + U)*(-6*T + 21*T^2 - 28*T^3 + 18*T^4 - 6*T^5 + T^6 + 
       12*U - 45*T*U + 43*T^2*U - 21*T^3*U + 15*T^4*U - 4*T^5*U + 36*U^2 - 
       75*T*U^2 + 69*T^2*U^2 + 9*T^3*U^2 - 3*T^4*U^2)*G[{0, U^(-1)}, 1])/
     (3*(-1 + T)^3*T*U^2) + (8*(-1 + T + U)*(4*T - 14*T^2 + 18*T^3 - 10*T^4 + 
       2*T^5 + 12*U - 33*T*U + 51*T^2*U - 51*T^3*U + 25*T^4*U - 4*T^5*U - 
       15*U^2 + 18*T*U^2 - 30*T^2*U^2 + 34*T^3*U^2 - 17*T^4*U^2 + 2*T^5*U^2 - 
       8*U^3 + 51*T*U^3 - 37*T^2*U^3 + 9*T^3*U^3 + T^4*U^3 + 11*U^4 - 
       39*T*U^4 + 27*T^2*U^4 - 7*T^3*U^4)*G[{0, U^(-1)}, 1])/
     ((-1 + T)^3*T*(-1 + U)^2*U^2) + (16*LbL*Nf*(T - U)*(-1 + T + U)*
      (-2*T^2 + 12*T^3 - 30*T^4 + 40*T^5 - 30*T^6 + 12*T^7 - 2*T^8 - 10*T*U + 
       54*T^2*U - 111*T^3*U + 137*T^4*U - 120*T^5*U + 78*T^6*U - 34*T^7*U + 
       6*T^8*U - 2*U^2 + 54*T*U^2 - 180*T^2*U^2 + 247*T^3*U^2 - 186*T^4*U^2 + 
       78*T^5*U^2 - 53*T^6*U^2 + 30*T^7*U^2 - 6*T^8*U^2 + 12*U^3 - 
       111*T*U^3 + 247*T^2*U^3 - 210*T^3*U^3 - 54*T^4*U^3 + 159*T^5*U^3 - 
       39*T^6*U^3 - 6*T^7*U^3 + 2*T^8*U^3 - 30*U^4 + 137*T*U^4 - 
       186*T^2*U^4 - 54*T^3*U^4 + 354*T^4*U^4 - 225*T^5*U^4 + 42*T^6*U^4 - 
       2*T^7*U^4 + 40*U^5 - 120*T*U^5 + 78*T^2*U^5 + 159*T^3*U^5 - 
       225*T^4*U^5 + 84*T^5*U^5 - 16*T^6*U^5 - 30*U^6 + 78*T*U^6 - 
       53*T^2*U^6 - 39*T^3*U^6 + 42*T^4*U^6 - 16*T^5*U^6 + 12*U^7 - 
       34*T*U^7 + 30*T^2*U^7 - 6*T^3*U^7 - 2*T^4*U^7 - 2*U^8 + 6*T*U^8 - 
       6*T^2*U^8 + 2*T^3*U^8)*G[{0, (T + U)^(-1)}, 1])/
     (3*(-1 + T)^3*T^2*(-1 + U)^3*U^2*(T + U)^2) - 
    (8*(T - U)*(-1 + T + U)*(8*T^4 - 34*T^5 + 58*T^6 - 50*T^7 + 22*T^8 - 
       4*T^9 + 64*T^3*U - 286*T^4*U + 528*T^5*U - 530*T^6*U + 310*T^7*U - 
       98*T^8*U + 12*T^9*U + 40*T^2*U^2 - 424*T^3*U^2 + 1326*T^4*U^2 - 
       1986*T^5*U^2 + 1632*T^6*U^2 - 733*T^7*U^2 + 161*T^8*U^2 - 12*T^9*U^2 + 
       64*T*U^3 - 424*T^2*U^3 + 1496*T^3*U^3 - 3082*T^4*U^3 + 3682*T^5*U^3 - 
       2425*T^6*U^3 + 800*T^7*U^3 - 107*T^8*U^3 + 4*T^9*U^3 + 8*U^4 - 
       286*T*U^4 + 1326*T^2*U^4 - 3082*T^3*U^4 + 4460*T^4*U^4 - 
       3900*T^5*U^4 + 1831*T^6*U^4 - 387*T^7*U^4 + 26*T^8*U^4 - 34*U^5 + 
       528*T*U^5 - 1986*T^2*U^5 + 3682*T^3*U^5 - 3900*T^4*U^5 + 
       2288*T^5*U^5 - 662*T^6*U^5 + 68*T^7*U^5 + 58*U^6 - 530*T*U^6 + 
       1632*T^2*U^6 - 2425*T^3*U^6 + 1831*T^4*U^6 - 662*T^5*U^6 + 
       92*T^6*U^6 - 50*U^7 + 310*T*U^7 - 733*T^2*U^7 + 800*T^3*U^7 - 
       387*T^4*U^7 + 68*T^5*U^7 + 22*U^8 - 98*T*U^8 + 161*T^2*U^8 - 
       107*T^3*U^8 + 26*T^4*U^8 - 4*U^9 + 12*T*U^9 - 12*T^2*U^9 + 4*T^3*U^9)*
      G[{0, (T + U)^(-1)}, 1])/((-1 + T)^3*T^2*(-1 + U)^3*U^2*(T + U)^4) + 
    (32*LbL*Nf*(-1 + T + U)*(-T + 3*T^2 - 3*T^3 + T^4 - 2*U + 3*T^2*U - 
       4*T^3*U + 6*U^2 - 3*T^2*U^2)*G[{T^(-1), 0}, 1])/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(8*T - 26*T^2 + 32*T^3 - 18*T^4 + 4*T^5 + 8*U - 26*T*U + 
       52*T^2*U - 60*T^3*U + 34*T^4*U - 8*T^5*U - 14*U^2 + 11*T*U^2 - 
       5*T^2*U^2 + 14*T^3*U^2 - 13*T^4*U^2 + 4*T^5*U^2 + 4*U^3 + 22*T*U^3 - 
       36*T^2*U^3 + 18*T^3*U^3 - 2*T^4*U^3 + 2*U^4 - 15*T*U^4 + 16*T^2*U^4 - 
       6*T^3*U^4)*G[{T^(-1), 0}, 1])/((-1 + T)^2*T^2*(-1 + U)^2*U^2) - 
    (32*Nf*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1])/(3*T^2*U) - 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(T - 2*T^2 + T^3 - U - T*U - 4*T^2*U - 
       3*U^2 - 3*T*U^2)*G[{T^(-1), T^(-1)}, 1])/(3*T^2*U^2) + 
    (8*(-1 + T + U)*(4*T - 15*T^2 + 20*T^3 - 11*T^4 + 2*T^5 - 4*U + 10*T*U - 
       6*T^2*U + 2*T^3*U - 2*T^4*U + 3*U^2 - 14*T*U^2 + 13*T^2*U^2 - 
       4*T^3*U^2)*G[{T^(-1), T^(-1)}, 1])/((-1 + T)^2*T^2*U^2) - 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
    (8*(-1 + T + U)*(2*T^4 + 7*T^2*U + 2*T^3*U + 12*T*U^2 - 2*T^2*U^2 + 
       7*U^3 - 4*T*U^3 - 2*U^4)*G[{T^(-1), (T + U)^(-1)}, 1])/
     (T^2*U^2*(T + U)^2) + (32*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + U - 3*U^2 - 
       3*T*U^2 + 3*T^2*U^2 + 3*U^3 + 4*T*U^3 - U^4)*G[{U^(-1), 0}, 1])/
     (3*T^2*U^2) - (8*(-1 + T + U)*(-8*T + 14*T^2 - 4*T^3 - 2*T^4 - 8*U + 
       26*T*U - 11*T^2*U - 22*T^3*U + 15*T^4*U + 26*U^2 - 52*T*U^2 + 
       5*T^2*U^2 + 36*T^3*U^2 - 16*T^4*U^2 - 32*U^3 + 60*T*U^3 - 14*T^2*U^3 - 
       18*T^3*U^3 + 6*T^4*U^3 + 18*U^4 - 34*T*U^4 + 13*T^2*U^4 + 2*T^3*U^4 - 
       4*U^5 + 8*T*U^5 - 4*T^2*U^5)*G[{U^(-1), 0}, 1])/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2) + 
    (32*Nf*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1])/(3*T*U^2) - 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(T + 3*T^2 - U + T*U + 3*T^2*U + 2*U^2 + 
       4*T*U^2 - U^3)*G[{U^(-1), U^(-1)}, 1])/(3*T^2*U^2) + 
    (8*(-1 + T + U)*(4*T - 3*T^2 - 4*U - 10*T*U + 14*T^2*U + 15*U^2 + 
       6*T*U^2 - 13*T^2*U^2 - 20*U^3 - 2*T*U^3 + 4*T^2*U^3 + 11*U^4 + 
       2*T*U^4 - 2*U^5)*G[{U^(-1), U^(-1)}, 1])/(T^2*(-1 + U)^2*U^2) + 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
    (8*(-1 + T + U)*(-7*T^3 + 2*T^4 - 12*T^2*U + 4*T^3*U - 7*T*U^2 + 
       2*T^2*U^2 - 2*T*U^3 - 2*U^4)*G[{U^(-1), (T + U)^(-1)}, 1])/
     (T^2*U^2*(T + U)^2) + (16*LbL*Nf*(-1 + T + U)*(T^3 - 3*T^4 + 3*T^5 - 
       T^6 + 7*T^2*U + 3*T^3*U - 6*T^4*U - 7*T^5*U + 3*T^6*U + 8*T*U^2 - 
       6*T^2*U^2 - 48*T^3*U^2 + 28*T^4*U^2 + 3*T^5*U^2 - 3*T^6*U^2 - 4*U^3 - 
       12*T*U^3 - 36*T^2*U^3 + 98*T^3*U^3 - 48*T^4*U^3 + 3*T^5*U^3 + 
       T^6*U^3 + 18*U^4 - 12*T*U^4 + 76*T^2*U^4 - 90*T^3*U^4 + 18*T^4*U^4 - 
       2*T^5*U^4 - 33*U^5 + 38*T*U^5 - 45*T^2*U^5 - 7*T^4*U^5 + 32*U^6 - 
       21*T*U^6 - 21*T^2*U^6 - 18*U^7 - 3*T*U^7 + 7*T^2*U^7 + 6*U^8 + 
       2*T*U^8 - U^9)*G[{(T + U)^(-1), T^(-1)}, 1])/
     (3*T^2*(-1 + U)^3*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(-4*T^5 + 15*T^6 - 20*T^7 + 11*T^8 - 2*T^9 - 21*T^4*U + 
       84*T^5*U - 141*T^6*U + 118*T^7*U - 46*T^8*U + 6*T^9*U + 29*T^3*U^2 + 
       8*T^4*U^2 - 243*T^5*U^2 + 412*T^6*U^2 - 273*T^7*U^2 + 74*T^8*U^2 - 
       6*T^9*U^2 - 3*T^2*U^3 - 113*T^3*U^3 + 123*T^4*U^3 + 325*T^5*U^3 - 
       578*T^6*U^3 + 291*T^7*U^3 - 46*T^8*U^3 + 2*T^9*U^3 + 23*T*U^4 - 
       76*T^2*U^4 + 256*T^3*U^4 - 218*T^4*U^4 - 259*T^5*U^4 + 389*T^6*U^4 - 
       129*T^7*U^4 + 11*T^8*U^4 - 99*T*U^5 + 319*T^2*U^5 - 454*T^3*U^5 + 
       246*T^4*U^5 + 77*T^5*U^5 - 113*T^6*U^5 + 21*T^7*U^5 - 3*U^6 + 
       175*T*U^6 - 518*T^2*U^6 + 566*T^3*U^6 - 245*T^4*U^6 + 16*T^5*U^6 + 
       12*T^6*U^6 + 11*U^7 - 173*T*U^7 + 433*T^2*U^7 - 380*T^3*U^7 + 
       124*T^4*U^7 - 12*T^5*U^7 - 15*U^8 + 104*T*U^8 - 184*T^2*U^8 + 
       115*T^3*U^8 - 21*T^4*U^8 + 9*U^9 - 34*T*U^9 + 35*T^2*U^9 - 
       11*T^3*U^9 - 2*U^10 + 4*T*U^10 - 2*T^2*U^10)*G[{(T + U)^(-1), T^(-1)}, 
       1])/((-1 + T)^2*T^2*(-1 + U)^3*U^2*(T + U)^4) + 
    (16*LbL*Nf*(-1 + T + U)*(4*T^3 - 18*T^4 + 33*T^5 - 32*T^6 + 18*T^7 - 
       6*T^8 + T^9 - 8*T^2*U + 12*T^3*U + 12*T^4*U - 38*T^5*U + 21*T^6*U + 
       3*T^7*U - 2*T^8*U - 7*T*U^2 + 6*T^2*U^2 + 36*T^3*U^2 - 76*T^4*U^2 + 
       45*T^5*U^2 + 21*T^6*U^2 - 7*T^7*U^2 - U^3 - 3*T*U^3 + 48*T^2*U^3 - 
       98*T^3*U^3 + 90*T^4*U^3 + 3*U^4 + 6*T*U^4 - 28*T^2*U^4 + 48*T^3*U^4 - 
       18*T^4*U^4 + 7*T^5*U^4 - 3*U^5 + 7*T*U^5 - 3*T^2*U^5 - 3*T^3*U^5 + 
       2*T^4*U^5 + U^6 - 3*T*U^6 + 3*T^2*U^6 - T^3*U^6)*
      G[{(T + U)^(-1), U^(-1)}, 1])/(3*(-1 + T)^3*T^2*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(3*T^6 - 11*T^7 + 15*T^8 - 9*T^9 + 2*T^10 - 23*T^4*U + 
       99*T^5*U - 175*T^6*U + 173*T^7*U - 104*T^8*U + 34*T^9*U - 4*T^10*U + 
       3*T^3*U^2 + 76*T^4*U^2 - 319*T^5*U^2 + 518*T^6*U^2 - 433*T^7*U^2 + 
       184*T^8*U^2 - 35*T^9*U^2 + 2*T^10*U^2 - 29*T^2*U^3 + 113*T^3*U^3 - 
       256*T^4*U^3 + 454*T^5*U^3 - 566*T^6*U^3 + 380*T^7*U^3 - 115*T^8*U^3 + 
       11*T^9*U^3 + 21*T*U^4 - 8*T^2*U^4 - 123*T^3*U^4 + 218*T^4*U^4 - 
       246*T^5*U^4 + 245*T^6*U^4 - 124*T^7*U^4 + 21*T^8*U^4 + 4*U^5 - 
       84*T*U^5 + 243*T^2*U^5 - 325*T^3*U^5 + 259*T^4*U^5 - 77*T^5*U^5 - 
       16*T^6*U^5 + 12*T^7*U^5 - 15*U^6 + 141*T*U^6 - 412*T^2*U^6 + 
       578*T^3*U^6 - 389*T^4*U^6 + 113*T^5*U^6 - 12*T^6*U^6 + 20*U^7 - 
       118*T*U^7 + 273*T^2*U^7 - 291*T^3*U^7 + 129*T^4*U^7 - 21*T^5*U^7 - 
       11*U^8 + 46*T*U^8 - 74*T^2*U^8 + 46*T^3*U^8 - 11*T^4*U^8 + 2*U^9 - 
       6*T*U^9 + 6*T^2*U^9 - 2*T^3*U^9)*G[{(T + U)^(-1), U^(-1)}, 1])/
     ((-1 + T)^3*T^2*(-1 + U)^2*U^2*(T + U)^4) + 
    (16*(T - U)*(-1 + T + U)^3*(-T - U + 2*T*U)*
      G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)^2*T^2*(-1 + U)^2*U^2) + 
    (32*(T - U)*(-1 + T + U)*G[{0, T^(-1), T^(-1)}, 1])/(T^2*U^2) - 
    (16*(2*T - U)*(-1 + T + U)*G[{0, T^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
    (32*(T - U)*(-1 + T + U)*G[{0, U^(-1), U^(-1)}, 1])/(T^2*U^2) - 
    (16*(T - 2*U)*(-1 + T + U)*G[{0, U^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
    (16*(2*T - U)*(-1 + T + U)*G[{0, (T + U)^(-1), T^(-1)}, 1])/(T^2*U^2) - 
    (16*(T - 2*U)*(-1 + T + U)*G[{0, (T + U)^(-1), U^(-1)}, 1])/(T^2*U^2) + 
    (32*(T - U)*(-1 + T + U)*G[{0, (T + U)^(-1), (T + U)^(-1)}, 1])/
     (T^2*U^2) + (48*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0, 0}, 1])/(T^2*U) - 
    (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0, T^(-1)}, 1])/(T^2*U) + 
    (64*LbL*Nf*(-1 + T + U)*(1 + 3*U)*G[{T^(-1), 0, U^(-1)}, 1])/(T^2*U) + 
    (16*(-1 + T + U)*(T - 5*U - 6*U^2)*G[{T^(-1), 0, U^(-1)}, 1])/(T^2*U^2) - 
    (32*LbL*Nf*(-1 + T + U)*(1 + 3*U)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/
     (T^2*U) + (48*(-1 + T + U)*G[{T^(-1), T^(-1), 0}, 1])/T^2 - 
    (48*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 - 
    (32*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/(T^2*U) + 
    (16*(-1 + T + U)*(1 + 3*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/
     (T^2*U) - (32*LbL*Nf*(-1 + T + U)*(1 + 3*U)*
      G[{T^(-1), (T + U)^(-1), U^(-1)}, 1])/(T^2*U) - 
    (16*(-1 + T + U)*(T - 2*U - 3*U^2)*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1])/
     (T^2*U^2) + (32*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     (T^2*U) - (48*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1])/(T*U^2) - 
    (64*LbL*Nf*(1 + 3*T)*(-1 + T + U)*G[{U^(-1), 0, T^(-1)}, 1])/(T*U^2) + 
    (16*(5*T + 6*T^2 - U)*(-1 + T + U)*G[{U^(-1), 0, T^(-1)}, 1])/(T^2*U^2) + 
    (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0, U^(-1)}, 1])/(T*U^2) + 
    (32*LbL*Nf*(1 + 3*T)*(-1 + T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/
     (T*U^2) - (48*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1])/U^2 + 
    (48*(-1 + T + U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U^2 + 
    (32*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/(T*U^2) + 
    (32*LbL*Nf*(1 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1])/
     (T*U^2) - (16*(2*T + 3*T^2 - U)*(-1 + T + U)*
      G[{U^(-1), (T + U)^(-1), T^(-1)}, 1])/(T^2*U^2) - 
    (16*(1 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/
     (T*U^2) - (32*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
     (T*U^2) + (24*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2)*
      Log[mm])/((-1 + T)^2*T*(-1 + U)^2*U) + 
    (16*Nf*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2)*Log[mm])/
     (3*(-1 + T)^2*T*(-1 + U)^2*U) + (48*(-1 + T + U)*G[{T^(-1)}, 1]*Log[mm])/
     (T^2*U) + (32*Nf*(-1 + T + U)*G[{T^(-1)}, 1]*Log[mm])/(3*T^2*U) - 
    (48*(-1 + T + U)*G[{U^(-1)}, 1]*Log[mm])/(T*U^2) - 
    (32*Nf*(-1 + T + U)*G[{U^(-1)}, 1]*Log[mm])/(3*T*U^2) + 
    (32*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2)*Log[2*om])/
     ((-1 + T)^2*T*(-1 + U)^2*U) + (64*(-1 + T + U)*G[{T^(-1)}, 1]*Log[2*om])/
     (T^2*U) - (64*(-1 + T + U)*G[{U^(-1)}, 1]*Log[2*om])/(T*U^2) + 
    (32*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2)*Log[mm]*
      Log[2*om])/((-1 + T)^2*T*(-1 + U)^2*U) + 
    (64*(-1 + T + U)*G[{T^(-1)}, 1]*Log[mm]*Log[2*om])/(T^2*U) - 
    (64*(-1 + T + U)*G[{U^(-1)}, 1]*Log[mm]*Log[2*om])/(T*U^2) + 
    (16*LbL*Nf*(T - U)*(-1 + T + U)*(3 - 11*T + 9*T^2 - T^3 - 11*U + 21*T*U - 
       8*T^2*U + T^3*U + 9*U^2 - 8*T*U^2 + 2*T^2*U^2 - U^3 + T*U^3)*Log[T])/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)) - 
    (4*(-1 + T + U)*(-40*T^3 + 76*T^4 - 34*T^5 - 2*T^6 + 16*T^2*U + 8*T^3*U - 
       69*T^4*U + 50*T^5*U + T^6*U - 64*T*U^2 + 36*T^2*U^2 + 127*T^3*U^2 - 
       88*T^4*U^2 - 5*T^5*U^2 + 24*U^3 + 40*T*U^3 - 57*T^2*U^3 - 90*T^3*U^3 + 
       83*T^4*U^3 - 12*T^5*U^3 - 64*U^4 + 119*T*U^4 - 52*T^2*U^4 - 
       15*T^3*U^4 + 50*U^5 - 112*T*U^5 + 56*T^2*U^5 + 12*T^3*U^5 - 10*U^6 + 
       16*T*U^6)*Log[T])/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^3) + 
    (16*LbL*Nf*(-1 + T + U)*(-T + 3*T^2 - 3*T^3 + T^4 - 2*U + 3*T^2*U - 
       4*T^3*U + 6*U^2 - 3*T^2*U^2)*G[{T^(-1)}, 1]*Log[T])/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(-4*T + 9*T^2 - 7*T^3 + 2*T^4 - 4*U + 10*T*U - 15*T^2*U + 
       13*T^3*U - 4*T^4*U + 7*U^2 - T*U^2 + 2*T^2*U^2 - 6*T^3*U^2 + 
       2*T^4*U^2 - 2*U^3 - 14*T*U^3 + 9*T^2*U^3 - T^3*U^3 - U^4 + 9*T*U^4 - 
       4*T^2*U^4)*G[{T^(-1)}, 1]*Log[T])/((-1 + T)*T^2*(-1 + U)^2*U^2) + 
    (16*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + U - 3*U^2 - 3*T*U^2 + 3*T^2*U^2 + 
       3*U^3 + 4*T*U^3 - U^4)*G[{U^(-1)}, 1]*Log[T])/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(-4*T + 7*T^2 - 2*T^3 - T^4 - 4*U + 12*T*U - 6*T^2*U - 
       6*T^3*U + 4*T^4*U + 13*U^2 - 25*T*U^2 + 3*T^2*U^2 + 11*T^3*U^2 - 
       3*T^4*U^2 - 16*U^3 + 30*T*U^3 - 6*T^2*U^3 - 8*T^3*U^3 + 2*T^4*U^3 + 
       9*U^4 - 17*T*U^4 + 6*T^2*U^4 + T^3*U^4 - 2*U^5 + 4*T*U^5 - 2*T^2*U^5)*
      G[{U^(-1)}, 1]*Log[T])/((-1 + T)^2*T^2*(-1 + U)^2*U^2) - 
    (16*LbL*Nf*(T - U)*(-1 + T + U)*(-T^2 + 3*T^3 - 3*T^4 + T^5 - 5*T*U + 
       9*T^2*U - 6*T^3*U - T^4*U - U^2 + 9*T*U^2 - 6*T^2*U^2 - 8*T^3*U^2 + 
       3*U^3 - 6*T*U^3 - 8*T^2*U^3 - 3*U^4 - T*U^4 + U^5)*
      G[{(T + U)^(-1)}, 1]*Log[T])/(3*T^2*U^2*(T + U)^2) + 
    (8*(T - U)*(-1 + T + U)*(4*T^4 - 13*T^5 + 16*T^6 - 9*T^7 + 2*T^8 + 
       32*T^3*U - 107*T^4*U + 143*T^5*U - 99*T^6*U + 35*T^7*U - 4*T^8*U + 
       20*T^2*U^2 - 160*T^3*U^2 + 376*T^4*U^2 - 397*T^5*U^2 + 200*T^6*U^2 - 
       40*T^7*U^2 + 2*T^8*U^2 + 32*T*U^3 - 160*T^2*U^3 + 426*T^3*U^3 - 
       639*T^4*U^3 + 485*T^5*U^3 - 154*T^6*U^3 + 13*T^7*U^3 + 4*U^4 - 
       107*T*U^4 + 376*T^2*U^4 - 639*T^3*U^4 + 600*T^4*U^4 - 266*T^5*U^4 + 
       34*T^6*U^4 - 13*U^5 + 143*T*U^5 - 397*T^2*U^5 + 485*T^3*U^5 - 
       266*T^4*U^5 + 46*T^5*U^5 + 16*U^6 - 99*T*U^6 + 200*T^2*U^6 - 
       154*T^3*U^6 + 34*T^4*U^6 - 9*U^7 + 35*T*U^7 - 40*T^2*U^7 + 
       13*T^3*U^7 + 2*U^8 - 4*T*U^8 + 2*T^2*U^8)*G[{(T + U)^(-1)}, 1]*Log[T])/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4) + 
    (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0}, 1]*Log[T])/(T^2*U) + 
    (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), T^(-1)}, 1]*Log[T])/(T^2*U) - 
    (16*(-1 + T + U)*(T + U)*G[{T^(-1), U^(-1)}, 1]*Log[T])/(T^2*U^2) - 
    (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U) - 
    (32*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T])/(T*U^2) - 
    (16*(-1 + T + U)*(T + U)*G[{U^(-1), T^(-1)}, 1]*Log[T])/(T^2*U^2) + 
    (32*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T])/(T*U^2) + 
    (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^2) - 
    (4*(-1 + T + U)*(4 + 6*T - 6*U - 9*T*U + 2*U^2 + 2*T*U^2)*Log[T]^2)/
     (T*(-1 + U)^2*U) - (8*(2 + 3*T)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2)/
     (T*U^2) + (16*LbL*Nf*(T - U)*(-1 + T + U)*(3 - 11*T + 9*T^2 - T^3 - 
       11*U + 21*T*U - 8*T^2*U + T^3*U + 9*U^2 - 8*T*U^2 + 2*T^2*U^2 - U^3 + 
       T*U^3)*Log[U])/(3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (4*(-1 + T + U)*(24*T^3 - 64*T^4 + 50*T^5 - 10*T^6 - 64*T^2*U + 
       40*T^3*U + 119*T^4*U - 112*T^5*U + 16*T^6*U + 16*T*U^2 + 36*T^2*U^2 - 
       57*T^3*U^2 - 52*T^4*U^2 + 56*T^5*U^2 - 40*U^3 + 8*T*U^3 + 
       127*T^2*U^3 - 90*T^3*U^3 - 15*T^4*U^3 + 12*T^5*U^3 + 76*U^4 - 
       69*T*U^4 - 88*T^2*U^4 + 83*T^3*U^4 - 34*U^5 + 50*T*U^5 - 5*T^2*U^5 - 
       12*T^3*U^5 - 2*U^6 + T*U^6)*Log[U])/((-1 + T)^2*T*(-1 + U)^2*U*
      (T + U)^3) + (16*LbL*Nf*(-1 + T + U)*(-T + 3*T^2 - 3*T^3 + T^4 - 2*U + 
       3*T^2*U - 4*T^3*U + 6*U^2 - 3*T^2*U^2)*G[{T^(-1)}, 1]*Log[U])/
     (3*T^2*U^2) - (8*(-1 + T + U)*(4*T - 13*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 
       4*U - 12*T*U + 25*T^2*U - 30*T^3*U + 17*T^4*U - 4*T^5*U - 7*U^2 + 
       6*T*U^2 - 3*T^2*U^2 + 6*T^3*U^2 - 6*T^4*U^2 + 2*T^5*U^2 + 2*U^3 + 
       6*T*U^3 - 11*T^2*U^3 + 8*T^3*U^3 - T^4*U^3 + U^4 - 4*T*U^4 + 
       3*T^2*U^4 - 2*T^3*U^4)*G[{T^(-1)}, 1]*Log[U])/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2) + 
    (16*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + U - 3*U^2 - 3*T*U^2 + 3*T^2*U^2 + 
       3*U^3 + 4*T*U^3 - U^4)*G[{U^(-1)}, 1]*Log[U])/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(4*T - 7*T^2 + 2*T^3 + T^4 + 4*U - 10*T*U + T^2*U + 
       14*T^3*U - 9*T^4*U - 9*U^2 + 15*T*U^2 - 2*T^2*U^2 - 9*T^3*U^2 + 
       4*T^4*U^2 + 7*U^3 - 13*T*U^3 + 6*T^2*U^3 + T^3*U^3 - 2*U^4 + 4*T*U^4 - 
       2*T^2*U^4)*G[{U^(-1)}, 1]*Log[U])/((-1 + T)^2*T^2*(-1 + U)*U^2) - 
    (16*LbL*Nf*(T - U)*(-1 + T + U)*(-T^2 + 3*T^3 - 3*T^4 + T^5 - 5*T*U + 
       9*T^2*U - 6*T^3*U - T^4*U - U^2 + 9*T*U^2 - 6*T^2*U^2 - 8*T^3*U^2 + 
       3*U^3 - 6*T*U^3 - 8*T^2*U^3 - 3*U^4 - T*U^4 + U^5)*
      G[{(T + U)^(-1)}, 1]*Log[U])/(3*T^2*U^2*(T + U)^2) + 
    (8*(T - U)*(-1 + T + U)*(4*T^4 - 13*T^5 + 16*T^6 - 9*T^7 + 2*T^8 + 
       32*T^3*U - 107*T^4*U + 143*T^5*U - 99*T^6*U + 35*T^7*U - 4*T^8*U + 
       20*T^2*U^2 - 160*T^3*U^2 + 376*T^4*U^2 - 397*T^5*U^2 + 200*T^6*U^2 - 
       40*T^7*U^2 + 2*T^8*U^2 + 32*T*U^3 - 160*T^2*U^3 + 426*T^3*U^3 - 
       639*T^4*U^3 + 485*T^5*U^3 - 154*T^6*U^3 + 13*T^7*U^3 + 4*U^4 - 
       107*T*U^4 + 376*T^2*U^4 - 639*T^3*U^4 + 600*T^4*U^4 - 266*T^5*U^4 + 
       34*T^6*U^4 - 13*U^5 + 143*T*U^5 - 397*T^2*U^5 + 485*T^3*U^5 - 
       266*T^4*U^5 + 46*T^5*U^5 + 16*U^6 - 99*T*U^6 + 200*T^2*U^6 - 
       154*T^3*U^6 + 34*T^4*U^6 - 9*U^7 + 35*T*U^7 - 40*T^2*U^7 + 
       13*T^3*U^7 + 2*U^8 - 4*T*U^8 + 2*T^2*U^8)*G[{(T + U)^(-1)}, 1]*Log[U])/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4) + 
    (32*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0}, 1]*Log[U])/(T^2*U) - 
    (32*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/(T^2*U) + 
    (16*(-1 + T + U)*(T + U)*G[{T^(-1), U^(-1)}, 1]*Log[U])/(T^2*U^2) - 
    (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U) - 
    (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[U])/(T*U^2) + 
    (16*(-1 + T + U)*(T + U)*G[{U^(-1), T^(-1)}, 1]*Log[U])/(T^2*U^2) - 
    (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/(T*U^2) + 
    (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^2) - 
    (8*(T - U)*(-1 + T + U)*(4 - 10*T + 6*T^2 - 10*U + 20*T*U - 9*T^2*U + 
       6*U^2 - 9*T*U^2 + 2*T^2*U^2)*Log[T]*Log[U])/((-1 + T)^2*T*(-1 + U)^2*
      U) + (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1)}, 1]*Log[T]*Log[U])/(T^2*U) - 
    (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]*Log[U])/(T*U^2) + 
    (4*(-1 + T + U)*(4 - 6*T + 2*T^2 + 6*U - 9*T*U + 2*T^2*U)*Log[U]^2)/
     ((-1 + T)^2*T*U) + (8*(-1 + T + U)*(2 + 3*U)*G[{T^(-1)}, 1]*Log[U]^2)/
     (T^2*U)}, 1, 3, 1]}


==> anc/old/calHmn.smallT.0 <==
(*
This file was generated by 'Amplitudes.nb'.
Born coefficients in leptonic tensor in the limit T<<1.
    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(0)}$.
    Notations:    T=-t/s, U=-u/s
*)
{(-2 + 2*U - U^2)/(T*U), (4*(-1 + U))/(T*U), (4*(-1 + U))/(T*U), 0, 0}


==> anc/old/calHmn.smallT.1 <==
(*
This file was generated by 'Amplitudes.nb'.
One-loop coefficients in leptonic tensor in the limit T<<1.
    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(1)}$.
    Notations:    T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
    Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{(-7*Pi^2*(2 - 2*U + U^2))/(3*T*U) + (2*(16 - 17*U + 9*U^2))/(T*U) + 
  (6*(2 - 2*U + U^2)*H[{1}, U])/(T*U) + (2*(2 - 2*U + U^2)*H[{1}, U]^2)/
   (T*U) - (4*(2 - 2*U + U^2)*H[{2}, U])/(T*U) + 
  (4*(2 - 2*U + U^2)*H[{1}, U]*Log[T])/(T*U) + 
  (6*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]])/(T*U) + 
  (2*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^2)/(T*U), 
 (28*Pi^2*(-1 + U))/(3*T*U) - (12*(-1 + U)*(-1 + 6*U))/(T*U^2) - 
  (4*(-1 + U)*(5 - 8*U + 6*U^2)*H[{1}, U])/(T*U^3) - 
  (4*(-1 + U)*(1 + U^2)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*(1 + U^2)*H[{2}, U])/(T*U^3) + (4*(-1 + U)*(2 + U)*Log[T])/
   (T*U^2) - (8*(-1 + U)*(1 + U^2)*H[{1}, U]*Log[T])/(T*U^3) - 
  (24*(-1 + U)*Log[\[Mu]\[Mu]])/(T*U) - (8*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(T*U), 
 (28*Pi^2*(-1 + U))/(3*T*U) - (4*(-3 + 22*U - 36*U^2 + 18*U^3))/
   (T*(-1 + U)*U^2) - (4*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4)*H[{1}, U])/
   (T*(-1 + U)*U^3) - (4*(-1 + U)*(1 + 2*U^2)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*(1 + 2*U^2)*H[{2}, U])/(T*U^3) - 
  (4*(-2 + 3*U)*Log[T])/(T*(-1 + U)*U^2) - 
  (8*(-1 + U)*(1 + 2*U^2)*H[{1}, U]*Log[T])/(T*U^3) - 
  (24*(-1 + U)*Log[\[Mu]\[Mu]])/(T*U) - (8*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(T*U), 
 (-4*(-3 + U)*(-1 + U))/(T*U^2) - (4*(-5 + 12*U - 8*U^2 + 2*U^3)*H[{1}, U])/
   (T*U^3) - (4*(-1 + U)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*H[{2}, U])/(T*U^3) + (4*(-2 + U)*Log[T])/(T*U^2) - 
  (8*(-1 + U)*H[{1}, U]*Log[T])/(T*U^3), 
 -8/(T*U) - (8*(-1 + U)*H[{1}, U])/(T*U^2)}


==> anc/old/calHmn.smallT.2 <==
(*
This file was generated by 'Amplitudes.nb'.
Two-loop coefficients in leptonic tensor in the limit T<<1.
    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(2)}$.
    Notations:    T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
    Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
    Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{(182*Nf*Pi^2*(2 - 2*U + U^2))/(27*T*U) - (67*Pi^4*(2 - 2*U + U^2))/
   (30*T*U) + (Pi^2*(166 - 180*U + 99*U^2))/(3*T*U) - 
  (19*Nf*(430 - 466*U + 251*U^2))/(81*T*U) - (1022 - 1162*U + 655*U^2)/
   (4*T*U) - (68*Nf*(2 - 2*U + U^2)*H[{1}, U])/(3*T*U) + 
  (16*Nf*Pi^2*(2 - 2*U + U^2)*H[{1}, U])/(9*T*U) + 
  (2*Pi^2*(36 - 38*U + 17*U^2)*H[{1}, U])/(3*T*U) - 
  (3*(70 - 78*U + 39*U^2)*H[{1}, U])/(T*U) - 
  (76*Nf*(2 - 2*U + U^2)*H[{1}, U]^2)/(9*T*U) + 
  (14*Pi^2*(2 - 2*U + U^2)*H[{1}, U]^2)/(3*T*U) - 
  (2*(52 - 55*U + 28*U^2)*H[{1}, U]^2)/(T*U) - 
  (8*Nf*(2 - 2*U + U^2)*H[{1}, U]^3)/(9*T*U) - 
  (4*(15 - 14*U + 8*U^2)*H[{1}, U]^3)/(3*T*U) - 
  (2*(2 - 2*U + U^2)*H[{1}, U]^4)/(T*U) + (80*Nf*(2 - 2*U + U^2)*H[{2}, U])/
   (9*T*U) - (28*Pi^2*(2 - 2*U + U^2)*H[{2}, U])/(3*T*U) + 
  (4*(34 - 39*U + 21*U^2)*H[{2}, U])/(T*U) + 
  (8*(3 - 2*U + 2*U^2)*H[{1}, U]*H[{2}, U])/(T*U) + 
  (8*(2 - 2*U + U^2)*H[{1}, U]^2*H[{2}, U])/(T*U) - 
  (4*(-10 + 7*U)*H[{3}, U])/T + (16*Nf*(2 - 2*U + U^2)*H[{3}, U])/(3*T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]*H[{3}, U])/(T*U) + 
  (4*(6 - 10*U + U^2)*H[{2, 1}, U])/(T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]*H[{2, 1}, U])/(T*U) + 
  (16*(2 - 2*U + U^2)*H[{3, 1}, U])/(T*U) + (8*Nf*(-1 + U)*Log[T])/(3*T) - 
  (80*Nf*(2 - 2*U + U^2)*H[{1}, U]*Log[T])/(9*T*U) + 
  (28*Pi^2*(2 - 2*U + U^2)*H[{1}, U]*Log[T])/(3*T*U) - 
  (8*(16 - 17*U + 9*U^2)*H[{1}, U]*Log[T])/(T*U) - 
  (24*(2 - 2*U + U^2)*H[{1}, U]^2*Log[T])/(T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]^3*Log[T])/(T*U) - 
  (16*Nf*(2 - 2*U + U^2)*H[{2}, U]*Log[T])/(3*T*U) + 
  (16*(2 - 2*U + U^2)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U) + 
  (8*Nf*(2 - 2*U + U^2)*H[{1}, U]*Log[T]^2)/(3*T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]^2*Log[T]^2)/(T*U) - (12*(-2 + U)*Log[U])/T - 
  (8*Pi^2*U*Log[U])/(3*T) - (8*(-1 + U)^2*H[{1}, U]*Log[U])/(T*U) + 
  (4*(-3 + U)*(-1 + U)*H[{1}, U]^2*Log[U])/(T*U) + 
  (8*(-2 + U)*H[{2}, U]*Log[U])/T - (16*(2 - 2*U + U^2)*H[{2, 1}, U]*Log[U])/
   (T*U) + (10*Pi^2*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]])/(T*U) + 
  (16*Nf*Pi^2*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]])/(9*T*U) - 
  (3*(62 - 66*U + 35*U^2)*Log[\[Mu]\[Mu]])/(T*U) - 
  (4*Nf*(418 - 436*U + 227*U^2)*Log[\[Mu]\[Mu]])/(27*T*U) - 
  (36*(2 - 2*U + U^2)*H[{1}, U]*Log[\[Mu]\[Mu]])/(T*U) - 
  (8*Nf*(2 - 2*U + U^2)*H[{1}, U]*Log[\[Mu]\[Mu]])/(T*U) - 
  (12*(2 - 2*U + U^2)*H[{1}, U]^2*Log[\[Mu]\[Mu]])/(T*U) - 
  (8*Nf*(2 - 2*U + U^2)*H[{1}, U]^2*Log[\[Mu]\[Mu]])/(3*T*U) + 
  (24*(2 - 2*U + U^2)*H[{2}, U]*Log[\[Mu]\[Mu]])/(T*U) + 
  (16*Nf*(2 - 2*U + U^2)*H[{2}, U]*Log[\[Mu]\[Mu]])/(3*T*U) - 
  (24*(2 - 2*U + U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]])/(T*U) - 
  (16*Nf*(2 - 2*U + U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]])/(3*T*U) - 
  (76*Nf*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^2)/(9*T*U) + 
  (14*Pi^2*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^2)/(3*T*U) - 
  (2*(50 - 52*U + 27*U^2)*Log[\[Mu]\[Mu]]^2)/(T*U) - 
  (12*(2 - 2*U + U^2)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/(T*U) - 
  (4*(2 - 2*U + U^2)*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2)/(T*U) + 
  (8*(2 - 2*U + U^2)*H[{2}, U]*Log[\[Mu]\[Mu]]^2)/(T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U) - 
  (12*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^3)/(T*U) - 
  (8*Nf*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^3)/(9*T*U) - 
  (2*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^4)/(T*U) - 
  (8*Nf*(2 - 2*U + U^2)*Zeta[3])/(9*T*U) + (8*(15 - 16*U + 13*U^2)*Zeta[3])/
   (T*U) + (32*(2 - 2*U + U^2)*H[{1}, U]*Zeta[3])/(T*U) + 
  (48*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U), 
 (64*LbL*Nf*Pi^2*(-1 + U)^2)/(3*T*U^2) + (134*Pi^4*(-1 + U))/(15*T*U) - 
  (8*Nf*Pi^2*(-1 + U)*(-12 + 85*U))/(27*T*U^2) + 
  (76*Nf*(-1 + U)*(-54 + 251*U))/(81*T*U^2) + 
  ((-1 + U)*(-192 + 631*U + 8*U^2))/(T*U^2) + 
  (2*Pi^2*(-1 + U)*(160 - 366*U - 66*U^2 + 37*U^3))/(3*T*U^2) - 
  (16*LbL*Nf*Pi^2*(-1 + U)^2*H[{1}, U])/(3*T*U^2) - 
  (32*LbL*Nf*(-1 + U)^3*(10 + U)*H[{1}, U])/(T*U^3) - 
  (32*Nf*Pi^2*(-1 + U)*(1 + U^2)*H[{1}, U])/(9*T*U^3) + 
  (8*Nf*(-1 + U)*(77 - 128*U + 102*U^2)*H[{1}, U])/(9*T*U^3) + 
  (2*(-1 + U)*(230 - 414*U + 293*U^2 - 22*U^3 + 2*U^4)*H[{1}, U])/(T*U^3) + 
  (8*Pi^2*(-1 + U)*(-86 + 151*U - 61*U^2 - 4*U^3 + 3*U^4)*H[{1}, U])/
   (3*T*U^3) - (16*LbL*Nf*(-1 + U)^2*(-5 + 2*U)*H[{1}, U]^2)/(T*U^3) - 
  (8*Pi^2*(-1 + U)*(8 - 9*U + 8*U^2)*H[{1}, U]^2)/(3*T*U^3) + 
  (8*Nf*(-1 + U)*(19 - 6*U + 16*U^2)*H[{1}, U]^2)/(9*T*U^3) + 
  (2*(-1 + U)*(161 - 242*U + 161*U^2 - 10*U^3 + U^4)*H[{1}, U]^2)/(T*U^3) + 
  (16*Nf*(-1 + U)*(1 + U^2)*H[{1}, U]^3)/(9*T*U^3) + 
  (4*(-1 + U)*(59 - 70*U + 27*U^2 + 2*U^4)*H[{1}, U]^3)/(3*T*U^3) + 
  (2*(-1 + U)*(3 + U^2)*H[{1}, U]^4)/(T*U^3) + 
  (32*LbL*Nf*Pi^2*(-2 + U)*(-1 + U)^2*H[{2}, U])/(3*T*U^3) + 
  (32*LbL*Nf*(-1 + U)^2*(-10 + 9*U)*H[{2}, U])/(T*U^3) + 
  (32*Nf*(-1 + U)*(-2 - 9*U + U^2)*H[{2}, U])/(9*T*U^3) + 
  (16*Pi^2*(-1 + U)*(23 - 24*U + 8*U^2)*H[{2}, U])/(3*T*U^3) + 
  (4*(-1 + U)*(-123 + 110*U - 40*U^2 - 14*U^3 + 7*U^4)*H[{2}, U])/(T*U^3) - 
  (64*LbL*Nf*(-1 + U)^2*H[{1}, U]*H[{2}, U])/(T*U^2) - 
  (8*(-1 + U)*(-31 + 42*U - 7*U^2 + 2*U^4)*H[{1}, U]*H[{2}, U])/(T*U^3) - 
  (16*(-1 + U)*(-1 + 3*U)*H[{1}, U]^2*H[{2}, U])/(T*U^3) - 
  (8*(-11 + U)*(-1 + U)^2*H[{2}, U]^2)/(T*U^3) + 
  (64*LbL*Nf*(-2 + U)*(-1 + U)^2*H[{2}, U]^2)/(T*U^3) - 
  (384*LbL*Nf*(-1 + U)^2*H[{3}, U])/(T*U^2) - 
  (32*Nf*(-1 + U)*(1 + U^2)*H[{3}, U])/(3*T*U^3) - 
  (8*(-1 + U)*(-58 + 118*U - 23*U^2 + 2*U^3 + 3*U^4)*H[{3}, U])/(T*U^3) - 
  (192*LbL*Nf*(-2 + U)*(-1 + U)^2*H[{1}, U]*H[{3}, U])/(T*U^3) - 
  (32*(-1 + U)*(-7 + 6*U)*H[{1}, U]*H[{3}, U])/(T*U^3) - 
  (48*(-5 + U)*(-1 + U)^2*H[{4}, U])/(T*U^3) + 
  (96*LbL*Nf*(-1 + U)^2*H[{2, 1}, U])/(T*U^2) + 
  (8*(-1 + U)*(-105 + 136*U - 31*U^2 - 2*U^3 + 5*U^4)*H[{2, 1}, U])/(T*U^3) + 
  (32*(-1 + U)*(-2 + 3*U)*H[{1}, U]*H[{2, 1}, U])/(T*U^3) + 
  (128*LbL*Nf*(-2 + U)*(-1 + U)^2*H[{3, 1}, U])/(T*U^3) + 
  (16*(-1 + U)*(1 - 6*U + U^2)*H[{3, 1}, U])/(T*U^3) + 
  (2*(-6 + U)*(-1 + U)*(3 + 14*U)*Log[T])/(T*U^2) - 
  (8*Nf*(-1 + U)*(26 + 19*U)*Log[T])/(9*T*U^2) + 
  (4*Pi^2*(-1 + U)*(64 - 27*U - 2*U^2 + U^3)*Log[T])/(3*T*U^2) - 
  (16*Pi^2*(-1 + U)*(16 - 15*U + 6*U^2)*H[{1}, U]*Log[T])/(3*T*U^3) + 
  (16*Nf*(-1 + U)*(7 + 6*U + 7*U^2)*H[{1}, U]*Log[T])/(9*T*U^3) - 
  (4*(-1 + U)*(-27 + 42*U - 65*U^2 - 8*U^3 + 5*U^4)*H[{1}, U]*Log[T])/
   (T*U^3) - (4*(-1 + U)*(-53 + 78*U - 30*U^2 - 2*U^3 + U^4)*H[{1}, U]^2*
    Log[T])/(T*U^3) + (16*(-1 + U)*(7 - 3*U + 2*U^2)*H[{1}, U]^3*Log[T])/
   (3*T*U^3) + (32*Nf*(-1 + U)*(1 + U^2)*H[{2}, U]*Log[T])/(3*T*U^3) + 
  (8*(-1 + U)*(-29 + 38*U - 2*U^2 - 2*U^3 + U^4)*H[{2}, U]*Log[T])/(T*U^3) - 
  (32*(-1 + U)*(-1 + 3*U)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U^3) + 
  (32*(-5 + U)*(-1 + U)^2*H[{3}, U]*Log[T])/(T*U^3) - 
  (48*(-5 + U)*(-1 + U)^2*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  (8*Nf*(-1 + U)*(2 + U)*Log[T]^2)/(3*T*U^2) - 
  (2*(-1 + U)*(-20 + 9*U)*Log[T]^2)/(T*U^2) + 
  (16*(-4 + U)*(-1 + U)*H[{1}, U]*Log[T]^2)/(T*U^2) - 
  (16*Nf*(-1 + U)*(1 + U^2)*H[{1}, U]*Log[T]^2)/(3*T*U^3) + 
  (4*(-1 + U)*(11 - 6*U + 3*U^2)*H[{1}, U]^2*Log[T]^2)/(T*U^3) - 
  (8*(-5 + U)*(-1 + U)^2*H[{2}, U]*Log[T]^2)/(T*U^3) - 
  (16*Nf*(-1 + U)^2*Log[U])/(3*T*U^2) - (64*LbL*Nf*Pi^2*(-1 + U)^2*Log[U])/
   (3*T*U^2) - (32*LbL*Nf*(-1 + U)^2*(10 + U)*Log[U])/(T*U^2) + 
  (4*Pi^2*(-1 + U)*(28 - 25*U + 2*U^2 + U^3)*Log[U])/(3*T*U^2) + 
  (2*(-1 + U)*(-116 + 87*U - 18*U^2 + 2*U^3)*Log[U])/(T*U^2) - 
  (32*LbL*Nf*Pi^2*(-2 + U)*(-1 + U)^2*H[{1}, U]*Log[U])/(3*T*U^3) - 
  (16*Pi^2*(-1 + U)^2*(-7 + 2*U)*H[{1}, U]*Log[U])/(3*T*U^3) - 
  (64*LbL*Nf*(-1 + U)^2*(-5 + 3*U)*H[{1}, U]*Log[U])/(T*U^3) - 
  (16*Nf*(-1 + U)^2*(-1 + 3*U)*H[{1}, U]*Log[U])/(3*T*U^3) - 
  (4*(-1 + U)*(-96 + 140*U - 50*U^2 - 2*U^3 + 3*U^4)*H[{1}, U]*Log[U])/
   (T*U^3) + (16*LbL*Nf*(-1 + U)^2*H[{1}, U]^2*Log[U])/(T*U^2) + 
  (4*(-1 + U)*(-10 + 12*U - 7*U^2 + 2*U^4)*H[{1}, U]^2*Log[U])/(T*U^3) - 
  (8*(-5 + U)*(-1 + U)^2*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  (128*LbL*Nf*(-1 + U)^2*H[{2}, U]*Log[U])/(T*U^2) + 
  (8*(-1 + U)*(-29 + 56*U - 14*U^2 + 2*U^4)*H[{2}, U]*Log[U])/(T*U^3) + 
  (96*(-1 + U)^2*H[{1}, U]*H[{2}, U]*Log[U])/(T*U^3) + 
  (64*LbL*Nf*(-2 + U)*(-1 + U)^2*H[{1}, U]*H[{2}, U]*Log[U])/(T*U^3) + 
  (16*(-5 + U)*(-1 + U)^2*H[{3}, U]*Log[U])/(T*U^3) - 
  (128*LbL*Nf*(-2 + U)*(-1 + U)^2*H[{2, 1}, U]*Log[U])/(T*U^3) + 
  (32*(-1 + U)*(7 - 6*U + U^2)*H[{2, 1}, U]*Log[U])/(T*U^3) - 
  (4*(-1 + U)*(38 - 40*U - 8*U^2 + 5*U^3)*Log[T]*Log[U])/(T*U^2) - 
  (8*(-1 + U)*(-29 + 44*U - 11*U^2 - 2*U^3 + U^4)*H[{1}, U]*Log[T]*Log[U])/
   (T*U^3) - (16*(-5 + U)*(-1 + U)^2*H[{2}, U]*Log[T]*Log[U])/(T*U^3) + 
  (4*(-1 + U)*(-10 + 7*U)*Log[T]^2*Log[U])/(T*U^2) + 
  (8*(-5 + U)*(-1 + U)^2*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) - 
  (40*Pi^2*(-1 + U)*Log[\[Mu]\[Mu]])/(T*U) - 
  (64*Nf*Pi^2*(-1 + U)*Log[\[Mu]\[Mu]])/(9*T*U) + 
  (12*(-1 + U)*(-6 + 35*U)*Log[\[Mu]\[Mu]])/(T*U^2) + 
  (16*Nf*(-1 + U)*(-27 + 227*U)*Log[\[Mu]\[Mu]])/(27*T*U^2) + 
  (24*(-1 + U)*(5 - 8*U + 6*U^2)*H[{1}, U]*Log[\[Mu]\[Mu]])/(T*U^3) + 
  (16*Nf*(-1 + U)*(5 - 8*U + 6*U^2)*H[{1}, U]*Log[\[Mu]\[Mu]])/(3*T*U^3) + 
  (24*(-1 + U)*(1 + U^2)*H[{1}, U]^2*Log[\[Mu]\[Mu]])/(T*U^3) + 
  (16*Nf*(-1 + U)*(1 + U^2)*H[{1}, U]^2*Log[\[Mu]\[Mu]])/(3*T*U^3) - 
  (48*(-1 + U)*(1 + U^2)*H[{2}, U]*Log[\[Mu]\[Mu]])/(T*U^3) - 
  (32*Nf*(-1 + U)*(1 + U^2)*H[{2}, U]*Log[\[Mu]\[Mu]])/(3*T*U^3) - 
  (24*(-1 + U)*(2 + U)*Log[T]*Log[\[Mu]\[Mu]])/(T*U^2) - 
  (16*Nf*(-1 + U)*(2 + U)*Log[T]*Log[\[Mu]\[Mu]])/(3*T*U^2) + 
  (48*(-1 + U)*(1 + U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]])/(T*U^3) + 
  (32*Nf*(-1 + U)*(1 + U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]])/(3*T*U^3) + 
  (304*Nf*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(9*T*U) - 
  (56*Pi^2*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(3*T*U) + 
  (24*(-1 + U)*(-1 + 9*U)*Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (8*(-1 + U)*(5 - 8*U + 6*U^2)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  (8*(-1 + U)*(1 + U^2)*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (16*(-1 + U)*(1 + U^2)*H[{2}, U]*Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (8*(-1 + U)*(2 + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (16*(-1 + U)*(1 + U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  (48*(-1 + U)*Log[\[Mu]\[Mu]]^3)/(T*U) + (32*Nf*(-1 + U)*Log[\[Mu]\[Mu]]^3)/
   (9*T*U) + (8*(-1 + U)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  (384*LbL*Nf*(-1 + U)^2*Zeta[3])/(T*U^2) + (32*Nf*(-1 + U)*Zeta[3])/
   (9*T*U) - (8*(-1 + U)*(-2 + 5*U)*(2 + U^2)*Zeta[3])/(T*U^2) + 
  (192*LbL*Nf*(-2 + U)*(-1 + U)^2*H[{1}, U]*Zeta[3])/(T*U^3) - 
  (32*(-1 + U)*(1 + 3*U)*H[{1}, U]*Zeta[3])/(T*U^3) - 
  (192*(-1 + U)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U), 
 (134*Pi^4*(-1 + U))/(15*T*U) + (16*LbL*Nf*Pi^2*(-4 + 7*U))/
   (3*T*(-1 + U)*U^2) - (8*Nf*Pi^2*(-12 + 109*U - 182*U^2 + 91*U^3))/
   (27*T*(-1 + U)*U^2) + (76*Nf*(-54 + 323*U - 502*U^2 + 251*U^3))/
   (81*T*(-1 + U)*U^2) - (2*Pi^2*(-160 + 510*U - 590*U^2 + 253*U^3))/
   (3*T*(-1 + U)*U^2) + (-192 + 895*U - 1294*U^2 + 655*U^3)/
   (T*(-1 + U)*U^2) - (32*Nf*Pi^2*(-1 + U)*(1 + 2*U^2)*H[{1}, U])/(9*T*U^3) + 
  (32*LbL*Nf*(10 - 16*U + 3*U^2)*H[{1}, U])/(T*U^3) - 
  (8*Pi^2*(86 - 231*U + 217*U^2 - 91*U^3 + 25*U^4)*H[{1}, U])/
   (3*T*(-1 + U)*U^3) + (8*Nf*(77 - 256*U + 370*U^2 - 268*U^3 + 102*U^4)*
    H[{1}, U])/(9*T*(-1 + U)*U^3) + 
  (2*(230 - 734*U + 945*U^2 - 614*U^3 + 220*U^4)*H[{1}, U])/
   (T*(-1 + U)*U^3) - (80*LbL*Nf*(-1 + U)*H[{1}, U]^2)/(T*U^3) - 
  (8*Pi^2*(-1 + U)*(8 + 7*U^2)*H[{1}, U]^2)/(3*T*U^3) + 
  (8*Nf*(19 - 44*U + 66*U^2 - 76*U^3 + 38*U^4)*H[{1}, U]^2)/
   (9*T*(-1 + U)*U^3) + (2*(161 - 448*U + 487*U^2 - 306*U^3 + 117*U^4)*
    H[{1}, U]^2)/(T*(-1 + U)*U^3) + (16*Nf*(-1 + U)*(1 + 2*U^2)*H[{1}, U]^3)/
   (9*T*U^3) + (4*(59 - 148*U + 141*U^2 - 74*U^3 + 28*U^4)*H[{1}, U]^3)/
   (3*T*(-1 + U)*U^3) + (2*(-1 + U)*(3 + 4*U^2)*H[{1}, U]^4)/(T*U^3) + 
  (64*LbL*Nf*Pi^2*(-1 + U)*H[{2}, U])/(3*T*U^3) - 
  (64*Nf*(-1 + U)*(1 + 3*U + 5*U^2)*H[{2}, U])/(9*T*U^3) + 
  (16*Pi^2*(-1 + U)*(23 + 7*U^2)*H[{2}, U])/(3*T*U^3) + 
  (64*LbL*Nf*(5 - 13*U + 11*U^2)*H[{2}, U])/(T*(-1 + U)*U^3) - 
  (4*(123 - 252*U + 182*U^2 - 138*U^3 + 73*U^4)*H[{2}, U])/(T*(-1 + U)*U^3) - 
  (8*(-31 + 72*U - 45*U^2 + 2*U^3 + 4*U^4)*H[{1}, U]*H[{2}, U])/
   (T*(-1 + U)*U^3) - (16*(-1 + U)*(-1 + 2*U^2)*H[{1}, U]^2*H[{2}, U])/
   (T*U^3) - (88*(-1 + U)*H[{2}, U]^2)/(T*U^3) + 
  (128*LbL*Nf*(-1 + U)*H[{2}, U]^2)/(T*U^3) - 
  (32*Nf*(-1 + U)*(1 + 2*U^2)*H[{3}, U])/(3*T*U^3) - 
  (96*LbL*Nf*(4 - 10*U + 9*U^2)*H[{3}, U])/(T*(-1 + U)^2*U^2) + 
  (8*(-58 + 224*U - 313*U^2 + 177*U^3 - 61*U^4 + 19*U^5)*H[{3}, U])/
   (T*(-1 + U)^2*U^3) - (384*LbL*Nf*(-1 + U)*H[{1}, U]*H[{3}, U])/(T*U^3) + 
  (32*(-1 + U)*(7 + U^2)*H[{1}, U]*H[{3}, U])/(T*U^3) - 
  (240*(-1 + U)*H[{4}, U])/(T*U^3) - 
  (8*(105 - 244*U + 183*U^2 - 58*U^3 + 13*U^4)*H[{2, 1}, U])/
   (T*(-1 + U)*U^3) + (32*(-1 + U)*(-2 + U^2)*H[{1}, U]*H[{2, 1}, U])/
   (T*U^3) + (256*LbL*Nf*(-1 + U)*H[{3, 1}, U])/(T*U^3) - 
  (16*(-1 + U)*(-1 + 2*U)*(1 + 2*U)*H[{3, 1}, U])/(T*U^3) + 
  (2*(-18 + 31*U + 22*U^2)*Log[T])/(T*(-1 + U)*U^2) - 
  (4*Pi^2*(-64 + 99*U - 26*U^2 + 3*U^3)*Log[T])/(3*T*(-1 + U)*U^2) - 
  (8*Nf*(26 - 33*U - 24*U^2 + 12*U^3)*Log[T])/(9*T*(-1 + U)*U^2) - 
  (16*Pi^2*(-1 + U)*(16 + 7*U^2)*H[{1}, U]*Log[T])/(3*T*U^3) + 
  (16*Nf*(-1 + U)*(7 + 12*U + 20*U^2)*H[{1}, U]*Log[T])/(9*T*U^3) + 
  (4*(27 - 102*U + 181*U^2 - 184*U^3 + 83*U^4)*H[{1}, U]*Log[T])/
   (T*(-1 + U)*U^3) + (4*(53 - 150*U + 158*U^2 - 82*U^3 + 27*U^4)*H[{1}, U]^2*
    Log[T])/(T*(-1 + U)*U^3) + (16*(-1 + U)*(7 + 6*U^2)*H[{1}, U]^3*Log[T])/
   (3*T*U^3) + (32*Nf*(-1 + U)*(1 + 2*U^2)*H[{2}, U]*Log[T])/(3*T*U^3) - 
  (8*(29 - 62*U + 42*U^2 - 10*U^3 + 3*U^4)*H[{2}, U]*Log[T])/
   (T*(-1 + U)*U^3) - (32*(-1 + U)*(-1 + 2*U^2)*H[{1}, U]*H[{2}, U]*Log[T])/
   (T*U^3) + (160*(-1 + U)*H[{3}, U]*Log[T])/(T*U^3) - 
  (240*(-1 + U)*H[{2, 1}, U]*Log[T])/(T*U^3) - (8*Nf*(-2 + 3*U)*Log[T]^2)/
   (3*T*(-1 + U)*U^2) - (10*(-4 + 5*U)*Log[T]^2)/(T*(-1 + U)*U^2) - 
  (16*(4 - 6*U + U^2)*H[{1}, U]*Log[T]^2)/(T*(-1 + U)*U^2) - 
  (16*Nf*(-1 + U)*(1 + 2*U^2)*H[{1}, U]*Log[T]^2)/(3*T*U^3) + 
  (4*(-1 + U)*(11 + 8*U^2)*H[{1}, U]^2*Log[T]^2)/(T*U^3) - 
  (40*(-1 + U)*H[{2}, U]*Log[T]^2)/(T*U^3) - (16*Nf*Log[U])/(3*T*U^2) + 
  (32*LbL*Nf*(10 - 16*U + 3*U^2)*Log[U])/(T*(-1 + U)*U^2) - 
  (16*LbL*Nf*Pi^2*(4 - 10*U + 9*U^2)*Log[U])/(3*T*(-1 + U)^2*U^2) + 
  (2*(-116 + 163*U - 62*U^2 + 10*U^3)*Log[U])/(T*(-1 + U)*U^2) + 
  (4*Pi^2*(-28 + 69*U - 53*U^2 + U^3 + 7*U^4)*Log[U])/(3*T*(-1 + U)^2*U^2) - 
  (16*Nf*(-1 + U)*H[{1}, U]*Log[U])/(3*T*U^3) - 
  (112*Pi^2*(-1 + U)*H[{1}, U]*Log[U])/(3*T*U^3) - 
  (64*LbL*Nf*Pi^2*(-1 + U)*H[{1}, U]*Log[U])/(3*T*U^3) - 
  (32*LbL*Nf*(10 - 23*U + 16*U^2)*H[{1}, U]*Log[U])/(T*(-1 + U)*U^3) + 
  (4*(96 - 222*U + 144*U^2 - 26*U^3 + 5*U^4)*H[{1}, U]*Log[U])/
   (T*(-1 + U)*U^3) - (4*(10 - 36*U + 47*U^2 - 30*U^3 + 8*U^4)*H[{1}, U]^2*
    Log[U])/(T*(-1 + U)*U^3) - (40*(-1 + U)*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  (32*LbL*Nf*(4 - 10*U + 9*U^2)*H[{2}, U]*Log[U])/(T*(-1 + U)^2*U^2) - 
  (8*(-29 + 109*U - 150*U^2 + 88*U^3 - 30*U^4 + 8*U^5)*H[{2}, U]*Log[U])/
   (T*(-1 + U)^2*U^3) - (96*(-1 + U)*H[{1}, U]*H[{2}, U]*Log[U])/(T*U^3) + 
  (128*LbL*Nf*(-1 + U)*H[{1}, U]*H[{2}, U]*Log[U])/(T*U^3) + 
  (80*(-1 + U)*H[{3}, U]*Log[U])/(T*U^3) - 
  (256*LbL*Nf*(-1 + U)*H[{2, 1}, U]*Log[U])/(T*U^3) + 
  (32*(-1 + U)*(7 + 2*U^2)*H[{2, 1}, U]*Log[U])/(T*U^3) + 
  (4*(-38 + 72*U - 40*U^2 + 11*U^3)*Log[T]*Log[U])/(T*(-1 + U)*U^2) + 
  (8*(29 - 68*U + 51*U^2 - 14*U^3 + 3*U^4)*H[{1}, U]*Log[T]*Log[U])/
   (T*(-1 + U)*U^3) - (80*(-1 + U)*H[{2}, U]*Log[T]*Log[U])/(T*U^3) - 
  (4*(10 - 15*U + 4*U^2)*Log[T]^2*Log[U])/(T*(-1 + U)*U^2) + 
  (40*(-1 + U)*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) - 
  (40*Pi^2*(-1 + U)*Log[\[Mu]\[Mu]])/(T*U) - 
  (64*Nf*Pi^2*(-1 + U)*Log[\[Mu]\[Mu]])/(9*T*U) + 
  (12*(-6 + 43*U - 70*U^2 + 35*U^3)*Log[\[Mu]\[Mu]])/(T*(-1 + U)*U^2) + 
  (16*Nf*(-27 + 263*U - 454*U^2 + 227*U^3)*Log[\[Mu]\[Mu]])/
   (27*T*(-1 + U)*U^2) + (24*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4)*H[{1}, U]*
    Log[\[Mu]\[Mu]])/(T*(-1 + U)*U^3) + 
  (16*Nf*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4)*H[{1}, U]*Log[\[Mu]\[Mu]])/
   (3*T*(-1 + U)*U^3) + (24*(-1 + U)*(1 + 2*U^2)*H[{1}, U]^2*Log[\[Mu]\[Mu]])/
   (T*U^3) + (16*Nf*(-1 + U)*(1 + 2*U^2)*H[{1}, U]^2*Log[\[Mu]\[Mu]])/
   (3*T*U^3) - (48*(-1 + U)*(1 + 2*U^2)*H[{2}, U]*Log[\[Mu]\[Mu]])/(T*U^3) - 
  (32*Nf*(-1 + U)*(1 + 2*U^2)*H[{2}, U]*Log[\[Mu]\[Mu]])/(3*T*U^3) + 
  (24*(-2 + 3*U)*Log[T]*Log[\[Mu]\[Mu]])/(T*(-1 + U)*U^2) + 
  (16*Nf*(-2 + 3*U)*Log[T]*Log[\[Mu]\[Mu]])/(3*T*(-1 + U)*U^2) + 
  (48*(-1 + U)*(1 + 2*U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]])/(T*U^3) + 
  (32*Nf*(-1 + U)*(1 + 2*U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]])/(3*T*U^3) + 
  (304*Nf*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(9*T*U) - 
  (56*Pi^2*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(3*T*U) + 
  (8*(-3 + 31*U - 54*U^2 + 27*U^3)*Log[\[Mu]\[Mu]]^2)/(T*(-1 + U)*U^2) + 
  (8*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/
   (T*(-1 + U)*U^3) + (8*(-1 + U)*(1 + 2*U^2)*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2)/
   (T*U^3) - (16*(-1 + U)*(1 + 2*U^2)*H[{2}, U]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  (8*(-2 + 3*U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*(-1 + U)*U^2) + 
  (16*(-1 + U)*(1 + 2*U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  (48*(-1 + U)*Log[\[Mu]\[Mu]]^3)/(T*U) + (32*Nf*(-1 + U)*Log[\[Mu]\[Mu]]^3)/
   (9*T*U) + (8*(-1 + U)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  (32*Nf*(-1 + U)*Zeta[3])/(9*T*U) + (96*LbL*Nf*(4 - 10*U + 9*U^2)*Zeta[3])/
   (T*(-1 + U)^2*U^2) - (8*(4 - 34*U + 68*U^2 - 91*U^3 + 41*U^4)*Zeta[3])/
   (T*(-1 + U)^2*U^2) + (384*LbL*Nf*(-1 + U)*H[{1}, U]*Zeta[3])/(T*U^3) - 
  (32*(-1 + U)*(1 + 4*U^2)*H[{1}, U]*Zeta[3])/(T*U^3) - 
  (192*(-1 + U)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U), 
 (16*Nf*Pi^2*(-2 + U))/(9*T*U^2) + (152*Nf*(-3 + U)*(-1 + U))/(9*T*U^2) - 
  (8*LbL*Nf*Pi^2*(-8 + 11*U))/(3*T*U^2) + (2*(96 - 126*U + 31*U^2))/(T*U^2) + 
  (2*Pi^2*(-160 + 272*U - 82*U^2 + 9*U^3))/(3*T*U^2) - 
  (32*Nf*Pi^2*(-1 + U)*H[{1}, U])/(9*T*U^3) + 
  (8*LbL*Nf*Pi^2*(-1 + U)*H[{1}, U])/(3*T*U^2) - 
  (16*LbL*Nf*(-1 + U)*(20 - 25*U + 2*U^2)*H[{1}, U])/(T*U^3) + 
  (8*Nf*(-77 + 192*U - 134*U^2 + 32*U^3)*H[{1}, U])/(9*T*U^3) + 
  (4*Pi^2*(172 - 382*U + 242*U^2 - 49*U^3 + 5*U^4)*H[{1}, U])/(3*T*U^3) + 
  (2*(-230 + 574*U - 409*U^2 + 84*U^3 + 6*U^4)*H[{1}, U])/(T*U^3) + 
  (8*LbL*Nf*(-1 + U)*(-10 + 7*U)*H[{1}, U]^2)/(T*U^3) + 
  (4*Pi^2*(-1 + U)*(-16 + 9*U)*H[{1}, U]^2)/(3*T*U^3) - 
  (8*Nf*(19 - 25*U + 3*U^2)*H[{1}, U]^2)/(9*T*U^3) - 
  (2*(161 - 345*U + 220*U^2 - 48*U^3 + 3*U^4)*H[{1}, U]^2)/(T*U^3) + 
  (16*Nf*(-1 + U)*H[{1}, U]^3)/(9*T*U^3) + 
  (4*(-59 + 109*U - 54*U^2 + 9*U^3 + U^4)*H[{1}, U]^3)/(3*T*U^3) + 
  (6*(-1 + U)*H[{1}, U]^4)/(T*U^3) - 
  (16*LbL*Nf*Pi^2*(-1 + U)*(-4 + 3*U)*H[{2}, U])/(3*T*U^3) - 
  (16*Pi^2*(-1 + U)*(-23 + 12*U)*H[{2}, U])/(3*T*U^3) + 
  (16*Nf*(-1 + U)*(-4 - 15*U + 6*U^2)*H[{2}, U])/(9*T*U^3) - 
  (16*LbL*Nf*(20 - 45*U + 31*U^2)*H[{2}, U])/(T*U^3) - 
  (4*(-123 + 181*U - 43*U^2 - 16*U^3 + 9*U^4)*H[{2}, U])/(T*U^3) + 
  (32*LbL*Nf*(-1 + U)*H[{1}, U]*H[{2}, U])/(T*U^2) - 
  (8*(31 - 57*U + 32*U^2 - 5*U^3 + U^4)*H[{1}, U]*H[{2}, U])/(T*U^3) - 
  (8*(-1 + U)*(-2 + 3*U)*H[{1}, U]^2*H[{2}, U])/(T*U^3) - 
  (32*LbL*Nf*(-1 + U)*(-4 + 3*U)*H[{2}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*(-11 + 6*U)*H[{2}, U]^2)/(T*U^3) - 
  (32*Nf*(-1 + U)*H[{3}, U])/(3*T*U^3) + 
  (48*LbL*Nf*(8 - 18*U + 13*U^2)*H[{3}, U])/(T*(-1 + U)*U^2) - 
  (8*(-58 + 200*U - 227*U^2 + 91*U^3 - 13*U^4 + U^5)*H[{3}, U])/
   (T*(-1 + U)*U^3) - (32*(-1 + U)*(-7 + 3*U)*H[{1}, U]*H[{3}, U])/(T*U^3) + 
  (96*LbL*Nf*(-1 + U)*(-4 + 3*U)*H[{1}, U]*H[{3}, U])/(T*U^3) + 
  (48*(-1 + U)*(-5 + 3*U)*H[{4}, U])/(T*U^3) - 
  (48*LbL*Nf*(-1 + U)*H[{2, 1}, U])/(T*U^2) + 
  (8*(105 - 190*U + 101*U^2 - 18*U^3 + 3*U^4)*H[{2, 1}, U])/(T*U^3) + 
  (16*(-1 + U)*(-4 + 3*U)*H[{1}, U]*H[{2, 1}, U])/(T*U^3) - 
  (64*LbL*Nf*(-1 + U)*(-4 + 3*U)*H[{3, 1}, U])/(T*U^3) - 
  (16*(-1 + U)*(-1 + 3*U)*H[{3, 1}, U])/(T*U^3) - 
  (8*Nf*(-26 + 7*U + 6*U^2)*Log[T])/(9*T*U^2) - 
  (2*(-18 - 25*U + 18*U^2)*Log[T])/(T*U^2) + 
  (4*Pi^2*(-64 + 63*U - 12*U^2 + U^3)*Log[T])/(3*T*U^2) + 
  (8*Pi^2*(-1 + U)*(-32 + 15*U)*H[{1}, U]*Log[T])/(3*T*U^3) - 
  (16*Nf*(-1 + U)*(-7 - 9*U + 6*U^2)*H[{1}, U]*Log[T])/(9*T*U^3) - 
  (4*(27 - 72*U + 59*U^2 - 20*U^3 + 3*U^4)*H[{1}, U]*Log[T])/(T*U^3) - 
  (4*(53 - 114*U + 70*U^2 - 16*U^3 + U^4)*H[{1}, U]^2*Log[T])/(T*U^3) - 
  (8*(-1 + U)*(-14 + 3*U)*H[{1}, U]^3*Log[T])/(3*T*U^3) + 
  (32*Nf*(-1 + U)*H[{2}, U]*Log[T])/(3*T*U^3) + 
  (8*(29 - 50*U + 22*U^2 - 4*U^3 + U^4)*H[{2}, U]*Log[T])/(T*U^3) - 
  (16*(-1 + U)*(-2 + 3*U)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U^3) - 
  (32*(-1 + U)*(-5 + 3*U)*H[{3}, U]*Log[T])/(T*U^3) + 
  (48*(-1 + U)*(-5 + 3*U)*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  (8*Nf*(-2 + U)*Log[T]^2)/(3*T*U^2) + (2*(-20 + 17*U)*Log[T]^2)/(T*U^2) - 
  (16*Nf*(-1 + U)*H[{1}, U]*Log[T]^2)/(3*T*U^3) + 
  (8*(8 - 7*U + U^2)*H[{1}, U]*Log[T]^2)/(T*U^2) - 
  (4*(-1 + U)*(-11 + 3*U)*H[{1}, U]^2*Log[T]^2)/(T*U^3) + 
  (8*(-1 + U)*(-5 + 3*U)*H[{2}, U]*Log[T]^2)/(T*U^3) + 
  (16*Nf*(-1 + U)*Log[U])/(3*T*U^2) - (16*LbL*Nf*(20 - 25*U + 2*U^2)*Log[U])/
   (T*U^2) + (8*LbL*Nf*Pi^2*(8 - 18*U + 13*U^2)*Log[U])/(3*T*(-1 + U)*U^2) - 
  (4*Pi^2*(-28 + 61*U - 40*U^2 + 5*U^3)*Log[U])/(3*T*(-1 + U)*U^2) + 
  (2*(116 - 125*U + 16*U^2 + 6*U^3)*Log[U])/(T*U^2) + 
  (16*Nf*(-1 + U)*(-1 + 2*U)*H[{1}, U]*Log[U])/(3*T*U^3) + 
  (16*LbL*Nf*Pi^2*(-1 + U)*(-4 + 3*U)*H[{1}, U]*Log[U])/(3*T*U^3) + 
  (8*Pi^2*(-1 + U)*(-14 + 9*U)*H[{1}, U]*Log[U])/(3*T*U^3) + 
  (16*LbL*Nf*(20 - 39*U + 22*U^2)*H[{1}, U]*Log[U])/(T*U^3) + 
  (4*(-96 + 181*U - 93*U^2 + 4*U^3 + 3*U^4)*H[{1}, U]*Log[U])/(T*U^3) - 
  (8*LbL*Nf*(-1 + U)*H[{1}, U]^2*Log[U])/(T*U^2) + 
  (4*(10 - 24*U + 21*U^2 - 7*U^3 + U^4)*H[{1}, U]^2*Log[U])/(T*U^3) + 
  (8*(-1 + U)*(-5 + 3*U)*H[{1}, U]^3*Log[U])/(3*T*U^3) - 
  (16*LbL*Nf*(8 - 18*U + 13*U^2)*H[{2}, U]*Log[U])/(T*(-1 + U)*U^2) + 
  (8*(-29 + 97*U - 110*U^2 + 47*U^3 - 8*U^4 + U^5)*H[{2}, U]*Log[U])/
   (T*(-1 + U)*U^3) + (48*(-2 + U)*(-1 + U)*H[{1}, U]*H[{2}, U]*Log[U])/
   (T*U^3) - (32*LbL*Nf*(-1 + U)*(-4 + 3*U)*H[{1}, U]*H[{2}, U]*Log[U])/
   (T*U^3) - (16*(-1 + U)*(-5 + 3*U)*H[{3}, U]*Log[U])/(T*U^3) - 
  (32*(-1 + U)*(-7 + 3*U)*H[{2, 1}, U]*Log[U])/(T*U^3) + 
  (64*LbL*Nf*(-1 + U)*(-4 + 3*U)*H[{2, 1}, U]*Log[U])/(T*U^3) - 
  (4*(-38 + 56*U - 16*U^2 + 3*U^3)*Log[T]*Log[U])/(T*U^2) - 
  (8*(29 - 56*U + 31*U^2 - 6*U^3 + U^4)*H[{1}, U]*Log[T]*Log[U])/(T*U^3) + 
  (16*(-1 + U)*(-5 + 3*U)*H[{2}, U]*Log[T]*Log[U])/(T*U^3) + 
  (4*(10 - 11*U + 2*U^2)*Log[T]^2*Log[U])/(T*U^2) - 
  (8*(-1 + U)*(-5 + 3*U)*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) + 
  (24*(-3 + U)*(-1 + U)*Log[\[Mu]\[Mu]])/(T*U^2) + 
  (16*Nf*(-3 + U)*(-1 + U)*Log[\[Mu]\[Mu]])/(3*T*U^2) + 
  (24*(-5 + 12*U - 8*U^2 + 2*U^3)*H[{1}, U]*Log[\[Mu]\[Mu]])/(T*U^3) + 
  (16*Nf*(-5 + 12*U - 8*U^2 + 2*U^3)*H[{1}, U]*Log[\[Mu]\[Mu]])/(3*T*U^3) + 
  (24*(-1 + U)*H[{1}, U]^2*Log[\[Mu]\[Mu]])/(T*U^3) + 
  (16*Nf*(-1 + U)*H[{1}, U]^2*Log[\[Mu]\[Mu]])/(3*T*U^3) - 
  (48*(-1 + U)*H[{2}, U]*Log[\[Mu]\[Mu]])/(T*U^3) - 
  (32*Nf*(-1 + U)*H[{2}, U]*Log[\[Mu]\[Mu]])/(3*T*U^3) - 
  (24*(-2 + U)*Log[T]*Log[\[Mu]\[Mu]])/(T*U^2) - 
  (16*Nf*(-2 + U)*Log[T]*Log[\[Mu]\[Mu]])/(3*T*U^2) + 
  (48*(-1 + U)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]])/(T*U^3) + 
  (32*Nf*(-1 + U)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]])/(3*T*U^3) + 
  (8*(-3 + U)*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (8*(-5 + 12*U - 8*U^2 + 2*U^3)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  (8*(-1 + U)*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (16*(-1 + U)*H[{2}, U]*Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (8*(-2 + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (16*(-1 + U)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (48*LbL*Nf*(8 - 18*U + 13*U^2)*Zeta[3])/(T*(-1 + U)*U^2) - 
  (8*(-4 - 6*U + 22*U^2 - 9*U^3 + 3*U^4)*Zeta[3])/(T*(-1 + U)*U^2) - 
  (96*LbL*Nf*(-1 + U)*(-4 + 3*U)*H[{1}, U]*Zeta[3])/(T*U^3) - 
  (16*(-1 + U)*(2 + 3*U)*H[{1}, U]*Zeta[3])/(T*U^3), 
 (304*Nf)/(9*T*U) + (16*LbL*Nf*(-7 + 4*U))/(T*U) - 
  (8*LbL*Nf*Pi^2*(-2 + 5*U))/(3*T*(-1 + U)*U) - 
  (4*(-47 + 9*U + 4*U^2))/(T*U) - (4*Pi^2*(-20 + 31*U - 10*U^2 + U^3))/
   (3*T*(-1 + U)*U) - (80*Pi^2*(-1 + U)*H[{1}, U])/(3*T*U^2) - 
  (16*LbL*Nf*Pi^2*(-1 + U)*H[{1}, U])/(3*T*U^2) - 
  (16*LbL*Nf*(-7 + 10*U)*H[{1}, U])/(T*U^2) + (16*Nf*(-19 + 25*U)*H[{1}, U])/
   (9*T*U^2) + (4*(-1 + U)*(71 - 26*U + 8*U^2)*H[{1}, U])/(T*U^2) + 
  (16*Nf*(-1 + U)*H[{1}, U]^2)/(3*T*U^2) - (8*LbL*Nf*(-1 + U)*H[{1}, U]^2)/
   (T*U^2) + (4*(-8 + 12*U + U^2 + U^3)*H[{1}, U]^2)/(T*U^2) + 
  (8*(-1 + U)*H[{1}, U]^3)/(T*U^2) + (16*LbL*Nf*(-2 + 5*U)*H[{2}, U])/
   (T*(-1 + U)*U) - (8*(24 - 72*U + 63*U^2 - 20*U^3 + 3*U^4)*H[{2}, U])/
   (T*(-1 + U)*U^2) - (32*(-1 + U)*H[{1}, U]*H[{2}, U])/(T*U^2) + 
  (32*LbL*Nf*(-1 + U)*H[{1}, U]*H[{2}, U])/(T*U^2) + 
  (96*(-1 + U)*H[{3}, U])/(T*U^2) + (32*(-1 + U)*H[{2, 1}, U])/(T*U^2) - 
  (64*LbL*Nf*(-1 + U)*H[{2, 1}, U])/(T*U^2) + (32*(1 - 3*U + U^2)*Log[T])/
   (T*U) + (16*(-6 + 13*U - 5*U^2 + U^3)*H[{1}, U]*Log[T])/(T*U^2) + 
  (32*(-1 + U)*H[{1}, U]^2*Log[T])/(T*U^2) - (64*(-1 + U)*H[{2}, U]*Log[T])/
   (T*U^2) - (8*(-2 + U)*Log[T]^2)/(T*U) + (16*(-1 + U)*H[{1}, U]*Log[T]^2)/
   (T*U^2) + (32*(-2 + U)*(-1 + U)*Log[U])/(T*U) + 
  (16*(-6 + 10*U - 4*U^2 + U^3)*H[{1}, U]*Log[U])/(T*U^2) - 
  (32*(-1 + U)*H[{2}, U]*Log[U])/(T*U^2) - (16*(-2 + U)*Log[T]*Log[U])/
   (T*U) + (32*(-1 + U)*H[{1}, U]*Log[T]*Log[U])/(T*U^2) + 
  (48*Log[\[Mu]\[Mu]])/(T*U) + (32*Nf*Log[\[Mu]\[Mu]])/(3*T*U) + 
  (48*(-1 + U)*H[{1}, U]*Log[\[Mu]\[Mu]])/(T*U^2) + 
  (32*Nf*(-1 + U)*H[{1}, U]*Log[\[Mu]\[Mu]])/(3*T*U^2) + 
  (16*Log[\[Mu]\[Mu]]^2)/(T*U) + (16*(-1 + U)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/
   (T*U^2)}


==> anc/old/calHmn/calHmn.0 <==
(*
Born coefficients in leptonic tensor.
    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(0)}$.
    Notations:    T=-t/s, U=-u/s
*)
{-((2 - 2*T + T^2 - 2*U + U^2)/(T*U)), (4*(-1 + T + U))/(T*U), 
 (4*(-1 + T + U))/(T*U), 0, 0}


==> anc/old/calHmn/calHmn.1 <==
(*
One-loop coefficients in leptonic tensor.
    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(1)}$.
    Notations:    T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
    Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{(-7*Pi^2*(2 - 2*T + T^2 - 2*U + U^2))/(3*T*U) + 
  (2*(16 - 17*T + 9*T^2 - 17*U + 9*U^2))/(T*U) - 
  (2*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 2*T^3*U + 
     10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*T*(-1 + U)*U*(T + U)) - 
  (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1])/(T^2*U) + 
  (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (T^2*U) + (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1])/
   (T*U^2) - (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^2) - (2*(-1 + T)*(2 + U)*Log[T])/
   ((-1 + U)*U) + (4*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*
    Log[T])/(T*U^2) - (2*(2 + T)*(-1 + U)*Log[U])/((-1 + T)*T) - 
  (4*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*Log[U])/(T^2*U) + 
  (6*(2 - 2*T + T^2 - 2*U + U^2)*Log[\[Mu]\[Mu]])/(T*U) + 
  (2*(2 - 2*T + T^2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^2)/(T*U), 
 (28*Pi^2*(-1 + T + U))/(3*T*U) - 
  (4*(-4 + 24*T - 37*T^2 + 18*T^3 + 24*U - 58*T*U + 33*T^2*U - 21*U^2 + 
     20*T*U^2 + U^3))/((-1 + T)*T*U*(T + U)) + 
  (4*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
     32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^2*U^2*(T + U)^2) + (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), 0}, 1])/(T^3*U) - (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1])/(T*U^3) - 
  (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (4*(2 + U)*(-1 + T + U)*Log[T])/(T*U^2) + 
  (8*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[T])/(T*U^3) - 
  (4*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[U])/((-1 + T)^2*T^2*U) + 
  (8*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1)}, 1]*Log[U])/(T^3*U) - 
  (24*(-1 + T + U)*Log[\[Mu]\[Mu]])/(T*U) - 
  (8*(-1 + T + U)*Log[\[Mu]\[Mu]]^2)/(T*U), (28*Pi^2*(-1 + T + U))/(3*T*U) - 
  (4*(-4 + 24*T - 21*T^2 + T^3 + 24*U - 58*T*U + 20*T^2*U - 37*U^2 + 
     33*T*U^2 + 18*U^3))/(T*(-1 + U)*U*(T + U)) + 
  (4*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
     28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1])/
   (T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1])/(T^3*U) - 
  (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1])/(T*U^3) - 
  (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (T*U^3) - (4*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[T])/
   (T*(-1 + U)^2*U^2) + (8*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1)}, 1]*Log[T])/(T*U^3) + (4*(2 + T)*(-1 + T + U)*Log[U])/
   (T^2*U) + (8*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U])/(T^3*U) - 
  (24*(-1 + T + U)*Log[\[Mu]\[Mu]])/(T*U) - 
  (8*(-1 + T + U)*Log[\[Mu]\[Mu]]^2)/(T*U), 
 (-4*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 8*U^2 - 
     6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/((-1 + T)*T*(-1 + U)*U*(T + U)) - 
  (4*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
     34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
     88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
     54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
     40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
     T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
  (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1])/(T^3*U) + 
  (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), 0}, 1])/(T*U^3) + 
  (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (4*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[T])/
   (T*(-1 + U)^2*U^2) - (8*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1]*Log[T])/
   (T*U^3) + (4*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*Log[U])/
   ((-1 + T)^2*T^2*U) - (8*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*Log[U])/
   (T^3*U), (-4*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2))/
   ((-1 + T)^2*T*(-1 + U)^2*U) - (8*(-1 + T + U)*G[{T^(-1)}, 1])/(T^2*U) + 
  (8*(-1 + T + U)*G[{U^(-1)}, 1])/(T*U^2)}


==> anc/old/calHmn/calHmn.2 <==
(*
Two-loop coefficients in leptonic tensor.
    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(2)}$.
    Notations:    T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
    Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
    Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{(-67*Pi^4*(2 - 2*T + T^2 - 2*U + U^2))/(30*T*U) - 
  (19*Nf*(430 - 466*T + 251*T^2 - 466*U + 251*U^2))/(81*T*U) - 
  (1022 - 1162*T + 655*T^2 - 1162*U + 655*U^2)/(4*T*U) + 
  Pi^2*((2*Nf*(182 - 388*T + 321*T^2 - 115*T^3 - 388*U + 522*T*U - 
       249*T^2*U + 79*T^3*U + 321*U^2 - 249*T*U^2 - 115*U^3 + 79*T*U^3))/
     (27*(-1 + T)*T*(-1 + U)*U) - 
    (4*LbL*Nf*(-24*T^2 + 64*T^3 - 60*T^4 + 20*T^5 - 108*T*U + 144*T^2*U - 
       115*T^3*U + 30*T^4*U - 24*U^2 + 144*T*U^2 - 110*T^2*U^2 + 50*T^3*U^2 + 
       64*U^3 - 115*T*U^3 + 50*T^2*U^3 - 60*U^4 + 30*T*U^4 + 20*U^5))/
     (9*T*U*(T + U)) + (194*T^2 - 472*T^3 + 339*T^4 - 38*T^5 - 23*T^6 + 
      388*T*U - 1296*T^2*U + 1466*T^3*U - 546*T^4*U - 32*T^5*U + 20*T^6*U + 
      194*U^2 - 1296*T*U^2 + 2494*T^2*U^2 - 1808*T^3*U^2 + 191*T^4*U^2 + 
      262*T^5*U^2 - 64*T^6*U^2 - 472*U^3 + 1466*T*U^3 - 1808*T^2*U^3 + 
      880*T^3*U^3 + 86*T^4*U^3 - 192*T^5*U^3 + 40*T^6*U^3 + 339*U^4 - 
      546*T*U^4 + 191*T^2*U^4 + 86*T^3*U^4 - 16*T^4*U^4 - 38*U^5 - 32*T*U^5 + 
      262*T^2*U^5 - 192*T^3*U^5 - 23*U^6 + 20*T*U^6 - 64*T^2*U^6 + 
      40*T^3*U^6)/(3*(-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2)) + 
  Pi^2*((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(9*T^2*U) - 
    (8*LbL*Nf*(10*T^2 - 40*T^3 + 60*T^4 - 40*T^5 + 10*T^6 + 20*T*U - 
       55*T^2*U + 75*T^3*U - 50*T^4*U + 10*T^5*U + 10*U^2 - 43*T*U^2 + 
       30*T^2*U^2 - 25*T^3*U^2 + 10*T^4*U^2 - 10*U^3 + 33*T*U^3 - 
       15*T^2*U^3 + 10*T^3*U^3))/(9*T^2*U^2) - 
    (2*(14 - 56*T + 101*T^2 - 100*T^3 + 51*T^4 - 10*T^5 - 56*U + 136*T*U - 
       166*T^2*U + 124*T^3*U - 48*T^4*U + 10*T^5*U + 53*U^2 - 108*T*U^2 + 
       132*T^2*U^2 - 90*T^3*U^2 + 19*T^4*U^2 + 18*U^3 + 34*T*U^3 - 
       58*T^2*U^3 + 34*T^3*U^3 - 4*T^4*U^3 - 29*U^4 - 6*T*U^4 + 9*T^2*U^4 - 
       4*T^3*U^4))/(3*(-1 + T)*T^2*(-1 + U)*U^2))*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(9*T*U^2) + 
    (2*(-14 + 56*T - 53*T^2 - 18*T^3 + 29*T^4 + 56*U - 136*T*U + 108*T^2*U - 
       34*T^3*U + 6*T^4*U - 101*U^2 + 166*T*U^2 - 132*T^2*U^2 + 58*T^3*U^2 - 
       9*T^4*U^2 + 100*U^3 - 124*T*U^3 + 90*T^2*U^3 - 34*T^3*U^3 + 
       4*T^4*U^3 - 51*U^4 + 48*T*U^4 - 19*T^2*U^4 + 4*T^3*U^4 + 10*U^5 - 
       10*T*U^5))/(3*(-1 + T)*T^2*(-1 + U)*U^2) - 
    (8*LbL*Nf*(10*T^2 - 10*T^3 + 20*T*U - 43*T^2*U + 33*T^3*U + 10*U^2 - 
       55*T*U^2 + 30*T^2*U^2 - 15*T^3*U^2 - 40*U^3 + 75*T*U^3 - 25*T^2*U^3 + 
       10*T^3*U^3 + 60*U^4 - 50*T*U^4 + 10*T^2*U^4 - 40*U^5 + 10*T*U^5 + 
       10*U^6))/(9*T^2*U^2))*G[{U^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T + U)*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 
       23*U^2 + 2*T*U^2 + 2*U^3))/(3*T*U*(T + U)) + 
    (4*Nf*(-1 + T + U)*(-140*T + 178*T^2 - 89*T^3 - 140*U + 280*T*U - 
       127*T^2*U + 38*T^3*U + 178*U^2 - 127*T*U^2 - 89*U^3 + 38*T*U^3))/
     (9*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    ((-1 + T + U)*(-284*T + 394*T^2 - 203*T^3 - 284*U + 600*T*U - 321*T^2*U + 
       104*T^3*U + 394*U^2 - 321*T*U^2 + 20*T^2*U^2 - 203*U^3 + 104*T*U^3))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((40*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       17*T^4*U - 16*T^5*U + 4*T^6*U - 18*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(9*T^2*U^2*(T + U)^2) + 
    (2*(-1 + T + U)*(-14*T^3 + 42*T^4 - 59*T^5 + 41*T^6 - 10*T^7 - 42*T^2*U + 
       168*T^3*U - 129*T^4*U + 20*T^5*U + 15*T^6*U + 10*T^7*U - 42*T*U^2 + 
       252*T^2*U^2 - 152*T^3*U^2 - 41*T^4*U^2 + 29*T^5*U^2 - 4*T^6*U^2 - 
       14*U^3 + 168*T*U^3 - 152*T^2*U^3 - 160*T^3*U^3 + 2*T^4*U^3 + 
       82*T^5*U^3 - 10*T^6*U^3 + 42*U^4 - 129*T*U^4 - 41*T^2*U^4 + 
       2*T^3*U^4 + 72*T^4*U^4 - 30*T^5*U^4 - 59*U^5 + 20*T*U^5 + 29*T^2*U^5 + 
       82*T^3*U^5 - 30*T^4*U^5 + 41*U^6 + 15*T*U^6 - 4*T^2*U^6 - 10*T^3*U^6 - 
       10*U^7 + 10*T*U^7))/(3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1] + Pi^2*((-16*LbL*Nf*(-2 + T)*(-1 + U))/(3*T^2) - 
    (4*(2*T^2 - 2*T^3 + 22*T*U - 20*T^2*U + 9*T^3*U + 48*U^2 - 22*T*U^2 - 
       48*U^3 + 11*T*U^3))/(3*T^2*U^2))*G[{T^(-1), 0}, 1] + 
  ((8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
       19*U^2 - 25*T*U^2 - 3*T^2*U^2))/(9*(-1 + T)*T^2*U) + 
    (2*(4*T^2 - 74*T^3 + 116*T^4 - 69*T^5 + 23*T^6 + 8*T*U - 151*T^2*U + 
       208*T^3*U - 50*T^4*U - 14*T^5*U + 8*T^6*U + 4*U^2 - 104*T*U^2 + 
       219*T^2*U^2 - 106*T^3*U^2 - 4*T^4*U^2 - 27*U^3 + 110*T*U^3 - 
       50*T^2*U^3 - 42*T^3*U^3 + 31*U^4 - 21*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)*T^2*U*(T + U)^2) - 
    (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 
       9*T^2*U + 24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 
       62*T^2*U^2 - 30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 
       31*T^2*U^3 + 10*T^3*U^3 + 14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       4*T*U^5))/(3*T^2*U*(T + U)))*G[{T^(-1), 0}, 1] - 
  (8*Pi^2*(2*T^2 - 2*T^3 + T^4 + 9*T*U + T^2*U + 3*U^2 - 3*T*U^2 + T^2*U^2)*
    G[{T^(-1), T^(-1)}, 1])/(3*T^3*U) + 
  (8*Pi^2*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1)}, 1])/(T^2*U^2) + 
  (4*Pi^2*(18*T - 18*T^2 + 9*T^3 + 34*U - 14*T*U - 34*U^2 + 5*T*U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^2*U) + 
  ((-8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
       19*U^2 - 25*T*U^2 - 3*T^2*U^2))/(9*(-1 + T)*T^2*U) - 
    (2*(4*T^2 - 74*T^3 + 116*T^4 - 69*T^5 + 23*T^6 + 8*T*U - 151*T^2*U + 
       208*T^3*U - 50*T^4*U - 14*T^5*U + 8*T^6*U + 4*U^2 - 104*T*U^2 + 
       219*T^2*U^2 - 106*T^3*U^2 - 4*T^4*U^2 - 27*U^3 + 110*T*U^3 - 
       50*T^2*U^3 - 42*T^3*U^3 + 31*U^4 - 21*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)*T^2*U*(T + U)^2) + 
    (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 
       9*T^2*U + 24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 
       62*T^2*U^2 - 30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 
       31*T^2*U^3 + 10*T^3*U^3 + 14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       4*T*U^5))/(3*T^2*U*(T + U)))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((-16*LbL*Nf*(-1 + T)*(-2 + U))/(3*U^2) - 
    (4*(48*T^2 - 48*T^3 + 22*T*U - 22*T^2*U + 11*T^3*U + 2*U^2 - 20*T*U^2 - 
       2*U^3 + 9*T*U^3))/(3*T^2*U^2))*G[{U^(-1), 0}, 1] + 
  ((-8*Nf*(19*T - 19*T^2 + 38*U - 44*T*U + 25*T^2*U - 76*U^2 + 16*T*U^2 + 
       3*T^2*U^2 + 57*U^3 - 19*U^4))/(9*T*(-1 + U)*U^2) - 
    (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 18*T*U - 72*T^2*U + 
       40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 62*T^2*U^2 - 
       31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 10*T^3*U^3 - 
       12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 4*U^6))/
     (3*T*U^2*(T + U)) + (2*(4*T^2 - 27*T^3 + 31*T^4 + 8*T*U - 104*T^2*U + 
       110*T^3*U - 21*T^4*U + 4*U^2 - 151*T*U^2 + 219*T^2*U^2 - 50*T^3*U^2 - 
       27*T^4*U^2 - 74*U^3 + 208*T*U^3 - 106*T^2*U^3 - 42*T^3*U^3 + 
       8*T^4*U^3 + 116*U^4 - 50*T*U^4 - 4*T^2*U^4 - 69*U^5 - 14*T*U^5 + 
       23*U^6 + 8*T*U^6))/(T*(-1 + U)*U^2*(T + U)^2))*G[{U^(-1), 0}, 1] + 
  (8*Pi^2*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1)}, 1])/(T^2*U^2) - 
  (8*Pi^2*(3*T^2 + 9*T*U - 3*T^2*U + 2*U^2 + T*U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), U^(-1)}, 1])/(3*T*U^3) + 
  (4*Pi^2*(34*T - 34*T^2 + 18*U - 14*T*U + 5*T^2*U - 18*U^2 + 9*U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^2) + 
  ((8*Nf*(19*T - 19*T^2 + 38*U - 44*T*U + 25*T^2*U - 76*U^2 + 16*T*U^2 + 
       3*T^2*U^2 + 57*U^3 - 19*U^4))/(9*T*(-1 + U)*U^2) + 
    (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 18*T*U - 72*T^2*U + 
       40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 62*T^2*U^2 - 
       31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 10*T^3*U^3 - 
       12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 4*U^6))/
     (3*T*U^2*(T + U)) - (2*(4*T^2 - 27*T^3 + 31*T^4 + 8*T*U - 104*T^2*U + 
       110*T^3*U - 21*T^4*U + 4*U^2 - 151*T*U^2 + 219*T^2*U^2 - 50*T^3*U^2 - 
       27*T^4*U^2 - 74*U^3 + 208*T*U^3 - 106*T^2*U^3 - 42*T^3*U^3 + 
       8*T^4*U^3 + 116*U^4 - 50*T*U^4 - 4*T^2*U^4 - 69*U^5 - 14*T*U^5 + 
       23*U^6 + 8*T*U^6))/(T*(-1 + U)*U^2*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  (8*Pi^2*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^2*U^2) + 
  ((-8*Nf*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3))/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (16*LbL*Nf*(-12*T + 30*T^2 - 8*T^3 - 14*T^4 + 4*T^5 - 12*U + 24*T*U + 
       12*T^2*U - 27*T^3*U + 6*T^4*U + 30*U^2 + 12*T*U^2 - 26*T^2*U^2 + 
       10*T^3*U^2 - 8*U^3 - 27*T*U^3 + 10*T^2*U^3 - 14*U^4 + 6*T*U^4 + 
       4*U^5))/(3*T*U*(T + U)) - 
    (2*(24*T^2 - 8*T^3 - 45*T^4 + 29*T^5 + 48*T*U + 28*T^2*U - 224*T^3*U + 
       193*T^4*U - 54*T^5*U + 24*U^2 + 28*T*U^2 - 262*T^2*U^2 + 342*T^3*U^2 - 
       148*T^4*U^2 + 16*T^5*U^2 - 8*U^3 - 224*T*U^3 + 342*T^2*U^3 - 
       92*T^3*U^3 - 45*U^4 + 193*T*U^4 - 148*T^2*U^4 + 29*U^5 - 54*T*U^5 + 
       16*T^2*U^5))/((-1 + T)*T*(-1 + U)*U*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-2 + T + U)*(-1 + T + U)*(-T + T^2 - U + U^2))/
     (3*T*U*(T + U)) - (2*(-1 + T + U)*(-30*T^2 + 76*T^3 - 69*T^4 + 23*T^5 - 
       52*T*U + 180*T^2*U - 206*T^3*U + 105*T^4*U - 18*T^5*U - 30*U^2 + 
       180*T*U^2 - 258*T^2*U^2 + 144*T^3*U^2 - 40*T^4*U^2 + 4*T^5*U^2 + 
       76*U^3 - 206*T*U^3 + 144*T^2*U^3 - 36*T^3*U^3 + 4*T^4*U^3 - 69*U^4 + 
       105*T*U^4 - 40*T^2*U^4 + 4*T^3*U^4 + 23*U^5 - 18*T*U^5 + 4*T^2*U^5))/
     ((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 
    1] + ((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) + 
    (8*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 14*T*U - 4*T^2*U + 
       15*T^3*U + 2*T^4*U - 7*U^2 + 11*T*U^2 - 16*T^2*U^2 - 3*T^3*U^2 + 
       2*T*U^3 + 12*T^2*U^3 - T^3*U^3 - U^4 - 5*T*U^4 - T^2*U^4 + 2*U^5))/
     (T^2*(-1 + U)*U^2) + (32*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 4*T*U - 35*T^2*U + 39*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 
       14*T*U^2 + 12*T^2*U^2 - 8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 18*T*U^3 - 
       8*T^2*U^3 + 4*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 
       2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{T^(-1), 0, 0}, 1] + 
  ((-16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 35*T^2*U + 
       39*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 14*T*U^2 + 12*T^2*U^2 - 
       8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 18*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
       12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6))/
     (3*T^2*U^2) - (4*(2*T - 8*T^2 + 15*T^3 - 16*T^4 + 9*T^5 - 2*T^6 + 2*U - 
       16*T*U + 45*T^2*U - 42*T^3*U + 4*T^4*U + 5*T^5*U + 2*T^6*U - 8*U^2 + 
       40*T*U^2 - 54*T^2*U^2 + 27*T^3*U^2 - 14*T^4*U^2 + 3*T^5*U^2 + 12*U^3 - 
       40*T*U^3 + 32*T^2*U^3 - 17*T^3*U^3 + 15*T^4*U^3 - 2*T^5*U^3 - 10*U^4 + 
       8*T*U^4 + 8*T^2*U^4 + 4*T^3*U^4 - 4*T^4*U^4 + 6*U^5 + 4*T*U^5 - 
       8*T^2*U^5 - 2*T^3*U^5 - 2*U^6 + 2*T*U^6))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)))*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) - 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) - 
    (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 4*T*U + 25*T^2*U - 
       24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 6*T^3*U^2 - 
       2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3))/
     ((-1 + T)*T^2*U^2))*G[{T^(-1), T^(-1), 0}, 1] + 
  ((16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) + 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) + 
    (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 4*T*U + 25*T^2*U - 
       24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 6*T^3*U^2 - 
       2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3))/
     ((-1 + T)*T^2*U^2))*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) - 
    (16*LbL*Nf*(-24*T^2 + 24*T^3 - 9*T*U + 6*T^2*U - 3*T^3*U - 6*U^2 + 
       15*T*U^2 - 5*T^2*U^2 + 2*T^3*U^2 + 12*U^3 - 10*T*U^3 + 2*T^2*U^3 - 
       8*U^4 + 2*T*U^4 + 2*U^5))/(3*T^2*U) + 
    (4*(-4*T + 16*T^2 - 26*T^3 + 20*T^4 - 6*T^5 - 4*U + 32*T*U - 60*T^2*U + 
       32*T^3*U + 19*T^4*U - 19*T^5*U + 16*U^2 - 55*T*U^2 + 40*T^2*U^2 + 
       17*T^3*U^2 - 28*T^4*U^2 + 10*T^5*U^2 - 23*U^3 + 46*T*U^3 - 
       18*T^2*U^3 - 3*T^3*U^3 + 4*T^4*U^3 + 16*U^4 - 19*T*U^4 + 8*T^2*U^4 - 
       5*T^3*U^4 - 7*U^5 + 2*T*U^5 - T^2*U^5 + 2*U^6 - 2*T*U^6))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) - 
    (4*(-2*T + 8*T^2 - 11*T^3 + 4*T^4 + 3*T^5 - 2*T^6 - 2*U + 16*T*U - 
       31*T^2*U + 22*T^3*U - 5*T^4*U - 2*T^5*U + 2*T^6*U + 8*U^2 - 37*T*U^2 + 
       38*T^2*U^2 + 6*T^3*U^2 - 14*T^4*U^2 + 5*T^5*U^2 - 21*U^3 + 50*T*U^3 - 
       32*T^3*U^3 + 9*T^4*U^3 + 26*U^4 - 29*T*U^4 - 12*T^2*U^4 + 9*T^3*U^4 - 
       11*U^5 + 2*T*U^5 + 3*T^2*U^5))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-16*Nf*(T - T^2 + 2*U - T*U - 2*U^2 + U^3))/(3*T*U^2) + 
    (8*(-2 + 8*T - 7*T^2 - T^4 + 2*T^5 + 6*U - 14*T*U + 11*T^2*U + 2*T^3*U - 
       5*T^4*U - 9*U^2 - 4*T*U^2 - 16*T^2*U^2 + 12*T^3*U^2 - T^4*U^2 + 
       7*U^3 + 15*T*U^3 - 3*T^2*U^3 - T^3*U^3 - 2*U^4 + 2*T*U^4))/
     ((-1 + T)*T^2*U^2) + (32*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 4*T*U - 14*T^2*U + 18*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 
       35*T*U^2 + 12*T^2*U^2 - 8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 39*T*U^3 - 
       8*T^2*U^3 + 4*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 
       2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{U^(-1), 0, 0}, 1] + 
  ((-16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 14*T^2*U + 
       18*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 35*T*U^2 + 12*T^2*U^2 - 
       8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 39*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
       12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6))/
     (3*T^2*U^2) - (4*(2*T - 8*T^2 + 12*T^3 - 10*T^4 + 6*T^5 - 2*T^6 + 2*U - 
       16*T*U + 40*T^2*U - 40*T^3*U + 8*T^4*U + 4*T^5*U + 2*T^6*U - 8*U^2 + 
       45*T*U^2 - 54*T^2*U^2 + 32*T^3*U^2 + 8*T^4*U^2 - 8*T^5*U^2 + 15*U^3 - 
       42*T*U^3 + 27*T^2*U^3 - 17*T^3*U^3 + 4*T^4*U^3 - 2*T^5*U^3 - 16*U^4 + 
       4*T*U^4 - 14*T^2*U^4 + 15*T^3*U^4 - 4*T^4*U^4 + 9*U^5 + 5*T*U^5 + 
       3*T^2*U^5 - 2*T^3*U^5 - 2*U^6 + 2*T*U^6))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-16*Nf*(T - T^2 + 2*U - T*U - 2*U^2 + U^3))/(3*T*U^2) - 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) - 
    (4*(2 - 6*T + 5*T^2 - T^3 - 8*U - 4*T*U - 4*T^2*U + 6*T^3*U + 11*U^2 + 
       25*T*U^2 + T^2*U^2 - 9*T^3*U^2 - 4*U^3 - 24*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3 - 3*U^4 + 9*T*U^4 - 2*T^2*U^4 + 2*U^5))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((16*Nf*(T - T^2 + 2*U - T*U - 2*U^2 + U^3))/(3*T*U^2) + 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) + 
    (4*(2 - 6*T + 5*T^2 - T^3 - 8*U - 4*T*U - 4*T^2*U + 6*T^3*U + 11*U^2 + 
       25*T*U^2 + T^2*U^2 - 9*T^3*U^2 - 4*U^3 - 24*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3 - 3*U^4 + 9*T*U^4 - 2*T^2*U^4 + 2*U^5))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((-16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2) - 
    (16*LbL*Nf*(-6*T^2 + 12*T^3 - 8*T^4 + 2*T^5 - 9*T*U + 15*T^2*U - 
       10*T^3*U + 2*T^4*U - 24*U^2 + 6*T*U^2 - 5*T^2*U^2 + 2*T^3*U^2 + 
       24*U^3 - 3*T*U^3 + 2*T^2*U^3))/(3*T*U^2) - 
    (4*(4*T - 16*T^2 + 23*T^3 - 16*T^4 + 7*T^5 - 2*T^6 + 4*U - 32*T*U + 
       55*T^2*U - 46*T^3*U + 19*T^4*U - 2*T^5*U + 2*T^6*U - 16*U^2 + 
       60*T*U^2 - 40*T^2*U^2 + 18*T^3*U^2 - 8*T^4*U^2 + T^5*U^2 + 26*U^3 - 
       32*T*U^3 - 17*T^2*U^3 + 3*T^3*U^3 + 5*T^4*U^3 - 20*U^4 - 19*T*U^4 + 
       28*T^2*U^4 - 4*T^3*U^4 + 6*U^5 + 19*T*U^5 - 10*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) - 
    (4*(-2*T + 8*T^2 - 21*T^3 + 26*T^4 - 11*T^5 - 2*U + 16*T*U - 37*T^2*U + 
       50*T^3*U - 29*T^4*U + 2*T^5*U + 8*U^2 - 31*T*U^2 + 38*T^2*U^2 - 
       12*T^4*U^2 + 3*T^5*U^2 - 11*U^3 + 22*T*U^3 + 6*T^2*U^3 - 32*T^3*U^3 + 
       9*T^4*U^3 + 4*U^4 - 5*T*U^4 - 14*T^2*U^4 + 9*T^3*U^4 + 3*U^5 - 
       2*T*U^5 + 5*T^2*U^5 - 2*U^6 + 2*T*U^6))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)))*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-32*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 45*T^4*U + 
       57*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 104*T^3*U^2 + 
       93*T^4*U^2 - 36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 104*T^2*U^3 + 
       96*T^3*U^3 - 34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 45*T*U^4 + 93*T^2*U^4 - 
       34*T^3*U^4 + 12*T^4*U^4 - 8*U^5 + 57*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 
       12*U^6 - 26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8))/
     (3*T^2*U^2*(T + U)^2) - (4*(4*T^3 - 16*T^4 + 30*T^5 - 32*T^6 + 18*T^7 - 
       4*T^8 + 12*T^2*U - 64*T^3*U + 114*T^4*U - 60*T^5*U - 33*T^6*U + 
       27*T^7*U + 4*T^8*U + 12*T*U^2 - 96*T^2*U^2 + 216*T^3*U^2 - 
       64*T^4*U^2 - 143*T^5*U^2 + 116*T^6*U^2 - 11*T^7*U^2 + 4*U^3 - 
       64*T*U^3 + 216*T^2*U^3 - 24*T^3*U^3 - 210*T^4*U^3 + 117*T^5*U^3 - 
       5*T^6*U^3 - 4*T^7*U^3 - 16*U^4 + 114*T*U^4 - 64*T^2*U^4 - 
       210*T^3*U^4 + 112*T^4*U^4 + 20*T^5*U^4 - 16*T^6*U^4 + 30*U^5 - 
       60*T*U^5 - 143*T^2*U^5 + 117*T^3*U^5 + 20*T^4*U^5 - 24*T^5*U^5 - 
       32*U^6 - 33*T*U^6 + 116*T^2*U^6 - 5*T^3*U^6 - 16*T^4*U^6 + 18*U^7 + 
       27*T*U^7 - 11*T^2*U^7 - 4*T^3*U^7 - 4*U^8 + 4*T*U^8))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1), 0, 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       17*T^4*U - 16*T^5*U + 4*T^6*U - 24*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 27*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(2*T^3 - 8*T^4 + 15*T^5 - 16*T^6 + 9*T^7 - 2*T^8 + 6*T^2*U - 
       32*T^3*U + 41*T^4*U - 10*T^5*U - 7*T^6*U + 2*T^8*U + 6*T*U^2 - 
       48*T^2*U^2 + 72*T^3*U^2 - 8*T^4*U^2 - 49*T^5*U^2 + 32*T^6*U^2 - 
       8*T^7*U^2 + 2*U^3 - 32*T*U^3 + 72*T^2*U^3 + 20*T^3*U^3 - 121*T^4*U^3 + 
       56*T^5*U^3 + 4*T^6*U^3 - 4*T^7*U^3 - 8*U^4 + 41*T*U^4 - 8*T^2*U^4 - 
       121*T^3*U^4 + 100*T^4*U^4 + 18*T^5*U^4 - 16*T^6*U^4 + 15*U^5 - 
       10*T*U^5 - 49*T^2*U^5 + 56*T^3*U^5 + 18*T^4*U^5 - 24*T^5*U^5 - 
       16*U^6 - 7*T*U^6 + 32*T^2*U^6 + 4*T^3*U^6 - 16*T^4*U^6 + 9*U^7 - 
       8*T^2*U^7 - 4*T^3*U^7 - 2*U^8 + 2*T*U^8))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)^3))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
       29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 25*T^5*U^2 + 3*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 146*T^3*U^3 + 30*T^4*U^3 + 
       22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 103*T^2*U^4 + 34*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 26*T^2*U^5 + 6*T^3*U^5 - 
       6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 
       2*T*U^7))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
       29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) - 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 25*T^5*U^2 + 3*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 146*T^3*U^3 + 30*T^4*U^3 + 
       22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 103*T^2*U^4 + 34*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 26*T^2*U^5 + 6*T^3*U^5 - 
       6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 
       2*T*U^7))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 5*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 34*T^4*U^3 + 
       6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 30*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 22*T^3*U^5 - 
       6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) - 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 5*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 34*T^4*U^3 + 
       6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 30*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 22*T^3*U^5 - 
       6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (8*(-2 + 6*T - 7*T^2 + 3*T^3 + 6*U - 2*T*U - T^2*U + T^3*U - 7*U^2 - 
     T*U^2 + 3*U^3 + T*U^3)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U^2) + ((4*(-1 + T + U)*(2 - 6*T + 5*T^2 + T^3 - 2*T^4 - 6*U - 
       8*T*U + 19*T^2*U - 10*T^3*U + 2*T^4*U + 5*U^2 + 19*T*U^2 - 
       24*T^2*U^2 + 6*T^3*U^2 + U^3 - 10*T*U^3 + 6*T^2*U^3 - 2*U^4 + 
       2*T*U^4))/((-1 + T)*T^2*(-1 + U)*U^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 
       5*T^2*U - 4*T^3*U - 2*U^2 + 5*T*U^2 - 2*T^2*U^2 + 2*T^3*U^2 + 6*U^3 - 
       4*T*U^3 + 2*T^2*U^3 - 6*U^4 + 2*U^5))/(3*T^2*U^2))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (24*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0, 0}, 1])/T^2 + 
  ((32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 + 
    (8*(2*T - 2*T^2 + T^3 - 15*U + T*U + 15*U^2 - 2*T*U^2))/(T^2*U))*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  (8*(2*T^3 - 2*T^4 + 6*T^2*U - 4*T^3*U + T^4*U - 5*T*U^2 - 5*T^2*U^2 - U^3 + 
     3*T*U^3 + T^2*U^3)*G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^2) - 
  (8*(2*T^3 - 2*T^4 + 6*T^2*U - 4*T^3*U + T^4*U - 5*T*U^2 - 5*T^2*U^2 - U^3 + 
     3*T*U^3 + T^2*U^3)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^2) + 
  ((64*LbL*Nf*(-2 + T)*(-1 + U))/T^2 + 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3))/(T^2*U^2))*
   G[{T^(-1), 0, U^(-1), 0}, 1] + ((-64*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3))/(T^2*U^2))*
   G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((-32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (8*(2*T - 2*T^2 + 6*U - 4*T*U + T^2*U - 6*U^2 + 3*U^3))/(T*U^2))*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (8*(-4*T^3 + 4*T^4 - 8*T^2*U + 4*T^3*U - 3*T*U^2 + 11*T^2*U^2 + 2*U^3 + 
     7*T*U^3 - 5*T^2*U^3)*G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^2) + 
  (8*(-2*T^3 + 2*T^4 - 2*T^3*U + 2*T^4*U - T*U^2 + 5*T^2*U^2 + 2*U^3 + 
     5*T*U^3 - 3*T^2*U^3)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/
   (T^3*U^2) + (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
    G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T^2*U) - 
  (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  (16*(-T^3 + T^4 - 2*T^2*U + T^3*U + T*U^2 + 3*T^2*U^2 + U^3 + T*U^3 - 
     T^2*U^3)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^2) - 
  (16*(2*T^2 - 2*T^3 + T^4 + 2*T*U + U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/
   (T^2*U^2) - (16*(T + U)*(-T + T^2 - U + U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (16*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + 6*U^2 - 6*T*U^2 - 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(-T^2 + T^3 - 2*T*U + T^2*U - 5*U^2 + 3*T*U^2 + 5*U^3 - 2*T*U^3)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T^3 - 
  (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 
      (T + U)^(-1)}, 1])/T^3 + ((-32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3))/(T^2*U^2))*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 + 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3))/(T^2*U^2))*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  (24*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0, 0}, 1])/U^2 + 
  ((32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(15*T - 15*T^2 - 2*U - T*U + 2*T^2*U + 2*U^2 - U^3))/(T*U^2))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((64*LbL*Nf*(-1 + T)*(-2 + U))/U^2 + 
    (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), 0, T^(-1), 0}, 1] + ((-64*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (8*(-T^3 - 5*T^2*U + 3*T^3*U + 6*T*U^2 - 5*T^2*U^2 + T^3*U^2 + 2*U^3 - 
     4*T*U^3 - 2*U^4 + T*U^4)*G[{U^(-1), 0, U^(-1), 0}, 1])/(T^2*U^3) - 
  (8*(-T^3 - 5*T^2*U + 3*T^3*U + 6*T*U^2 - 5*T^2*U^2 + T^3*U^2 + 2*U^3 - 
     4*T*U^3 - 2*U^4 + T*U^4)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/
   (T^2*U^3) + ((-32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(6*T - 6*T^2 + 3*T^3 + 2*U - 4*T*U - 2*U^2 + T*U^2))/(T^2*U))*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/
   (T^2*U^2) - (16*(T + U)*(-T + T^2 - U + U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(-2*T^3 + 3*T^2*U - 7*T^3*U + 8*T*U^2 - 11*T^2*U^2 + 5*T^3*U^2 + 4*U^3 - 
     4*T*U^3 - 4*U^4)*G[{U^(-1), U^(-1), 0, 0}, 1])/(T^2*U^3) - 
  (8*(-2*T^3 + T^2*U - 5*T^3*U - 5*T^2*U^2 + 3*T^3*U^2 + 2*U^3 + 2*T*U^3 - 
     2*U^4 - 2*T*U^4)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^3) - 
  (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
    G[{U^(-1), U^(-1), U^(-1), 0}, 1])/(T*U^2) + 
  (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^2) - 
  (16*(-T^3 - T^2*U - T^3*U + 2*T*U^2 - 3*T^2*U^2 + T^3*U^2 + U^3 - T*U^3 - 
     U^4)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^3) - 
  (16*(T^2 + 2*T*U + 2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (16*(6*T^2 - 6*T^3 + 6*T*U - 6*T^2*U + 3*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^2*U^2) + 
  (16*(5*T^2 - 5*T^3 + 2*T*U - 3*T^2*U + 2*T^3*U + U^2 - T*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  ((-32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 + 
    (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U^3 - 
  (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 
      (T + U)^(-1)}, 1])/U^3 + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^2) - 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^2*U^2) + 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^2*U^2) + 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (16*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^2*U^2) + 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^2*U^2) + 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  (32*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) - 
  (16*(T^2 - T^3 + 4*T*U - 3*T^2*U + T^3*U + U^2 - 3*T*U^2 - U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  ((-98*T + 98*T^2 - 98*U + 89*T*U + T^2*U + 39*U^2 + 15*T*U^2 - 34*U^3)/
     ((-1 + U)*U*(T + U)) - (8*LbL*Nf*(30*T - 23*T^2 + 2*T^3 + 30*U - 
       22*T*U + 2*T^2*U - 23*U^2 + 2*T*U^2 + 2*U^3))/(3*U*(T + U)) + 
    (4*Nf*(-38*T + 38*T^2 + 6*U - 13*T*U + 13*T^2*U - 12*U^2 + 6*U^3))/
     (9*T*(-1 + U)*U))*Log[T] + Pi^2*((32*LbL*Nf*(-1 + U))/(3*T) + 
    (2*(64*T - 60*T^2 + 28*U - 29*T*U + 23*T^2*U - 56*U^2 + T^2*U^2 + 
       28*U^3 + T*U^3))/(3*T*(-1 + U)*U))*Log[T] + 
  Pi^2*((-16*LbL*Nf*(-2 + T)*(-1 + U))/(3*T^2) - (8*(-7 + 2*T)*(-1 + U))/
     (3*T^2))*G[{T^(-1)}, 1]*Log[T] - 
  (4*Pi^2*(32*T - 32*T^2 + 14*U - 12*T*U + 5*T^2*U - 14*U^2 + 7*U^3)*
    G[{U^(-1)}, 1]*Log[T])/(3*T*U^2) + 
  ((-8*Nf*(19*T - 19*T^2 + 38*U - 44*T*U + 25*T^2*U - 76*U^2 + 16*T*U^2 + 
       3*T^2*U^2 + 57*U^3 - 19*U^4))/(9*T*(-1 + U)*U^2) - 
    (8*LbL*Nf*(30*T^2 - 31*T^3 + 14*T^4 - 4*T^5 + 18*T*U - 72*T^2*U + 
       40*T^3*U - 20*T^4*U + 4*T^5*U - 24*U^2 - 9*T*U^2 + 62*T^2*U^2 - 
       31*T^3*U^2 + 6*T^4*U^2 + 44*U^3 + 24*T*U^3 - 30*T^2*U^3 + 10*T^3*U^3 - 
       12*U^4 - 27*T*U^4 + 10*T^2*U^4 - 12*U^5 + 6*T*U^5 + 4*U^6))/
     (3*T*U^2*(T + U)) + (2*(4*T^2 - 27*T^3 + 31*T^4 + 8*T*U - 104*T^2*U + 
       110*T^3*U - 21*T^4*U + 4*U^2 - 151*T*U^2 + 219*T^2*U^2 - 50*T^3*U^2 - 
       27*T^4*U^2 - 74*U^3 + 208*T*U^3 - 106*T^2*U^3 - 42*T^3*U^3 + 
       8*T^4*U^3 + 116*U^4 - 50*T*U^4 - 4*T^2*U^4 - 69*U^5 - 14*T*U^5 + 
       23*U^6 + 8*T*U^6))/(T*(-1 + U)*U^2*(T + U)^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((8*Nf*(-1 + T + U)*(-2*T + 2*T^2 - 6*U + 2*T*U + T^2*U + 6*U^2 - 3*U^3))/
     (3*T*(-1 + U)*U*(T + U)) - (32*LbL*Nf*(-1 + T + U)*
      (-T^3 + T^4 - 6*T*U - 4*T^2*U - 6*U^2 + 10*T*U^2 + 7*U^3 - U^4))/
     (3*T*U*(T + U)^2) - (2*(-1 + T + U)*(10*T^2 - 16*T^3 + 4*T^4 + 20*T*U - 
       64*T^2*U + 64*T^3*U - 18*T^4*U + 10*U^2 - 6*T*U^2 + 81*T^2*U^2 - 
       86*T^3*U^2 + 5*T^4*U^2 - 6*U^3 - 34*T*U^3 + 7*T^2*U^3 + 29*T^3*U^3 - 
       7*U^4 + 30*T*U^4 - 25*T^2*U^4 + 3*U^5 - T*U^5))/
     ((-1 + T)*T*(-1 + U)^2*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  ((16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3))/
     (3*T^2*U^2) + (4*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 14*T*U + 
       20*T^2*U - 12*T^3*U + 2*T^4*U - 7*U^2 + 7*T*U^2 - 13*T^2*U^2 + 
       3*T^3*U^2 - 2*U^3 + 5*T*U^3 + 6*T^2*U^3 - T^3*U^3 + 3*U^4 - 4*T*U^4 - 
       T^2*U^4))/(T^2*(-1 + U)*U^2))*G[{T^(-1), 0}, 1]*Log[T] + 
  ((-16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3))/
     (3*T^2*U^2) - (4*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 14*T*U + 
       20*T^2*U - 12*T^3*U + 2*T^4*U - 7*U^2 + 7*T*U^2 - 13*T^2*U^2 + 
       3*T^3*U^2 - 2*U^3 + 5*T*U^3 + 6*T^2*U^3 - T^3*U^3 + 3*U^4 - 4*T*U^4 - 
       T^2*U^4))/(T^2*(-1 + U)*U^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-16*Nf*(T - T^2 + 2*U - T*U - 2*U^2 + U^3))/(3*T*U^2) + 
    (4*(2 - 8*T + 7*T^2 - 2*T^3 + 3*T^4 - 2*T^5 - 8*U + 22*T*U - 26*T^2*U + 
       11*T^3*U - T^4*U + 2*T^5*U + 15*U^2 - 10*T*U^2 + 29*T^2*U^2 - 
       15*T^3*U^2 - T^4*U^2 - 16*U^3 - 19*T*U^3 - 13*T^2*U^3 + 13*T^3*U^3 - 
       T^4*U^3 + 9*U^4 + 13*T*U^4 - 3*T^2*U^4 - T^3*U^4 - 2*U^5 + 2*T*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2) + 
    (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 14*T^2*U + 
       18*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 35*T*U^2 + 12*T^2*U^2 - 
       8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 39*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
       12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*
   G[{U^(-1), 0}, 1]*Log[T] + 
  ((-16*Nf*(T - T^2 + 2*U - T*U - 2*U^2 + U^3))/(3*T*U^2) - 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) - 
    (4*(2 - 6*T + 5*T^2 - T^3 - 8*U - 4*T*U - 4*T^2*U + 6*T^3*U + 11*U^2 + 
       25*T*U^2 + T^2*U^2 - 9*T^3*U^2 - 4*U^3 - 24*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3 - 3*U^4 + 9*T*U^4 - 2*T^2*U^4 + 2*U^5))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((16*Nf*(T - T^2 + 2*U - T*U - 2*U^2 + U^3))/(3*T*U^2) + 
    (16*LbL*Nf*(-1 + U)*(T + U)*(-2*T + 2*T^2 - 2*U + T*U - T^2*U + 6*U^2 - 
       2*T*U^2 + 2*T^2*U^2 - 6*U^3 + 2*U^4))/(3*T^2*U^2) + 
    (4*(-2*T + 8*T^2 - 16*T^3 + 18*T^4 - 8*T^5 - 2*U + 16*T*U - 26*T^2*U + 
       38*T^3*U - 35*T^4*U + 9*T^5*U + 8*U^2 - 23*T*U^2 + 20*T^2*U^2 - 
       8*T^3*U^2 + 12*T^4*U^2 - 6*T^5*U^2 - 11*U^3 + 6*T*U^3 + 23*T^2*U^3 - 
       21*T^3*U^3 + T^4*U^3 - T^5*U^3 + 4*U^4 + 9*T*U^4 - 28*T^2*U^4 + 
       14*T^3*U^4 - 2*T^4*U^4 + 3*U^5 - 8*T*U^5 + 9*T^2*U^5 - T^3*U^5 - 
       2*U^6 + 2*T*U^6))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-4*(-2*T^3 + 8*T^4 - 15*T^5 + 16*T^6 - 9*T^7 + 2*T^8 - 6*T^2*U + 
       30*T^3*U - 49*T^4*U + 43*T^5*U - 27*T^6*U + 9*T^7*U - 6*T*U^2 + 
       42*T^2*U^2 - 78*T^3*U^2 + 77*T^4*U^2 - 81*T^5*U^2 + 39*T^6*U^2 - 
       2*T^7*U^2 - 2*U^3 + 26*T*U^3 - 66*T^2*U^3 + 48*T^3*U^3 - 66*T^4*U^3 + 
       50*T^5*U^3 - 8*T^6*U^3 + 6*U^4 - 31*T*U^4 + 24*T^2*U^4 - 13*T^3*U^4 + 
       26*T^4*U^4 - 12*T^5*U^4 - 9*U^5 + 9*T*U^5 + 23*T^2*U^5 + 3*T^3*U^5 - 
       8*T^4*U^5 + 7*U^6 + 7*T*U^6 - 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 
       2*T*U^7))/((-1 + T)*T^2*U^2*(T + U)^3) - 
    (16*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 27*T^4*U + 
       39*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 62*T^3*U^2 + 57*T^4*U^2 - 
       36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 74*T^2*U^3 + 72*T^3*U^3 - 
       34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 39*T*U^4 + 81*T^2*U^4 - 34*T^3*U^4 + 
       12*T^4*U^4 - 8*U^5 + 51*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 12*U^6 - 
       26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8))/
     (3*T^2*U^2*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       14*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 20*T*U^3 + 39*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       29*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 9*T^5 - 3*T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 65*T^4*U - 44*T^5*U + 7*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 124*T^3*U^2 - 103*T^4*U^2 + 26*T^5*U^2 - 5*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 106*T^2*U^3 - 146*T^3*U^3 + 34*T^4*U^3 + 
       6*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 43*T*U^4 - 95*T^2*U^4 + 30*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 5*U^5 - 34*T*U^5 + 25*T^2*U^5 + 22*T^3*U^5 - 
       6*T^4*U^5 + U^6 + 10*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1), U^(-1)}, 1]*
   Log[T] + ((4*(-1 + T + U)*(-2*T + 6*T^2 - 9*T^3 + 7*T^4 - 2*T^5 - 2*U + 
       12*T*U - 21*T^2*U + 20*T^3*U - 8*T^4*U + 2*T^5*U + 6*U^2 - T*U^2 + 
       2*T^2*U^2 - 14*T^3*U^2 + 4*T^4*U^2 - 5*U^3 - 12*T*U^3 + 14*T^2*U^3 - 
       U^4 + 8*T*U^4 - 4*T^2*U^4 + 2*U^5 - 2*T*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)) + 
    (16*LbL*Nf*(T - U)*(-1 + T + U)*(-2*T^3 + 6*T^4 - 6*T^5 + 2*T^6 - 
       10*T^2*U + 23*T^3*U - 22*T^4*U + 6*T^5*U - 10*T*U^2 + 32*T^2*U^2 - 
       32*T^3*U^2 + 10*T^4*U^2 - 2*U^3 + 23*T*U^3 - 32*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 22*T*U^4 + 10*T^2*U^4 - 6*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T^2*U^2*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0}, 1]*Log[T])/T^2 + 
  ((64*LbL*Nf*(-2 + T)*(-1 + U))/T^2 + 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 13*U^2 + T*U^2 + 13*U^3))/(T^2*U^2))*
   G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((-48*(-1 + U))/T^2 - (32*LbL*Nf*(-2 + T)*(-1 + U))/T^2)*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T^2 - 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T^2 + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0}, 1]*Log[T])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) - 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T^2 + 
  ((-32*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (8*(-T^2 + T^3 - 2*T*U + T^2*U - 7*U^2 + T*U^2 + 7*U^3))/(T^2*U^2))*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  (16*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U^2 + 
  (8*(-T^3 - 5*T^2*U + 3*T^3*U + 6*T*U^2 - 5*T^2*U^2 + T^3*U^2 + 2*U^3 - 
     4*T*U^3 - 2*U^4 + T*U^4)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^2*U^3) - 
  (8*(7*T^2 - 7*T^3 + 8*T*U - 7*T^2*U + 3*T^3*U + 2*U^2 - 6*T*U^2 - 2*U^3 + 
     2*T*U^3)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0}, 1]*Log[T])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (16*(-T^3 - 2*T^2*U - 2*T^2*U^2 + T^3*U^2 + U^3 + T*U^3 - U^4 - T*U^4)*
    G[{U^(-1), U^(-1), 0}, 1]*Log[T])/(T^2*U^3) - 
  (8*(3*T - 3*T^2 - 4*U + T*U + T^2*U + 4*U^2 - 2*U^3)*
    G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/(T*U^2) + 
  (8*(2*T^2 + 9*T*U - 5*T^2*U + 4*U^2 - T*U^2 + T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
  (8*(6*T^2 - 6*T^3 + 6*T*U - 6*T^2*U + 3*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^2*U^2) + 
  (8*(T + 6*U - 4*T*U + T*U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/
   U^3 - (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^2) - 
  (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 4*T*U^2 - 2*U^3 + 
     T*U^3)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[T])/(T^2*U) - (8*(T^2 - T^3 + 6*T*U - 5*T^2*U + 2*T^3*U + 2*U^2 - 
     4*T*U^2 - 2*U^3 + T*U^3)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/
   (T^2*U^2) + (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^2*U) + 
  ((-4*Nf*(-1 + T)*(2 + U))/(3*(-1 + U)*U) + 
    (-20 + 16*T + 29*U - 33*T*U - 9*U^2 + 8*T*U^2)/((-1 + U)^2*U))*Log[T]^2 + 
  ((4*(2*T + 8*U - 5*T*U - 2*U^2 + 3*T*U^2))/((-1 + U)*U^2) - 
    (8*Nf*(T - T^2 + 2*U - T*U - 2*U^2 + U^3))/(3*T*U^2))*G[{U^(-1)}, 1]*
   Log[T]^2 + (4*(-1 + T)*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/U^2 - 
  (4*(2*T^2 + 11*T*U - 7*T^2*U + 8*U^2 - 3*T*U^2 + T^2*U^2 - 8*U^3 + 4*U^4)*
    G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/(T*U^3) + 
  Pi^2*((32*LbL*Nf*(-1 + T))/(3*U) + 
    (2*(28*T - 56*T^2 + 28*T^3 + 64*U - 29*T*U + T^3*U - 60*U^2 + 23*T*U^2 + 
       T^2*U^2))/(3*(-1 + T)*T*U))*Log[U] + 
  (-((98*T - 39*T^2 + 34*T^3 + 98*U - 89*T*U - 15*T^2*U - 98*U^2 - T*U^2)/
      ((-1 + T)*T*(T + U))) + (4*Nf*(6*T - 12*T^2 + 6*T^3 - 38*U - 13*T*U + 
       38*U^2 + 13*T*U^2))/(9*(-1 + T)*T*U) - 
    (8*LbL*Nf*(30*T - 23*T^2 + 2*T^3 + 30*U - 22*T*U + 2*T^2*U - 23*U^2 + 
       2*T*U^2 + 2*U^3))/(3*T*(T + U)))*Log[U] - 
  (4*Pi^2*(14*T - 14*T^2 + 7*T^3 + 32*U - 12*T*U - 32*U^2 + 5*T*U^2)*
    G[{T^(-1)}, 1]*Log[U])/(3*T^2*U) + 
  ((8*Nf*(-38*T + 76*T^2 - 57*T^3 + 19*T^4 - 19*U + 44*T*U - 16*T^2*U + 
       19*U^2 - 25*T*U^2 - 3*T^2*U^2))/(9*(-1 + T)*T^2*U) + 
    (2*(4*T^2 - 74*T^3 + 116*T^4 - 69*T^5 + 23*T^6 + 8*T*U - 151*T^2*U + 
       208*T^3*U - 50*T^4*U - 14*T^5*U + 8*T^6*U + 4*U^2 - 104*T*U^2 + 
       219*T^2*U^2 - 106*T^3*U^2 - 4*T^4*U^2 - 27*U^3 + 110*T*U^3 - 
       50*T^2*U^3 - 42*T^3*U^3 + 31*U^4 - 21*T*U^4 - 27*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)*T^2*U*(T + U)^2) - 
    (8*LbL*Nf*(-24*T^2 + 44*T^3 - 12*T^4 - 12*T^5 + 4*T^6 + 18*T*U - 
       9*T^2*U + 24*T^3*U - 27*T^4*U + 6*T^5*U + 30*U^2 - 72*T*U^2 + 
       62*T^2*U^2 - 30*T^3*U^2 + 10*T^4*U^2 - 31*U^3 + 40*T*U^3 - 
       31*T^2*U^3 + 10*T^3*U^3 + 14*U^4 - 20*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       4*T*U^5))/(3*T^2*U*(T + U)))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((-16*LbL*Nf*(-1 + T)*(-2 + U))/(3*U^2) - (8*(-1 + T)*(-7 + 2*U))/
     (3*U^2))*G[{U^(-1)}, 1]*Log[U] + 
  ((-8*Nf*(-1 + T + U)*(6*T - 6*T^2 + 3*T^3 + 2*U - 2*T*U - 2*U^2 - T*U^2))/
     (3*(-1 + T)*T*U*(T + U)) + (32*LbL*Nf*(-1 + T + U)*
      (6*T^2 - 7*T^3 + T^4 + 6*T*U - 10*T^2*U + 4*T*U^2 + U^3 - U^4))/
     (3*T*U*(T + U)^2) + (2*(-1 + T + U)*(-10*T^2 + 6*T^3 + 7*T^4 - 3*T^5 - 
       20*T*U + 6*T^2*U + 34*T^3*U - 30*T^4*U + T^5*U - 10*U^2 + 64*T*U^2 - 
       81*T^2*U^2 - 7*T^3*U^2 + 25*T^4*U^2 + 16*U^3 - 64*T*U^3 + 86*T^2*U^3 - 
       29*T^3*U^3 - 4*U^4 + 18*T*U^4 - 5*T^2*U^4))/((-1 + T)^2*T*(-1 + U)*U*
      (T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  ((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) + 
    (4*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 8*U + 22*T*U - 10*T^2*U - 
       19*T^3*U + 13*T^4*U + 2*T^5*U + 7*U^2 - 26*T*U^2 + 29*T^2*U^2 - 
       13*T^3*U^2 - 3*T^4*U^2 - 2*U^3 + 11*T*U^3 - 15*T^2*U^3 + 13*T^3*U^3 - 
       T^4*U^3 + 3*U^4 - T*U^4 - T^2*U^4 - T^3*U^4 - 2*U^5 + 2*T*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2) + 
    (16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 35*T^2*U + 
       39*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 14*T*U^2 + 12*T^2*U^2 - 
       8*T^3*U^2 + 2*T^4*U^2 - 8*U^3 + 18*T*U^3 - 8*T^2*U^3 + 4*T^3*U^3 + 
       12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*
   G[{T^(-1), 0}, 1]*Log[U] + 
  ((-16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) - 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) - 
    (4*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 6*U - 4*T*U + 25*T^2*U - 
       24*T^3*U + 9*T^4*U + 5*U^2 - 4*T*U^2 + T^2*U^2 + 6*T^3*U^2 - 
       2*T^4*U^2 - U^3 + 6*T*U^3 - 9*T^2*U^3 - 2*T^3*U^3))/
     ((-1 + T)*T^2*U^2))*G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U) + 
    (16*LbL*Nf*(-1 + T)*(T + U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + T*U - 
       2*T^2*U + 2*U^2 - T*U^2 + 2*T^2*U^2))/(3*T^2*U^2) + 
    (4*(-2*T + 8*T^2 - 11*T^3 + 4*T^4 + 3*T^5 - 2*T^6 - 2*U + 16*T*U - 
       23*T^2*U + 6*T^3*U + 9*T^4*U - 8*T^5*U + 2*T^6*U + 8*U^2 - 26*T*U^2 + 
       20*T^2*U^2 + 23*T^3*U^2 - 28*T^4*U^2 + 9*T^5*U^2 - 16*U^3 + 38*T*U^3 - 
       8*T^2*U^3 - 21*T^3*U^3 + 14*T^4*U^3 - T^5*U^3 + 18*U^4 - 35*T*U^4 + 
       12*T^2*U^4 + T^3*U^4 - 2*T^4*U^4 - 8*U^5 + 9*T*U^5 - 6*T^2*U^5 - 
       T^3*U^5))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
       4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 
       7*U^3 + 12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T^2*U^2) + (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 
       6*T^3*U + 2*U^2 - 11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 
       15*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 
       8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{U^(-1), 0}, 1]*Log[U] + 
  ((4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
       4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 
       7*U^3 + 12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T^2*U^2) - (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 
       6*T^3*U + 2*U^2 - 11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 
       15*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 
       8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{U^(-1), (T + U)^(-1)}, 1]*
   Log[U] + ((-16*LbL*Nf*(2*T^4 - 8*T^5 + 12*T^6 - 8*T^7 + 2*T^8 + 8*T^3*U - 
       39*T^4*U + 51*T^5*U - 26*T^6*U + 6*T^7*U + 18*T^2*U^2 - 74*T^3*U^2 + 
       81*T^4*U^2 - 36*T^5*U^2 + 8*T^6*U^2 + 8*T*U^3 - 62*T^2*U^3 + 
       72*T^3*U^3 - 34*T^4*U^3 + 10*T^5*U^3 + 2*U^4 - 27*T*U^4 + 57*T^2*U^4 - 
       34*T^3*U^4 + 12*T^4*U^4 - 8*U^5 + 39*T*U^5 - 36*T^2*U^5 + 10*T^3*U^5 + 
       12*U^6 - 26*T*U^6 + 8*T^2*U^6 - 8*U^7 + 6*T*U^7 + 2*U^8))/
     (3*T^2*U^2*(T + U)^2) - (4*(-2*T^3 + 6*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 
       6*T^2*U + 26*T^3*U - 31*T^4*U + 9*T^5*U + 7*T^6*U + 2*T^7*U - 
       6*T*U^2 + 42*T^2*U^2 - 66*T^3*U^2 + 24*T^4*U^2 + 23*T^5*U^2 - 
       3*T^6*U^2 - 2*U^3 + 30*T*U^3 - 78*T^2*U^3 + 48*T^3*U^3 - 13*T^4*U^3 + 
       3*T^5*U^3 - 2*T^6*U^3 + 8*U^4 - 49*T*U^4 + 77*T^2*U^4 - 66*T^3*U^4 + 
       26*T^4*U^4 - 8*T^5*U^4 - 15*U^5 + 43*T*U^5 - 81*T^2*U^5 + 50*T^3*U^5 - 
       12*T^4*U^5 + 16*U^6 - 27*T*U^6 + 39*T^2*U^6 - 8*T^3*U^6 - 9*U^7 + 
       9*T*U^7 - 2*T^2*U^7 + 2*U^8))/(T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 20*T^3*U + 
       29*T^4*U - 16*T^5*U + 4*T^6*U - 30*T^2*U^2 + 39*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       14*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) + 
    (4*(-1 + T + U)*(2*T^3 - 6*T^4 + 5*T^5 + T^6 - 2*T^7 + 6*T^2*U - 
       24*T^3*U + 43*T^4*U - 34*T^5*U + 10*T^6*U + 2*T^7*U + 6*T*U^2 - 
       36*T^2*U^2 + 106*T^3*U^2 - 95*T^4*U^2 + 25*T^5*U^2 + 3*T^6*U^2 + 
       2*U^3 - 24*T*U^3 + 124*T^2*U^3 - 146*T^3*U^3 + 30*T^4*U^3 + 
       22*T^5*U^3 - 2*T^6*U^3 - 6*U^4 + 65*T*U^4 - 103*T^2*U^4 + 34*T^3*U^4 + 
       10*T^4*U^4 - 6*T^5*U^4 + 9*U^5 - 44*T*U^5 + 26*T^2*U^5 + 6*T^3*U^5 - 
       6*T^4*U^5 - 3*U^6 + 7*T*U^6 - 5*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 
       2*T*U^7))/((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-4*(-1 + T + U)*(2*T - 6*T^2 + 5*T^3 + T^4 - 2*T^5 + 2*U - 12*T*U + 
       T^2*U + 12*T^3*U - 8*T^4*U + 2*T^5*U - 6*U^2 + 21*T*U^2 - 2*T^2*U^2 - 
       14*T^3*U^2 + 4*T^4*U^2 + 9*U^3 - 20*T*U^3 + 14*T^2*U^3 - 7*U^4 + 
       8*T*U^4 - 4*T^2*U^4 + 2*U^5 - 2*T*U^5))/((-1 + T)*T^2*(-1 + U)*U^2*
      (T + U)) - (16*LbL*Nf*(T - U)*(-1 + T + U)*(-2*T^3 + 6*T^4 - 6*T^5 + 
       2*T^6 - 10*T^2*U + 23*T^3*U - 22*T^4*U + 6*T^5*U - 10*T*U^2 + 
       32*T^2*U^2 - 32*T^3*U^2 + 10*T^4*U^2 - 2*U^3 + 23*T*U^3 - 32*T^2*U^3 + 
       12*T^3*U^3 + 6*U^4 - 22*T*U^4 + 10*T^2*U^4 - 6*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T^2*U^2*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-5 + T)*(-1 + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/T^2 + 
  (8*(2*T^3 - 2*T^4 + 6*T^2*U - 4*T^3*U + T^4*U - 5*T*U^2 - 5*T^2*U^2 - U^3 + 
     3*T*U^3 + T^2*U^3)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^2) - 
  (8*(2*T^2 - 2*T^3 + 8*T*U - 6*T^2*U + 2*T^3*U + 7*U^2 - 7*T*U^2 - 7*U^3 + 
     3*T*U^3)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(-T^3 + T^4 - T^3*U + T^4*U + 2*T*U^2 + 2*T^2*U^2 + U^3 - T^2*U^3)*
    G[{T^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^2) + 
  (8*(4*T - 4*T^2 + 2*T^3 - 3*U - T*U + 3*U^2 - T*U^2)*
    G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/(T^2*U) + 
  (8*(4*T^2 - 4*T^3 + 2*T^4 + 9*T*U - T^2*U + 2*U^2 - 5*T*U^2 + T^2*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1), 0}, 1]*Log[U])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + 6*U^2 - 6*T*U^2 - 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^2*U^2) + 
  (8*(6*T + U - 4*T*U + T^2*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/
   T^3 + (16*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U) + 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U^2 + 
  ((64*LbL*Nf*(-1 + T)*(-2 + U))/U^2 + 
    (8*(-13*T^2 + 13*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-48*(-1 + T))/U^2 - (32*LbL*Nf*(-1 + T)*(-2 + U))/U^2)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1), 0}, 1]*Log[U])/
   (T^2*U^2) - (8*(T + U)*(-T + T^2 - U + U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U^2) + 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U^2 - 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U^2 - 
  (8*(-1 + T)*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U^2 + 
  ((-32*LbL*Nf*(-1 + T)*(-2 + U))/U^2 - 
    (8*(-7*T^2 + 7*T^3 - 2*T*U + T^2*U - U^2 + T*U^2 + U^3))/(T^2*U^2))*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
  (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 5*T*U^2 - U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[U])/(T*U^2) - (8*(2*T^2 - 2*T^3 + 6*T*U - 4*T^2*U + T^3*U + U^2 - 
     5*T*U^2 - U^3 + 2*T*U^3)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/
   (T^2*U^2) - (16*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T*U^2) + 
  ((8*LbL*Nf*(8*T^3 - 12*T^4 + 4*T^5 - 12*T*U + 24*T^2*U - 23*T^3*U + 
       6*T^4*U + 24*T*U^2 - 22*T^2*U^2 + 10*T^3*U^2 + 8*U^3 - 23*T*U^3 + 
       10*T^2*U^3 - 12*U^4 + 6*T*U^4 + 4*U^5))/(3*T*U*(T + U)) - 
    (4*(2*T^2 + 2*T^3 - 9*T^4 + 5*T^5 + 4*T*U + 18*T^2*U - 52*T^3*U + 
       39*T^4*U - 10*T^5*U + 2*U^2 + 18*T*U^2 - 62*T^2*U^2 + 68*T^3*U^2 - 
       30*T^4*U^2 + 4*T^5*U^2 + 2*U^3 - 52*T*U^3 + 68*T^2*U^3 - 16*T^3*U^3 - 
       9*U^4 + 39*T*U^4 - 30*T^2*U^4 + 5*U^5 - 10*T*U^5 + 4*T^2*U^5))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^2))*Log[T]*Log[U] + 
  ((16*LbL*Nf*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 4*T*U - 11*T^2*U + 
       15*T^3*U - 10*T^4*U + 2*T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 6*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3))/
     (3*T^2*U^2) + (4*(-2 + 6*T - 9*T^2 + 7*T^3 - 2*T^4 + 8*U - 14*T*U + 
       20*T^2*U - 12*T^3*U + 2*T^4*U - 7*U^2 + 7*T*U^2 - 13*T^2*U^2 + 
       3*T^3*U^2 - 2*U^3 + 5*T*U^3 + 6*T^2*U^3 - T^3*U^3 + 3*U^4 - 4*T*U^4 - 
       T^2*U^4))/(T^2*(-1 + U)*U^2))*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
  ((-4*(2 - 8*T + 7*T^2 + 2*T^3 - 3*T^4 - 6*U + 14*T*U - 7*T^2*U - 5*T^3*U + 
       4*T^4*U + 9*U^2 - 20*T*U^2 + 13*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 - 
       7*U^3 + 12*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T^2*U^2) + (16*LbL*Nf*(2*T^2 - 2*T^3 + 4*T*U - 8*T^2*U + 
       6*T^3*U + 2*U^2 - 11*T*U^2 + 6*T^2*U^2 - 3*T^3*U^2 - 8*U^3 + 
       15*T*U^3 - 5*T^2*U^3 + 2*T^3*U^3 + 12*U^4 - 10*T*U^4 + 2*T^2*U^4 - 
       8*U^5 + 2*T*U^5 + 2*U^6))/(3*T^2*U^2))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 
       17*T^4*U - 16*T^5*U + 4*T^6*U - 18*T^2*U^2 + 24*T^3*U^2 - 16*T^4*U^2 + 
       4*T^5*U^2 - 8*T*U^3 + 24*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 2*U^4 + 
       17*T*U^4 - 16*T^2*U^4 + 6*T^3*U^4 + 6*U^5 - 16*T*U^5 + 4*T^2*U^5 - 
       6*U^6 + 4*T*U^6 + 2*U^7))/(3*T^2*U^2*(T + U)^2) - 
    (4*(-1 + T + U)*(-2*T^3 + 6*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 6*T^2*U + 
       24*T^3*U - 27*T^4*U + 14*T^5*U - 4*T^6*U + 2*T^7*U - 6*T*U^2 + 
       36*T^2*U^2 - 48*T^3*U^2 + 37*T^4*U^2 - 18*T^5*U^2 + 2*T^6*U^2 - 
       2*U^3 + 24*T*U^3 - 48*T^2*U^3 + 36*T^3*U^3 - 36*T^4*U^3 + 22*T^5*U^3 - 
       2*T^6*U^3 + 6*U^4 - 27*T*U^4 + 37*T^2*U^4 - 36*T^3*U^4 + 20*T^4*U^4 - 
       6*T^5*U^4 - 9*U^5 + 14*T*U^5 - 18*T^2*U^5 + 22*T^3*U^5 - 6*T^4*U^5 + 
       7*U^6 - 4*T*U^6 + 2*T^2*U^6 - 2*T^3*U^6 - 2*U^7 + 2*T*U^7))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[T]*
   Log[U] + (8*(-5 + T)*(-1 + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T^2 + 
  (8*(-5 + T)*(-1 + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T^2 + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
   (T^2*U^2) - (8*(-5 + T)*(-1 + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*
    Log[U])/T^2 + (8*(-1 + T)*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U^2 + 
  (8*(T + U)*(-T + T^2 - U + U^2)*G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/
   (T^2*U^2) + (8*(-1 + T)*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
   U^2 - (8*(-1 + T)*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/
   U^2 - (2*(-1 + T)*(-10 + 7*U)*Log[T]^2*Log[U])/((-1 + U)*U) + 
  (4*(-1 + T)*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U^2 + 
  ((-4*Nf*(2 + T)*(-1 + U))/(3*(-1 + T)*T) + 
    (-20 + 29*T - 9*T^2 + 16*U - 33*T*U + 8*T^2*U)/((-1 + T)^2*T))*Log[U]^2 + 
  ((4*(8*T - 2*T^2 + 2*U - 5*T*U + 3*T^2*U))/((-1 + T)*T^2) - 
    (8*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U))*G[{T^(-1)}, 1]*
   Log[U]^2 + (4*(-5 + T)*(-1 + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/T^2 - 
  (4*(8*T^2 - 8*T^3 + 4*T^4 + 11*T*U - 3*T^2*U + 2*U^2 - 7*T*U^2 + T^2*U^2)*
    G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/(T^3*U) - 
  (2*(-10 + 7*T)*(-1 + U)*Log[T]*Log[U]^2)/((-1 + T)*T) + 
  (4*(-5 + T)*(-1 + U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T^2 + 
  Pi^2*((10*(2 - 2*T + T^2 - 2*U + U^2))/(T*U) + 
    (16*Nf*(2 - 2*T + T^2 - 2*U + U^2))/(9*T*U))*Log[\[Mu]\[Mu]] + 
  ((-3*(62 - 66*T + 35*T^2 - 66*U + 35*U^2))/(T*U) - 
    (4*Nf*(418 - 436*T + 227*T^2 - 436*U + 227*U^2))/(27*T*U))*
   Log[\[Mu]\[Mu]] + 
  ((12*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (8*Nf*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 
       2*T^3*U + 10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3))/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)))*G[{(T + U)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((24*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(T^2*U) + 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U))*G[{T^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((-24*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(T^2*U) - 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-24*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(T*U^2) - 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2))*G[{U^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((24*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(T*U^2) + 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((12*(-1 + T)*(2 + U))/((-1 + U)*U) + (8*Nf*(-1 + T)*(2 + U))/
     (3*(-1 + U)*U))*Log[T]*Log[\[Mu]\[Mu]] + 
  ((-24*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(T*U^2) - 
    (16*Nf*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3))/(3*T*U^2))*G[{U^(-1)}, 1]*
   Log[T]*Log[\[Mu]\[Mu]] + ((12*(2 + T)*(-1 + U))/((-1 + T)*T) + 
    (8*Nf*(2 + T)*(-1 + U))/(3*(-1 + T)*T))*Log[U]*Log[\[Mu]\[Mu]] + 
  ((24*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(T^2*U) + 
    (16*Nf*(2*T - 2*T^2 + T^3 + U - T*U - U^2))/(3*T^2*U))*G[{T^(-1)}, 1]*
   Log[U]*Log[\[Mu]\[Mu]] + (14*Pi^2*(2 - 2*T + T^2 - 2*U + U^2)*
    Log[\[Mu]\[Mu]]^2)/(3*T*U) + 
  ((-76*Nf*(2 - 2*T + T^2 - 2*U + U^2))/(9*T*U) - 
    (2*(50 - 52*T + 27*T^2 - 52*U + 27*U^2))/(T*U))*Log[\[Mu]\[Mu]]^2 + 
  (4*(-1 + T + U)*(-8*T + 10*T^2 - 5*T^3 - 8*U + 16*T*U - 7*T^2*U + 2*T^3*U + 
     10*U^2 - 7*T*U^2 - 5*U^3 + 2*T*U^3)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (8*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/
   (T^2*U) - (8*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(T^2*U) - 
  (8*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1), 0}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T*U^2) + (8*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (4*(-1 + T)*(2 + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/((-1 + U)*U) - 
  (8*(-T + T^2 - 2*U + T*U + 2*U^2 - U^3)*G[{U^(-1)}, 1]*Log[T]*
    Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (4*(2 + T)*(-1 + U)*Log[U]*Log[\[Mu]\[Mu]]^2)/((-1 + T)*T) + 
  (8*(2*T - 2*T^2 + T^3 + U - T*U - U^2)*G[{T^(-1)}, 1]*Log[U]*
    Log[\[Mu]\[Mu]]^2)/(T^2*U) + ((-12*(2 - 2*T + T^2 - 2*U + U^2))/(T*U) - 
    (8*Nf*(2 - 2*T + T^2 - 2*U + U^2))/(9*T*U))*Log[\[Mu]\[Mu]]^3 - 
  (2*(2 - 2*T + T^2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  ((-8*Nf*(2 - 2*T + T^2 - 2*U + U^2))/(9*T*U) - 
    (192*LbL*Nf*(-T + T^2 - U + U^2))/(T*U) - 
    (4*(-30 + 66*T - 66*T^2 + 30*T^3 + 66*U - 32*T*U - T^3*U - 66*U^2 - 
       4*T^2*U^2 + 4*T^3*U^2 + 30*U^3 - T*U^3 + 4*T^2*U^3))/
     ((-1 + T)*T*(-1 + U)*U))*Zeta[3] + 
  ((96*LbL*Nf*(-2 + T)*(-1 + U))/T^2 - 
    (16*(4*T - 4*T^2 + 2*T^3 + U - U^2 - 2*T*U^2))/(T^2*U))*G[{T^(-1)}, 1]*
   Zeta[3] + ((96*LbL*Nf*(-1 + T)*(-2 + U))/U^2 + 
    (16*(-T + T^2 - 4*U + 2*T^2*U + 4*U^2 - 2*U^3))/(T*U^2))*G[{U^(-1)}, 1]*
   Zeta[3] + (48*(2 - 2*T + T^2 - 2*U + U^2)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U), 
 (134*Pi^4*(-1 + T + U))/(15*T*U) + 
  (76*Nf*(-72 + 359*T - 520*T^2 + 251*T^3 + 359*U - 825*T*U + 448*T^2*U - 
     305*U^2 + 287*T*U^2 + 18*U^3))/(81*(-1 + T)*T*U*(T + U)) + 
  (264*T - 1311*T^2 + 2419*T^3 - 2027*T^4 + 655*T^5 + 264*U - 2326*T*U + 
    5595*T^2*U - 5284*T^3*U + 1755*T^4*U - 1047*U^2 + 4093*T*U^2 - 
    4933*T^2*U^2 + 1895*T^3*U^2 + 853*U^3 - 1714*T*U^3 + 865*T^2*U^3 - 
    70*U^4 + 70*T*U^4)/((-1 + T)^2*T*U*(T + U)^2) + 
  Pi^2*((-8*Nf*(-1 + T + U)*(-12*T + 24*T^2 - 12*T^3 - 12*U + 103*T*U - 
       170*T^2*U + 85*T^3*U + 24*U^2 - 36*T*U^2 - 12*U^3 + 18*T*U^3))/
     (27*(-1 + T)^2*T^2*U^2) - (8*LbL*Nf*(-24*T^2 + 112*T^3 - 212*T^4 + 
       204*T^5 - 100*T^6 + 20*T^7 - 48*T*U + 196*T^2*U - 344*T^3*U + 
       370*T^4*U - 234*T^5*U + 60*T^6*U - 24*U^2 + 226*T*U^2 - 530*T^2*U^2 + 
       568*T^3*U^2 - 423*T^4*U^2 + 215*T^5*U^2 - 70*T^6*U^2 + 20*T^7*U^2 + 
       112*U^3 - 520*T*U^3 + 812*T^2*U^3 - 636*T^3*U^3 + 395*T^4*U^3 - 
       175*T^5*U^3 + 30*T^6*U^3 - 212*U^4 + 704*T*U^4 - 829*T^2*U^4 + 
       525*T^3*U^4 - 220*T^4*U^4 + 50*T^5*U^4 + 204*U^5 - 552*T*U^5 + 
       515*T^2*U^5 - 235*T^3*U^5 + 50*T^4*U^5 - 100*U^6 + 230*T*U^6 - 
       160*T^2*U^6 + 30*T^3*U^6 + 20*U^7 - 40*T*U^7 + 20*T^2*U^7))/
     (9*(-1 + T)^2*T^2*U^2*(T + U)) - 
    (4*(-14*T^3 + 8*T^4 + 163*T^5 - 452*T^6 + 508*T^7 - 268*T^8 + 55*T^9 - 
       42*T^2*U + 192*T^3*U - 332*T^4*U + 365*T^5*U - 513*T^6*U + 671*T^7*U - 
       461*T^8*U + 120*T^9*U - 42*T*U^2 - 20*T^2*U^2 + 467*T^3*U^2 - 
       536*T^4*U^2 - 548*T^5*U^2 + 1262*T^6*U^2 - 556*T^7*U^2 - 128*T^8*U^2 + 
       101*T^9*U^2 - 14*U^3 + 136*T*U^3 - 101*T^2*U^3 - 352*T^3*U^3 + 
       349*T^4*U^3 + 129*T^5*U^3 + 60*T^6*U^3 - 362*T^7*U^3 + 155*T^8*U^3 - 
       20*U^4 + 154*T*U^4 - 754*T^2*U^4 + 2096*T^3*U^4 - 3290*T^4*U^4 + 
       2863*T^5*U^4 - 1152*T^6*U^4 + 40*T^7*U^4 + 60*T^8*U^4 + 137*U^5 - 
       833*T*U^5 + 2241*T^2*U^5 - 3373*T^3*U^5 + 2855*T^4*U^5 - 
       1056*T^5*U^5 - 100*T^6*U^5 + 120*T^7*U^5 - 158*U^6 + 796*T*U^6 - 
       1568*T^2*U^6 + 1490*T^3*U^6 - 604*T^4*U^6 - 25*T^5*U^6 + 60*T^6*U^6 + 
       55*U^7 - 211*T*U^7 + 318*T^2*U^7 - 226*T^3*U^7 + 61*T^4*U^7))/
     (3*(-1 + T)^4*T^2*U^2*(T + U)^3)) + 
  Pi^2*((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(9*T^3*U) - 
    (80*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(9*T^3*U^3) - 
    (4*(-1 + T + U)*(-14 + 56*T - 101*T^2 + 100*T^3 - 51*T^4 + 10*T^5 + 
       56*U - 140*T*U + 94*T^2*U + 28*T^3*U - 58*T^4*U + 20*T^5*U - 53*U^2 + 
       88*T*U^2 - 24*T^2*U^2 + 18*T^3*U^2 - 57*T^4*U^2 + 30*T^5*U^2 - 6*U^3 + 
       10*T^2*U^3 - 4*T^3*U^3 + 8*T^4*U^3 + 17*U^4 - 28*T*U^4 + 15*T^2*U^4 + 
       2*T^3*U^4 - 4*T^4*U^4))/(3*(-1 + T)^2*T^3*U^3))*G[{T^(-1)}, 1] + 
  Pi^2*((32*Nf*(-1 + T + U)*(1 + U^2))/(9*T*U^3) + 
    (4*(-1 + T + U)*(14 - 56*T + 53*T^2 + 6*T^3 - 17*T^4 - 56*U + 140*T*U - 
       88*T^2*U - 20*T^3*U + 24*T^4*U + 101*U^2 - 190*T*U^2 + 88*T^2*U^2 - 
       10*T^3*U^2 + 5*T^4*U^2 - 100*U^3 + 176*T*U^3 - 86*T^2*U^3 + 
       44*T^3*U^3 - 22*T^4*U^3 + 51*U^4 - 90*T*U^4 + 37*T^2*U^4 - 8*T^3*U^4 + 
       4*T^4*U^4 - 10*U^5 + 20*T*U^5 - 10*T^2*U^5))/(3*(-1 + T)^2*T^3*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(10*T^2 - 23*T^2*U + 10*U^2 + 
       20*T^2*U^2 - 40*U^3 - 5*T^2*U^3 + 60*U^4 + 10*T^2*U^4 - 40*U^5 + 
       10*U^6))/(9*T^3*U^3))*G[{U^(-1)}, 1] + 
  ((-8*Nf*(-1 + T + U)*(38*T^2 - 114*T^3 + 114*T^4 - 38*T^5 + 128*T*U - 
       434*T^2*U + 560*T^3*U - 318*T^4*U + 89*T^5*U + 38*U^2 - 382*T*U^2 + 
       852*T^2*U^2 - 660*T^3*U^2 + 152*T^4*U^2 - 114*U^3 + 520*T*U^3 - 
       672*T^2*U^3 + 216*T^3*U^3 + 114*U^4 - 278*T*U^4 + 164*T^2*U^4 - 
       38*U^5 + 63*T*U^5))/(9*(-1 + T)^2*T^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 
       158*T^2*U - 108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 
       57*T^3*U^2 - 7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 
       131*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 
       35*T^2*U^4 + 4*T^3*U^4 + 18*U^5 - 13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 
       2*T*U^6))/(3*(-1 + T)*T^2*U^2*(T + U)^2) - 
    (2*(-1 + T + U)*(-90*T^3 + 364*T^4 - 552*T^5 + 372*T^6 - 94*T^7 - 
       442*T^2*U + 1938*T^3*U - 3310*T^4*U + 2742*T^5*U - 1141*T^6*U + 
       213*T^7*U - 442*T*U^2 + 2682*T^2*U^2 - 5964*T^3*U^2 + 6134*T^4*U^2 - 
       2959*T^5*U^2 + 553*T^6*U^2 - 90*U^3 + 1414*T*U^3 - 4880*T^2*U^3 + 
       6820*T^3*U^3 - 4212*T^4*U^3 + 1008*T^5*U^3 - 48*T^6*U^3 + 274*U^4 - 
       1856*T*U^4 + 3892*T^2*U^4 - 3350*T^3*U^4 + 1148*T^4*U^4 - 96*T^5*U^4 - 
       278*U^5 + 1026*T*U^5 - 1311*T^2*U^5 + 615*T^3*U^5 - 48*T^4*U^5 + 
       94*U^6 - 229*T*U^6 + 135*T^2*U^6))/((-1 + T)^3*T^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*((80*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 16*T^2*U^3 - 
       22*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       28*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (9*T^3*U^3*(T + U)^2) + (4*(-1 + T + U)*(-14*T^4 + 56*T^5 - 101*T^6 + 
       100*T^7 - 51*T^8 + 10*T^9 - 56*T^3*U + 280*T^4*U - 480*T^5*U + 
       310*T^6*U - 74*T^8*U + 20*T^9*U - 84*T^2*U^2 + 560*T^3*U^2 - 
       823*T^4*U^2 - 130*T^5*U^2 + 1040*T^6*U^2 - 684*T^7*U^2 + 105*T^8*U^2 + 
       30*T^9*U^2 - 56*T*U^3 + 560*T^2*U^3 - 1248*T^3*U^3 - 116*T^4*U^3 + 
       2292*T^5*U^3 - 1570*T^6*U^3 + 16*T^7*U^3 + 150*T^8*U^3 - 14*U^4 + 
       280*T*U^4 - 823*T^2*U^4 - 96*T^3*U^4 + 2490*T^4*U^4 - 2332*T^5*U^4 + 
       191*T^6*U^4 + 300*T^7*U^4 - 10*T^8*U^4 + 56*U^5 - 480*T*U^5 + 
       346*T^2*U^5 + 1376*T^3*U^5 - 1784*T^4*U^5 + 160*T^5*U^5 + 
       310*T^6*U^5 - 40*T^7*U^5 - 101*U^6 + 406*T*U^6 + 36*T^2*U^6 - 
       852*T^3*U^6 + 367*T^4*U^6 + 190*T^5*U^6 - 60*T^6*U^6 + 100*U^7 - 
       204*T*U^7 - 6*T^2*U^7 + 88*T^3*U^7 + 90*T^4*U^7 - 40*T^5*U^7 - 
       51*U^8 + 74*T*U^8 - 39*T^2*U^8 + 40*T^3*U^8 - 10*T^4*U^8 + 10*U^9 - 
       20*T*U^9 + 10*T^2*U^9))/(3*(-1 + T)^2*T^3*U^3*(T + U)^4))*
   G[{(T + U)^(-1)}, 1] + Pi^2*((64*LbL*Nf*(-1 + U)^2*(-1 + T + U))/
     (3*T^3*U) + (16*(-1 + T + U)*(T^2 + 24*U^2 + 10*T^2*U^2 - 48*U^3 + 
       24*U^4))/(3*T^3*U^3))*G[{T^(-1), 0}, 1] + 
  ((-16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 38*U + 
       88*T*U - 56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2))/
     (9*(-1 + T)^2*T^3*U) - (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 
       4*T^7 - 74*T^2*U + 156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 
       12*U^2 + 34*T*U^2 + 6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 
       10*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 
       147*T^3*U^3 + 66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 
       197*T*U^4 - 206*T^2*U^4 + 105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 
       54*U^5 - 127*T*U^5 + 114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 
       50*T*U^6 - 34*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7))/
     (3*(-1 + T)*T^3*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       111*T^3*U + 245*T^4*U - 264*T^5*U + 264*T^6*U - 246*T^7*U + 
       100*T^8*U + 12*T*U^2 - 97*T^2*U^2 + 372*T^3*U^2 - 810*T^4*U^2 + 
       1026*T^5*U^2 - 674*T^6*U^2 + 136*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 
       157*T*U^3 + 710*T^2*U^3 - 1507*T^3*U^3 + 1873*T^4*U^3 - 1212*T^5*U^3 + 
       230*T^6*U^3 + 66*T^7*U^3 - 43*U^4 + 502*T*U^4 - 1513*T^2*U^4 + 
       1976*T^3*U^4 - 1048*T^4*U^4 + 24*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 
       109*U^5 - 641*T*U^5 + 1212*T^2*U^5 - 806*T^3*U^5 + 16*T^4*U^5 + 
       48*T^5*U^5 + 48*T^6*U^5 - 105*U^6 + 348*T*U^6 - 346*T^2*U^6 + 
       56*T^3*U^6 + 30*T^4*U^6 + 24*T^5*U^6 + 35*U^7 - 64*T*U^7 + 
       14*T^2*U^7 + 22*T^3*U^7))/((-1 + T)^2*T^3*U^2*(T + U)^3))*
   G[{T^(-1), 0}, 1] + (16*Pi^2*(-1 + T + U)*(9 + 2*T^2 - 6*U + 3*U^2)*
    G[{T^(-1), T^(-1)}, 1])/(3*T^3*U) + 
  (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) - 
  (16*Pi^2*(-1 + T + U)*(17 + 9*T^2 - 34*U + 17*U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U) + 
  ((16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 38*U + 
       88*T*U - 56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2))/
     (9*(-1 + T)^2*T^3*U) + (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 
       4*T^7 - 74*T^2*U + 156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 
       12*U^2 + 34*T*U^2 + 6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 
       10*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 
       147*T^3*U^3 + 66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 
       197*T*U^4 - 206*T^2*U^4 + 105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 
       54*U^5 - 127*T*U^5 + 114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 
       50*T*U^6 - 34*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7))/
     (3*(-1 + T)*T^3*U^2*(T + U)) + 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       111*T^3*U + 245*T^4*U - 264*T^5*U + 264*T^6*U - 246*T^7*U + 
       100*T^8*U + 12*T*U^2 - 97*T^2*U^2 + 372*T^3*U^2 - 810*T^4*U^2 + 
       1026*T^5*U^2 - 674*T^6*U^2 + 136*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 
       157*T*U^3 + 710*T^2*U^3 - 1507*T^3*U^3 + 1873*T^4*U^3 - 1212*T^5*U^3 + 
       230*T^6*U^3 + 66*T^7*U^3 - 43*U^4 + 502*T*U^4 - 1513*T^2*U^4 + 
       1976*T^3*U^4 - 1048*T^4*U^4 + 24*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 
       109*U^5 - 641*T*U^5 + 1212*T^2*U^5 - 806*T^3*U^5 + 16*T^4*U^5 + 
       48*T^5*U^5 + 48*T^6*U^5 - 105*U^6 + 348*T*U^6 - 346*T^2*U^6 + 
       56*T^3*U^6 + 30*T^4*U^6 + 24*T^5*U^6 + 35*U^7 - 64*T*U^7 + 
       14*T^2*U^7 + 22*T^3*U^7))/((-1 + T)^2*T^3*U^2*(T + U)^3))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((32*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(3*T*U^3) + 
    (16*(-1 + T + U)*(24*T^2 - 24*T^2*U + U^2 + 11*T^2*U^2 - 2*U^3 + U^4))/
     (3*T^3*U^3))*G[{U^(-1), 0}, 1] + 
  ((-16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2))/(9*T*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 
       4*T^7 + 28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 12*T^6*U + 
       24*U^2 - 92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 
       46*T^5*U^2 - 16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 
       131*T^2*U^3 - 63*T^3*U^3 + 75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 84*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 
       4*T^2*U^7))/(3*(-1 + T)^2*T^2*U^3*(T + U)) - 
    (4*(4*T^3 - 43*T^4 + 109*T^5 - 105*T^6 + 35*T^7 + 12*T^2*U - 157*T^3*U + 
       448*T^4*U - 475*T^5*U + 178*T^6*U - 6*T^7*U + 12*T*U^2 - 97*T^2*U^2 + 
       388*T^3*U^2 - 595*T^4*U^2 + 344*T^5*U^2 - 74*T^6*U^2 + 14*T^7*U^2 + 
       4*U^3 - 111*T*U^3 + 178*T^2*U^3 - 101*T^3*U^3 + 118*T^4*U^3 - 
       122*T^5*U^3 - 4*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 31*T*U^4 + 
       152*T^2*U^4 - 441*T^3*U^4 + 334*T^4*U^4 - 122*T^5*U^4 + 54*T^6*U^4 - 
       98*U^5 + 332*T*U^5 - 602*T^2*U^5 + 776*T^3*U^5 - 488*T^4*U^5 + 
       56*T^5*U^5 + 24*T^6*U^5 + 160*U^6 - 498*T*U^6 + 640*T^2*U^6 - 
       430*T^3*U^6 + 56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 
       236*T^2*U^7 + 42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 
       26*T^2*U^8))/((-1 + T)^2*T^2*U^3*(T + U)^3))*G[{U^(-1), 0}, 1] + 
  (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) - 
  (16*Pi^2*(-1 + T + U)*(-9 + 6*U + U^2)*G[{U^(-1), U^(-1)}, 1])/(3*T*U^3) - 
  (16*Pi^2*(-1 + T + U)*(17 - 15*U + 7*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (3*T*U^3) + ((16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2))/(9*T*U^3) + 
    (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 
       4*T^7 + 28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 12*T^6*U + 
       24*U^2 - 92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 
       46*T^5*U^2 - 16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 
       131*T^2*U^3 - 63*T^3*U^3 + 75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 84*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 
       4*T^2*U^7))/(3*(-1 + T)^2*T^2*U^3*(T + U)) + 
    (4*(4*T^3 - 43*T^4 + 109*T^5 - 105*T^6 + 35*T^7 + 12*T^2*U - 157*T^3*U + 
       448*T^4*U - 475*T^5*U + 178*T^6*U - 6*T^7*U + 12*T*U^2 - 97*T^2*U^2 + 
       388*T^3*U^2 - 595*T^4*U^2 + 344*T^5*U^2 - 74*T^6*U^2 + 14*T^7*U^2 + 
       4*U^3 - 111*T*U^3 + 178*T^2*U^3 - 101*T^3*U^3 + 118*T^4*U^3 - 
       122*T^5*U^3 - 4*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 31*T*U^4 + 
       152*T^2*U^4 - 441*T^3*U^4 + 334*T^4*U^4 - 122*T^5*U^4 + 54*T^6*U^4 - 
       98*U^5 + 332*T*U^5 - 602*T^2*U^5 + 776*T^3*U^5 - 488*T^4*U^5 + 
       56*T^5*U^5 + 24*T^6*U^5 + 160*U^6 - 498*T*U^6 + 640*T^2*U^6 - 
       430*T^3*U^6 + 56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 
       236*T^2*U^7 + 42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 
       26*T^2*U^8))/((-1 + T)^2*T^2*U^3*(T + U)^3))*
   G[{U^(-1), (T + U)^(-1)}, 1] - 
  (16*Pi^2*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^3*U^3) + 
  ((16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5))/
     (3*(-1 + T)^2*T^2*U^2*(T + U)^2) + 
    (4*(2*T^3 - 42*T^4 + 116*T^5 - 114*T^6 + 38*T^7 - 6*T^2*U + 56*T^4*U - 
       94*T^5*U + 25*T^6*U + 19*T^7*U - 6*T*U^2 - 216*T^2*U^2 + 560*T^3*U^2 - 
       526*T^4*U^2 + 365*T^5*U^2 - 234*T^6*U^2 + 80*T^7*U^2 + 2*U^3 - 
       12*T*U^3 + 428*T^2*U^3 - 904*T^3*U^3 + 838*T^4*U^3 - 449*T^5*U^3 + 
       120*T^6*U^3 - 42*U^4 + 212*T*U^4 - 690*T^2*U^4 + 1222*T^3*U^4 - 
       916*T^4*U^4 + 120*T^5*U^4 + 48*T^6*U^4 + 116*U^5 - 446*T*U^5 + 
       751*T^2*U^5 - 667*T^3*U^5 + 104*T^4*U^5 + 96*T^5*U^5 - 114*U^6 + 
       315*T*U^6 - 298*T^2*U^6 + 72*T^3*U^6 + 48*T^4*U^6 + 38*U^7 - 
       63*T*U^7 + 48*T^2*U^7))/((-1 + T)^2*T^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-12*T^2 + 54*T^3 - 80*T^4 + 32*T^5 + 24*T^6 - 22*T^7 + 
       4*T^8 - 36*T*U + 198*T^2*U - 388*T^3*U + 293*T^4*U - 36*T^5*U - 
       47*T^6*U + 16*T^7*U - 12*U^2 + 186*T*U^2 - 586*T^2*U^2 + 669*T^3*U^2 - 
       208*T^4*U^2 - 83*T^5*U^2 + 64*T^6*U^2 - 16*T^7*U^2 + 4*T^8*U^2 + 
       54*U^3 - 358*T*U^3 + 667*T^2*U^3 - 336*T^3*U^3 - 130*T^4*U^3 + 
       148*T^5*U^3 - 55*T^6*U^3 + 10*T^7*U^3 - 80*U^4 + 279*T*U^4 - 
       210*T^2*U^4 - 176*T^3*U^4 + 222*T^4*U^4 - 87*T^5*U^4 + 16*T^6*U^4 + 
       32*U^5 - 10*T*U^5 - 189*T^2*U^5 + 246*T^3*U^5 - 99*T^4*U^5 + 
       20*T^5*U^5 + 24*U^6 - 107*T*U^6 + 170*T^2*U^6 - 85*T^3*U^6 + 
       16*T^4*U^6 - 22*U^7 + 54*T*U^7 - 42*T^2*U^7 + 10*T^3*U^7 + 4*U^8 - 
       8*T*U^8 + 4*T^2*U^8))/(3*(-1 + T)^2*T^2*U^2*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 10*T^3 - 8*T^4 + 2*T^5 - 12*T*U + 
       30*T^2*U - 22*T^3*U + 7*T^4*U - 4*U^2 + 34*T*U^2 - 38*T^2*U^2 + 
       11*T^3*U^2 - 5*T^4*U^2 + 2*T^5*U^2 + 14*U^3 - 42*T*U^3 + 29*T^2*U^3 - 
       11*T^3*U^3 + 4*T^4*U^3 - 18*U^4 + 29*T*U^4 - 15*T^2*U^4 + 4*T^3*U^4 + 
       10*U^5 - 11*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6))/
     (3*(-1 + T)*T^2*U^2*(T + U)^2) + 
    (8*(-1 + T + U)*(8*T^4 - 38*T^5 + 73*T^6 - 71*T^7 + 35*T^8 - 7*T^9 + 
       40*T^3*U - 202*T^4*U + 407*T^5*U - 413*T^6*U + 217*T^7*U - 53*T^8*U + 
       4*T^9*U + 56*T^2*U^2 - 324*T^3*U^2 + 711*T^4*U^2 - 751*T^5*U^2 + 
       393*T^6*U^2 - 97*T^7*U^2 + 12*T^8*U^2 + 40*T*U^3 - 296*T^2*U^3 + 
       762*T^3*U^3 - 897*T^4*U^3 + 503*T^5*U^3 - 139*T^6*U^3 + 28*T^7*U^3 + 
       8*U^4 - 126*T*U^4 + 467*T^2*U^4 - 717*T^3*U^4 + 517*T^4*U^4 - 
       193*T^5*U^4 + 48*T^6*U^4 - 22*U^5 + 151*T*U^5 - 339*T^2*U^5 + 
       335*T^3*U^5 - 163*T^4*U^5 + 44*T^5*U^5 + 21*U^6 - 85*T*U^6 + 
       119*T^2*U^6 - 71*T^3*U^6 + 20*T^4*U^6 - 7*U^7 + 17*T*U^7 - 
       13*T^2*U^7 + 4*T^3*U^7))/((-1 + T)^4*T^2*U^2*(T + U)^4))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (16*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U + 
       22*T^2*U - 30*T^3*U + 4*T^4*U + 7*U^2 + 3*T*U^2 - 14*T^2*U^2 + 
       4*T^3*U^2 + 6*T^4*U^2 - 20*T*U^3 + 4*T^2*U^3 + 4*T^3*U^3 + U^4 + 
       9*T*U^4 - 3*T^2*U^4 - T^3*U^4 - 2*U^5 + 2*T*U^5))/((-1 + T)*T^3*U^3) + 
    (64*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 
       6*T^3*U + 3*T^4*U - 2*U^2 - 29*T^2*U^2 + 8*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 10*U^3 + 5*T^2*U^3 - 4*T^3*U^3 - 20*U^4 - 3*T^2*U^4 + 
       2*T^3*U^4 + 20*U^5 + 2*T^2*U^5 - 10*U^6 + 2*U^7))/(3*T^3*U^3))*
   G[{T^(-1), 0, 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 
       6*T^3*U + 3*T^4*U - 2*U^2 - 29*T^2*U^2 + 8*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 10*U^3 + 5*T^2*U^3 - 4*T^3*U^3 - 20*U^4 - 3*T^2*U^4 + 
       2*T^3*U^4 + 20*U^5 + 2*T^2*U^5 - 10*U^6 + 2*U^7))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 15*T^4 + 16*T^5 - 9*T^6 + 2*T^7 - 
       4*T*U + 24*T^2*U - 52*T^3*U + 28*T^4*U + 28*T^5*U - 28*T^6*U + 
       4*T^7*U - 2*U^2 + 24*T*U^2 - 73*T^2*U^2 + 28*T^3*U^2 + 83*T^4*U^2 - 
       68*T^5*U^2 + 6*T^7*U^2 + 8*U^3 - 40*T*U^3 + 14*T^2*U^3 + 94*T^3*U^3 - 
       90*T^4*U^3 - 6*T^5*U^3 + 18*T^6*U^3 - 10*U^4 + 16*T*U^4 + 56*T^2*U^4 - 
       90*T^3*U^4 + 16*T^4*U^4 + 14*T^5*U^4 - 2*T^6*U^4 + 6*U^5 + 12*T*U^5 - 
       48*T^2*U^5 + 32*T^3*U^5 - 4*T^5*U^5 - 4*U^6 - 4*T*U^6 + 8*T^2*U^6 - 
       2*T^4*U^6 + 2*U^7 - 4*T*U^7 + 2*T^2*U^7))/((-1 + T)^2*T^3*U^3*
      (T + U)^2))*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 
       28*T*U^2 + 12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 
       24*T*U^3 - 22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 
       9*T^2*U^4 - 2*T^3*U^4 - 2*T^4*U^4))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1), 0}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 
       28*T*U^2 + 12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 
       24*T*U^3 - 22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 
       9*T^2*U^4 - 2*T^3*U^4 - 2*T^4*U^4))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(24*T^2 - 24*T^2*U + 6*U^2 + 5*T^2*U^2 - 18*U^3 - 
       3*T^2*U^3 + 20*U^4 + 2*T^2*U^4 - 10*U^5 + 2*U^6))/(3*T^3*U^2) - 
    (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 26*T^4 + 20*T^5 - 6*T^6 - 8*T*U + 
       48*T^2*U - 94*T^3*U + 58*T^4*U + 14*T^5*U - 18*T^6*U - 4*U^2 + 
       48*T*U^2 - 135*T^2*U^2 + 104*T^3*U^2 + 34*T^4*U^2 - 60*T^5*U^2 + 
       13*T^6*U^2 + 16*U^3 - 82*T*U^3 + 98*T^2*U^3 + 26*T^3*U^3 - 
       90*T^4*U^3 + 28*T^5*U^3 + 2*T^6*U^3 - 21*U^4 + 56*T*U^4 - 5*T^2*U^4 - 
       56*T^3*U^4 + 20*T^4*U^4 + 2*T^5*U^4 + 12*U^5 - 14*T*U^5 - 10*T^2*U^5 + 
       10*T^3*U^5 - 5*U^6 + 4*T*U^6 - T^2*U^6 + 2*T^3*U^6 + 2*U^7 - 4*T*U^7 + 
       2*T^2*U^7))/((-1 + T)^2*T^3*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 2*T^7 + 4*T*U - 
       24*T^2*U + 46*T^3*U - 42*T^4*U + 26*T^5*U - 14*T^6*U + 4*T^7*U + 
       2*U^2 - 24*T*U^2 + 84*T^2*U^2 - 132*T^3*U^2 + 107*T^4*U^2 - 
       40*T^5*U^2 - T^6*U^2 + 6*T^7*U^2 - 8*U^3 + 54*T*U^3 - 116*T^2*U^3 + 
       92*T^3*U^3 - 8*T^4*U^3 - 22*T^5*U^3 + 12*T^6*U^3 + 17*U^4 - 64*T*U^4 + 
       61*T^2*U^4 - 2*T^3*U^4 - 16*T^4*U^4 + 8*T^5*U^4 - 18*U^5 + 38*T*U^5 - 
       18*T^2*U^5 - 2*T^3*U^5 + 4*T^4*U^5 + 7*U^6 - 8*T*U^6 + T^2*U^6 + 
       2*T^3*U^6))/((-1 + T)^2*T^3*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (16*(-1 + T + U)*(2 - 10*T + 15*T^2 - 7*T^3 + T^4 - 3*T^5 + 2*T^6 - 8*U + 
       28*T*U - 24*T^2*U - 20*T^3*U + 44*T^4*U - 24*T^5*U + 4*T^6*U + 
       15*U^2 - 21*T*U^2 - 25*T^2*U^2 + 49*T^3*U^2 - 34*T^4*U^2 + 2*T^5*U^2 + 
       6*T^6*U^2 - 16*U^3 + 68*T^2*U^3 - 36*T^3*U^3 - 8*T^4*U^3 + 8*T^5*U^3 + 
       9*U^4 - 3*T*U^4 - 34*T^2*U^4 + 26*T^3*U^4 - 5*T^4*U^4 - T^5*U^4 - 
       2*U^5 + 6*T*U^5 - 6*T^2*U^5 + 2*T^3*U^5))/((-1 + T)^3*T^3*U^3) + 
    (64*LbL*Nf*(-1 + T + U)*(2*T^2 - 12*T^3 + 30*T^4 - 40*T^5 + 30*T^6 - 
       12*T^7 + 2*T^8 - 6*T^2*U + 24*T^3*U - 39*T^4*U + 33*T^5*U - 15*T^6*U + 
       3*T^7*U + 2*U^2 - 30*T*U^2 + 74*T^2*U^2 - 88*T^3*U^2 + 51*T^4*U^2 - 
       43*T^5*U^2 + 23*T^6*U^2 - 9*T^7*U^2 + 2*T^8*U^2 - 10*U^3 + 78*T*U^3 - 
       155*T^2*U^3 + 137*T^3*U^3 - 27*T^4*U^3 + 17*T^5*U^3 - 4*T^6*U^3 + 
       20*U^4 - 84*T*U^4 + 123*T^2*U^4 - 85*T^3*U^4 + 15*T^4*U^4 - 
       9*T^5*U^4 + 2*T^6*U^4 - 20*U^5 + 60*T*U^5 - 62*T^2*U^5 + 26*T^3*U^5 - 
       6*T^4*U^5 + 2*T^5*U^5 + 10*U^6 - 30*T*U^6 + 30*T^2*U^6 - 10*T^3*U^6 - 
       2*U^7 + 6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7))/(3*(-1 + T)^3*T^3*U^3))*
   G[{U^(-1), 0, 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^2 - 12*T^3 + 30*T^4 - 40*T^5 + 30*T^6 - 
       12*T^7 + 2*T^8 - 6*T^2*U + 24*T^3*U - 39*T^4*U + 33*T^5*U - 15*T^6*U + 
       3*T^7*U + 2*U^2 - 30*T*U^2 + 74*T^2*U^2 - 88*T^3*U^2 + 51*T^4*U^2 - 
       43*T^5*U^2 + 23*T^6*U^2 - 9*T^7*U^2 + 2*T^8*U^2 - 10*U^3 + 78*T*U^3 - 
       155*T^2*U^3 + 137*T^3*U^3 - 27*T^4*U^3 + 17*T^5*U^3 - 4*T^6*U^3 + 
       20*U^4 - 84*T*U^4 + 123*T^2*U^4 - 85*T^3*U^4 + 15*T^4*U^4 - 
       9*T^5*U^4 + 2*T^6*U^4 - 20*U^5 + 60*T*U^5 - 62*T^2*U^5 + 26*T^3*U^5 - 
       6*T^4*U^5 + 2*T^5*U^5 + 10*U^6 - 30*T*U^6 + 30*T^2*U^6 - 10*T^3*U^6 - 
       2*U^7 + 6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7))/(3*(-1 + T)^3*T^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 10*T^3 + 18*T^4 - 16*T^5 + 10*T^6 - 6*T^7 + 
       2*T^8 + 4*T*U - 28*T^2*U + 64*T^3*U - 54*T^4*U - 6*T^5*U + 38*T^6*U - 
       22*T^7*U + 4*T^8*U + 2*U^2 - 26*T*U^2 + 97*T^2*U^2 - 111*T^3*U^2 - 
       28*T^4*U^2 + 126*T^5*U^2 - 86*T^6*U^2 + 12*T^7*U^2 + 6*T^8*U^2 - 
       8*U^3 + 60*T*U^3 - 102*T^2*U^3 - 24*T^3*U^3 + 176*T^4*U^3 - 
       130*T^5*U^3 + 10*T^6*U^3 + 18*T^7*U^3 + 15*U^4 - 59*T*U^4 + 
       11*T^2*U^4 + 143*T^3*U^4 - 124*T^4*U^4 + 16*T^5*U^4 + 16*T^6*U^4 - 
       2*T^7*U^4 - 16*U^5 + 24*T*U^5 + 42*T^2*U^5 - 80*T^3*U^5 + 30*T^4*U^5 + 
       4*T^5*U^5 - 4*T^6*U^5 + 9*U^6 - 9*T*U^6 - 16*T^2*U^6 + 8*T^3*U^6 + 
       2*T^4*U^6 - 2*T^5*U^6 - 2*U^7 + 6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7))/
     ((-1 + T)^3*T^3*U^3*(T + U)^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) - 
    (8*(-1 + T + U)*(2 - 4*T + T^2 - 8*U + 4*T*U - 12*T^2*U + 11*U^2 + 
       5*T^2*U^2 - 4*U^3 + 2*T^2*U^3 - 3*U^4 - 2*T^2*U^4 + 2*U^5))/
     (T^3*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 
       4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/
     (3*T^3*U^3))*G[{U^(-1), U^(-1), 0}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (8*(-1 + T + U)*(2 - 4*T + T^2 - 8*U + 4*T*U - 12*T^2*U + 11*U^2 + 
       5*T^2*U^2 - 4*U^3 + 2*T^2*U^3 - 3*U^4 - 2*T^2*U^4 + 2*U^5))/
     (T^3*U^3) + (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 
       4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/
     (3*T^3*U^3))*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-6*T^2 + 24*T^3 - 38*T^4 + 30*T^5 - 12*T^6 + 
       2*T^7 - 3*T*U + 15*T^2*U - 30*T^3*U + 30*T^4*U - 15*T^5*U + 3*T^6*U - 
       24*U^2 + 63*T*U^2 - 71*T^2*U^2 + 36*T^3*U^2 - 38*T^4*U^2 + 
       23*T^5*U^2 - 9*T^6*U^2 + 2*T^7*U^2 + 48*U^3 - 120*T*U^3 + 
       112*T^2*U^3 - 12*T^3*U^3 + 12*T^4*U^3 - 4*T^5*U^3 - 24*U^4 + 
       60*T*U^4 - 56*T^2*U^4 + 6*T^3*U^4 - 6*T^4*U^4 + 2*T^5*U^4))/
     (3*(-1 + T)^3*T^2*U^3) - (8*(-1 + T + U)*(4*T^2 - 20*T^3 + 37*T^4 - 
       33*T^5 + 17*T^6 - 7*T^7 + 2*T^8 + 8*T*U - 56*T^2*U + 130*T^3*U - 
       136*T^4*U + 64*T^5*U - 4*T^6*U - 10*T^7*U + 4*T^8*U + 4*U^2 - 
       52*T*U^2 + 183*T^2*U^2 - 257*T^3*U^2 + 129*T^4*U^2 + 19*T^5*U^2 - 
       47*T^6*U^2 + 7*T^7*U^2 + 6*T^8*U^2 - 16*U^3 + 110*T*U^3 - 
       220*T^2*U^3 + 120*T^3*U^3 + 74*T^4*U^3 - 90*T^5*U^3 + 6*T^6*U^3 + 
       16*T^7*U^3 + 26*U^4 - 100*T*U^4 + 70*T^2*U^4 + 106*T^3*U^4 - 
       124*T^4*U^4 + 32*T^5*U^4 + 6*T^6*U^4 - 20*U^5 + 30*T*U^5 + 
       52*T^2*U^5 - 110*T^3*U^5 + 60*T^4*U^5 - 12*T^5*U^5 + 6*U^6 + 4*T*U^6 - 
       39*T^2*U^6 + 29*T^3*U^6 - 8*T^4*U^6))/((-1 + T)^3*T^3*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 17*T^4 - 18*T^5 + 7*T^6 + 4*T*U - 
       24*T^2*U + 54*T^3*U - 60*T^4*U + 34*T^5*U - 8*T^6*U + 2*U^2 - 
       24*T*U^2 + 84*T^2*U^2 - 132*T^3*U^2 + 97*T^4*U^2 - 26*T^5*U^2 + 
       T^6*U^2 - 8*U^3 + 46*T*U^3 - 112*T^2*U^3 + 124*T^3*U^3 - 46*T^4*U^3 - 
       10*T^5*U^3 + 6*T^6*U^3 + 11*U^4 - 42*T*U^4 + 71*T^2*U^4 - 44*T^3*U^4 - 
       12*T^4*U^4 + 12*T^5*U^4 - 4*U^5 + 14*T*U^5 - 12*T^2*U^5 - 6*T^3*U^5 + 
       8*T^4*U^5 - 3*U^6 + 6*T*U^6 - 5*T^2*U^6 + 4*T^3*U^6 + 2*U^7 - 
       4*T*U^7 + 2*T^2*U^7))/((-1 + T)^2*T^3*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-16*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
       2*T^10 + 8*T^3*U - 48*T^4*U + 110*T^5*U - 101*T^6*U - T^7*U + 
       61*T^8*U - 33*T^9*U + 4*T^10*U + 12*T^2*U^2 - 92*T^3*U^2 + 
       193*T^4*U^2 + 4*T^5*U^2 - 449*T^6*U^2 + 522*T^7*U^2 - 224*T^8*U^2 + 
       22*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 88*T^2*U^3 + 268*T^3*U^3 - 
       10*T^4*U^3 - 874*T^5*U^3 + 1128*T^6*U^3 - 490*T^7*U^3 + 16*T^8*U^3 + 
       30*T^9*U^3 + 2*U^4 - 42*T*U^4 + 153*T^2*U^4 + 73*T^3*U^4 - 
       988*T^4*U^4 + 1497*T^5*U^4 - 834*T^6*U^4 + 91*T^7*U^4 + 56*T^8*U^4 - 
       2*T^9*U^4 - 8*U^5 + 78*T*U^5 - 33*T^2*U^5 - 585*T^3*U^5 + 
       1223*T^4*U^5 - 839*T^5*U^5 + 150*T^6*U^5 + 46*T^7*U^5 - 8*T^8*U^5 + 
       15*U^6 - 62*T*U^6 - 109*T^2*U^6 + 584*T^3*U^6 - 640*T^4*U^6 + 
       216*T^5*U^6 + 14*T^6*U^6 - 12*T^7*U^6 - 16*U^7 + 20*T*U^7 + 
       102*T^2*U^7 - 212*T^3*U^7 + 100*T^4*U^7 + 2*T^5*U^7 - 8*T^6*U^7 + 
       9*U^8 - 8*T*U^8 - 16*T^2*U^8 + 7*T^3*U^8 + 4*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4) - (32*LbL*Nf*(-1 + T + U)*(4*T^4 - 24*T^5 + 60*T^6 - 
       80*T^7 + 60*T^8 - 24*T^9 + 4*T^10 + 8*T^3*U - 90*T^4*U + 258*T^5*U - 
       328*T^6*U + 216*T^7*U - 78*T^8*U + 14*T^9*U + 8*T^2*U^2 - 
       156*T^3*U^2 + 484*T^4*U^2 - 655*T^5*U^2 + 444*T^6*U^2 - 200*T^7*U^2 + 
       62*T^8*U^2 - 18*T^9*U^2 + 4*T^10*U^2 + 8*T*U^3 - 164*T^2*U^3 + 
       596*T^3*U^3 - 950*T^4*U^3 + 742*T^5*U^3 - 328*T^6*U^3 + 132*T^7*U^3 - 
       44*T^8*U^3 + 8*T^9*U^3 + 4*U^4 - 88*T*U^4 + 458*T^2*U^4 - 
       913*T^3*U^4 + 866*T^4*U^4 - 373*T^5*U^4 + 144*T^6*U^4 - 52*T^7*U^4 + 
       8*T^8*U^4 - 20*U^5 + 212*T*U^5 - 602*T^2*U^5 + 772*T^3*U^5 - 
       464*T^4*U^5 + 146*T^5*U^5 - 56*T^6*U^5 + 12*T^7*U^5 + 40*U^6 - 
       236*T*U^6 + 476*T^2*U^6 - 451*T^3*U^6 + 194*T^4*U^6 - 62*T^5*U^6 + 
       12*T^6*U^6 - 40*U^7 + 160*T*U^7 - 248*T^2*U^7 + 184*T^3*U^7 - 
       64*T^4*U^7 + 8*T^5*U^7 + 20*U^8 - 68*T*U^8 + 84*T^2*U^8 - 44*T^3*U^8 + 
       8*T^4*U^8 - 4*U^9 + 12*T*U^9 - 12*T^2*U^9 + 4*T^3*U^9))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2))*G[{(T + U)^(-1), 0, 0}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 19*T^2*U^3 - 
       28*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       31*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 
       16*T^7 - 9*T^8 + 2*T^9 - 8*T^3*U + 40*T^4*U - 60*T^5*U + 22*T^6*U + 
       20*T^7*U - 18*T^8*U + 4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 41*T^4*U^2 - 
       226*T^5*U^2 + 348*T^6*U^2 - 184*T^7*U^2 + 28*T^8*U^2 + 6*T^9*U^2 - 
       8*T*U^3 + 80*T^2*U^3 - 136*T^3*U^3 - 260*T^4*U^3 + 704*T^5*U^3 - 
       424*T^6*U^3 + 12*T^7*U^3 + 30*T^8*U^3 - 2*U^4 + 40*T*U^4 - 
       41*T^2*U^4 - 308*T^3*U^4 + 826*T^4*U^4 - 700*T^5*U^4 + 132*T^6*U^4 + 
       58*T^7*U^4 - 4*T^8*U^4 + 8*U^5 - 60*T*U^5 - 114*T^2*U^5 + 
       588*T^3*U^5 - 584*T^4*U^5 + 128*T^5*U^5 + 54*T^6*U^5 - 16*T^7*U^5 - 
       15*U^6 + 38*T*U^6 + 140*T^2*U^6 - 344*T^3*U^6 + 180*T^4*U^6 + 
       26*T^5*U^6 - 24*T^6*U^6 + 16*U^7 - 16*T*U^7 - 48*T^2*U^7 + 
       52*T^3*U^7 + 10*T^4*U^7 - 16*T^5*U^7 - 9*U^8 + 10*T*U^8 - 4*T^2*U^8 + 
       6*T^3*U^8 - 4*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9))/
     ((-1 + T)^2*T^3*U^3*(T + U)^4))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       46*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 
       4*T^7 - 3*T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 88*T^6*U + 
       54*T^7*U - 20*T^8*U + 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 
       263*T^4*U^2 - 436*T^5*U^2 + 369*T^6*U^2 - 152*T^7*U^2 + 19*T^8*U^2 + 
       6*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 666*T^4*U^3 + 
       738*T^5*U^3 - 340*T^6*U^3 + 6*T^7*U^3 + 30*T^8*U^3 + 2*U^4 - 
       40*T*U^4 + 257*T^2*U^4 - 664*T^3*U^4 + 858*T^4*U^4 - 518*T^5*U^4 + 
       54*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 
       630*T^3*U^5 - 440*T^4*U^5 + 44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 
       13*U^6 - 84*T*U^6 + 233*T^2*U^6 - 252*T^3*U^6 + 71*T^4*U^6 + 
       38*T^5*U^6 - 12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 46*T^2*U^7 + 14*T^3*U^7 + 
       18*T^4*U^7 - 8*T^5*U^7 - U^8 + 4*T*U^8 - 8*T^2*U^8 + 8*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9))/((-1 + T)^2*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       46*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) - (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 
       4*T^7 - 3*T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 88*T^6*U + 
       54*T^7*U - 20*T^8*U + 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 
       263*T^4*U^2 - 436*T^5*U^2 + 369*T^6*U^2 - 152*T^7*U^2 + 19*T^8*U^2 + 
       6*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 666*T^4*U^3 + 
       738*T^5*U^3 - 340*T^6*U^3 + 6*T^7*U^3 + 30*T^8*U^3 + 2*U^4 - 
       40*T*U^4 + 257*T^2*U^4 - 664*T^3*U^4 + 858*T^4*U^4 - 518*T^5*U^4 + 
       54*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 
       630*T^3*U^5 - 440*T^4*U^5 + 44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 
       13*U^6 - 84*T*U^6 + 233*T^2*U^6 - 252*T^3*U^6 + 71*T^4*U^6 + 
       38*T^5*U^6 - 12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 46*T^2*U^7 + 14*T^3*U^7 + 
       18*T^4*U^7 - 8*T^5*U^7 - U^8 + 4*T*U^8 - 8*T^2*U^8 + 8*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9))/((-1 + T)^2*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 
       87*T^7*U - 39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 
       152*T^4*U^2 - 161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 
       9*T^9*U^2 + 2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 
       349*T^4*U^3 + 233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 
       4*T^9*U^3 + 2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 
       379*T^4*U^4 - 170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 
       10*U^5 + 106*T*U^5 - 295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 
       73*T^5*U^5 - 28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 
       223*T^2*U^6 - 212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 
       20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 
       4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/(3*(-1 + T)^3*T^3*U^3*
      (T + U)^2) + (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 
       7*T^8 - 3*T^9 + 2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 
       106*T^7*U + 38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 
       337*T^4*U^2 + 649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 
       32*T^9*U^2 + 6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 
       974*T^4*U^3 - 1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 
       30*T^9*U^3 - 2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 
       1826*T^4*U^4 + 1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 
       2*T^9*U^4 + 8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 
       1550*T^4*U^5 - 796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 
       11*U^6 + 99*T*U^6 - 407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 
       90*T^5*U^6 + 50*T^6*U^6 - 12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 
       140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 26*T^5*U^7 - 8*T^6*U^7 + 
       3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 10*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 
       87*T^7*U - 39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 
       152*T^4*U^2 - 161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 
       9*T^9*U^2 + 2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 
       349*T^4*U^3 + 233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 
       4*T^9*U^3 + 2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 
       379*T^4*U^4 - 170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 
       10*U^5 + 106*T*U^5 - 295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 
       73*T^5*U^5 - 28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 
       223*T^2*U^6 - 212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 
       20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 
       4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/(3*(-1 + T)^3*T^3*U^3*
      (T + U)^2) - (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 
       7*T^8 - 3*T^9 + 2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 
       106*T^7*U + 38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 
       337*T^4*U^2 + 649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 
       32*T^9*U^2 + 6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 
       974*T^4*U^3 - 1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 
       30*T^9*U^3 - 2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 
       1826*T^4*U^4 + 1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 
       2*T^9*U^4 + 8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 
       1550*T^4*U^5 - 796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 
       11*U^6 + 99*T*U^6 - 407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 
       90*T^5*U^6 + 50*T^6*U^6 - 12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 
       140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 26*T^5*U^7 - 8*T^6*U^7 + 
       3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 10*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (16*(-1 + U)*(-1 + T + U)*(2 - 4*T + 3*T^2 - 6*U + T^2*U + 7*U^2 - 3*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  ((8*(-1 + T + U)^2*(-2 + 6*T - 5*T^2 - T^3 + 2*T^4 + 6*U - 8*T*U + 
       5*T^2*U - 8*T^3*U + 4*T^4*U - 5*U^2 + 5*T*U^2 + 8*T^2*U^2 - 
       12*T^3*U^2 + 6*T^4*U^2 - U^3 + 4*T*U^3 - 4*T^2*U^3 + 2*U^4 - 4*T*U^4 + 
       2*T^2*U^4))/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^2 - 4*T^3 + 2*T^4 - T^2*U + T^3*U + 
       2*U^2 + 2*T*U^2 + 6*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 8*U^3 - 6*T*U^3 - 
       5*T^2*U^3 - 2*T^3*U^3 + 12*U^4 + 6*T*U^4 + 4*T^2*U^4 - 8*U^5 - 
       2*T*U^5 + 2*U^6))/(3*T^3*U^3))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  (240*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0, 0}, 1])/(T^3*U) + 
  ((-128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(-15 + 2*T^2 + 30*U - 15*U^2))/(T^3*U))*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (16*(-1 + T + U)*(2*T^2 - 5*U^2 + 4*T^2*U^2 + 6*U^3 - 3*U^4)*
    G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 5*U^2 + 4*T^2*U^2 + 6*U^3 - 3*U^4)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((-256*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 13*U^4))/(T^3*U^3))*
   G[{T^(-1), 0, U^(-1), 0}, 1] + 
  ((256*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 13*U^4))/(T^3*U^3))*
   G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (32*(-1 + T + U)*(1 + 2*U^2))/(T*U^3))*G[{T^(-1), 0, (T + U)^(-1), 0}, 
    1] - (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(4*T^2 + 3*U^2 + 4*T^2*U^2 - 14*U^3 + 7*U^4)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 - U^2 + 2*T^2*U^2 + 10*U^3 - 5*U^4)*
    G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*G[{T^(-1), T^(-1), T^(-1), 0}, 
     1])/(T^3*U) + (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (32*(-1 + T + U)*(T^2 - U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(1 + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/(T^3*U) + (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(T^2 + 3*U^2 + 2*T^2*U^2 - 6*U^3 + 3*U^4)*
    G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + 5*U^2 + T^2*U^2 - 10*U^3 + 5*U^4)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/
   (T^3*U) + (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*
    G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  ((128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4))/(T^3*U^3))*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((-128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4))/(T^3*U^3))*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (48*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) + 
  ((-64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(15 - 18*U + U^2))/(T*U^3))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((-128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), 0, T^(-1), 0}, 1] + 
  ((128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
  (16*(-1 + T + U)*(-5*T^2 + 6*T^2*U + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5*T^2 + 6*T^2*U + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (32*(-1 + T + U)*(1 + 3*T^2 - 2*U + U^2))/(T^3*U))*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(3*T^2 - 6*T^2*U + 4*U^2 + 11*T^2*U^2 - 8*U^3 + 4*U^4)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + U)*(-1 + T + U)*(-T^2 + 5*T^2*U - 2*U^2 + 2*U^3)*
    G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-3 + 6*U + U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/
   (T*U^3) + (16*(-1 + T + U)*(-3 + 6*U + U^2)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (32*(-1 + T + U)*(-T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U^3) + (64*(-1 + T + U)*(3*T^2 - 3*T^2*U + U^2 + 3*T^2*U^2 - 2*U^3 + 
     U^4)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(5*T^2 - 6*T^2*U + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((-64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/
   (T*U^3) - (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 
      (T + U)^(-1)}, 1])/(T*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T*U^3) + 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (64*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + U^2 + 3*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  Pi^2*((-16*LbL*Nf*(4 - 10*T + 9*T^2)*(-1 + U)^2*(-1 + T + U))/
     (3*(-1 + T)^3*T^2*U) + (4*(-1 + T + U)*(-64*T + 192*T^2 - 192*T^3 + 
       64*T^4 - 28*U + 97*T*U - 137*T^2*U + 85*T^3*U - 21*T^4*U + 56*U^2 - 
       138*T*U^2 + 114*T^2*U^2 - 22*T^3*U^2 - 2*T^4*U^2 - 28*U^3 + 69*T*U^3 - 
       57*T^2*U^3 + 11*T^3*U^3 + T^4*U^3))/(3*(-1 + T)^3*T^2*U^2))*Log[T] + 
  ((-8*Nf*(-38*T + 38*T^2 - 26*U + 57*T*U + 13*T^2*U + 7*U^2 + 20*T*U^2 + 
       19*U^3))/(9*T*U^2*(T + U)) + 
    (2*(-90*T^2 + 184*T^3 - 94*T^4 - 272*T*U + 593*T^2*U - 320*T^3*U + 
       3*T^4*U - 38*U^2 + 402*T*U^2 - 329*T^2*U^2 - 35*T^3*U^2 - 7*U^3 - 
       62*T*U^3 + 109*T^2*U^3 - 48*T^3*U^3 + 41*U^4 + 7*T*U^4 - 48*T^2*U^4 + 
       4*U^5))/((-1 + T)*T*U^2*(T + U)^2) - 
    (16*LbL*Nf*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 158*T^2*U - 
       108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 57*T^3*U^2 - 
       7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 131*T^2*U^3 - 
       31*T^3*U^3 + 4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 35*T^2*U^4 + 4*T^3*U^4 + 
       18*U^5 - 13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6))/
     (3*(-1 + T)*T*U^2*(T + U)^2))*Log[T] + 
  Pi^2*((112*(-1 + U)^2*(-1 + T + U))/(3*T^3*U) + 
    (64*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(3*T^3*U))*G[{T^(-1)}, 1]*Log[T] + 
  (16*Pi^2*(-1 + T + U)*(16 - 15*U + 6*U^2)*G[{U^(-1)}, 1]*Log[T])/
   (3*T*U^3) + ((-16*Nf*(-1 + T + U)*(19 - 6*U + 16*U^2))/(9*T*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 22*T^6 + 
       4*T^7 + 28*T^2*U - 102*T^3*U + 123*T^4*U - 61*T^5*U + 12*T^6*U + 
       24*U^2 - 92*T*U^2 + 90*T^2*U^2 + 50*T^3*U^2 - 88*T^4*U^2 + 
       46*T^5*U^2 - 16*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 196*T*U^3 - 
       131*T^2*U^3 - 63*T^3*U^3 + 75*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 + 
       56*U^4 - 106*T*U^4 - 20*T^2*U^4 + 84*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 28*T*U^5 + 81*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 38*T*U^6 - 28*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 
       4*T^2*U^7))/(3*(-1 + T)^2*T^2*U^3*(T + U)) - 
    (4*(4*T^3 - 43*T^4 + 109*T^5 - 105*T^6 + 35*T^7 + 12*T^2*U - 157*T^3*U + 
       448*T^4*U - 475*T^5*U + 178*T^6*U - 6*T^7*U + 12*T*U^2 - 97*T^2*U^2 + 
       388*T^3*U^2 - 595*T^4*U^2 + 344*T^5*U^2 - 74*T^6*U^2 + 14*T^7*U^2 + 
       4*U^3 - 111*T*U^3 + 178*T^2*U^3 - 101*T^3*U^3 + 118*T^4*U^3 - 
       122*T^5*U^3 - 4*T^6*U^3 + 38*T^7*U^3 + 16*U^4 + 31*T*U^4 + 
       152*T^2*U^4 - 441*T^3*U^4 + 334*T^4*U^4 - 122*T^5*U^4 + 54*T^6*U^4 - 
       98*U^5 + 332*T*U^5 - 602*T^2*U^5 + 776*T^3*U^5 - 488*T^4*U^5 + 
       56*T^5*U^5 + 24*T^6*U^5 + 160*U^6 - 498*T*U^6 + 640*T^2*U^6 - 
       430*T^3*U^6 + 56*T^4*U^6 + 48*T^5*U^6 - 110*U^7 + 280*T*U^7 - 
       236*T^2*U^7 + 42*T^3*U^7 + 24*T^4*U^7 + 28*U^8 - 46*T*U^8 + 
       26*T^2*U^8))/((-1 + T)^2*T^2*U^3*(T + U)^3))*G[{U^(-1)}, 1]*Log[T] + 
  ((-16*Nf*(-1 + T + U)*(-2*T + 2*T^2 - 4*U + 4*T*U + T^2*U + 4*U^2 - 3*U^3))/
     (3*T*U^2*(T + U)^2) - (8*(-1 + T + U)*(-7*T^3 + 21*T^4 - 20*T^5 + 
       6*T^6 + 29*T^2*U - 51*T^3*U + 5*T^4*U + 16*T^5*U - 26*T*U^2 + 
       6*T^2*U^2 + 13*T^3*U^2 + 41*T^4*U^2 - 36*T^5*U^2 + T^6*U^2 + 10*U^3 - 
       22*T*U^3 + 49*T^2*U^3 - 62*T^3*U^3 + 25*T^4*U^3 + 2*T^5*U^3 - 28*U^4 + 
       88*T*U^4 - 73*T^2*U^4 + 15*T^3*U^4 + 27*U^5 - 61*T*U^5 + 35*T^2*U^5 - 
       2*T^3*U^5 - 9*U^6 + 9*T*U^6 - T^2*U^6))/((-1 + T)^2*T^2*U^2*
      (T + U)^3) - (32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 
       30*T^2*U + 69*T^3*U - 43*T^4*U - 10*T^5*U + 5*T^6*U - 18*T*U^2 + 
       114*T^2*U^2 - 174*T^3*U^2 + 52*T^4*U^2 + 18*T^5*U^2 - 3*T^6*U^2 + 
       2*T^7*U^2 - 12*U^3 + 105*T*U^3 - 263*T^2*U^3 + 237*T^3*U^3 - 
       43*T^4*U^3 - 8*T^5*U^3 + 2*T^6*U^3 + 38*U^4 - 180*T*U^4 + 
       266*T^2*U^4 - 108*T^3*U^4 + 2*T^4*U^4 - 42*U^5 + 127*T*U^5 - 
       110*T^2*U^5 + 16*T^3*U^5 + 18*U^6 - 38*T*U^6 + 13*T^2*U^6 - 
       2*T^3*U^6 - 2*U^7 + 4*T*U^7 - 2*T^2*U^7))/(3*(-1 + T)^2*T^2*U^2*
      (T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  ((32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 
       4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 5*T^3*U^2 + 
       6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 3*U^4 + 
       11*T*U^4 - 3*T^2*U^4 - T^3*U^4))/((-1 + T)*T^3*U^3))*G[{T^(-1), 0}, 1]*
   Log[T] + ((-32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 
       3*T^2*U + 3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 - 4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 
       2*T^2*U^4))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 
       4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 5*T^3*U^2 + 
       6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 3*U^4 + 
       11*T*U^4 - 3*T^2*U^4 - T^3*U^4))/((-1 + T)*T^3*U^3))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 7*T^3 + T^4 - 3*T^5 + 2*T^6 - 8*U + 
       28*T*U - 32*T^2*U + 4*T^3*U + 20*T^4*U - 16*T^5*U + 4*T^6*U + 15*U^2 - 
       21*T*U^2 - 23*T^2*U^2 + 43*T^3*U^2 - 28*T^4*U^2 + 6*T^6*U^2 - 16*U^3 + 
       68*T^2*U^3 - 36*T^3*U^3 - 8*T^4*U^3 + 8*T^5*U^3 + 9*U^4 - 3*T*U^4 - 
       34*T^2*U^4 + 26*T^3*U^4 - 5*T^4*U^4 - T^5*U^4 - 2*U^5 + 6*T*U^5 - 
       6*T^2*U^5 + 2*T^3*U^5))/((-1 + T)^3*T^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(2*T^2 - 12*T^3 + 30*T^4 - 40*T^5 + 30*T^6 - 
       12*T^7 + 2*T^8 - 6*T^2*U + 24*T^3*U - 39*T^4*U + 33*T^5*U - 15*T^6*U + 
       3*T^7*U + 2*U^2 - 30*T*U^2 + 74*T^2*U^2 - 88*T^3*U^2 + 51*T^4*U^2 - 
       43*T^5*U^2 + 23*T^6*U^2 - 9*T^7*U^2 + 2*T^8*U^2 - 10*U^3 + 78*T*U^3 - 
       155*T^2*U^3 + 137*T^3*U^3 - 27*T^4*U^3 + 17*T^5*U^3 - 4*T^6*U^3 + 
       20*U^4 - 84*T*U^4 + 123*T^2*U^4 - 85*T^3*U^4 + 15*T^4*U^4 - 
       9*T^5*U^4 + 2*T^6*U^4 - 20*U^5 + 60*T*U^5 - 62*T^2*U^5 + 26*T^3*U^5 - 
       6*T^4*U^5 + 2*T^5*U^5 + 10*U^6 - 30*T*U^6 + 30*T^2*U^6 - 10*T^3*U^6 - 
       2*U^7 + 6*T*U^7 - 6*T^2*U^7 + 2*T^3*U^7))/(3*(-1 + T)^3*T^3*U^3))*
   G[{U^(-1), 0}, 1]*Log[T] + ((32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) - 
    (8*(-1 + T + U)*(2 - 4*T + T^2 - 8*U + 4*T*U - 12*T^2*U + 11*U^2 + 
       5*T^2*U^2 - 4*U^3 + 2*T^2*U^3 - 3*U^4 - 2*T^2*U^4 + 2*U^5))/
     (T^3*U^3) - (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 
       4*T^2*U^2 - 8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/
     (3*T^3*U^3))*G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((-32*Nf*(-1 + T + U)*(1 + U^2))/(3*T*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 14*T^4 - 12*T^5 + 4*T^6 + 4*T*U - 
       24*T^2*U + 48*T^3*U - 58*T^4*U + 48*T^5*U - 18*T^6*U + 2*U^2 - 
       24*T*U^2 + 73*T^2*U^2 - 124*T^3*U^2 + 119*T^4*U^2 - 50*T^5*U^2 + 
       5*T^6*U^2 - 8*U^3 + 44*T*U^3 - 102*T^2*U^3 + 116*T^3*U^3 - 
       56*T^4*U^3 + 2*T^5*U^3 + 4*T^6*U^3 + 11*U^4 - 36*T*U^4 + 52*T^2*U^4 - 
       30*T^3*U^4 - 8*T^4*U^4 + 10*T^5*U^4 - T^6*U^4 - 4*U^5 + 8*T*U^5 - 
       12*T^3*U^5 + 10*T^4*U^5 - 2*T^5*U^5 - 3*U^6 + 8*T*U^6 - 9*T^2*U^6 + 
       6*T^3*U^6 - T^4*U^6 + 2*U^7 - 4*T*U^7 + 2*T^2*U^7))/
     ((-1 + T)^2*T^3*U^3*(T + U)^2))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 27*T^4*U + 75*T^5*U - 110*T^6*U + 
       90*T^7*U - 39*T^8*U + 7*T^9*U + 4*T^2*U^2 - 36*T^3*U^2 + 101*T^4*U^2 - 
       152*T^5*U^2 + 132*T^6*U^2 - 82*T^7*U^2 + 31*T^8*U^2 - 9*T^9*U^2 + 
       2*T^10*U^2 + 4*T*U^3 - 52*T^2*U^3 + 166*T^3*U^3 - 256*T^4*U^3 + 
       218*T^5*U^3 - 128*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 4*T^9*U^3 + 
       2*U^4 - 38*T*U^4 + 172*T^2*U^4 - 323*T^3*U^4 + 310*T^4*U^4 - 
       155*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 10*U^5 + 
       94*T*U^5 - 259*T^2*U^5 + 329*T^3*U^5 - 205*T^4*U^5 + 73*T^5*U^5 - 
       28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 223*T^2*U^6 - 
       212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 20*U^7 + 
       80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 4*T^5*U^7 + 
       10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 2*U^9 + 
       6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/(3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
       2*T^10 + 8*T^3*U - 48*T^4*U + 110*T^5*U - 130*T^6*U + 86*T^7*U - 
       26*T^8*U - 4*T^9*U + 4*T^10*U + 12*T^2*U^2 - 92*T^3*U^2 + 
       193*T^4*U^2 - 117*T^5*U^2 - 77*T^6*U^2 + 131*T^7*U^2 - 67*T^8*U^2 + 
       7*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 88*T^2*U^3 + 268*T^3*U^3 - 
       204*T^4*U^3 - 246*T^5*U^3 + 406*T^6*U^3 - 130*T^7*U^3 - 56*T^8*U^3 + 
       34*T^9*U^3 + 2*U^4 - 42*T*U^4 + 153*T^2*U^4 - 73*T^3*U^4 - 
       456*T^4*U^4 + 774*T^5*U^4 - 372*T^6*U^4 - 52*T^7*U^4 + 72*T^8*U^4 - 
       2*T^9*U^4 - 8*U^5 + 78*T*U^5 - 82*T^2*U^5 - 342*T^3*U^5 + 
       776*T^4*U^5 - 466*T^5*U^5 - 2*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 + 
       15*U^6 - 67*T*U^6 - 45*T^2*U^6 + 399*T^3*U^6 - 439*T^4*U^6 + 
       123*T^5*U^6 + 30*T^6*U^6 - 12*T^7*U^6 - 16*U^7 + 30*T*U^7 + 
       54*T^2*U^7 - 142*T^3*U^7 + 68*T^4*U^7 + 6*T^5*U^7 - 8*T^6*U^7 + 
       9*U^8 - 13*T*U^8 - 4*T^2*U^8 + 2*T^3*U^8 + 4*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((32*LbL*Nf*(-1 + T + U)*(2*T^4 - 12*T^5 + 30*T^6 - 40*T^7 + 30*T^8 - 
       12*T^9 + 2*T^10 + 4*T^3*U - 24*T^4*U + 66*T^5*U - 101*T^6*U + 
       87*T^7*U - 39*T^8*U + 7*T^9*U + 22*T^2*U^2 - 90*T^3*U^2 + 
       152*T^4*U^2 - 161*T^5*U^2 + 123*T^6*U^2 - 79*T^7*U^2 + 31*T^8*U^2 - 
       9*T^9*U^2 + 2*T^10*U^2 + 16*T*U^3 - 121*T^2*U^3 + 295*T^3*U^3 - 
       349*T^4*U^3 + 233*T^5*U^3 - 122*T^6*U^3 + 66*T^7*U^3 - 22*T^8*U^3 + 
       4*T^9*U^3 + 2*U^4 - 62*T*U^4 + 259*T^2*U^4 - 440*T^3*U^4 + 
       379*T^4*U^4 - 170*T^5*U^4 + 72*T^6*U^4 - 26*T^7*U^4 + 4*T^8*U^4 - 
       10*U^5 + 106*T*U^5 - 295*T^2*U^5 + 365*T^3*U^5 - 217*T^4*U^5 + 
       73*T^5*U^5 - 28*T^6*U^5 + 6*T^7*U^5 + 20*U^6 - 112*T*U^6 + 
       223*T^2*U^6 - 212*T^3*U^6 + 97*T^4*U^6 - 31*T^5*U^6 + 6*T^6*U^6 - 
       20*U^7 + 80*T*U^7 - 124*T^2*U^7 + 92*T^3*U^7 - 32*T^4*U^7 + 
       4*T^5*U^7 + 10*U^8 - 34*T*U^8 + 42*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/(3*(-1 + T)^3*T^3*U^3*
      (T + U)^2) + (8*(-1 + T + U)*(-2*T^4 + 10*T^5 - 21*T^6 + 21*T^7 - 
       7*T^8 - 3*T^9 + 2*T^10 - 8*T^3*U + 48*T^4*U - 122*T^5*U + 158*T^6*U - 
       106*T^7*U + 38*T^8*U - 12*T^9*U + 4*T^10*U - 12*T^2*U^2 + 92*T^3*U^2 - 
       337*T^4*U^2 + 649*T^5*U^2 - 703*T^6*U^2 + 453*T^7*U^2 - 184*T^8*U^2 + 
       32*T^9*U^2 + 6*T^10*U^2 - 8*T*U^3 + 88*T^2*U^3 - 388*T^3*U^3 + 
       974*T^4*U^3 - 1452*T^5*U^3 + 1206*T^6*U^3 - 494*T^7*U^3 + 36*T^8*U^3 + 
       30*T^9*U^3 - 2*U^4 + 42*T*U^4 - 303*T^2*U^4 + 1003*T^3*U^4 - 
       1826*T^4*U^4 + 1820*T^5*U^4 - 863*T^6*U^4 + 73*T^7*U^4 + 62*T^8*U^4 - 
       2*T^9*U^4 + 8*U^5 - 90*T*U^5 + 492*T^2*U^5 - 1264*T^3*U^5 + 
       1550*T^4*U^5 - 796*T^5*U^5 + 54*T^6*U^5 + 70*T^7*U^5 - 8*T^8*U^5 - 
       11*U^6 + 99*T*U^6 - 407*T^2*U^6 + 737*T^3*U^6 - 542*T^4*U^6 + 
       90*T^5*U^6 + 50*T^6*U^6 - 12*T^7*U^6 + 4*U^7 - 46*T*U^7 + 
       140*T^2*U^7 - 148*T^3*U^7 + 24*T^4*U^7 + 26*T^5*U^7 - 8*T^6*U^7 + 
       3*U^8 - 3*T*U^8 - T^2*U^8 - 11*T^3*U^8 + 10*T^4*U^8 - 2*T^5*U^8 - 
       2*U^9 + 6*T*U^9 - 6*T^2*U^9 + 2*T^3*U^9))/((-1 + T)^3*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((8*(-1 + T + U)^2*(2*T - 6*T^2 + 9*T^3 - 7*T^4 + 2*T^5 + 2*U - 12*T*U + 
       13*T^2*U + 4*T^3*U - 10*T^4*U + 4*T^5*U - 6*U^2 + 17*T*U^2 - 
       18*T^2*U^2 + 16*T^3*U^2 - 16*T^4*U^2 + 6*T^5*U^2 + 5*U^3 - 12*T*U^3 + 
       4*T^2*U^3 + 8*T^3*U^3 - 6*T^4*U^3 + U^4 - 2*T*U^4 + 2*T^3*U^4 - 
       2*U^5 + 4*T*U^5 - 2*T^2*U^5))/((-1 + T)^2*T^3*U^3*(T + U)) + 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 4*T^6 + 2*T^7 + 6*T^4*U - 13*T^5*U + 
       7*T^6*U + 8*T^3*U^2 - 13*T^4*U^2 + 15*T^5*U^2 - T^6*U^2 + 2*T^7*U^2 - 
       8*T^2*U^3 - 7*T^3*U^3 + 7*T^4*U^3 - 8*T^5*U^3 + 4*T^6*U^3 - 6*T*U^4 + 
       19*T^2*U^4 - T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 2*U^5 + 22*T*U^5 - 
       24*T^2*U^5 + 2*T^3*U^5 + 2*T^4*U^5 + 8*U^6 - 30*T*U^6 + 11*T^2*U^6 - 
       2*T^3*U^6 - 12*U^7 + 18*T*U^7 - 4*T^2*U^7 + 8*U^8 - 4*T*U^8 - 2*U^9))/
     (3*T^3*U^3*(T + U)^3))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[T])/(T^3*U) + 
  ((-256*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 + 13*U^2 + T^2*U^2 - 26*U^3 + 13*U^4))/(T^3*U^3))*
   G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((-96*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U) + 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/
   (T^3*U) + (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
   (T^3*U) + ((128*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 + 7*U^2 + T^2*U^2 - 14*U^3 + 7*U^4))/(T^3*U^3))*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
  (32*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(-5*T^2 + 6*T^2*U + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + 2*U^2 + 7*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*(-1 + U)*(-1 + T + U)*(2*T^2 + 2*T^2*U - U^2 + U^3)*
    G[{U^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-3 + 6*U + U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/
   (T*U^3) - (16*(-3 + U)^2*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*
    Log[T])/(T*U^3) + (32*(-1 + T + U)*(3*T^2 - 3*T^2*U + U^2 + 3*T^2*U^2 - 
     2*U^3 + U^4)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (96*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/
   (T*U^3) - (32*(-1 + T + U)*(1 + U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
  (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 2*U^4)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[T])/(T^3*U) + (16*(-1 + T + U)*(T^2 + 2*U^2 + 5*T^2*U^2 - 4*U^3 + 
     2*U^4)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 
     1]*Log[T])/(T^3*U) + ((8*Nf*(2 + U)*(-1 + T + U))/(3*T*U^2) - 
    (2*(-1 + T + U)*(-20 + 9*U))/(T*U^2))*Log[T]^2 + 
  ((-16*(-4 + U)*(-1 + T + U))/(T*U^2) + (16*Nf*(-1 + T + U)*(1 + U^2))/
     (3*T*U^3))*G[{U^(-1)}, 1]*Log[T]^2 - 
  (8*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/(T*U^3) + 
  (8*(-1 + T + U)*(11 - 6*U + 3*U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/
   (T*U^3) + Pi^2*((-64*LbL*Nf*(-1 + U)*(-1 + T + U))/(3*T*U^2) + 
    (4*(-1 + T + U)*(28*T - 56*T^2 + 28*T^3 + 64*U - 121*T*U + 70*T^2*U - 
       25*T^3*U - 128*U^2 + 194*T*U^2 - 44*T^2*U^2 + 2*T^3*U^2 + 64*U^3 - 
       95*T*U^3 + 18*T^2*U^3 + T^3*U^3))/(3*(-1 + T)^2*T^2*U^2))*Log[U] + 
  ((-8*Nf*(-26*T + 59*T^2 - 9*T^3 - 36*T^4 + 12*T^5 - 38*U + 185*T*U - 
       250*T^2*U + 66*T^3*U + 12*T^4*U + 114*U^2 - 355*T*U^2 + 311*T^2*U^2 - 
       45*T^3*U^2 - 114*U^3 + 259*T*U^3 - 120*T^2*U^3 + 38*U^4 - 63*T*U^4))/
     (9*(-1 + T)^2*T^2*U*(T + U)) + 
    (2*(-38*T^2 + 143*T^3 - 168*T^4 + 59*T^5 + 4*T^6 - 272*T*U + 1184*T^2*U - 
       1907*T^3*U + 1373*T^4*U - 450*T^5*U + 72*T^6*U - 90*U^2 + 1027*T*U^2 - 
       2804*T^2*U^2 + 2990*T^3*U^2 - 1254*T^4*U^2 + 135*T^5*U^2 + 274*U^3 - 
       1487*T*U^3 + 2687*T^2*U^3 - 1999*T^3*U^3 + 581*T^4*U^3 - 48*T^5*U^3 - 
       278*U^4 + 961*T*U^4 - 1140*T^2*U^4 + 509*T^3*U^4 - 48*T^4*U^4 + 
       94*U^5 - 229*T*U^5 + 135*T^2*U^5))/((-1 + T)^3*T^2*U*(T + U)^2) - 
    (16*LbL*Nf*(-12*T^2 + 26*T^3 - 16*T^4 + 2*T^5 - 72*T*U + 158*T^2*U - 
       108*T^3*U + 31*T^4*U - 12*U^2 + 170*T*U^2 - 210*T^2*U^2 + 57*T^3*U^2 - 
       7*T^4*U^2 + 2*T^5*U^2 + 38*U^3 - 160*T*U^3 + 131*T^2*U^3 - 
       31*T^3*U^3 + 4*T^4*U^3 - 42*U^4 + 73*T*U^4 - 35*T^2*U^4 + 4*T^3*U^4 + 
       18*U^5 - 13*T*U^5 + 4*T^2*U^5 - 2*U^6 + 2*T*U^6))/
     (3*(-1 + T)*T^2*U*(T + U)^2))*Log[U] + 
  (16*Pi^2*(-1 + T + U)*(16 + 7*T^2 - 32*U + 16*U^2)*G[{T^(-1)}, 1]*Log[U])/
   (3*T^3*U) + ((-16*Nf*(-1 + T + U)*(19 - 44*T + 66*T^2 - 76*T^3 + 38*T^4 - 
       38*U + 88*T*U - 56*T^2*U + 19*U^2 - 44*T*U^2 + 28*T^2*U^2))/
     (9*(-1 + T)^2*T^3*U) - (16*LbL*Nf*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 
       4*T^7 - 74*T^2*U + 156*T^3*U - 84*T^4*U - 10*T^5*U + 12*T^6*U - 
       12*U^2 + 34*T*U^2 + 6*T^2*U^2 - 19*T^3*U^2 - 34*T^4*U^2 + 37*T^5*U^2 - 
       10*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 146*T*U^3 + 202*T^2*U^3 - 
       147*T^3*U^3 + 66*T^4*U^3 - 33*T^5*U^3 + 6*T^6*U^3 - 70*U^4 + 
       197*T*U^4 - 206*T^2*U^4 + 105*T^3*U^4 - 42*T^4*U^4 + 10*T^5*U^4 + 
       54*U^5 - 127*T*U^5 + 114*T^2*U^5 - 45*T^3*U^5 + 10*T^4*U^5 - 22*U^6 + 
       50*T*U^6 - 34*T^2*U^6 + 6*T^3*U^6 + 4*U^7 - 8*T*U^7 + 4*T^2*U^7))/
     (3*(-1 + T)*T^3*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       111*T^3*U + 245*T^4*U - 264*T^5*U + 264*T^6*U - 246*T^7*U + 
       100*T^8*U + 12*T*U^2 - 97*T^2*U^2 + 372*T^3*U^2 - 810*T^4*U^2 + 
       1026*T^5*U^2 - 674*T^6*U^2 + 136*T^7*U^2 + 42*T^8*U^2 + 4*U^3 - 
       157*T*U^3 + 710*T^2*U^3 - 1507*T^3*U^3 + 1873*T^4*U^3 - 1212*T^5*U^3 + 
       230*T^6*U^3 + 66*T^7*U^3 - 43*U^4 + 502*T*U^4 - 1513*T^2*U^4 + 
       1976*T^3*U^4 - 1048*T^4*U^4 + 24*T^5*U^4 + 64*T^6*U^4 + 24*T^7*U^4 + 
       109*U^5 - 641*T*U^5 + 1212*T^2*U^5 - 806*T^3*U^5 + 16*T^4*U^5 + 
       48*T^5*U^5 + 48*T^6*U^5 - 105*U^6 + 348*T*U^6 - 346*T^2*U^6 + 
       56*T^3*U^6 + 30*T^4*U^6 + 24*T^5*U^6 + 35*U^7 - 64*T*U^7 + 
       14*T^2*U^7 + 22*T^3*U^7))/((-1 + T)^2*T^3*U^2*(T + U)^3))*
   G[{T^(-1)}, 1]*Log[U] + Pi^2*((32*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/
     (3*T*U^3) + (16*(-1 + U)*(-1 + T + U)*(-7 + 2*U))/(3*T*U^3))*
   G[{U^(-1)}, 1]*Log[U] + 
  ((16*Nf*(-1 + T + U)*(4*T - 14*T^2 + 21*T^3 - 16*T^4 + 6*T^5 + 2*U - 
       18*T*U + 40*T^2*U - 32*T^3*U + 8*T^4*U - 6*U^2 + 25*T*U^2 - 
       30*T^2*U^2 + 9*T^3*U^2 + 6*U^3 - 14*T*U^3 + 8*T^2*U^3 - 2*U^4 + 
       3*T*U^4))/(3*(-1 + T)^2*T^2*U*(T + U)^2) + 
    (8*(-1 + T + U)*(-10*T^3 + 48*T^4 - 93*T^5 + 91*T^6 - 45*T^7 + 9*T^8 + 
       26*T^2*U - 91*T^3*U + 109*T^4*U - 46*T^5*U + 7*T^6*U - 13*T^7*U + 
       8*T^8*U - 29*T*U^2 + 80*T^2*U^2 - 27*T^3*U^2 - 100*T^4*U^2 + 
       94*T^5*U^2 - T^6*U^2 - 18*T^7*U^2 + T^8*U^2 + 7*U^3 - 18*T*U^3 + 
       93*T^2*U^3 - 330*T^3*U^3 + 486*T^4*U^3 - 292*T^5*U^3 + 51*T^6*U^3 + 
       2*T^7*U^3 - 21*U^4 + 126*T*U^4 - 321*T^2*U^4 + 406*T^3*U^4 - 
       236*T^4*U^4 + 43*T^5*U^4 + 20*U^5 - 104*T*U^5 + 204*T^2*U^5 - 
       174*T^3*U^5 + 53*T^4*U^5 - 2*T^5*U^5 - 6*U^6 + 26*T*U^6 - 35*T^2*U^6 + 
       15*T^3*U^6 - T^4*U^6))/((-1 + T)^4*T^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-1 + T + U)*(-12*T^3 + 26*T^4 - 16*T^5 + 2*T^6 - 18*T^2*U + 
       75*T^3*U - 71*T^4*U + 17*T^5*U - 30*T*U^2 + 96*T^2*U^2 - 111*T^3*U^2 + 
       47*T^4*U^2 - T^5*U^2 + 2*T^6*U^2 + 45*T*U^3 - 67*T^2*U^3 + 
       20*T^3*U^3 - 6*T^4*U^3 + 2*T^5*U^3 - 2*U^4 - 5*T*U^4 - T^2*U^4 + 
       2*T^3*U^4 + 6*U^5 - 19*T*U^5 + 16*T^2*U^5 - 6*U^6 + 11*T*U^6 - 
       2*T^2*U^6 + 2*U^7 - 2*T*U^7))/(3*(-1 + T)*T^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[U] + 
  ((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 8*U - 
       20*T*U - 10*T^2*U + 52*T^3*U - 34*T^4*U + 4*T^5*U - 7*U^2 + 12*T*U^2 + 
       5*T^2*U^2 - 16*T^3*U^2 - 2*T^4*U^2 + 6*T^5*U^2 + 12*T*U^3 - 
       10*T^2*U^3 - 4*T^3*U^3 + 4*T^4*U^3 - U^4 - 4*T*U^4 + 4*T^2*U^4 - 
       T^4*U^4 + 2*U^5 - 4*T*U^5 + 2*T^2*U^5))/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 
       6*T^3*U + 3*T^4*U - 2*U^2 - 29*T^2*U^2 + 8*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 10*U^3 + 5*T^2*U^3 - 4*T^3*U^3 - 20*U^4 - 3*T^2*U^4 + 
       2*T^3*U^4 + 20*U^5 + 2*T^2*U^5 - 10*U^6 + 2*U^7))/(3*T^3*U^3))*
   G[{T^(-1), 0}, 1]*Log[U] + 
  ((32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 22*T^2*U + 20*T^3*U - 14*T^4*U + 4*T^5*U + 11*U^2 - 
       28*T*U^2 + 12*T^2*U^2 + 18*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 - 6*U^3 + 
       24*T*U^3 - 22*T^2*U^3 + 4*T^3*U^3 + 4*T^4*U^3 + U^4 - 8*T*U^4 + 
       9*T^2*U^4 - 2*T^3*U^4 - 2*T^4*U^4))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((-32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 2*T^7 + 4*T*U - 
       24*T^2*U + 44*T^3*U - 36*T^4*U + 20*T^5*U - 12*T^6*U + 4*T^7*U + 
       2*U^2 - 24*T*U^2 + 73*T^2*U^2 - 112*T^3*U^2 + 90*T^4*U^2 - 
       26*T^5*U^2 - 7*T^6*U^2 + 6*T^7*U^2 - 8*U^3 + 48*T*U^3 - 116*T^2*U^3 + 
       112*T^3*U^3 - 22*T^4*U^3 - 24*T^5*U^3 + 14*T^6*U^3 + 14*U^4 - 
       60*T*U^4 + 89*T^2*U^4 - 52*T^3*U^4 + 6*T^4*U^4 + 8*T^5*U^4 - T^6*U^4 - 
       12*U^5 + 40*T*U^5 - 50*T^2*U^5 + 30*T^3*U^5 - 2*T^4*U^5 - 2*T^5*U^5 + 
       4*U^6 - 12*T*U^6 + 13*T^2*U^6 - 2*T^3*U^6 - T^4*U^6))/
     ((-1 + T)^2*T^3*U^3*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 
       12*T*U - T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 15*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 + 4*T*U^4 - 2*T^2*U^4))/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 
       12*T*U - T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 15*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 + 4*T*U^4 - 2*T^2*U^4))/((-1 + T)^2*T^3*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 36*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 28*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       40*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) - (8*(-1 + T + U)*(-2*T^4 + 4*T^5 - 5*T^6 + 
       2*T^7 - 8*T^3*U + 24*T^4*U - 14*T^5*U - 16*T^6*U + 4*T^7*U - 
       12*T^2*U^2 + 56*T^3*U^2 + 11*T^4*U^2 - 102*T^5*U^2 + 30*T^6*U^2 + 
       6*T^7*U^2 - 8*T*U^3 + 64*T^2*U^3 - 52*T^3*U^3 - 200*T^4*U^3 + 
       42*T^5*U^3 + 26*T^6*U^3 - 2*U^4 + 36*T*U^4 - 39*T^2*U^4 - 
       106*T^3*U^4 + 75*T^4*U^4 + 46*T^5*U^4 - 2*T^6*U^4 + 8*U^5 - 54*T*U^5 - 
       32*T^2*U^5 - 8*T^3*U^5 + 46*T^4*U^5 - 8*T^5*U^5 - 15*U^6 + 46*T*U^6 - 
       16*T^2*U^6 + 34*T^3*U^6 - 12*T^4*U^6 + 16*U^7 - 30*T*U^7 + 
       22*T^2*U^7 - 8*T^3*U^7 - 9*U^8 + 10*T*U^8 - 2*T^2*U^8 + 2*U^9))/
     (T^3*U^3*(T + U)^4))*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 16*T^3*U + 
       27*T^4*U - 18*T^5*U + 7*T^6*U - 22*T^2*U^2 + 54*T^3*U^2 - 35*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 52*T^2*U^3 - 
       46*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       46*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) + (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 11*T^6 - 
       4*T^7 - 3*T^8 + 2*T^9 + 8*T^3*U - 40*T^4*U + 82*T^5*U - 88*T^6*U + 
       54*T^7*U - 20*T^8*U + 4*T^9*U + 12*T^2*U^2 - 80*T^3*U^2 + 
       263*T^4*U^2 - 436*T^5*U^2 + 369*T^6*U^2 - 152*T^7*U^2 + 19*T^8*U^2 + 
       6*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 308*T^3*U^3 - 666*T^4*U^3 + 
       738*T^5*U^3 - 340*T^6*U^3 + 6*T^7*U^3 + 30*T^8*U^3 + 2*U^4 - 
       40*T*U^4 + 257*T^2*U^4 - 664*T^3*U^4 + 858*T^4*U^4 - 518*T^5*U^4 + 
       54*T^6*U^4 + 60*T^7*U^4 - 2*T^8*U^4 - 8*U^5 + 82*T*U^5 - 354*T^2*U^5 + 
       630*T^3*U^5 - 440*T^4*U^5 + 44*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 + 
       13*U^6 - 84*T*U^6 + 233*T^2*U^6 - 252*T^3*U^6 + 71*T^4*U^6 + 
       38*T^5*U^6 - 12*T^6*U^6 - 8*U^7 + 34*T*U^7 - 46*T^2*U^7 + 14*T^3*U^7 + 
       18*T^4*U^7 - 8*T^5*U^7 - U^8 + 4*T*U^8 - 8*T^2*U^8 + 8*T^3*U^8 - 
       2*T^4*U^8 + 2*U^9 - 4*T*U^9 + 2*T^2*U^9))/((-1 + T)^2*T^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-8*(-1 + T + U)^2*(-2*T + 6*T^2 - 5*T^3 - T^4 + 2*T^5 - 2*U + 12*T*U - 
       17*T^2*U + 12*T^3*U - 10*T^4*U + 4*T^5*U + 6*U^2 - 13*T*U^2 + 
       2*T^2*U^2 + 16*T^3*U^2 - 16*T^4*U^2 + 6*T^5*U^2 - 9*U^3 + 12*T*U^3 - 
       4*T^2*U^3 + 8*T^3*U^3 - 6*T^4*U^3 + 7*U^4 - 10*T*U^4 + 2*T^3*U^4 - 
       2*U^5 + 4*T*U^5 - 2*T^2*U^5))/((-1 + T)^2*T^3*U^3*(T + U)) - 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 4*T^6 + 2*T^7 + 6*T^4*U - 13*T^5*U + 
       7*T^6*U + 8*T^3*U^2 - 13*T^4*U^2 + 15*T^5*U^2 - T^6*U^2 + 2*T^7*U^2 - 
       8*T^2*U^3 - 7*T^3*U^3 + 7*T^4*U^3 - 8*T^5*U^3 + 4*T^6*U^3 - 6*T*U^4 + 
       19*T^2*U^4 - T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 2*U^5 + 22*T*U^5 - 
       24*T^2*U^5 + 2*T^3*U^5 + 2*T^4*U^5 + 8*U^6 - 30*T*U^6 + 11*T^2*U^6 - 
       2*T^3*U^6 - 12*U^7 + 18*T*U^7 - 4*T^2*U^7 + 8*U^8 - 4*T*U^8 - 2*U^9))/
     (3*T^3*U^3*(T + U)^3))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  (160*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(2*T^2 - 5*U^2 + 4*T^2*U^2 + 6*U^3 - 3*U^4)*
    G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 + 7*U^2 + 6*T^2*U^2 - 14*U^3 + 7*U^4)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + 2*U^2 + T^2*U^2)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/
   (T^3*U^3) - (16*(-1 + T + U)*(-3 + 4*T^2 + 6*U - 3*U^2)*
    G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(9 + 4*T^2 - 10*U + 5*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 + 3*U^2 + 2*T^2*U^2 - 6*U^3 + 3*U^4)*
    G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(3 - 4*U + 2*U^2)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*
    Log[U])/(T^3*U) - (32*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/(T*U^3) + 
  ((-128*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(13*T^2 - 12*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((96*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/
   (T*U^3) + (16*(-5 + U)*(-1 + U)*(-1 + T + U)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^3) + 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/
   (T*U^3) + ((64*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 6*T^2*U + U^2 + T^2*U^2 - 2*U^3 + U^4))/
     (T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/
   (T*U^3) + (16*(-1 + T + U)*(2*T^2 + U^2 + 4*T^2*U^2 - 2*U^3 + U^4)*
    G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 + U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/
   (T*U^3) + ((16*LbL*Nf*(-8*T^3 + 20*T^4 - 16*T^5 + 4*T^6 - 2*T^2*U + 
       20*T^3*U - 30*T^4*U + 12*T^5*U - 8*T*U^2 + 26*T^2*U^2 - 42*T^3*U^2 + 
       33*T^4*U^2 - 10*T^5*U^2 + 4*T^6*U^2 - 8*U^3 + 42*T*U^3 - 64*T^2*U^3 + 
       50*T^3*U^3 - 29*T^4*U^3 + 6*T^5*U^3 + 28*U^4 - 78*T*U^4 + 71*T^2*U^4 - 
       34*T^3*U^4 + 10*T^4*U^4 - 36*U^5 + 66*T*U^5 - 37*T^2*U^5 + 
       10*T^3*U^5 + 20*U^6 - 26*T*U^6 + 6*T^2*U^6 - 4*U^7 + 4*T*U^7))/
     (3*(-1 + T)*T^2*U^2*(T + U)) + 
    (8*(-2*T^3 + 11*T^5 - 14*T^6 + 5*T^7 - 6*T^2*U + 32*T^3*U - 49*T^4*U + 
       30*T^5*U - 13*T^6*U + 6*T^7*U - 6*T*U^2 - 8*T^2*U^2 + 34*T^3*U^2 - 
       38*T^4*U^2 + 53*T^5*U^2 - 52*T^6*U^2 + 20*T^7*U^2 - 2*U^3 + 32*T*U^3 - 
       6*T^2*U^3 - 112*T^3*U^3 + 163*T^4*U^3 - 102*T^5*U^3 + 30*T^6*U^3 - 
       17*T*U^4 - 66*T^2*U^4 + 255*T^3*U^4 - 220*T^4*U^4 + 30*T^5*U^4 + 
       12*T^6*U^4 + 11*U^5 - 50*T*U^5 + 141*T^2*U^5 - 158*T^3*U^5 + 
       26*T^4*U^5 + 24*T^5*U^5 - 14*U^6 + 55*T*U^6 - 68*T^2*U^6 + 
       18*T^3*U^6 + 12*T^4*U^6 + 5*U^7 - 14*T*U^7 + 12*T^2*U^7))/
     ((-1 + T)^2*T^2*U^2*(T + U)^3))*Log[T]*Log[U] + 
  ((32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 3*T^2*U + 
       3*T^3*U + 2*U^2 + 2*T*U^2 + 7*T^2*U^2 - T^3*U^2 + 2*T^4*U^2 - 4*U^3 - 
       4*T*U^3 - 4*T^2*U^3 + 2*U^4 + 2*T*U^4 + 2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 12*T*U - 
       4*T^2*U - 4*T^3*U + 4*T^4*U + 7*U^2 + T*U^2 - 5*T^2*U^2 - 5*T^3*U^2 + 
       6*T^4*U^2 + 2*U^3 - 18*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 - 3*U^4 + 
       11*T*U^4 - 3*T^2*U^4 - T^3*U^4))/((-1 + T)*T^3*U^3))*G[{T^(-1)}, 1]*
   Log[T]*Log[U] + 
  ((-8*(-1 + U)*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 
       12*T*U - T^2*U + 14*T^3*U - 7*T^4*U - 9*U^2 + 20*T*U^2 - 15*T^2*U^2 + 
       6*T^3*U^2 - 3*T^4*U^2 + 7*U^3 - 16*T*U^3 + 11*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 + 4*T*U^4 - 2*T^2*U^4))/((-1 + T)^2*T^3*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^2*U + 2*U^2 + 4*T^2*U^2 - 
       8*U^3 - T^2*U^3 + 12*U^4 + 2*T^2*U^4 - 8*U^5 + 2*U^6))/(3*T^3*U^3))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 4*T^3*U + 
       15*T^4*U - 18*T^5*U + 7*T^6*U - 4*T^2*U^2 + 12*T^3*U^2 - 23*T^4*U^2 + 
       16*T^5*U^2 - 3*T^6*U^2 + 2*T^7*U^2 - 4*T*U^3 + 16*T^2*U^3 - 
       22*T^3*U^3 + 24*T^4*U^3 - 10*T^5*U^3 + 4*T^6*U^3 - 2*U^4 + 20*T*U^4 - 
       28*T^2*U^4 + 18*T^3*U^4 - 14*T^4*U^4 + 4*T^5*U^4 + 10*U^5 - 40*T*U^5 + 
       25*T^2*U^5 - 10*T^3*U^5 + 6*T^4*U^5 - 20*U^6 + 40*T*U^6 - 13*T^2*U^6 + 
       6*T^3*U^6 + 20*U^7 - 20*T*U^7 + 4*T^2*U^7 - 10*U^8 + 4*T*U^8 + 2*U^9))/
     (3*T^3*U^3*(T + U)^2) - (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 
       16*T^7 - 9*T^8 + 2*T^9 - 8*T^3*U + 40*T^4*U - 70*T^5*U + 48*T^6*U - 
       2*T^7*U - 12*T^8*U + 4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 113*T^4*U^2 - 
       32*T^5*U^2 + 164*T^6*U^2 - 106*T^7*U^2 + 14*T^8*U^2 + 6*T^9*U^2 - 
       8*T*U^3 + 80*T^2*U^3 - 188*T^3*U^3 - 8*T^4*U^3 + 330*T^5*U^3 - 
       212*T^6*U^3 - 22*T^7*U^3 + 30*T^8*U^3 - 2*U^4 + 40*T*U^4 - 
       113*T^2*U^4 - 16*T^3*U^4 + 338*T^4*U^4 - 298*T^5*U^4 - 8*T^6*U^4 + 
       60*T^7*U^4 - 2*T^8*U^4 + 8*U^5 - 70*T*U^5 + 48*T^2*U^5 + 182*T^3*U^5 - 
       202*T^4*U^5 - 24*T^5*U^5 + 62*T^6*U^5 - 8*T^7*U^5 - 15*U^6 + 
       64*T*U^6 - 12*T^2*U^6 - 94*T^3*U^6 + 30*T^4*U^6 + 38*T^5*U^6 - 
       12*T^6*U^6 + 16*U^7 - 38*T*U^7 + 16*T^2*U^7 - 2*T^3*U^7 + 18*T^4*U^7 - 
       8*T^5*U^7 - 9*U^8 + 16*T*U^8 - 12*T^2*U^8 + 8*T^3*U^8 - 2*T^4*U^8 + 
       2*U^9 - 4*T*U^9 + 2*T^2*U^9))/((-1 + T)^2*T^3*U^3*(T + U)^4))*
   G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/(T^3*U) - 
  (80*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*G[{T^(-1), U^(-1)}, 1]*
    Log[T]*Log[U])/(T^3*U^3) + (80*(-1 + U)^2*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/(T^3*U) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/
   (T*U^3) + (16*(-1 + T + U)*(T^2 + U^2 + T^2*U^2 - 2*U^3 + U^4)*
    G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
  (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/
   (T*U^3) + (16*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[T]*Log[U])/(T*U^3) + (4*(-1 + T + U)*(-10 + 7*U)*Log[T]^2*Log[U])/
   (T*U^2) - (8*(-5 + U)*(-1 + U)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2*
    Log[U])/(T*U^3) + ((-8*Nf*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U))/
     (3*(-1 + T)^2*T^2*U) - (2*(-1 + T + U)*(-20 + 65*T - 70*T^2 + 25*T^3 + 
       40*U - 146*T*U + 180*T^2*U - 74*T^3*U - 20*U^2 + 73*T*U^2 - 
       86*T^2*U^2 + 31*T^3*U^2))/((-1 + T)^4*T^2*U))*Log[U]^2 + 
  ((16*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U) + 
    (16*(-1 + T + U)*(4 - 6*T + T^2 - 4*U + 7*T*U - 2*T^2*U + 2*U^2 - 
       4*T*U^2 + T^2*U^2))/((-1 + T)^2*T^2*U))*G[{T^(-1)}, 1]*Log[U]^2 - 
  (40*(-1 + U)^2*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/(T^3*U) + 
  (8*(-1 + T + U)*(11 + 8*T^2 - 14*U + 7*U^2)*G[{T^(-1), T^(-1)}, 1]*
    Log[U]^2)/(T^3*U) - (4*(10 - 15*T + 4*T^2)*(-1 + U)^2*(-1 + T + U)*Log[T]*
    Log[U]^2)/((-1 + T)^2*T^2*U) - (40*(-1 + U)^2*(-1 + T + U)*G[{T^(-1)}, 1]*
    Log[T]*Log[U]^2)/(T^3*U) + Pi^2*((-40*(-1 + T + U))/(T*U) - 
    (64*Nf*(-1 + T + U))/(9*T*U))*Log[\[Mu]\[Mu]] + 
  ((12*(-8 + 47*T - 72*T^2 + 35*T^3 + 47*U - 113*T*U + 64*T^2*U - 41*U^2 + 
       39*T*U^2 + 2*U^3))/((-1 + T)*T*U*(T + U)) + 
    (16*Nf*(-36 + 281*T - 463*T^2 + 227*T^3 + 281*U - 717*T*U + 427*T^2*U - 
       254*U^2 + 245*T*U^2 + 9*U^3))/(27*(-1 + T)*T*U*(T + U)))*
   Log[\[Mu]\[Mu]] + 
  ((-24*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5))/
     ((-1 + T)^2*T^2*U^2*(T + U)^2) - 
    (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
       32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5))/
     (3*(-1 + T)^2*T^2*U^2*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(T^3*U) - 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U))*G[{T^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((48*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(T^3*U) + 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + T + U)*(1 + U^2))/(T*U^3) - (32*Nf*(-1 + T + U)*(1 + U^2))/
     (3*T*U^3))*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]] + 
  ((48*(-1 + T + U)*(1 + U^2))/(T*U^3) + (32*Nf*(-1 + T + U)*(1 + U^2))/
     (3*T*U^3))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-24*(2 + U)*(-1 + T + U))/(T*U^2) - (16*Nf*(2 + U)*(-1 + T + U))/
     (3*T*U^2))*Log[T]*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + T + U)*(1 + U^2))/(T*U^3) - (32*Nf*(-1 + T + U)*(1 + U^2))/
     (3*T*U^3))*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]] + 
  ((24*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U))/((-1 + T)^2*T^2*U) + 
    (16*Nf*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U))/(3*(-1 + T)^2*T^2*U))*Log[U]*
   Log[\[Mu]\[Mu]] + ((-48*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(T^3*U) - 
    (32*Nf*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2))/(3*T^3*U))*G[{T^(-1)}, 1]*
   Log[U]*Log[\[Mu]\[Mu]] - (56*Pi^2*(-1 + T + U)*Log[\[Mu]\[Mu]]^2)/
   (3*T*U) + ((304*Nf*(-1 + T + U))/(9*T*U) + 
    (8*(-4 + 33*T - 55*T^2 + 27*T^3 + 33*U - 85*T*U + 51*T^2*U - 30*U^2 + 
       29*T*U^2 + U^3))/((-1 + T)*T*U*(T + U)))*Log[\[Mu]\[Mu]]^2 - 
  (8*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 26*T^2*U + 
     32*T^3*U - 18*T^4*U + 5*T^5*U + 2*U^2 - 22*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 28*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 14*T*U^4 + 8*T^2*U^4 - 2*U^5 + 3*T*U^5)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)^2*T^2*U^2*(T + U)^2) - 
  (16*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*G[{T^(-1), 0}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T^3*U) + (16*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(T^3*U) - 
  (16*(-1 + T + U)*(1 + U^2)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  (16*(-1 + T + U)*(1 + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   (T*U^3) - (8*(2 + U)*(-1 + T + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^2) - 
  (16*(-1 + T + U)*(1 + U^2)*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/
   (T*U^3) + (8*(-2 + 3*T)*(-1 + U)^2*(-1 + T + U)*Log[U]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)^2*T^2*U) - (16*(-1 + T + U)*(1 + 2*T^2 - 2*U + U^2)*
    G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/(T^3*U) + 
  ((48*(-1 + T + U))/(T*U) + (32*Nf*(-1 + T + U))/(9*T*U))*
   Log[\[Mu]\[Mu]]^3 + (8*(-1 + T + U)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  ((32*Nf*(-1 + T + U))/(9*T*U) + (96*LbL*Nf*(-1 + U)*(-1 + T + U)*
      (-4*T + 12*T^2 - 12*T^3 + 4*T^4 - 4*U + 10*T*U - 9*T^2*U + 4*U^2 - 
       10*T*U^2 + 9*T^2*U^2))/((-1 + T)^3*T^2*U^2) - 
    (8*(-1 + T + U)*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + 4*U - 20*T*U + 
       26*T^2*U - 49*T^3*U + 27*T^4*U - 8*U^2 + 22*T*U^2 + 26*T^2*U^2 - 
       16*T^3*U^2 + 4*U^3 - 15*T*U^3 - T^2*U^3 - 4*T^3*U^3 + 4*T^4*U^3))/
     ((-1 + T)^3*T^2*U^2))*Zeta[3] + 
  ((-384*LbL*Nf*(-1 + U)^2*(-1 + T + U))/(T^3*U) + 
    (32*(-1 + T + U)*(1 + 4*T^2 - 2*U + U^2))/(T^3*U))*G[{T^(-1)}, 1]*
   Zeta[3] + ((-192*LbL*Nf*(-2 + U)*(-1 + U)*(-1 + T + U))/(T*U^3) + 
    (32*(-1 + T + U)*(1 + 3*U))/(T*U^3))*G[{U^(-1)}, 1]*Zeta[3] - 
  (192*(-1 + T + U)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U), 
 (134*Pi^4*(-1 + T + U))/(15*T*U) + 
  (76*Nf*(-72 + 359*T - 305*T^2 + 18*T^3 + 359*U - 825*T*U + 287*T^2*U - 
     520*U^2 + 448*T*U^2 + 251*U^3))/(81*T*(-1 + U)*U*(T + U)) + 
  (264*T - 1047*T^2 + 853*T^3 - 70*T^4 + 264*U - 2326*T*U + 4093*T^2*U - 
    1714*T^3*U + 70*T^4*U - 1311*U^2 + 5595*T*U^2 - 4933*T^2*U^2 + 
    865*T^3*U^2 + 2419*U^3 - 5284*T*U^3 + 1895*T^2*U^3 - 2027*U^4 + 
    1755*T*U^4 + 655*U^5)/(T*(-1 + U)^2*U*(T + U)^2) + 
  Pi^2*((-8*Nf*(-1 + T + U)*(-12*T + 24*T^2 - 12*T^3 - 12*U + 103*T*U - 
       36*T^2*U + 18*T^3*U + 24*U^2 - 170*T*U^2 - 12*U^3 + 85*T*U^3))/
     (27*T^2*(-1 + U)^2*U^2) - (8*LbL*Nf*(-24*T^2 + 112*T^3 - 212*T^4 + 
       204*T^5 - 100*T^6 + 20*T^7 - 48*T*U + 226*T^2*U - 520*T^3*U + 
       704*T^4*U - 552*T^5*U + 230*T^6*U - 40*T^7*U - 24*U^2 + 196*T*U^2 - 
       530*T^2*U^2 + 812*T^3*U^2 - 829*T^4*U^2 + 515*T^5*U^2 - 160*T^6*U^2 + 
       20*T^7*U^2 + 112*U^3 - 344*T*U^3 + 568*T^2*U^3 - 636*T^3*U^3 + 
       525*T^4*U^3 - 235*T^5*U^3 + 30*T^6*U^3 - 212*U^4 + 370*T*U^4 - 
       423*T^2*U^4 + 395*T^3*U^4 - 220*T^4*U^4 + 50*T^5*U^4 + 204*U^5 - 
       234*T*U^5 + 215*T^2*U^5 - 175*T^3*U^5 + 50*T^4*U^5 - 100*U^6 + 
       60*T*U^6 - 70*T^2*U^6 + 30*T^3*U^6 + 20*U^7 + 20*T^2*U^7))/
     (9*T^2*(-1 + U)^2*U^2*(T + U)) - 
    (4*(-14*T^3 - 20*T^4 + 137*T^5 - 158*T^6 + 55*T^7 - 42*T^2*U + 
       136*T^3*U + 154*T^4*U - 833*T^5*U + 796*T^6*U - 211*T^7*U - 42*T*U^2 - 
       20*T^2*U^2 - 101*T^3*U^2 - 754*T^4*U^2 + 2241*T^5*U^2 - 1568*T^6*U^2 + 
       318*T^7*U^2 - 14*U^3 + 192*T*U^3 + 467*T^2*U^3 - 352*T^3*U^3 + 
       2096*T^4*U^3 - 3373*T^5*U^3 + 1490*T^6*U^3 - 226*T^7*U^3 + 8*U^4 - 
       332*T*U^4 - 536*T^2*U^4 + 349*T^3*U^4 - 3290*T^4*U^4 + 2855*T^5*U^4 - 
       604*T^6*U^4 + 61*T^7*U^4 + 163*U^5 + 365*T*U^5 - 548*T^2*U^5 + 
       129*T^3*U^5 + 2863*T^4*U^5 - 1056*T^5*U^5 - 25*T^6*U^5 - 452*U^6 - 
       513*T*U^6 + 1262*T^2*U^6 + 60*T^3*U^6 - 1152*T^4*U^6 - 100*T^5*U^6 + 
       60*T^6*U^6 + 508*U^7 + 671*T*U^7 - 556*T^2*U^7 - 362*T^3*U^7 + 
       40*T^4*U^7 + 120*T^5*U^7 - 268*U^8 - 461*T*U^8 - 128*T^2*U^8 + 
       155*T^3*U^8 + 60*T^4*U^8 + 55*U^9 + 120*T*U^9 + 101*T^2*U^9))/
     (3*T^2*(-1 + U)^4*U^2*(T + U)^3)) + 
  Pi^2*((32*Nf*(1 + T^2)*(-1 + T + U))/(9*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(10*T^2 - 40*T^3 + 60*T^4 - 40*T^5 + 
       10*T^6 + 10*U^2 - 23*T*U^2 + 20*T^2*U^2 - 5*T^3*U^2 + 10*T^4*U^2))/
     (9*T^3*U^3) - (4*(-1 + T + U)*(-14 + 56*T - 101*T^2 + 100*T^3 - 51*T^4 + 
       10*T^5 + 56*U - 140*T*U + 190*T^2*U - 176*T^3*U + 90*T^4*U - 
       20*T^5*U - 53*U^2 + 88*T*U^2 - 88*T^2*U^2 + 86*T^3*U^2 - 37*T^4*U^2 + 
       10*T^5*U^2 - 6*U^3 + 20*T*U^3 + 10*T^2*U^3 - 44*T^3*U^3 + 8*T^4*U^3 + 
       17*U^4 - 24*T*U^4 - 5*T^2*U^4 + 22*T^3*U^4 - 4*T^4*U^4))/
     (3*T^3*(-1 + U)^2*U^3))*G[{T^(-1)}, 1] + 
  Pi^2*((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(9*T*U^3) - 
    (80*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (9*T^3*U^3) + (4*(-1 + T + U)*(14 - 56*T + 53*T^2 + 6*T^3 - 17*T^4 - 
       56*U + 140*T*U - 88*T^2*U + 28*T^4*U + 101*U^2 - 94*T*U^2 + 
       24*T^2*U^2 - 10*T^3*U^2 - 15*T^4*U^2 - 100*U^3 - 28*T*U^3 - 
       18*T^2*U^3 + 4*T^3*U^3 - 2*T^4*U^3 + 51*U^4 + 58*T*U^4 + 57*T^2*U^4 - 
       8*T^3*U^4 + 4*T^4*U^4 - 10*U^5 - 20*T*U^5 - 30*T^2*U^5))/
     (3*T^3*(-1 + U)^2*U^3))*G[{U^(-1)}, 1] + 
  ((-8*Nf*(-1 + T + U)*(38*T^2 - 114*T^3 + 114*T^4 - 38*T^5 + 128*T*U - 
       382*T^2*U + 520*T^3*U - 278*T^4*U + 63*T^5*U + 38*U^2 - 434*T*U^2 + 
       852*T^2*U^2 - 672*T^3*U^2 + 164*T^4*U^2 - 114*U^3 + 560*T*U^3 - 
       660*T^2*U^3 + 216*T^3*U^3 + 114*U^4 - 318*T*U^4 + 152*T^2*U^4 - 
       38*U^5 + 89*T*U^5))/(9*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
       72*T*U + 170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 
       12*U^2 + 158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 
       4*T^5*U^2 + 26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 
       16*U^4 + 31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T^2*(-1 + U)*U^2*(T + U)^2) - 
    (2*(-1 + T + U)*(-90*T^3 + 274*T^4 - 278*T^5 + 94*T^6 - 442*T^2*U + 
       1414*T^3*U - 1856*T^4*U + 1026*T^5*U - 229*T^6*U - 442*T*U^2 + 
       2682*T^2*U^2 - 4880*T^3*U^2 + 3892*T^4*U^2 - 1311*T^5*U^2 + 
       135*T^6*U^2 - 90*U^3 + 1938*T*U^3 - 5964*T^2*U^3 + 6820*T^3*U^3 - 
       3350*T^4*U^3 + 615*T^5*U^3 + 364*U^4 - 3310*T*U^4 + 6134*T^2*U^4 - 
       4212*T^3*U^4 + 1148*T^4*U^4 - 48*T^5*U^4 - 552*U^5 + 2742*T*U^5 - 
       2959*T^2*U^5 + 1008*T^3*U^5 - 96*T^4*U^5 + 372*U^6 - 1141*T*U^6 + 
       553*T^2*U^6 - 48*T^3*U^6 - 94*U^7 + 213*T*U^7))/
     (T^2*(-1 + U)^3*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((80*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 16*T^3*U^2 - 28*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 22*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(9*T^3*U^3*(T + U)^2) + 
    (4*(-1 + T + U)*(-14*T^4 + 56*T^5 - 101*T^6 + 100*T^7 - 51*T^8 + 10*T^9 - 
       56*T^3*U + 280*T^4*U - 480*T^5*U + 406*T^6*U - 204*T^7*U + 74*T^8*U - 
       20*T^9*U - 84*T^2*U^2 + 560*T^3*U^2 - 823*T^4*U^2 + 346*T^5*U^2 + 
       36*T^6*U^2 - 6*T^7*U^2 - 39*T^8*U^2 + 10*T^9*U^2 - 56*T*U^3 + 
       560*T^2*U^3 - 1248*T^3*U^3 - 96*T^4*U^3 + 1376*T^5*U^3 - 852*T^6*U^3 + 
       88*T^7*U^3 + 40*T^8*U^3 - 14*U^4 + 280*T*U^4 - 823*T^2*U^4 - 
       116*T^3*U^4 + 2490*T^4*U^4 - 1784*T^5*U^4 + 367*T^6*U^4 + 90*T^7*U^4 - 
       10*T^8*U^4 + 56*U^5 - 480*T*U^5 - 130*T^2*U^5 + 2292*T^3*U^5 - 
       2332*T^4*U^5 + 160*T^5*U^5 + 190*T^6*U^5 - 40*T^7*U^5 - 101*U^6 + 
       310*T*U^6 + 1040*T^2*U^6 - 1570*T^3*U^6 + 191*T^4*U^6 + 310*T^5*U^6 - 
       60*T^6*U^6 + 100*U^7 - 684*T^2*U^7 + 16*T^3*U^7 + 300*T^4*U^7 - 
       40*T^5*U^7 - 51*U^8 - 74*T*U^8 + 105*T^2*U^8 + 150*T^3*U^8 - 
       10*T^4*U^8 + 10*U^9 + 20*T*U^9 + 30*T^2*U^9))/
     (3*T^3*(-1 + U)^2*U^3*(T + U)^4))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((32*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(3*T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 24*U^2 - 24*T*U^2 + 11*T^2*U^2))/
     (3*T^3*U^3))*G[{T^(-1), 0}, 1] + 
  ((-16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U))/(9*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 
       92*T^2*U + 196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 8*T^7*U - 
       12*U^2 + 28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 
       81*T^5*U^2 - 28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 
       50*T^2*U^3 - 63*T^3*U^3 + 84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 
       70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 75*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 33*T^3*U^5 + 
       10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 
       4*T^2*U^7))/(3*T^3*(-1 + U)^2*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       111*T^3*U + 31*T^4*U + 332*T^5*U - 498*T^6*U + 280*T^7*U - 46*T^8*U + 
       12*T*U^2 - 97*T^2*U^2 + 178*T^3*U^2 + 152*T^4*U^2 - 602*T^5*U^2 + 
       640*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 157*T*U^3 + 
       388*T^2*U^3 - 101*T^3*U^3 - 441*T^4*U^3 + 776*T^5*U^3 - 430*T^6*U^3 + 
       42*T^7*U^3 - 43*U^4 + 448*T*U^4 - 595*T^2*U^4 + 118*T^3*U^4 + 
       334*T^4*U^4 - 488*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 109*U^5 - 
       475*T*U^5 + 344*T^2*U^5 - 122*T^3*U^5 - 122*T^4*U^5 + 56*T^5*U^5 + 
       48*T^6*U^5 - 105*U^6 + 178*T*U^6 - 74*T^2*U^6 - 4*T^3*U^6 + 
       54*T^4*U^6 + 24*T^5*U^6 + 35*U^7 - 6*T*U^7 + 14*T^2*U^7 + 38*T^3*U^7))/
     (T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1), 0}, 1] - 
  (16*Pi^2*(-9 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1])/(3*T^3*U) + 
  (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) - 
  (16*Pi^2*(17 - 15*T + 7*T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (3*T^3*U) + ((16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U))/(9*T^3*U) + 
    (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 
       92*T^2*U + 196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 8*T^7*U - 
       12*U^2 + 28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 
       81*T^5*U^2 - 28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 
       50*T^2*U^3 - 63*T^3*U^3 + 84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 
       70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 75*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 33*T^3*U^5 + 
       10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 
       4*T^2*U^7))/(3*T^3*(-1 + U)^2*U^2*(T + U)) + 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       111*T^3*U + 31*T^4*U + 332*T^5*U - 498*T^6*U + 280*T^7*U - 46*T^8*U + 
       12*T*U^2 - 97*T^2*U^2 + 178*T^3*U^2 + 152*T^4*U^2 - 602*T^5*U^2 + 
       640*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 157*T*U^3 + 
       388*T^2*U^3 - 101*T^3*U^3 - 441*T^4*U^3 + 776*T^5*U^3 - 430*T^6*U^3 + 
       42*T^7*U^3 - 43*U^4 + 448*T*U^4 - 595*T^2*U^4 + 118*T^3*U^4 + 
       334*T^4*U^4 - 488*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 109*U^5 - 
       475*T*U^5 + 344*T^2*U^5 - 122*T^3*U^5 - 122*T^4*U^5 + 56*T^5*U^5 + 
       48*T^6*U^5 - 105*U^6 + 178*T*U^6 - 74*T^2*U^6 - 4*T^3*U^6 + 
       54*T^4*U^6 + 24*T^5*U^6 + 35*U^7 - 6*T*U^7 + 14*T^2*U^7 + 38*T^3*U^7))/
     (T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((64*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(3*T*U^3) + 
    (16*(-1 + T + U)*(24*T^2 - 48*T^3 + 24*T^4 + U^2 + 10*T^2*U^2))/
     (3*T^3*U^3))*G[{U^(-1), 0}, 1] + 
  ((-16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 44*T^2*U + 
       66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4))/
     (9*T*(-1 + U)^2*U^3) - (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
       22*T^6 + 4*T^7 + 34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 
       50*T^6*U - 8*T^7*U + 24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 
       206*T^4*U^2 + 114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 
       156*T*U^3 - 19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 
       6*T^6*U^3 + 56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7))/
     (3*T^2*(-1 + U)*U^3*(T + U)) - 
    (4*(4*T^3 - 43*T^4 + 109*T^5 - 105*T^6 + 35*T^7 + 12*T^2*U - 157*T^3*U + 
       502*T^4*U - 641*T^5*U + 348*T^6*U - 64*T^7*U + 12*T*U^2 - 97*T^2*U^2 + 
       710*T^3*U^2 - 1513*T^4*U^2 + 1212*T^5*U^2 - 346*T^6*U^2 + 14*T^7*U^2 + 
       4*U^3 - 111*T*U^3 + 372*T^2*U^3 - 1507*T^3*U^3 + 1976*T^4*U^3 - 
       806*T^5*U^3 + 56*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 245*T*U^4 - 
       810*T^2*U^4 + 1873*T^3*U^4 - 1048*T^4*U^4 + 16*T^5*U^4 + 30*T^6*U^4 - 
       98*U^5 - 264*T*U^5 + 1026*T^2*U^5 - 1212*T^3*U^5 + 24*T^4*U^5 + 
       48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 264*T*U^6 - 674*T^2*U^6 + 
       230*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 246*T*U^7 + 
       136*T^2*U^7 + 66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 100*T*U^8 + 
       42*T^2*U^8))/(T^2*(-1 + U)^2*U^3*(T + U)^3))*G[{U^(-1), 0}, 1] + 
  (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) + 
  (16*Pi^2*(-1 + T + U)*(9 - 6*T + 3*T^2 + 2*U^2)*G[{U^(-1), U^(-1)}, 1])/
   (3*T*U^3) - (16*Pi^2*(-1 + T + U)*(17 - 34*T + 17*T^2 + 9*U^2)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^3) + 
  ((16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 44*T^2*U + 
       66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4))/
     (9*T*(-1 + U)^2*U^3) + (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
       22*T^6 + 4*T^7 + 34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 
       50*T^6*U - 8*T^7*U + 24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 
       206*T^4*U^2 + 114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 
       156*T*U^3 - 19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 
       6*T^6*U^3 + 56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7))/
     (3*T^2*(-1 + U)*U^3*(T + U)) + 
    (4*(4*T^3 - 43*T^4 + 109*T^5 - 105*T^6 + 35*T^7 + 12*T^2*U - 157*T^3*U + 
       502*T^4*U - 641*T^5*U + 348*T^6*U - 64*T^7*U + 12*T*U^2 - 97*T^2*U^2 + 
       710*T^3*U^2 - 1513*T^4*U^2 + 1212*T^5*U^2 - 346*T^6*U^2 + 14*T^7*U^2 + 
       4*U^3 - 111*T*U^3 + 372*T^2*U^3 - 1507*T^3*U^3 + 1976*T^4*U^3 - 
       806*T^5*U^3 + 56*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 245*T*U^4 - 
       810*T^2*U^4 + 1873*T^3*U^4 - 1048*T^4*U^4 + 16*T^5*U^4 + 30*T^6*U^4 - 
       98*U^5 - 264*T*U^5 + 1026*T^2*U^5 - 1212*T^3*U^5 + 24*T^4*U^5 + 
       48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 264*T*U^6 - 674*T^2*U^6 + 
       230*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 246*T*U^7 + 
       136*T^2*U^7 + 66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 100*T*U^8 + 
       42*T^2*U^8))/(T^2*(-1 + U)^2*U^3*(T + U)^3))*
   G[{U^(-1), (T + U)^(-1)}, 1] - 
  (16*Pi^2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^3*U^3) + 
  ((16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5))/
     (3*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (4*(2*T^3 - 42*T^4 + 116*T^5 - 114*T^6 + 38*T^7 - 6*T^2*U - 12*T^3*U + 
       212*T^4*U - 446*T^5*U + 315*T^6*U - 63*T^7*U - 6*T*U^2 - 216*T^2*U^2 + 
       428*T^3*U^2 - 690*T^4*U^2 + 751*T^5*U^2 - 298*T^6*U^2 + 48*T^7*U^2 + 
       2*U^3 + 560*T^2*U^3 - 904*T^3*U^3 + 1222*T^4*U^3 - 667*T^5*U^3 + 
       72*T^6*U^3 - 42*U^4 + 56*T*U^4 - 526*T^2*U^4 + 838*T^3*U^4 - 
       916*T^4*U^4 + 104*T^5*U^4 + 48*T^6*U^4 + 116*U^5 - 94*T*U^5 + 
       365*T^2*U^5 - 449*T^3*U^5 + 120*T^4*U^5 + 96*T^5*U^5 - 114*U^6 + 
       25*T*U^6 - 234*T^2*U^6 + 120*T^3*U^6 + 48*T^4*U^6 + 38*U^7 + 
       19*T*U^7 + 80*T^2*U^7))/(T^2*(-1 + U)^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-12*T^2 + 54*T^3 - 80*T^4 + 32*T^5 + 24*T^6 - 22*T^7 + 
       4*T^8 - 36*T*U + 186*T^2*U - 358*T^3*U + 279*T^4*U - 10*T^5*U - 
       107*T^6*U + 54*T^7*U - 8*T^8*U - 12*U^2 + 198*T*U^2 - 586*T^2*U^2 + 
       667*T^3*U^2 - 210*T^4*U^2 - 189*T^5*U^2 + 170*T^6*U^2 - 42*T^7*U^2 + 
       4*T^8*U^2 + 54*U^3 - 388*T*U^3 + 669*T^2*U^3 - 336*T^3*U^3 - 
       176*T^4*U^3 + 246*T^5*U^3 - 85*T^6*U^3 + 10*T^7*U^3 - 80*U^4 + 
       293*T*U^4 - 208*T^2*U^4 - 130*T^3*U^4 + 222*T^4*U^4 - 99*T^5*U^4 + 
       16*T^6*U^4 + 32*U^5 - 36*T*U^5 - 83*T^2*U^5 + 148*T^3*U^5 - 
       87*T^4*U^5 + 20*T^5*U^5 + 24*U^6 - 47*T*U^6 + 64*T^2*U^6 - 
       55*T^3*U^6 + 16*T^4*U^6 - 22*U^7 + 16*T*U^7 - 16*T^2*U^7 + 
       10*T^3*U^7 + 4*U^8 + 4*T^2*U^8))/(3*T^2*(-1 + U)^2*U^2*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 14*T^3 - 18*T^4 + 10*T^5 - 2*T^6 - 
       12*T*U + 34*T^2*U - 42*T^3*U + 29*T^4*U - 11*T^5*U + 2*T^6*U - 4*U^2 + 
       30*T*U^2 - 38*T^2*U^2 + 29*T^3*U^2 - 15*T^4*U^2 + 4*T^5*U^2 + 10*U^3 - 
       22*T*U^3 + 11*T^2*U^3 - 11*T^3*U^3 + 4*T^4*U^3 - 8*U^4 + 7*T*U^4 - 
       5*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T^2*(-1 + U)*U^2*(T + U)^2) + 
    (8*(-1 + T + U)*(8*T^4 - 22*T^5 + 21*T^6 - 7*T^7 + 40*T^3*U - 126*T^4*U + 
       151*T^5*U - 85*T^6*U + 17*T^7*U + 56*T^2*U^2 - 296*T^3*U^2 + 
       467*T^4*U^2 - 339*T^5*U^2 + 119*T^6*U^2 - 13*T^7*U^2 + 40*T*U^3 - 
       324*T^2*U^3 + 762*T^3*U^3 - 717*T^4*U^3 + 335*T^5*U^3 - 71*T^6*U^3 + 
       4*T^7*U^3 + 8*U^4 - 202*T*U^4 + 711*T^2*U^4 - 897*T^3*U^4 + 
       517*T^4*U^4 - 163*T^5*U^4 + 20*T^6*U^4 - 38*U^5 + 407*T*U^5 - 
       751*T^2*U^5 + 503*T^3*U^5 - 193*T^4*U^5 + 44*T^5*U^5 + 73*U^6 - 
       413*T*U^6 + 393*T^2*U^6 - 139*T^3*U^6 + 48*T^4*U^6 - 71*U^7 + 
       217*T*U^7 - 97*T^2*U^7 + 28*T^3*U^7 + 35*U^8 - 53*T*U^8 + 12*T^2*U^8 - 
       7*U^9 + 4*T*U^9))/(T^2*(-1 + U)^4*U^2*(T + U)^4))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) + 
    (16*(-1 + T + U)*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 10*U + 
       28*T*U - 21*T^2*U - 3*T^4*U + 6*T^5*U + 15*U^2 - 24*T*U^2 - 
       25*T^2*U^2 + 68*T^3*U^2 - 34*T^4*U^2 - 6*T^5*U^2 - 7*U^3 - 20*T*U^3 + 
       49*T^2*U^3 - 36*T^3*U^3 + 26*T^4*U^3 + 2*T^5*U^3 + U^4 + 44*T*U^4 - 
       34*T^2*U^4 - 8*T^3*U^4 - 5*T^4*U^4 - 3*U^5 - 24*T*U^5 + 2*T^2*U^5 + 
       8*T^3*U^5 - T^4*U^5 + 2*U^6 + 4*T*U^6 + 6*T^2*U^6))/
     (T^3*(-1 + U)^3*U^3) + (64*LbL*Nf*(-1 + T + U)*
      (2*T^2 - 10*T^3 + 20*T^4 - 20*T^5 + 10*T^6 - 2*T^7 - 30*T^2*U + 
       78*T^3*U - 84*T^4*U + 60*T^5*U - 30*T^6*U + 6*T^7*U + 2*U^2 - 
       6*T*U^2 + 74*T^2*U^2 - 155*T^3*U^2 + 123*T^4*U^2 - 62*T^5*U^2 + 
       30*T^6*U^2 - 6*T^7*U^2 - 12*U^3 + 24*T*U^3 - 88*T^2*U^3 + 
       137*T^3*U^3 - 85*T^4*U^3 + 26*T^5*U^3 - 10*T^6*U^3 + 2*T^7*U^3 + 
       30*U^4 - 39*T*U^4 + 51*T^2*U^4 - 27*T^3*U^4 + 15*T^4*U^4 - 6*T^5*U^4 - 
       40*U^5 + 33*T*U^5 - 43*T^2*U^5 + 17*T^3*U^5 - 9*T^4*U^5 + 2*T^5*U^5 + 
       30*U^6 - 15*T*U^6 + 23*T^2*U^6 - 4*T^3*U^6 + 2*T^4*U^6 - 12*U^7 + 
       3*T*U^7 - 9*T^2*U^7 + 2*U^8 + 2*T^2*U^8))/(3*T^3*(-1 + U)^3*U^3))*
   G[{T^(-1), 0, 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^2 - 10*T^3 + 20*T^4 - 20*T^5 + 10*T^6 - 
       2*T^7 - 30*T^2*U + 78*T^3*U - 84*T^4*U + 60*T^5*U - 30*T^6*U + 
       6*T^7*U + 2*U^2 - 6*T*U^2 + 74*T^2*U^2 - 155*T^3*U^2 + 123*T^4*U^2 - 
       62*T^5*U^2 + 30*T^6*U^2 - 6*T^7*U^2 - 12*U^3 + 24*T*U^3 - 88*T^2*U^3 + 
       137*T^3*U^3 - 85*T^4*U^3 + 26*T^5*U^3 - 10*T^6*U^3 + 2*T^7*U^3 + 
       30*U^4 - 39*T*U^4 + 51*T^2*U^4 - 27*T^3*U^4 + 15*T^4*U^4 - 6*T^5*U^4 - 
       40*U^5 + 33*T*U^5 - 43*T^2*U^5 + 17*T^3*U^5 - 9*T^4*U^5 + 2*T^5*U^5 + 
       30*U^6 - 15*T*U^6 + 23*T^2*U^6 - 4*T^3*U^6 + 2*T^4*U^6 - 12*U^7 + 
       3*T*U^7 - 9*T^2*U^7 + 2*U^8 + 2*T^2*U^8))/(3*T^3*(-1 + U)^3*U^3) - 
    (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 15*T^4 - 16*T^5 + 9*T^6 - 2*T^7 + 
       4*T*U - 26*T^2*U + 60*T^3*U - 59*T^4*U + 24*T^5*U - 9*T^6*U + 
       6*T^7*U + 2*U^2 - 28*T*U^2 + 97*T^2*U^2 - 102*T^3*U^2 + 11*T^4*U^2 + 
       42*T^5*U^2 - 16*T^6*U^2 - 6*T^7*U^2 - 10*U^3 + 64*T*U^3 - 
       111*T^2*U^3 - 24*T^3*U^3 + 143*T^4*U^3 - 80*T^5*U^3 + 8*T^6*U^3 + 
       2*T^7*U^3 + 18*U^4 - 54*T*U^4 - 28*T^2*U^4 + 176*T^3*U^4 - 
       124*T^4*U^4 + 30*T^5*U^4 + 2*T^6*U^4 - 16*U^5 - 6*T*U^5 + 
       126*T^2*U^5 - 130*T^3*U^5 + 16*T^4*U^5 + 4*T^5*U^5 - 2*T^6*U^5 + 
       10*U^6 + 38*T*U^6 - 86*T^2*U^6 + 10*T^3*U^6 + 16*T^4*U^6 - 4*T^5*U^6 - 
       6*U^7 - 22*T*U^7 + 12*T^2*U^7 + 18*T^3*U^7 - 2*T^4*U^7 + 2*U^8 + 
       4*T*U^8 + 6*T^2*U^8))/(T^3*(-1 + U)^3*U^3*(T + U)^2))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 4*U + 4*T*U + 
       U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2))/(T^3*U^3) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3))*
   G[{T^(-1), T^(-1), 0}, 1] + ((-32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) + 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 4*U + 4*T*U + 
       U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2))/(T^3*U^3) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(-24*T^2 + 48*T^3 - 24*T^4 - 3*T*U + 63*T^2*U - 
       120*T^3*U + 60*T^4*U - 6*U^2 + 15*T*U^2 - 71*T^2*U^2 + 112*T^3*U^2 - 
       56*T^4*U^2 + 24*U^3 - 30*T*U^3 + 36*T^2*U^3 - 12*T^3*U^3 + 6*T^4*U^3 - 
       38*U^4 + 30*T*U^4 - 38*T^2*U^4 + 12*T^3*U^4 - 6*T^4*U^4 + 30*U^5 - 
       15*T*U^5 + 23*T^2*U^5 - 4*T^3*U^5 + 2*T^4*U^5 - 12*U^6 + 3*T*U^6 - 
       9*T^2*U^6 + 2*U^7 + 2*T^2*U^7))/(3*T^3*(-1 + U)^3*U^2) + 
    (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 26*T^4 + 20*T^5 - 6*T^6 - 8*T*U + 
       52*T^2*U - 110*T^3*U + 100*T^4*U - 30*T^5*U - 4*T^6*U - 4*U^2 + 
       56*T*U^2 - 183*T^2*U^2 + 220*T^3*U^2 - 70*T^4*U^2 - 52*T^5*U^2 + 
       39*T^6*U^2 + 20*U^3 - 130*T*U^3 + 257*T^2*U^3 - 120*T^3*U^3 - 
       106*T^4*U^3 + 110*T^5*U^3 - 29*T^6*U^3 - 37*U^4 + 136*T*U^4 - 
       129*T^2*U^4 - 74*T^3*U^4 + 124*T^4*U^4 - 60*T^5*U^4 + 8*T^6*U^4 + 
       33*U^5 - 64*T*U^5 - 19*T^2*U^5 + 90*T^3*U^5 - 32*T^4*U^5 + 
       12*T^5*U^5 - 17*U^6 + 4*T*U^6 + 47*T^2*U^6 - 6*T^3*U^6 - 6*T^4*U^6 + 
       7*U^7 + 10*T*U^7 - 7*T^2*U^7 - 16*T^3*U^7 - 2*U^8 - 4*T*U^8 - 
       6*T^2*U^8))/(T^3*(-1 + U)^3*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 
       2*T^7 + 4*T*U - 24*T^2*U + 46*T^3*U - 42*T^4*U + 14*T^5*U + 6*T^6*U - 
       4*T^7*U + 2*U^2 - 24*T*U^2 + 84*T^2*U^2 - 112*T^3*U^2 + 71*T^4*U^2 - 
       12*T^5*U^2 - 5*T^6*U^2 + 2*T^7*U^2 - 8*U^3 + 54*T*U^3 - 132*T^2*U^3 + 
       124*T^3*U^3 - 44*T^4*U^3 - 6*T^5*U^3 + 4*T^6*U^3 + 17*U^4 - 60*T*U^4 + 
       97*T^2*U^4 - 46*T^3*U^4 - 12*T^4*U^4 + 8*T^5*U^4 - 18*U^5 + 34*T*U^5 - 
       26*T^2*U^5 - 10*T^3*U^5 + 12*T^4*U^5 + 7*U^6 - 8*T*U^6 + T^2*U^6 + 
       6*T^3*U^6))/(T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (16*(-1 + T + U)*(2 - 8*T + 7*T^2 + T^4 - 2*T^5 - 6*U + 12*T*U + 
       3*T^2*U - 20*T^3*U + 9*T^4*U + 2*T^5*U + 9*U^2 + 22*T*U^2 - 
       14*T^2*U^2 + 4*T^3*U^2 - 3*T^4*U^2 - 7*U^3 - 30*T*U^3 + 4*T^2*U^3 + 
       4*T^3*U^3 - T^4*U^3 + 2*U^4 + 4*T*U^4 + 6*T^2*U^4))/
     (T^3*(-1 + U)*U^3) + (64*LbL*Nf*(-1 + T + U)*(-2*T^2 + 10*T^3 - 20*T^4 + 
       20*T^5 - 10*T^6 + 2*T^7 - 2*U^2 + 27*T*U^2 - 29*T^2*U^2 + 5*T^3*U^2 - 
       3*T^4*U^2 + 2*T^5*U^2 + 6*U^3 - 6*T*U^3 + 8*T^2*U^3 - 4*T^3*U^3 + 
       2*T^4*U^3 - 6*U^4 + 3*T*U^4 - 3*T^2*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T^3*U^3))*G[{U^(-1), 0, 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 10*T^3 - 20*T^4 + 20*T^5 - 10*T^6 + 
       2*T^7 - 2*U^2 + 27*T*U^2 - 29*T^2*U^2 + 5*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 6*U^3 - 6*T*U^3 + 8*T^2*U^3 - 4*T^3*U^3 + 2*T^4*U^3 - 
       6*U^4 + 3*T*U^4 - 3*T^2*U^4 + 2*U^5 + 2*T^2*U^5))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 10*T^4 + 6*T^5 - 4*T^6 + 2*T^7 - 
       4*T*U + 24*T^2*U - 40*T^3*U + 16*T^4*U + 12*T^5*U - 4*T^6*U - 
       4*T^7*U - 2*U^2 + 24*T*U^2 - 73*T^2*U^2 + 14*T^3*U^2 + 56*T^4*U^2 - 
       48*T^5*U^2 + 8*T^6*U^2 + 2*T^7*U^2 + 8*U^3 - 52*T*U^3 + 28*T^2*U^3 + 
       94*T^3*U^3 - 90*T^4*U^3 + 32*T^5*U^3 - 15*U^4 + 28*T*U^4 + 
       83*T^2*U^4 - 90*T^3*U^4 + 16*T^4*U^4 - 2*T^6*U^4 + 16*U^5 + 28*T*U^5 - 
       68*T^2*U^5 - 6*T^3*U^5 + 14*T^4*U^5 - 4*T^5*U^5 - 9*U^6 - 28*T*U^6 + 
       18*T^3*U^6 - 2*T^4*U^6 + 2*U^7 + 4*T*U^7 + 6*T^2*U^7))/
     (T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 6*T^3 + T^4 - 8*U + 
       20*T*U - 28*T^2*U + 24*T^3*U - 8*T^4*U + 11*U^2 - 22*T*U^2 + 
       12*T^2*U^2 - 22*T^3*U^2 + 9*T^4*U^2 - 4*U^3 + 20*T*U^3 + 18*T^2*U^3 + 
       4*T^3*U^3 - 2*T^4*U^3 - 3*U^4 - 14*T*U^4 - 21*T^2*U^4 + 4*T^3*U^4 - 
       2*T^4*U^4 + 2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 6*T^3 + T^4 - 8*U + 
       20*T*U - 28*T^2*U + 24*T^3*U - 8*T^4*U + 11*U^2 - 22*T*U^2 + 
       12*T^2*U^2 - 22*T^3*U^2 + 9*T^4*U^2 - 4*U^3 + 20*T*U^3 + 18*T^2*U^3 + 
       4*T^3*U^3 - 2*T^4*U^3 - 3*U^4 - 14*T*U^4 - 21*T^2*U^4 + 4*T^3*U^4 - 
       2*T^4*U^4 + 2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(6*T^2 - 18*T^3 + 20*T^4 - 10*T^5 + 2*T^6 + 
       24*U^2 - 24*T*U^2 + 5*T^2*U^2 - 3*T^3*U^2 + 2*T^4*U^2))/(3*T^2*U^3) - 
    (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 21*T^4 + 12*T^5 - 5*T^6 + 2*T^7 - 
       8*T*U + 48*T^2*U - 82*T^3*U + 56*T^4*U - 14*T^5*U + 4*T^6*U - 
       4*T^7*U - 4*U^2 + 48*T*U^2 - 135*T^2*U^2 + 98*T^3*U^2 - 5*T^4*U^2 - 
       10*T^5*U^2 - T^6*U^2 + 2*T^7*U^2 + 16*U^3 - 94*T*U^3 + 104*T^2*U^3 + 
       26*T^3*U^3 - 56*T^4*U^3 + 10*T^5*U^3 + 2*T^6*U^3 - 26*U^4 + 58*T*U^4 + 
       34*T^2*U^4 - 90*T^3*U^4 + 20*T^4*U^4 + 20*U^5 + 14*T*U^5 - 
       60*T^2*U^5 + 28*T^3*U^5 + 2*T^4*U^5 - 6*U^6 - 18*T*U^6 + 13*T^2*U^6 + 
       2*T^3*U^6))/(T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 17*T^4 - 18*T^5 + 7*T^6 + 
       4*T*U - 24*T^2*U + 54*T^3*U - 64*T^4*U + 38*T^5*U - 8*T^6*U + 2*U^2 - 
       24*T*U^2 + 84*T^2*U^2 - 116*T^3*U^2 + 61*T^4*U^2 - 18*T^5*U^2 + 
       T^6*U^2 - 8*U^3 + 46*T*U^3 - 132*T^2*U^3 + 92*T^3*U^3 - 2*T^4*U^3 - 
       2*T^5*U^3 + 2*T^6*U^3 + 11*U^4 - 42*T*U^4 + 107*T^2*U^4 - 8*T^3*U^4 - 
       16*T^4*U^4 + 4*T^5*U^4 - 4*U^5 + 26*T*U^5 - 40*T^2*U^5 - 22*T^3*U^5 + 
       8*T^4*U^5 - 3*U^6 - 14*T*U^6 - T^2*U^6 + 12*T^3*U^6 + 2*U^7 + 
       4*T*U^7 + 6*T^2*U^7))/(T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(4*T^4 - 20*T^5 + 40*T^6 - 40*T^7 + 20*T^8 - 
       4*T^9 + 8*T^3*U - 88*T^4*U + 212*T^5*U - 236*T^6*U + 160*T^7*U - 
       68*T^8*U + 12*T^9*U + 8*T^2*U^2 - 164*T^3*U^2 + 458*T^4*U^2 - 
       602*T^5*U^2 + 476*T^6*U^2 - 248*T^7*U^2 + 84*T^8*U^2 - 12*T^9*U^2 + 
       8*T*U^3 - 156*T^2*U^3 + 596*T^3*U^3 - 913*T^4*U^3 + 772*T^5*U^3 - 
       451*T^6*U^3 + 184*T^7*U^3 - 44*T^8*U^3 + 4*T^9*U^3 + 4*U^4 - 
       90*T*U^4 + 484*T^2*U^4 - 950*T^3*U^4 + 866*T^4*U^4 - 464*T^5*U^4 + 
       194*T^6*U^4 - 64*T^7*U^4 + 8*T^8*U^4 - 24*U^5 + 258*T*U^5 - 
       655*T^2*U^5 + 742*T^3*U^5 - 373*T^4*U^5 + 146*T^5*U^5 - 62*T^6*U^5 + 
       8*T^7*U^5 + 60*U^6 - 328*T*U^6 + 444*T^2*U^6 - 328*T^3*U^6 + 
       144*T^4*U^6 - 56*T^5*U^6 + 12*T^6*U^6 - 80*U^7 + 216*T*U^7 - 
       200*T^2*U^7 + 132*T^3*U^7 - 52*T^4*U^7 + 12*T^5*U^7 + 60*U^8 - 
       78*T*U^8 + 62*T^2*U^8 - 44*T^3*U^8 + 8*T^4*U^8 - 24*U^9 + 14*T*U^9 - 
       18*T^2*U^9 + 8*T^3*U^9 + 4*U^10 + 4*T^2*U^10))/
     (3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (16*(-1 + T + U)*(2*T^4 - 8*T^5 + 15*T^6 - 16*T^7 + 9*T^8 - 2*T^9 + 
       8*T^3*U - 42*T^4*U + 78*T^5*U - 62*T^6*U + 20*T^7*U - 8*T^8*U + 
       6*T^9*U + 12*T^2*U^2 - 88*T^3*U^2 + 153*T^4*U^2 - 33*T^5*U^2 - 
       109*T^6*U^2 + 102*T^7*U^2 - 16*T^8*U^2 - 6*T^9*U^2 + 8*T*U^3 - 
       92*T^2*U^3 + 268*T^3*U^3 + 73*T^4*U^3 - 585*T^5*U^3 + 584*T^6*U^3 - 
       212*T^7*U^3 + 7*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 48*T*U^4 + 193*T^2*U^4 - 
       10*T^3*U^4 - 988*T^4*U^4 + 1223*T^5*U^4 - 640*T^6*U^4 + 100*T^7*U^4 + 
       4*T^8*U^4 - 10*U^5 + 110*T*U^5 + 4*T^2*U^5 - 874*T^3*U^5 + 
       1497*T^4*U^5 - 839*T^5*U^5 + 216*T^6*U^5 + 2*T^7*U^5 - 2*T^8*U^5 + 
       23*U^6 - 101*T*U^6 - 449*T^2*U^6 + 1128*T^3*U^6 - 834*T^4*U^6 + 
       150*T^5*U^6 + 14*T^6*U^6 - 8*T^7*U^6 - 31*U^7 - T*U^7 + 522*T^2*U^7 - 
       490*T^3*U^7 + 91*T^4*U^7 + 46*T^5*U^7 - 12*T^6*U^7 + 25*U^8 + 
       61*T*U^8 - 224*T^2*U^8 + 16*T^3*U^8 + 56*T^4*U^8 - 8*T^5*U^8 - 
       11*U^9 - 33*T*U^9 + 22*T^2*U^9 + 30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 
       4*T*U^10 + 6*T^2*U^10))/(T^3*(-1 + U)^3*U^3*(T + U)^4))*
   G[{(T + U)^(-1), 0, 0}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 19*T^3*U^2 - 31*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 28*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
       8*T^3*U + 40*T^4*U - 60*T^5*U + 38*T^6*U - 16*T^7*U + 10*T^8*U - 
       4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 41*T^4*U^2 - 114*T^5*U^2 + 
       140*T^6*U^2 - 48*T^7*U^2 - 4*T^8*U^2 + 2*T^9*U^2 - 8*T*U^3 + 
       80*T^2*U^3 - 136*T^3*U^3 - 308*T^4*U^3 + 588*T^5*U^3 - 344*T^6*U^3 + 
       52*T^7*U^3 + 6*T^8*U^3 - 2*U^4 + 40*T*U^4 - 41*T^2*U^4 - 260*T^3*U^4 + 
       826*T^4*U^4 - 584*T^5*U^4 + 180*T^6*U^4 + 10*T^7*U^4 - 4*T^8*U^4 + 
       8*U^5 - 60*T*U^5 - 226*T^2*U^5 + 704*T^3*U^5 - 700*T^4*U^5 + 
       128*T^5*U^5 + 26*T^6*U^5 - 16*T^7*U^5 - 15*U^6 + 22*T*U^6 + 
       348*T^2*U^6 - 424*T^3*U^6 + 132*T^4*U^6 + 54*T^5*U^6 - 24*T^6*U^6 + 
       16*U^7 + 20*T*U^7 - 184*T^2*U^7 + 12*T^3*U^7 + 58*T^4*U^7 - 
       16*T^5*U^7 - 9*U^8 - 18*T*U^8 + 28*T^2*U^8 + 30*T^3*U^8 - 4*T^4*U^8 + 
       2*U^9 + 4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
       2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 80*T^7*U - 
       34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 259*T^4*U^2 - 
       295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
       4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 365*T^5*U^3 - 
       212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 24*T*U^4 + 
       152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 217*T^5*U^4 + 97*T^6*U^4 - 
       32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 66*T*U^5 - 161*T^2*U^5 + 
       233*T^3*U^5 - 170*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 
       30*U^6 - 101*T*U^6 + 123*T^2*U^6 - 122*T^3*U^6 + 72*T^4*U^6 - 
       28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 
       26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 
       4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 
       2*T^2*U^10))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
       8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
       6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
       407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 
       92*T^2*U^3 - 388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 
       148*T^7*U^3 - 11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 
       337*T^2*U^4 + 974*T^3*U^4 - 1826*T^4*U^4 + 1550*T^5*U^4 - 
       542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 10*U^5 - 122*T*U^5 + 
       649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 796*T^5*U^5 + 90*T^6*U^5 + 
       26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 703*T^2*U^6 + 
       1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 8*T^7*U^6 + 
       21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 73*T^4*U^7 + 
       70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
       36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
       30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10))/
     (T^3*(-1 + U)^3*U^3*(T + U)^4))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
       2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 80*T^7*U - 
       34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 259*T^4*U^2 - 
       295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
       4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 365*T^5*U^3 - 
       212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 24*T*U^4 + 
       152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 217*T^5*U^4 + 97*T^6*U^4 - 
       32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 66*T*U^5 - 161*T^2*U^5 + 
       233*T^3*U^5 - 170*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 
       30*U^6 - 101*T*U^6 + 123*T^2*U^6 - 122*T^3*U^6 + 72*T^4*U^6 - 
       28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 
       26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 
       4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 
       2*T^2*U^10))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
       8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
       6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
       407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 
       92*T^2*U^3 - 388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 
       148*T^7*U^3 - 11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 
       337*T^2*U^4 + 974*T^3*U^4 - 1826*T^4*U^4 + 1550*T^5*U^4 - 
       542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 10*U^5 - 122*T*U^5 + 
       649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 796*T^5*U^5 + 90*T^6*U^5 + 
       26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 703*T^2*U^6 + 
       1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 8*T^7*U^6 + 
       21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 73*T^4*U^7 + 
       70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
       36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
       30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10))/
     (T^3*(-1 + U)^3*U^3*(T + U)^4))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 
    1] + ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 
       10*T^8 + 2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 
       40*T^4*U + 82*T^5*U - 84*T^6*U + 34*T^7*U + 4*T^8*U - 4*T^9*U + 
       12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 354*T^5*U^2 + 233*T^6*U^2 - 
       46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
       308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 252*T^6*U^3 + 14*T^7*U^3 + 
       8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 263*T^2*U^4 - 666*T^3*U^4 + 
       858*T^4*U^4 - 440*T^5*U^4 + 71*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 - 
       8*U^5 + 82*T*U^5 - 436*T^2*U^5 + 738*T^3*U^5 - 518*T^4*U^5 + 
       44*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 + 11*U^6 - 88*T*U^6 + 
       369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 - 
       4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 
       3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 
       4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 
       40*T^4*U + 82*T^5*U - 84*T^6*U + 34*T^7*U + 4*T^8*U - 4*T^9*U + 
       12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 354*T^5*U^2 + 233*T^6*U^2 - 
       46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
       308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 252*T^6*U^3 + 14*T^7*U^3 + 
       8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 263*T^2*U^4 - 666*T^3*U^4 + 
       858*T^4*U^4 - 440*T^5*U^4 + 71*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 - 
       8*U^5 + 82*T*U^5 - 436*T^2*U^5 + 738*T^3*U^5 - 518*T^4*U^5 + 
       44*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 + 11*U^6 - 88*T*U^6 + 
       369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 - 
       4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 
       3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 
       4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (16*(-1 + T)*(-1 + T + U)*(-2 + 6*T - 7*T^2 + 3*T^3 + 4*U - 3*U^2 - T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  ((32*LbL*Nf*(-1 + T + U)^2*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
       2*T^2*U - 6*T^3*U + 6*T^4*U - 2*T^5*U + 2*U^2 - T*U^2 + 6*T^2*U^2 - 
       5*T^3*U^2 + 4*T^4*U^2 - 4*U^3 + T*U^3 - T^2*U^3 - 2*T^3*U^3 + 2*U^4 + 
       2*T^2*U^4))/(3*T^3*U^3) + 
    (8*(-1 + T + U)^2*(-2 + 6*T - 5*T^2 - T^3 + 2*T^4 + 6*U - 8*T*U + 
       5*T^2*U + 4*T^3*U - 4*T^4*U - 5*U^2 + 5*T*U^2 + 8*T^2*U^2 - 
       4*T^3*U^2 + 2*T^4*U^2 - U^3 - 8*T*U^3 - 12*T^2*U^3 + 2*U^4 + 4*T*U^4 + 
       6*T^2*U^4))/(T^3*(-1 + U)^2*U^3))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  (48*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0, 0}, 1])/(T^3*U) + 
  ((-64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (16*(15 - 18*T + T^2)*(-1 + T + U))/(T^3*U))*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 5*U^2 + 6*T*U^2 + 5*T^2*U^2)*
    G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 5*U^2 + 6*T*U^2 + 5*T^2*U^2)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((-128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), 0, U^(-1), 0}, 1] + 
  ((128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (32*(-1 + T + U)*(1 - 2*T + T^2 + 3*U^2))/(T*U^3))*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(4*T^2 - 8*T^3 + 4*T^4 + 3*U^2 - 6*T*U^2 + 11*T^2*U^2)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T)*(-1 + T + U)*(-2*T^2 + 2*T^3 - U^2 + 5*T*U^2)*
    G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-3 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/
   (T^3*U) + (16*(-3 + 6*T + T^2)*(-1 + T + U)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 - U^2 + 3*T^2*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T^3*U) + (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 3*U^2 - 3*T*U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 5*U^2 - 6*T*U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/
   (T^3*U) - (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1), 
      (T + U)^(-1)}, 1])/(T^3*U) + 
  ((64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((-64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^3*U) - 
  (240*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) + 
  ((-128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(15 - 30*T + 15*T^2 - 2*U^2))/(T*U^3))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((-256*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), 0, T^(-1), 0}, 1] + 
  ((256*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (16*(-1 + T + U)*(5*T^2 - 6*T^3 + 3*T^4 - 2*U^2 - 4*T^2*U^2)*
    G[{U^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(5*T^2 - 6*T^3 + 3*T^4 - 2*U^2 - 4*T^2*U^2)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (32*(1 + 2*T^2)*(-1 + T + U))/(T^3*U))*G[{U^(-1), 0, (T + U)^(-1), 0}, 
    1] - (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(3*T^2 - 14*T^3 + 7*T^4 + 4*U^2 + 4*T^2*U^2)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 - 10*T^3 + 5*T^4 + 2*U^2 - 2*T^2*U^2)*
    G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 
     1])/(T*U^3) - (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (32*(-1 + T + U)*(-T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(1 + U^2)*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/(T*U^3) + (64*(-1 + T + U)*(3*T^2 - 6*T^3 + 3*T^4 + U^2 + 2*T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(5*T^2 - 10*T^3 + 5*T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((-128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/
   (T*U^3) + (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*
    G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (64*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + 3*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  Pi^2*((-64*LbL*Nf*(-1 + T)*(-1 + T + U))/(3*T^2*U) + 
    (4*(-1 + T + U)*(64*T - 128*T^2 + 64*T^3 + 28*U - 121*T*U + 194*T^2*U - 
       95*T^3*U - 56*U^2 + 70*T*U^2 - 44*T^2*U^2 + 18*T^3*U^2 + 28*U^3 - 
       25*T*U^3 + 2*T^2*U^3 + T^3*U^3))/(3*T^2*(-1 + U)^2*U^2))*Log[T] + 
  ((8*Nf*(38*T - 114*T^2 + 114*T^3 - 38*T^4 + 26*U - 185*T*U + 355*T^2*U - 
       259*T^3*U + 63*T^4*U - 59*U^2 + 250*T*U^2 - 311*T^2*U^2 + 
       120*T^3*U^2 + 9*U^3 - 66*T*U^3 + 45*T^2*U^3 + 36*U^4 - 12*T*U^4 - 
       12*U^5))/(9*T*(-1 + U)^2*U^2*(T + U)) - 
    (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
       170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 12*U^2 + 
       158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 4*T^5*U^2 + 
       26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 16*U^4 + 
       31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T*(-1 + U)*U^2*(T + U)^2) + 
    (2*(-90*T^2 + 274*T^3 - 278*T^4 + 94*T^5 - 272*T*U + 1027*T^2*U - 
       1487*T^3*U + 961*T^4*U - 229*T^5*U - 38*U^2 + 1184*T*U^2 - 
       2804*T^2*U^2 + 2687*T^3*U^2 - 1140*T^4*U^2 + 135*T^5*U^2 + 143*U^3 - 
       1907*T*U^3 + 2990*T^2*U^3 - 1999*T^3*U^3 + 509*T^4*U^3 - 168*U^4 + 
       1373*T*U^4 - 1254*T^2*U^4 + 581*T^3*U^4 - 48*T^4*U^4 + 59*U^5 - 
       450*T*U^5 + 135*T^2*U^5 - 48*T^3*U^5 + 4*U^6 + 72*T*U^6))/
     (T*(-1 + U)^3*U^2*(T + U)^2))*Log[T] + 
  Pi^2*((32*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(3*T^3*U) + 
    (16*(-1 + T)*(-7 + 2*T)*(-1 + T + U))/(3*T^3*U))*G[{T^(-1)}, 1]*Log[T] + 
  (16*Pi^2*(-1 + T + U)*(16 - 32*T + 16*T^2 + 7*U^2)*G[{U^(-1)}, 1]*Log[T])/
   (3*T*U^3) + ((-16*Nf*(-1 + T + U)*(19 - 38*T + 19*T^2 - 44*U + 88*T*U - 
       44*T^2*U + 66*U^2 - 56*T*U^2 + 28*T^2*U^2 - 76*U^3 + 38*U^4))/
     (9*T*(-1 + U)^2*U^3) - (16*LbL*Nf*(-12*T^2 + 46*T^3 - 70*T^4 + 54*T^5 - 
       22*T^6 + 4*T^7 + 34*T^2*U - 146*T^3*U + 197*T^4*U - 127*T^5*U + 
       50*T^6*U - 8*T^7*U + 24*U^2 - 74*T*U^2 + 6*T^2*U^2 + 202*T^3*U^2 - 
       206*T^4*U^2 + 114*T^5*U^2 - 34*T^6*U^2 + 4*T^7*U^2 - 68*U^3 + 
       156*T*U^3 - 19*T^2*U^3 - 147*T^3*U^3 + 105*T^4*U^3 - 45*T^5*U^3 + 
       6*T^6*U^3 + 56*U^4 - 84*T*U^4 - 34*T^2*U^4 + 66*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 - 10*T*U^5 + 37*T^2*U^5 - 33*T^3*U^5 + 10*T^4*U^5 - 
       16*U^6 + 12*T*U^6 - 10*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 4*T^2*U^7))/
     (3*T^2*(-1 + U)*U^3*(T + U)) - 
    (4*(4*T^3 - 43*T^4 + 109*T^5 - 105*T^6 + 35*T^7 + 12*T^2*U - 157*T^3*U + 
       502*T^4*U - 641*T^5*U + 348*T^6*U - 64*T^7*U + 12*T*U^2 - 97*T^2*U^2 + 
       710*T^3*U^2 - 1513*T^4*U^2 + 1212*T^5*U^2 - 346*T^6*U^2 + 14*T^7*U^2 + 
       4*U^3 - 111*T*U^3 + 372*T^2*U^3 - 1507*T^3*U^3 + 1976*T^4*U^3 - 
       806*T^5*U^3 + 56*T^6*U^3 + 22*T^7*U^3 + 16*U^4 + 245*T*U^4 - 
       810*T^2*U^4 + 1873*T^3*U^4 - 1048*T^4*U^4 + 16*T^5*U^4 + 30*T^6*U^4 - 
       98*U^5 - 264*T*U^5 + 1026*T^2*U^5 - 1212*T^3*U^5 + 24*T^4*U^5 + 
       48*T^5*U^5 + 24*T^6*U^5 + 160*U^6 + 264*T*U^6 - 674*T^2*U^6 + 
       230*T^3*U^6 + 64*T^4*U^6 + 48*T^5*U^6 - 110*U^7 - 246*T*U^7 + 
       136*T^2*U^7 + 66*T^3*U^7 + 24*T^4*U^7 + 28*U^8 + 100*T*U^8 + 
       42*T^2*U^8))/(T^2*(-1 + U)^2*U^3*(T + U)^3))*G[{U^(-1)}, 1]*Log[T] + 
  ((16*Nf*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 4*U - 18*T*U + 
       25*T^2*U - 14*T^3*U + 3*T^4*U - 14*U^2 + 40*T*U^2 - 30*T^2*U^2 + 
       8*T^3*U^2 + 21*U^3 - 32*T*U^3 + 9*T^2*U^3 - 16*U^4 + 8*T*U^4 + 6*U^5))/
     (3*T*(-1 + U)^2*U^2*(T + U)^2) - 
    (32*LbL*Nf*(-1 + T + U)*(2*T^4 - 6*T^5 + 6*T^6 - 2*T^7 + 30*T^2*U - 
       45*T^3*U + 5*T^4*U + 19*T^5*U - 11*T^6*U + 2*T^7*U + 18*T*U^2 - 
       96*T^2*U^2 + 67*T^3*U^2 + T^4*U^2 - 16*T^5*U^2 + 2*T^6*U^2 + 12*U^3 - 
       75*T*U^3 + 111*T^2*U^3 - 20*T^3*U^3 - 2*T^4*U^3 - 26*U^4 + 71*T*U^4 - 
       47*T^2*U^4 + 6*T^3*U^4 + 16*U^5 - 17*T*U^5 + T^2*U^5 - 2*T^3*U^5 - 
       2*U^6 - 2*T^2*U^6))/(3*T^2*(-1 + U)*U^2*(T + U)^3) - 
    (8*(-1 + T + U)*(-7*T^3 + 21*T^4 - 20*T^5 + 6*T^6 + 29*T^2*U + 18*T^3*U - 
       126*T^4*U + 104*T^5*U - 26*T^6*U - 26*T*U^2 - 80*T^2*U^2 - 
       93*T^3*U^2 + 321*T^4*U^2 - 204*T^5*U^2 + 35*T^6*U^2 + 10*U^3 + 
       91*T*U^3 + 27*T^2*U^3 + 330*T^3*U^3 - 406*T^4*U^3 + 174*T^5*U^3 - 
       15*T^6*U^3 - 48*U^4 - 109*T*U^4 + 100*T^2*U^4 - 486*T^3*U^4 + 
       236*T^4*U^4 - 53*T^5*U^4 + T^6*U^4 + 93*U^5 + 46*T*U^5 - 94*T^2*U^5 + 
       292*T^3*U^5 - 43*T^4*U^5 + 2*T^5*U^5 - 91*U^6 - 7*T*U^6 + T^2*U^6 - 
       51*T^3*U^6 + 45*U^7 + 13*T*U^7 + 18*T^2*U^7 - 2*T^3*U^7 - 9*U^8 - 
       8*T*U^8 - T^2*U^8))/(T^2*(-1 + U)^4*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  ((32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
       2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3) + 
    (8*(-1 + T)*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 
       12*T*U - 20*T^2*U + 16*T^3*U - 4*T^4*U + 7*U^2 + T*U^2 + 15*T^2*U^2 - 
       11*T^3*U^2 + 2*T^4*U^2 + 2*U^3 - 14*T*U^3 - 6*T^2*U^3 + 2*T^3*U^3 - 
       3*U^4 + 7*T*U^4 + 3*T^2*U^4 - T^3*U^4))/(T^3*(-1 + U)^2*U^3))*
   G[{T^(-1), 0}, 1]*Log[T] + 
  ((-32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/
     (3*T^3*U^3) - (8*(-1 + T)*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 
       2*T^4 - 8*U + 12*T*U - 20*T^2*U + 16*T^3*U - 4*T^4*U + 7*U^2 + T*U^2 + 
       15*T^2*U^2 - 11*T^3*U^2 + 2*T^4*U^2 + 2*U^3 - 14*T*U^3 - 6*T^2*U^3 + 
       2*T^3*U^3 - 3*U^4 + 7*T*U^4 + 3*T^2*U^4 - T^3*U^4))/
     (T^3*(-1 + U)^2*U^3))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(-2*T^2 + 10*T^3 - 20*T^4 + 20*T^5 - 10*T^6 + 
       2*T^7 - 2*U^2 + 27*T*U^2 - 29*T^2*U^2 + 5*T^3*U^2 - 3*T^4*U^2 + 
       2*T^5*U^2 + 6*U^3 - 6*T*U^3 + 8*T^2*U^3 - 4*T^3*U^3 + 2*T^4*U^3 - 
       6*U^4 + 3*T*U^4 - 3*T^2*U^4 + 2*U^5 + 2*T^2*U^5))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 8*T - 7*T^2 - T^4 + 2*T^5 + 8*U - 20*T*U + 
       12*T^2*U + 12*T^3*U - 4*T^4*U - 4*T^5*U - 15*U^2 - 10*T*U^2 + 
       5*T^2*U^2 - 10*T^3*U^2 + 4*T^4*U^2 + 2*T^5*U^2 + 16*U^3 + 52*T*U^3 - 
       16*T^2*U^3 - 4*T^3*U^3 - 9*U^4 - 34*T*U^4 - 2*T^2*U^4 + 4*T^3*U^4 - 
       T^4*U^4 + 2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), 0}, 1]*Log[T] + 
  ((32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) - (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 6*T^3 + T^4 - 8*U + 
       20*T*U - 28*T^2*U + 24*T^3*U - 8*T^4*U + 11*U^2 - 22*T*U^2 + 
       12*T^2*U^2 - 22*T^3*U^2 + 9*T^4*U^2 - 4*U^3 + 20*T*U^3 + 18*T^2*U^3 + 
       4*T^3*U^3 - 2*T^4*U^3 - 3*U^4 - 14*T*U^4 - 21*T^2*U^4 + 4*T^3*U^4 - 
       2*T^4*U^4 + 2*U^5 + 4*T*U^5 + 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((-32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 14*T^4 - 12*T^5 + 4*T^6 + 
       4*T*U - 24*T^2*U + 48*T^3*U - 60*T^4*U + 40*T^5*U - 12*T^6*U + 2*U^2 - 
       24*T*U^2 + 73*T^2*U^2 - 116*T^3*U^2 + 89*T^4*U^2 - 50*T^5*U^2 + 
       13*T^6*U^2 - 8*U^3 + 44*T*U^3 - 112*T^2*U^3 + 112*T^3*U^3 - 
       52*T^4*U^3 + 30*T^5*U^3 - 2*T^6*U^3 + 11*U^4 - 36*T*U^4 + 90*T^2*U^4 - 
       22*T^3*U^4 + 6*T^4*U^4 - 2*T^5*U^4 - T^6*U^4 - 4*U^5 + 20*T*U^5 - 
       26*T^2*U^5 - 24*T^3*U^5 + 8*T^4*U^5 - 2*T^5*U^5 - 3*U^6 - 12*T*U^6 - 
       7*T^2*U^6 + 14*T^3*U^6 - T^4*U^6 + 2*U^7 + 4*T*U^7 + 6*T^2*U^7))/
     (T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 28*T^3*U^2 - 40*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 36*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
       8*T^3*U + 36*T^4*U - 54*T^5*U + 46*T^6*U - 30*T^7*U + 10*T^8*U - 
       12*T^2*U^2 + 64*T^3*U^2 - 39*T^4*U^2 - 32*T^5*U^2 - 16*T^6*U^2 + 
       22*T^7*U^2 - 2*T^8*U^2 - 8*T*U^3 + 56*T^2*U^3 - 52*T^3*U^3 - 
       106*T^4*U^3 - 8*T^5*U^3 + 34*T^6*U^3 - 8*T^7*U^3 - 2*U^4 + 24*T*U^4 + 
       11*T^2*U^4 - 200*T^3*U^4 + 75*T^4*U^4 + 46*T^5*U^4 - 12*T^6*U^4 + 
       4*U^5 - 14*T*U^5 - 102*T^2*U^5 + 42*T^3*U^5 + 46*T^4*U^5 - 8*T^5*U^5 - 
       5*U^6 - 16*T*U^6 + 30*T^2*U^6 + 26*T^3*U^6 - 2*T^4*U^6 + 2*U^7 + 
       4*T*U^7 + 6*T^2*U^7))/(T^3*U^3*(T + U)^4))*G[{(T + U)^(-1), 0}, 1]*
   Log[T] + ((32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 
       10*T^8 + 2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 22*T^2*U^2 + 52*T^3*U^2 - 46*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 16*T*U^3 + 54*T^2*U^3 - 46*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 27*T*U^4 - 35*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 13*T^6 - 8*T^7 - T^8 + 2*T^9 + 8*T^3*U - 
       40*T^4*U + 82*T^5*U - 84*T^6*U + 34*T^7*U + 4*T^8*U - 4*T^9*U + 
       12*T^2*U^2 - 80*T^3*U^2 + 257*T^4*U^2 - 354*T^5*U^2 + 233*T^6*U^2 - 
       46*T^7*U^2 - 8*T^8*U^2 + 2*T^9*U^2 + 8*T*U^3 - 80*T^2*U^3 + 
       308*T^3*U^3 - 664*T^4*U^3 + 630*T^5*U^3 - 252*T^6*U^3 + 14*T^7*U^3 + 
       8*T^8*U^3 + 2*U^4 - 40*T*U^4 + 263*T^2*U^4 - 666*T^3*U^4 + 
       858*T^4*U^4 - 440*T^5*U^4 + 71*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 - 
       8*U^5 + 82*T*U^5 - 436*T^2*U^5 + 738*T^3*U^5 - 518*T^4*U^5 + 
       44*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 + 11*U^6 - 88*T*U^6 + 
       369*T^2*U^6 - 340*T^3*U^6 + 54*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 - 
       4*U^7 + 54*T*U^7 - 152*T^2*U^7 + 6*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 
       3*U^8 - 20*T*U^8 + 19*T^2*U^8 + 30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 
       4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((8*(-1 + T + U)^2*(2*T - 6*T^2 + 9*T^3 - 7*T^4 + 2*T^5 + 2*U - 12*T*U + 
       13*T^2*U - 12*T^3*U + 10*T^4*U - 4*T^5*U - 6*U^2 + 17*T*U^2 - 
       2*T^2*U^2 + 4*T^3*U^2 + 2*T^5*U^2 + 5*U^3 - 12*T*U^3 - 16*T^2*U^3 - 
       8*T^3*U^3 - 2*T^4*U^3 + U^4 + 10*T*U^4 + 16*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 4*T*U^5 - 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3*(T + U)) + 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 8*T^6 + 12*T^7 - 8*T^8 + 2*T^9 + 
       6*T^4*U - 22*T^5*U + 30*T^6*U - 18*T^7*U + 4*T^8*U + 8*T^3*U^2 - 
       19*T^4*U^2 + 24*T^5*U^2 - 11*T^6*U^2 + 4*T^7*U^2 - 8*T^2*U^3 + 
       7*T^3*U^3 + T^4*U^3 - 2*T^5*U^3 + 2*T^6*U^3 - 6*T*U^4 + 13*T^2*U^4 - 
       7*T^3*U^4 + 6*T^4*U^4 - 2*T^5*U^4 - 2*U^5 + 13*T*U^5 - 15*T^2*U^5 + 
       8*T^3*U^5 - 4*T^4*U^5 + 4*U^6 - 7*T*U^6 + T^2*U^6 - 4*T^3*U^6 - 
       2*U^7 - 2*T^2*U^7))/(3*T^3*U^3*(T + U)^3))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[T])/(T^3*U) + 
  ((-128*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 13*U^2 - 12*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((96*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] - 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/
   (T^3*U) + (16*(-5 + T)*(-1 + T)*(-1 + T + U)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
   (T^3*U) + ((64*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) - 
    (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 7*U^2 - 6*T*U^2 + T^2*U^2))/
     (T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
  (160*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/(T*U^3) + 
  (16*(-1 + T + U)*(5*T^2 - 6*T^3 + 3*T^4 - 2*U^2 - 4*T^2*U^2)*
    G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + 2*U^2 + 6*T^2*U^2)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 - U^2 + T^2*U^2)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/
   (T^3*U^3) + (16*(-1 + T + U)*(3 - 6*T + 3*T^2 - 4*U^2)*
    G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(9 - 10*T + 5*T^2 + 4*U^2)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
  (32*(-1 + T + U)*(3*T^2 - 6*T^3 + 3*T^4 + U^2 + 2*T^2*U^2)*
    G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (32*(3 - 4*T + 2*T^2)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*
    Log[T])/(T*U^3) - (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (32*(1 + T^2)*(-1 + T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/
   (T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*U^2 + 4*T^2*U^2)*
    G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) - 
  (32*(1 + T^2)*(-1 + T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/
   (T^3*U) + ((-8*Nf*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U))/
     (3*T*(-1 + U)^2*U^2) - (2*(-1 + T + U)*(-20 + 40*T - 20*T^2 + 65*U - 
       146*T*U + 73*T^2*U - 70*U^2 + 180*T*U^2 - 86*T^2*U^2 + 25*U^3 - 
       74*T*U^3 + 31*T^2*U^3))/(T*(-1 + U)^4*U^2))*Log[T]^2 + 
  ((16*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3) + 
    (16*(-1 + T + U)*(4 - 4*T + 2*T^2 - 6*U + 7*T*U - 4*T^2*U + U^2 - 
       2*T*U^2 + T^2*U^2))/(T*(-1 + U)^2*U^2))*G[{U^(-1)}, 1]*Log[T]^2 - 
  (40*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/(T*U^3) + 
  (8*(-1 + T + U)*(11 - 14*T + 7*T^2 + 8*U^2)*G[{U^(-1), U^(-1)}, 1]*
    Log[T]^2)/(T*U^3) + 
  Pi^2*((-16*LbL*Nf*(-1 + T)^2*(-1 + T + U)*(4 - 10*U + 9*U^2))/
     (3*T*(-1 + U)^3*U^2) + (4*(-1 + T + U)*(-28*T + 56*T^2 - 28*T^3 - 64*U + 
       97*T*U - 138*T^2*U + 69*T^3*U + 192*U^2 - 137*T*U^2 + 114*T^2*U^2 - 
       57*T^3*U^2 - 192*U^3 + 85*T*U^3 - 22*T^2*U^3 + 11*T^3*U^3 + 64*U^4 - 
       21*T*U^4 - 2*T^2*U^4 + T^3*U^4))/(3*T^2*(-1 + U)^3*U^2))*Log[U] + 
  ((-8*Nf*(-26*T + 7*T^2 + 19*T^3 - 38*U + 57*T*U + 20*T^2*U + 38*U^2 + 
       13*T*U^2))/(9*T^2*U*(T + U)) + 
    (2*(-38*T^2 - 7*T^3 + 41*T^4 + 4*T^5 - 272*T*U + 402*T^2*U - 62*T^3*U + 
       7*T^4*U - 90*U^2 + 593*T*U^2 - 329*T^2*U^2 + 109*T^3*U^2 - 
       48*T^4*U^2 + 184*U^3 - 320*T*U^3 - 35*T^2*U^3 - 48*T^3*U^3 - 94*U^4 + 
       3*T*U^4))/(T^2*(-1 + U)*U*(T + U)^2) - 
    (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
       170*T^2*U - 160*T^3*U + 73*T^4*U - 13*T^5*U + 2*T^6*U - 12*U^2 + 
       158*T*U^2 - 210*T^2*U^2 + 131*T^3*U^2 - 35*T^4*U^2 + 4*T^5*U^2 + 
       26*U^3 - 108*T*U^3 + 57*T^2*U^3 - 31*T^3*U^3 + 4*T^4*U^3 - 16*U^4 + 
       31*T*U^4 - 7*T^2*U^4 + 4*T^3*U^4 + 2*U^5 + 2*T^2*U^5))/
     (3*T^2*(-1 + U)*U*(T + U)^2))*Log[U] + 
  (16*Pi^2*(16 - 15*T + 6*T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U])/
   (3*T^3*U) + ((-16*Nf*(19 - 6*T + 16*T^2)*(-1 + T + U))/(9*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(24*T^2 - 68*T^3 + 56*T^4 - 16*T^6 + 4*T^7 - 
       92*T^2*U + 196*T^3*U - 106*T^4*U - 28*T^5*U + 38*T^6*U - 8*T^7*U - 
       12*U^2 + 28*T*U^2 + 90*T^2*U^2 - 131*T^3*U^2 - 20*T^4*U^2 + 
       81*T^5*U^2 - 28*T^6*U^2 + 4*T^7*U^2 + 46*U^3 - 102*T*U^3 + 
       50*T^2*U^3 - 63*T^3*U^3 + 84*T^4*U^3 - 45*T^5*U^3 + 6*T^6*U^3 - 
       70*U^4 + 123*T*U^4 - 88*T^2*U^4 + 75*T^3*U^4 - 42*T^4*U^4 + 
       10*T^5*U^4 + 54*U^5 - 61*T*U^5 + 46*T^2*U^5 - 33*T^3*U^5 + 
       10*T^4*U^5 - 22*U^6 + 12*T*U^6 - 16*T^2*U^6 + 6*T^3*U^6 + 4*U^7 + 
       4*T^2*U^7))/(3*T^3*(-1 + U)^2*U^2*(T + U)) - 
    (4*(4*T^3 + 16*T^4 - 98*T^5 + 160*T^6 - 110*T^7 + 28*T^8 + 12*T^2*U - 
       111*T^3*U + 31*T^4*U + 332*T^5*U - 498*T^6*U + 280*T^7*U - 46*T^8*U + 
       12*T*U^2 - 97*T^2*U^2 + 178*T^3*U^2 + 152*T^4*U^2 - 602*T^5*U^2 + 
       640*T^6*U^2 - 236*T^7*U^2 + 26*T^8*U^2 + 4*U^3 - 157*T*U^3 + 
       388*T^2*U^3 - 101*T^3*U^3 - 441*T^4*U^3 + 776*T^5*U^3 - 430*T^6*U^3 + 
       42*T^7*U^3 - 43*U^4 + 448*T*U^4 - 595*T^2*U^4 + 118*T^3*U^4 + 
       334*T^4*U^4 - 488*T^5*U^4 + 56*T^6*U^4 + 24*T^7*U^4 + 109*U^5 - 
       475*T*U^5 + 344*T^2*U^5 - 122*T^3*U^5 - 122*T^4*U^5 + 56*T^5*U^5 + 
       48*T^6*U^5 - 105*U^6 + 178*T*U^6 - 74*T^2*U^6 - 4*T^3*U^6 + 
       54*T^4*U^6 + 24*T^5*U^6 + 35*U^7 - 6*T*U^7 + 14*T^2*U^7 + 38*T^3*U^7))/
     (T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((112*(-1 + T)^2*(-1 + T + U))/(3*T*U^3) + 
    (64*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(3*T*U^3))*G[{U^(-1)}, 1]*Log[U] + 
  ((16*Nf*(-1 + T + U)*(4*T - 4*T^2 + 3*T^3 + 2*U - 4*T*U - 2*U^2 - T*U^2))/
     (3*T^2*U*(T + U)^2) + (8*(-1 + T + U)*(-10*T^3 + 28*T^4 - 27*T^5 + 
       9*T^6 + 26*T^2*U + 22*T^3*U - 88*T^4*U + 61*T^5*U - 9*T^6*U - 
       29*T*U^2 - 6*T^2*U^2 - 49*T^3*U^2 + 73*T^4*U^2 - 35*T^5*U^2 + 
       T^6*U^2 + 7*U^3 + 51*T*U^3 - 13*T^2*U^3 + 62*T^3*U^3 - 15*T^4*U^3 + 
       2*T^5*U^3 - 21*U^4 - 5*T*U^4 - 41*T^2*U^4 - 25*T^3*U^4 + 20*U^5 - 
       16*T*U^5 + 36*T^2*U^5 - 2*T^3*U^5 - 6*U^6 - T^2*U^6))/
     (T^2*(-1 + U)^2*U^2*(T + U)^3) + 
    (32*LbL*Nf*(-1 + T + U)*(12*T^3 - 38*T^4 + 42*T^5 - 18*T^6 + 2*T^7 + 
       18*T^2*U - 105*T^3*U + 180*T^4*U - 127*T^5*U + 38*T^6*U - 4*T^7*U + 
       30*T*U^2 - 114*T^2*U^2 + 263*T^3*U^2 - 266*T^4*U^2 + 110*T^5*U^2 - 
       13*T^6*U^2 + 2*T^7*U^2 - 69*T*U^3 + 174*T^2*U^3 - 237*T^3*U^3 + 
       108*T^4*U^3 - 16*T^5*U^3 + 2*T^6*U^3 + 2*U^4 + 43*T*U^4 - 52*T^2*U^4 + 
       43*T^3*U^4 - 2*T^4*U^4 - 6*U^5 + 10*T*U^5 - 18*T^2*U^5 + 8*T^3*U^5 + 
       6*U^6 - 5*T*U^6 + 3*T^2*U^6 - 2*T^3*U^6 - 2*U^7 - 2*T^2*U^7))/
     (3*T^2*(-1 + U)^2*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  ((32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) + 
    (8*(-1 + T + U)*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 10*U + 
       28*T*U - 21*T^2*U - 3*T^4*U + 6*T^5*U + 15*U^2 - 32*T*U^2 - 
       23*T^2*U^2 + 68*T^3*U^2 - 34*T^4*U^2 - 6*T^5*U^2 - 7*U^3 + 4*T*U^3 + 
       43*T^2*U^3 - 36*T^3*U^3 + 26*T^4*U^3 + 2*T^5*U^3 + U^4 + 20*T*U^4 - 
       28*T^2*U^4 - 8*T^3*U^4 - 5*T^4*U^4 - 3*U^5 - 16*T*U^5 + 8*T^3*U^5 - 
       T^4*U^5 + 2*U^6 + 4*T*U^6 + 6*T^2*U^6))/(T^3*(-1 + U)^3*U^3) + 
    (32*LbL*Nf*(-1 + T + U)*(2*T^2 - 10*T^3 + 20*T^4 - 20*T^5 + 10*T^6 - 
       2*T^7 - 30*T^2*U + 78*T^3*U - 84*T^4*U + 60*T^5*U - 30*T^6*U + 
       6*T^7*U + 2*U^2 - 6*T*U^2 + 74*T^2*U^2 - 155*T^3*U^2 + 123*T^4*U^2 - 
       62*T^5*U^2 + 30*T^6*U^2 - 6*T^7*U^2 - 12*U^3 + 24*T*U^3 - 88*T^2*U^3 + 
       137*T^3*U^3 - 85*T^4*U^3 + 26*T^5*U^3 - 10*T^6*U^3 + 2*T^7*U^3 + 
       30*U^4 - 39*T*U^4 + 51*T^2*U^4 - 27*T^3*U^4 + 15*T^4*U^4 - 6*T^5*U^4 - 
       40*U^5 + 33*T*U^5 - 43*T^2*U^5 + 17*T^3*U^5 - 9*T^4*U^5 + 2*T^5*U^5 + 
       30*U^6 - 15*T*U^6 + 23*T^2*U^6 - 4*T^3*U^6 + 2*T^4*U^6 - 12*U^7 + 
       3*T*U^7 - 9*T^2*U^7 + 2*U^8 + 2*T^2*U^8))/(3*T^3*(-1 + U)^3*U^3))*
   G[{T^(-1), 0}, 1]*Log[U] + ((32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 4*U + 4*T*U + 
       U^2 - 12*T*U^2 + 5*T^2*U^2 + 2*T^3*U^2 - 2*T^4*U^2))/(T^3*U^3) - 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((-32*Nf*(1 + T^2)*(-1 + T + U))/(3*T^3*U) + 
    (32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 
       2*T^6 + 2*U^2 - T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/
     (3*T^3*U^3) + (8*(-1 + T + U)*(2*T^2 - 8*T^3 + 11*T^4 - 4*T^5 - 3*T^6 + 
       2*T^7 + 4*T*U - 24*T^2*U + 44*T^3*U - 36*T^4*U + 8*T^5*U + 8*T^6*U - 
       4*T^7*U + 2*U^2 - 24*T*U^2 + 73*T^2*U^2 - 102*T^3*U^2 + 52*T^4*U^2 - 
       9*T^6*U^2 + 2*T^7*U^2 - 8*U^3 + 48*T*U^3 - 124*T^2*U^3 + 116*T^3*U^3 - 
       30*T^4*U^3 - 12*T^5*U^3 + 6*T^6*U^3 + 14*U^4 - 58*T*U^4 + 
       119*T^2*U^4 - 56*T^3*U^4 - 8*T^4*U^4 + 10*T^5*U^4 - T^6*U^4 - 12*U^5 + 
       48*T*U^5 - 50*T^2*U^5 + 2*T^3*U^5 + 10*T^4*U^5 - 2*T^5*U^5 + 4*U^6 - 
       18*T*U^6 + 5*T^2*U^6 + 4*T^3*U^6 - T^4*U^6))/
     (T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 12*T*U - 
       T^2*U + 18*T^3*U - 11*T^4*U - 9*U^2 + 4*T*U^2 + 5*T^2*U^2 - 
       6*T^3*U^2 + 3*T^4*U^2 + 7*U^3 + 4*T*U^3 + 5*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 - 4*T*U^4 - 6*T^2*U^4))/(T^3*(-1 + U)*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3))*G[{U^(-1), 0}, 1]*Log[U] + 
  ((8*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 12*T*U - T^2*U + 
       18*T^3*U - 11*T^4*U - 9*U^2 + 4*T*U^2 + 5*T^2*U^2 - 6*T^3*U^2 + 
       3*T^4*U^2 + 7*U^3 + 4*T*U^3 + 5*T^2*U^3 - 2*T^3*U^3 + T^4*U^3 - 
       2*U^4 - 4*T*U^4 - 6*T^2*U^4))/(T^3*(-1 + U)*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 10*T^8 - 
       2*T^9 + 4*T^3*U - 38*T^4*U + 94*T^5*U - 112*T^6*U + 80*T^7*U - 
       34*T^8*U + 6*T^9*U + 4*T^2*U^2 - 52*T^3*U^2 + 172*T^4*U^2 - 
       259*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 6*T^9*U^2 + 
       4*T*U^3 - 36*T^2*U^3 + 166*T^3*U^3 - 323*T^4*U^3 + 329*T^5*U^3 - 
       212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 27*T*U^4 + 
       101*T^2*U^4 - 256*T^3*U^4 + 310*T^4*U^4 - 205*T^5*U^4 + 97*T^6*U^4 - 
       32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 75*T*U^5 - 152*T^2*U^5 + 
       218*T^3*U^5 - 155*T^4*U^5 + 73*T^5*U^5 - 31*T^6*U^5 + 4*T^7*U^5 + 
       30*U^6 - 110*T*U^6 + 132*T^2*U^6 - 128*T^3*U^6 + 72*T^4*U^6 - 
       28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 90*T*U^7 - 82*T^2*U^7 + 66*T^3*U^7 - 
       26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 
       4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 
       2*T^2*U^10))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 8*T^5 + 15*T^6 - 16*T^7 + 9*T^8 - 2*T^9 + 
       8*T^3*U - 42*T^4*U + 78*T^5*U - 67*T^6*U + 30*T^7*U - 13*T^8*U + 
       6*T^9*U + 12*T^2*U^2 - 88*T^3*U^2 + 153*T^4*U^2 - 82*T^5*U^2 - 
       45*T^6*U^2 + 54*T^7*U^2 - 4*T^8*U^2 - 6*T^9*U^2 + 8*T*U^3 - 
       92*T^2*U^3 + 268*T^3*U^3 - 73*T^4*U^3 - 342*T^5*U^3 + 399*T^6*U^3 - 
       142*T^7*U^3 + 2*T^8*U^3 + 2*T^9*U^3 + 2*U^4 - 48*T*U^4 + 193*T^2*U^4 - 
       204*T^3*U^4 - 456*T^4*U^4 + 776*T^5*U^4 - 439*T^6*U^4 + 68*T^7*U^4 + 
       4*T^8*U^4 - 10*U^5 + 110*T*U^5 - 117*T^2*U^5 - 246*T^3*U^5 + 
       774*T^4*U^5 - 466*T^5*U^5 + 123*T^6*U^5 + 6*T^7*U^5 - 2*T^8*U^5 + 
       23*U^6 - 130*T*U^6 - 77*T^2*U^6 + 406*T^3*U^6 - 372*T^4*U^6 - 
       2*T^5*U^6 + 30*T^6*U^6 - 8*T^7*U^6 - 31*U^7 + 86*T*U^7 + 131*T^2*U^7 - 
       130*T^3*U^7 - 52*T^4*U^7 + 70*T^5*U^7 - 12*T^6*U^7 + 25*U^8 - 
       26*T*U^8 - 67*T^2*U^8 - 56*T^3*U^8 + 72*T^4*U^8 - 8*T^5*U^8 - 11*U^9 - 
       4*T*U^9 + 7*T^2*U^9 + 34*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 
       6*T^2*U^10))/(T^3*(-1 + U)^3*U^3*(T + U)^4))*G[{(T + U)^(-1), 0}, 1]*
   Log[U] + ((32*LbL*Nf*(-1 + T + U)*(2*T^4 - 10*T^5 + 20*T^6 - 20*T^7 + 
       10*T^8 - 2*T^9 + 16*T^3*U - 62*T^4*U + 106*T^5*U - 112*T^6*U + 
       80*T^7*U - 34*T^8*U + 6*T^9*U + 22*T^2*U^2 - 121*T^3*U^2 + 
       259*T^4*U^2 - 295*T^5*U^2 + 223*T^6*U^2 - 124*T^7*U^2 + 42*T^8*U^2 - 
       6*T^9*U^2 + 4*T*U^3 - 90*T^2*U^3 + 295*T^3*U^3 - 440*T^4*U^3 + 
       365*T^5*U^3 - 212*T^6*U^3 + 92*T^7*U^3 - 22*T^8*U^3 + 2*T^9*U^3 + 
       2*U^4 - 24*T*U^4 + 152*T^2*U^4 - 349*T^3*U^4 + 379*T^4*U^4 - 
       217*T^5*U^4 + 97*T^6*U^4 - 32*T^7*U^4 + 4*T^8*U^4 - 12*U^5 + 
       66*T*U^5 - 161*T^2*U^5 + 233*T^3*U^5 - 170*T^4*U^5 + 73*T^5*U^5 - 
       31*T^6*U^5 + 4*T^7*U^5 + 30*U^6 - 101*T*U^6 + 123*T^2*U^6 - 
       122*T^3*U^6 + 72*T^4*U^6 - 28*T^5*U^6 + 6*T^6*U^6 - 40*U^7 + 
       87*T*U^7 - 79*T^2*U^7 + 66*T^3*U^7 - 26*T^4*U^7 + 6*T^5*U^7 + 30*U^8 - 
       39*T*U^8 + 31*T^2*U^8 - 22*T^3*U^8 + 4*T^4*U^8 - 12*U^9 + 7*T*U^9 - 
       9*T^2*U^9 + 4*T^3*U^9 + 2*U^10 + 2*T^2*U^10))/
     (3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 11*T^6 + 4*T^7 + 3*T^8 - 2*T^9 - 
       8*T^3*U + 42*T^4*U - 90*T^5*U + 99*T^6*U - 46*T^7*U - 3*T^8*U + 
       6*T^9*U - 12*T^2*U^2 + 88*T^3*U^2 - 303*T^4*U^2 + 492*T^5*U^2 - 
       407*T^6*U^2 + 140*T^7*U^2 - T^8*U^2 - 6*T^9*U^2 - 8*T*U^3 + 
       92*T^2*U^3 - 388*T^3*U^3 + 1003*T^4*U^3 - 1264*T^5*U^3 + 737*T^6*U^3 - 
       148*T^7*U^3 - 11*T^8*U^3 + 2*T^9*U^3 - 2*U^4 + 48*T*U^4 - 
       337*T^2*U^4 + 974*T^3*U^4 - 1826*T^4*U^4 + 1550*T^5*U^4 - 
       542*T^6*U^4 + 24*T^7*U^4 + 10*T^8*U^4 + 10*U^5 - 122*T*U^5 + 
       649*T^2*U^5 - 1452*T^3*U^5 + 1820*T^4*U^5 - 796*T^5*U^5 + 90*T^6*U^5 + 
       26*T^7*U^5 - 2*T^8*U^5 - 21*U^6 + 158*T*U^6 - 703*T^2*U^6 + 
       1206*T^3*U^6 - 863*T^4*U^6 + 54*T^5*U^6 + 50*T^6*U^6 - 8*T^7*U^6 + 
       21*U^7 - 106*T*U^7 + 453*T^2*U^7 - 494*T^3*U^7 + 73*T^4*U^7 + 
       70*T^5*U^7 - 12*T^6*U^7 - 7*U^8 + 38*T*U^8 - 184*T^2*U^8 + 
       36*T^3*U^8 + 62*T^4*U^8 - 8*T^5*U^8 - 3*U^9 - 12*T*U^9 + 32*T^2*U^9 + 
       30*T^3*U^9 - 2*T^4*U^9 + 2*U^10 + 4*T*U^10 + 6*T^2*U^10))/
     (T^3*(-1 + U)^3*U^3*(T + U)^4))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-8*(-1 + T + U)^2*(-2*T + 6*T^2 - 5*T^3 - T^4 + 2*T^5 - 2*U + 12*T*U - 
       17*T^2*U + 12*T^3*U + 2*T^4*U - 4*T^5*U + 6*U^2 - 13*T*U^2 + 
       18*T^2*U^2 - 4*T^3*U^2 + 2*T^5*U^2 - 9*U^3 - 4*T*U^3 - 16*T^2*U^3 - 
       8*T^3*U^3 - 2*T^4*U^3 + 7*U^4 + 10*T*U^4 + 16*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 4*T*U^5 - 6*T^2*U^5))/(T^3*(-1 + U)^2*U^3*(T + U)) - 
    (32*LbL*Nf*(-1 + T + U)^2*(2*T^5 - 8*T^6 + 12*T^7 - 8*T^8 + 2*T^9 + 
       6*T^4*U - 22*T^5*U + 30*T^6*U - 18*T^7*U + 4*T^8*U + 8*T^3*U^2 - 
       19*T^4*U^2 + 24*T^5*U^2 - 11*T^6*U^2 + 4*T^7*U^2 - 8*T^2*U^3 + 
       7*T^3*U^3 + T^4*U^3 - 2*T^5*U^3 + 2*T^6*U^3 - 6*T*U^4 + 13*T^2*U^4 - 
       7*T^3*U^4 + 6*T^4*U^4 - 2*T^5*U^4 - 2*U^5 + 13*T*U^5 - 15*T^2*U^5 + 
       8*T^3*U^5 - 4*T^4*U^5 + 4*U^6 - 7*T*U^6 + T^2*U^6 - 4*T^3*U^6 - 
       2*U^7 - 2*T^2*U^7))/(3*T^3*U^3*(T + U)^3))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  (32*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0, 0}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 - 5*U^2 + 6*T*U^2 + 5*T^2*U^2)*
    G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 7*U^2 - 6*T*U^2 + 7*T^2*U^2)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T)*(-1 + T + U)*(-T^2 + T^3 + 2*U^2 + 2*T*U^2)*
    G[{T^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-3 + 6*T + T^2)*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/
   (T^3*U) - (16*(-3 + T)^2*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*
    Log[U])/(T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 3*U^2 - 3*T*U^2 + 3*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (96*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/
   (T^3*U) - (32*(1 + T^2)*(-1 + T + U)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/(T*U^3) + 
  ((-256*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (16*(-1 + T + U)*(13*T^2 - 26*T^3 + 13*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-96*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/(T*U^3) + 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/
   (T*U^3) + (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U^3) + ((128*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) - 
    (16*(-1 + T + U)*(7*T^2 - 14*T^3 + 7*T^4 + U^2 + T^2*U^2))/(T^3*U^3))*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 5*T^2*U^2)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
     1]*Log[U])/(T*U^3) + (16*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + U^2 + 
     5*T^2*U^2)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) - 
  (32*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 
     1]*Log[U])/(T*U^3) + 
  ((16*LbL*Nf*(-8*T^3 + 28*T^4 - 36*T^5 + 20*T^6 - 4*T^7 - 8*T^2*U + 
       42*T^3*U - 78*T^4*U + 66*T^5*U - 26*T^6*U + 4*T^7*U - 2*T*U^2 + 
       26*T^2*U^2 - 64*T^3*U^2 + 71*T^4*U^2 - 37*T^5*U^2 + 6*T^6*U^2 - 
       8*U^3 + 20*T*U^3 - 42*T^2*U^3 + 50*T^3*U^3 - 34*T^4*U^3 + 10*T^5*U^3 + 
       20*U^4 - 30*T*U^4 + 33*T^2*U^4 - 29*T^3*U^4 + 10*T^4*U^4 - 16*U^5 + 
       12*T*U^5 - 10*T^2*U^5 + 6*T^3*U^5 + 4*U^6 + 4*T^2*U^6))/
     (3*T^2*(-1 + U)*U^2*(T + U)) + 
    (8*(-2*T^3 + 11*T^5 - 14*T^6 + 5*T^7 - 6*T^2*U + 32*T^3*U - 17*T^4*U - 
       50*T^5*U + 55*T^6*U - 14*T^7*U - 6*T*U^2 - 8*T^2*U^2 - 6*T^3*U^2 - 
       66*T^4*U^2 + 141*T^5*U^2 - 68*T^6*U^2 + 12*T^7*U^2 - 2*U^3 + 
       32*T*U^3 + 34*T^2*U^3 - 112*T^3*U^3 + 255*T^4*U^3 - 158*T^5*U^3 + 
       18*T^6*U^3 - 49*T*U^4 - 38*T^2*U^4 + 163*T^3*U^4 - 220*T^4*U^4 + 
       26*T^5*U^4 + 12*T^6*U^4 + 11*U^5 + 30*T*U^5 + 53*T^2*U^5 - 
       102*T^3*U^5 + 30*T^4*U^5 + 24*T^5*U^5 - 14*U^6 - 13*T*U^6 - 
       52*T^2*U^6 + 30*T^3*U^6 + 12*T^4*U^6 + 5*U^7 + 6*T*U^7 + 20*T^2*U^7))/
     (T^2*(-1 + U)^2*U^2*(T + U)^3))*Log[T]*Log[U] + 
  ((32*LbL*Nf*(-1 + T)*(-1 + T + U)*(2*T^2 - 8*T^3 + 12*T^4 - 8*T^5 + 2*T^6 + 
       2*U^2 - 4*T*U^2 + 4*T^2*U^2 - T^3*U^2 + 2*T^4*U^2))/(3*T^3*U^3) + 
    (8*(-1 + T)*(-1 + T + U)*(2 - 6*T + 9*T^2 - 7*T^3 + 2*T^4 - 8*U + 
       12*T*U - 20*T^2*U + 16*T^3*U - 4*T^4*U + 7*U^2 + T*U^2 + 15*T^2*U^2 - 
       11*T^3*U^2 + 2*T^4*U^2 + 2*U^3 - 14*T*U^3 - 6*T^2*U^3 + 2*T^3*U^3 - 
       3*U^4 + 7*T*U^4 + 3*T^2*U^4 - T^3*U^4))/(T^3*(-1 + U)^2*U^3))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] + 
  ((-8*(-1 + T + U)*(-2 + 8*T - 7*T^2 - 2*T^3 + 3*T^4 + 6*U - 12*T*U - 
       T^2*U + 18*T^3*U - 11*T^4*U - 9*U^2 + 4*T*U^2 + 5*T^2*U^2 - 
       6*T^3*U^2 + 3*T^4*U^2 + 7*U^3 + 4*T*U^3 + 5*T^2*U^3 - 2*T^3*U^3 + 
       T^4*U^3 - 2*U^4 - 4*T*U^4 - 6*T^2*U^4))/(T^3*(-1 + U)*U^3) + 
    (32*LbL*Nf*(-1 + U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 2*T^2*U - 
       4*T^3*U + 2*T^4*U + 2*U^2 - 3*T*U^2 + 7*T^2*U^2 - 4*T^3*U^2 + 
       2*T^4*U^2 - 4*U^3 + 3*T*U^3 - T^2*U^3 + 2*U^4 + 2*T^2*U^4))/
     (3*T^3*U^3))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-32*LbL*Nf*(-1 + T + U)*(-2*T^4 + 10*T^5 - 20*T^6 + 20*T^7 - 10*T^8 + 
       2*T^9 - 4*T^3*U + 20*T^4*U - 40*T^5*U + 40*T^6*U - 20*T^7*U + 
       4*T^8*U - 4*T^2*U^2 + 16*T^3*U^2 - 28*T^4*U^2 + 25*T^5*U^2 - 
       13*T^6*U^2 + 4*T^7*U^2 - 4*T*U^3 + 12*T^2*U^3 - 22*T^3*U^3 + 
       18*T^4*U^3 - 10*T^5*U^3 + 6*T^6*U^3 - 2*U^4 + 15*T*U^4 - 23*T^2*U^4 + 
       24*T^3*U^4 - 14*T^4*U^4 + 6*T^5*U^4 + 6*U^5 - 18*T*U^5 + 16*T^2*U^5 - 
       10*T^3*U^5 + 4*T^4*U^5 - 6*U^6 + 7*T*U^6 - 3*T^2*U^6 + 4*T^3*U^6 + 
       2*U^7 + 2*T^2*U^7))/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(-2*T^4 + 8*T^5 - 15*T^6 + 16*T^7 - 9*T^8 + 2*T^9 - 
       8*T^3*U + 40*T^4*U - 70*T^5*U + 64*T^6*U - 38*T^7*U + 16*T^8*U - 
       4*T^9*U - 12*T^2*U^2 + 80*T^3*U^2 - 113*T^4*U^2 + 48*T^5*U^2 - 
       12*T^6*U^2 + 16*T^7*U^2 - 12*T^8*U^2 + 2*T^9*U^2 - 8*T*U^3 + 
       80*T^2*U^3 - 188*T^3*U^3 - 16*T^4*U^3 + 182*T^5*U^3 - 94*T^6*U^3 - 
       2*T^7*U^3 + 8*T^8*U^3 - 2*U^4 + 40*T*U^4 - 113*T^2*U^4 - 8*T^3*U^4 + 
       338*T^4*U^4 - 202*T^5*U^4 + 30*T^6*U^4 + 18*T^7*U^4 - 2*T^8*U^4 + 
       8*U^5 - 70*T*U^5 - 32*T^2*U^5 + 330*T^3*U^5 - 298*T^4*U^5 - 
       24*T^5*U^5 + 38*T^6*U^5 - 8*T^7*U^5 - 15*U^6 + 48*T*U^6 + 
       164*T^2*U^6 - 212*T^3*U^6 - 8*T^4*U^6 + 62*T^5*U^6 - 12*T^6*U^6 + 
       16*U^7 - 2*T*U^7 - 106*T^2*U^7 - 22*T^3*U^7 + 60*T^4*U^7 - 8*T^5*U^7 - 
       9*U^8 - 12*T*U^8 + 14*T^2*U^8 + 30*T^3*U^8 - 2*T^4*U^8 + 2*U^9 + 
       4*T*U^9 + 6*T^2*U^9))/(T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/
   (T^3*U) - (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*
    Log[U])/(T^3*U) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) + 
  (16*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*
    Log[U])/(T^3*U) - (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T]*
    Log[U])/(T*U^3) + (16*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + U^2 + T^2*U^2)*
    G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T*U^3) + 
  (80*(-1 + T)^2*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/
   (T*U^3) - (4*(-1 + T)^2*(-1 + T + U)*(10 - 15*U + 4*U^2)*Log[T]^2*Log[U])/
   (T*(-1 + U)^2*U^2) - (40*(-1 + T)^2*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2*
    Log[U])/(T*U^3) + ((8*Nf*(2 + T)*(-1 + T + U))/(3*T^2*U) - 
    (2*(-20 + 9*T)*(-1 + T + U))/(T^2*U))*Log[U]^2 + 
  ((-16*(-4 + T)*(-1 + T + U))/(T^2*U) + (16*Nf*(1 + T^2)*(-1 + T + U))/
     (3*T^3*U))*G[{T^(-1)}, 1]*Log[U]^2 - 
  (8*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[U]^2)/(T^3*U) + 
  (8*(11 - 6*T + 3*T^2)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/
   (T^3*U) + (4*(-10 + 7*T)*(-1 + T + U)*Log[T]*Log[U]^2)/(T^2*U) - 
  (8*(-5 + T)*(-1 + T)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/(T^3*U) + 
  Pi^2*((-40*(-1 + T + U))/(T*U) - (64*Nf*(-1 + T + U))/(9*T*U))*
   Log[\[Mu]\[Mu]] + 
  ((12*(-8 + 47*T - 41*T^2 + 2*T^3 + 47*U - 113*T*U + 39*T^2*U - 72*U^2 + 
       64*T*U^2 + 35*U^3))/(T*(-1 + U)*U*(T + U)) + 
    (16*Nf*(-36 + 281*T - 254*T^2 + 9*T^3 + 281*U - 717*T*U + 245*T^2*U - 
       463*U^2 + 427*T*U^2 + 227*U^3))/(27*T*(-1 + U)*U*(T + U)))*
   Log[\[Mu]\[Mu]] + 
  ((-24*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5))/
     (T^2*(-1 + U)^2*U^2*(T + U)^2) - 
    (16*Nf*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
       28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
       36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
       6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5))/
     (3*T^2*(-1 + U)^2*U^2*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-48*(1 + T^2)*(-1 + T + U))/(T^3*U) - (32*Nf*(1 + T^2)*(-1 + T + U))/
     (3*T^3*U))*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]] + 
  ((48*(1 + T^2)*(-1 + T + U))/(T^3*U) + (32*Nf*(1 + T^2)*(-1 + T + U))/
     (3*T^3*U))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(T*U^3) - 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3))*G[{U^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((48*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(T*U^3) + 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((24*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U))/(T*(-1 + U)^2*U^2) + 
    (16*Nf*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U))/(3*T*(-1 + U)^2*U^2))*Log[T]*
   Log[\[Mu]\[Mu]] + ((-48*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(T*U^3) - 
    (32*Nf*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2))/(3*T*U^3))*G[{U^(-1)}, 1]*
   Log[T]*Log[\[Mu]\[Mu]] + ((-24*(2 + T)*(-1 + T + U))/(T^2*U) - 
    (16*Nf*(2 + T)*(-1 + T + U))/(3*T^2*U))*Log[U]*Log[\[Mu]\[Mu]] + 
  ((-48*(1 + T^2)*(-1 + T + U))/(T^3*U) - (32*Nf*(1 + T^2)*(-1 + T + U))/
     (3*T^3*U))*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]] - 
  (56*Pi^2*(-1 + T + U)*Log[\[Mu]\[Mu]]^2)/(3*T*U) + 
  ((304*Nf*(-1 + T + U))/(9*T*U) + 
    (8*(-4 + 33*T - 30*T^2 + T^3 + 33*U - 85*T*U + 29*T^2*U - 55*U^2 + 
       51*T*U^2 + 27*U^3))/(T*(-1 + U)*U*(T + U)))*Log[\[Mu]\[Mu]]^2 - 
  (8*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 8*T*U - 22*T^2*U + 
     28*T^3*U - 14*T^4*U + 3*T^5*U + 2*U^2 - 26*T*U^2 + 48*T^2*U^2 - 
     36*T^3*U^2 + 8*T^4*U^2 - 6*U^3 + 32*T*U^3 - 36*T^2*U^3 + 12*T^3*U^3 + 
     6*U^4 - 18*T*U^4 + 8*T^2*U^4 - 2*U^5 + 5*T*U^5)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T^2*(-1 + U)^2*U^2*(T + U)^2) - 
  (16*(1 + T^2)*(-1 + T + U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/(T^3*U) + 
  (16*(1 + T^2)*(-1 + T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   (T^3*U) - (16*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*G[{U^(-1), 0}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T*U^3) + (16*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  (8*(-1 + T)^2*(-1 + T + U)*(-2 + 3*U)*Log[T]*Log[\[Mu]\[Mu]]^2)/
   (T*(-1 + U)^2*U^2) - (16*(-1 + T + U)*(1 - 2*T + T^2 + 2*U^2)*
    G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (8*(2 + T)*(-1 + T + U)*Log[U]*Log[\[Mu]\[Mu]]^2)/(T^2*U) - 
  (16*(1 + T^2)*(-1 + T + U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/
   (T^3*U) + ((48*(-1 + T + U))/(T*U) + (32*Nf*(-1 + T + U))/(9*T*U))*
   Log[\[Mu]\[Mu]]^3 + (8*(-1 + T + U)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  ((32*Nf*(-1 + T + U))/(9*T*U) + (96*LbL*Nf*(-1 + T)*(-1 + T + U)*
      (-4*T + 4*T^2 - 4*U + 10*T*U - 10*T^2*U + 12*U^2 - 9*T*U^2 + 
       9*T^2*U^2 - 12*U^3 + 4*U^4))/(T^2*(-1 + U)^3*U^2) - 
    (8*(-1 + T + U)*(4*T - 8*T^2 + 4*T^3 + 4*U - 20*T*U + 22*T^2*U - 
       15*T^3*U - 12*U^2 + 26*T*U^2 + 26*T^2*U^2 - T^3*U^2 + 12*U^3 - 
       49*T*U^3 - 16*T^2*U^3 - 4*T^3*U^3 - 4*U^4 + 27*T*U^4 + 4*T^3*U^4))/
     (T^2*(-1 + U)^3*U^2))*Zeta[3] + 
  ((-192*LbL*Nf*(-2 + T)*(-1 + T)*(-1 + T + U))/(T^3*U) + 
    (32*(1 + 3*T)*(-1 + T + U))/(T^3*U))*G[{T^(-1)}, 1]*Zeta[3] + 
  ((-384*LbL*Nf*(-1 + T)^2*(-1 + T + U))/(T*U^3) + 
    (32*(-1 + T + U)*(1 - 2*T + T^2 + 4*U^2))/(T*U^3))*G[{U^(-1)}, 1]*
   Zeta[3] - (192*(-1 + T + U)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U), 
 (152*Nf*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 
     8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/
   (9*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (2*(132*T - 334*T^2 + 272*T^3 - 70*T^4 + 132*U - 652*T*U + 784*T^2*U - 
     268*T^3*U + 35*T^4*U - 334*U^2 + 784*T*U^2 - 380*T^2*U^2 - 35*T^3*U^2 + 
     272*U^3 - 268*T*U^3 - 35*T^2*U^3 - 70*U^4 + 35*T*U^4))/
   ((-1 + T)*T*(-1 + U)*U*(T + U)^2) + 
  Pi^2*((16*Nf*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 2*U - 6*T*U + 
       8*T^2*U - 5*T^3*U + T^4*U - 6*U^2 + 8*T*U^2 - 3*T^3*U^2 + 2*T^4*U^2 + 
       6*U^3 - 5*T*U^3 - 3*T^2*U^3 - 2*U^4 + T*U^4 + 2*T^2*U^4))/
     (9*(-1 + T)^2*T^2*(-1 + U)^2*U^2) + 
    (8*LbL*Nf*(24*T^2 - 136*T^3 + 324*T^4 - 416*T^5 + 304*T^6 - 120*T^7 + 
       20*T^8 + 48*T*U - 283*T^2*U + 755*T^3*U - 1181*T^4*U + 1134*T^5*U - 
       638*T^6*U + 185*T^7*U - 20*T^8*U + 24*U^2 - 283*T*U^2 + 892*T^2*U^2 - 
       1389*T^3*U^2 + 1362*T^4*U^2 - 847*T^5*U^2 + 241*T^6*U^2 + 20*T^7*U^2 - 
       20*T^8*U^2 - 136*U^3 + 755*T*U^3 - 1389*T^2*U^3 + 1124*T^3*U^3 - 
       424*T^4*U^3 - 83*T^5*U^3 + 230*T^6*U^3 - 115*T^7*U^3 + 20*T^8*U^3 + 
       324*U^4 - 1181*T*U^4 + 1362*T^2*U^4 - 424*T^3*U^4 - 288*T^4*U^4 + 
       400*T^5*U^4 - 205*T^6*U^4 + 30*T^7*U^4 - 416*U^5 + 1134*T*U^5 - 
       847*T^2*U^5 - 83*T^3*U^5 + 400*T^4*U^5 - 220*T^5*U^5 + 50*T^6*U^5 + 
       304*U^6 - 638*T*U^6 + 241*T^2*U^6 + 230*T^3*U^6 - 205*T^4*U^6 + 
       50*T^5*U^6 - 120*U^7 + 185*T*U^7 + 20*T^2*U^7 - 115*T^3*U^7 + 
       30*T^4*U^7 + 20*U^8 - 20*T*U^8 - 20*T^2*U^8 + 20*T^3*U^8))/
     (9*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)) + 
    (4*(14*T^3 + 6*T^4 - 157*T^5 + 295*T^6 - 213*T^7 + 55*T^8 + 42*T^2*U - 
       164*T^3*U - 15*T^4*U + 638*T^5*U - 819*T^6*U + 352*T^7*U - 34*T^8*U + 
       42*T*U^2 + 20*T^2*U^2 - 460*T^3*U^2 + 1179*T^4*U^2 - 1397*T^5*U^2 + 
       654*T^6*U^2 + 23*T^7*U^2 - 61*T^8*U^2 + 14*U^3 - 164*T*U^3 - 
       460*T^2*U^3 + 2032*T^3*U^3 - 2367*T^4*U^3 + 1116*T^5*U^3 + 
       15*T^6*U^3 - 226*T^7*U^3 + 61*T^8*U^3 + 6*U^4 - 15*T*U^4 + 
       1179*T^2*U^4 - 2367*T^3*U^4 + 1158*T^4*U^4 + 292*T^5*U^4 - 
       257*T^6*U^4 + 25*T^7*U^4 - 157*U^5 + 638*T*U^5 - 1397*T^2*U^5 + 
       1116*T^3*U^5 + 292*T^4*U^5 - 544*T^5*U^5 - 50*T^6*U^5 + 60*T^7*U^5 + 
       295*U^6 - 819*T*U^6 + 654*T^2*U^6 + 15*T^3*U^6 - 257*T^4*U^6 - 
       50*T^5*U^6 + 120*T^6*U^6 - 213*U^7 + 352*T*U^7 + 23*T^2*U^7 - 
       226*T^3*U^7 + 25*T^4*U^7 + 60*T^5*U^7 + 55*U^8 - 34*T*U^8 - 
       61*T^2*U^8 + 61*T^3*U^8))/(3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*
      (T + U)^3)) + Pi^2*((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(9*T^3*U) + 
    (8*LbL*Nf*(-1 + T + U)*(20*T^2 - 80*T^3 + 120*T^4 - 80*T^5 + 20*T^6 - 
       15*T^2*U + 25*T^3*U + 15*T^4*U - 45*T^5*U + 20*T^6*U + 20*U^2 - 
       33*T*U^2 - 5*T^3*U^2 - 20*U^3 + 13*T*U^3 + 5*T^3*U^3 + 20*T^4*U^3))/
     (9*T^3*U^3) + (4*(-1 + T + U)*(14 - 70*T + 157*T^2 - 201*T^3 + 151*T^4 - 
       61*T^5 + 10*T^6 - 70*U + 252*T*U - 383*T^2*U + 316*T^3*U - 141*T^4*U + 
       26*T^5*U + 109*U^2 - 281*T*U^2 + 234*T^2*U^2 - 6*T^3*U^2 - 
       139*T^4*U^2 + 113*T^5*U^2 - 30*T^6*U^2 - 47*U^3 + 72*T*U^3 + 
       68*T^2*U^3 - 174*T^3*U^3 + 139*T^4*U^3 - 76*T^5*U^3 + 20*T^6*U^3 - 
       23*U^4 + 41*T*U^4 - 85*T^2*U^4 + 89*T^3*U^4 - 34*T^4*U^4 + 8*T^5*U^4 + 
       17*U^5 - 14*T*U^5 + 9*T^2*U^5 - 18*T^3*U^5 + 12*T^4*U^5 - 4*T^5*U^5))/
     (3*(-1 + T)^2*T^3*(-1 + U)^2*U^3))*G[{T^(-1)}, 1] + 
  Pi^2*((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(9*T*U^3) + 
    (8*LbL*Nf*(-1 + T + U)*(20*T^2 - 20*T^3 - 33*T^2*U + 13*T^3*U + 20*U^2 - 
       15*T*U^2 - 80*U^3 + 25*T*U^3 - 5*T^2*U^3 + 5*T^3*U^3 + 120*U^4 + 
       15*T*U^4 + 20*T^3*U^4 - 80*U^5 - 45*T*U^5 + 20*U^6 + 20*T*U^6))/
     (9*T^3*U^3) - (4*(-1 + T + U)*(-14 + 70*T - 109*T^2 + 47*T^3 + 23*T^4 - 
       17*T^5 + 70*U - 252*T*U + 281*T^2*U - 72*T^3*U - 41*T^4*U + 14*T^5*U - 
       157*U^2 + 383*T*U^2 - 234*T^2*U^2 - 68*T^3*U^2 + 85*T^4*U^2 - 
       9*T^5*U^2 + 201*U^3 - 316*T*U^3 + 6*T^2*U^3 + 174*T^3*U^3 - 
       89*T^4*U^3 + 18*T^5*U^3 - 151*U^4 + 141*T*U^4 + 139*T^2*U^4 - 
       139*T^3*U^4 + 34*T^4*U^4 - 12*T^5*U^4 + 61*U^5 - 26*T*U^5 - 
       113*T^2*U^5 + 76*T^3*U^5 - 8*T^4*U^5 + 4*T^5*U^5 - 10*U^6 + 
       30*T^2*U^6 - 20*T^3*U^6))/(3*(-1 + T)^2*T^3*(-1 + U)^2*U^3))*
   G[{U^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
       72*T*U + 206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 
       206*T*U^2 - 320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 
       2*T^6*U^2 + 38*U^3 - 202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 
       29*T^4*U^3 + 4*T^5*U^3 - 42*U^4 + 74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 
       4*T^4*U^4 + 18*U^5 - 6*T*U^5 - 7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 
       2*T^2*U^6))/(3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)^2) + 
    (8*Nf*(-1 + T + U)*(-38*T^2 + 152*T^3 - 228*T^4 + 152*T^5 - 38*T^6 - 
       128*T*U + 574*T^2*U - 960*T^3*U + 748*T^4*U - 259*T^5*U + 25*T^6*U - 
       38*U^2 + 574*T*U^2 - 1516*T^2*U^2 + 1512*T^3*U^2 - 570*T^4*U^2 + 
       25*T^5*U^2 + 38*T^6*U^2 + 152*U^3 - 960*T*U^3 + 1512*T^2*U^3 - 
       646*T^3*U^3 - 140*T^4*U^3 + 82*T^5*U^3 - 228*U^4 + 748*T*U^4 - 
       570*T^2*U^4 - 140*T^3*U^4 + 140*T^4*U^4 + 152*U^5 - 259*T*U^5 + 
       25*T^2*U^5 + 82*T^3*U^5 - 38*U^6 + 25*T*U^6 + 38*T^2*U^6))/
     (9*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (2*(-1 + T + U)*(-90*T^3 + 364*T^4 - 552*T^5 + 372*T^6 - 94*T^7 - 
       442*T^2*U + 1942*T^3*U - 3188*T^4*U + 2410*T^5*U - 787*T^6*U + 
       65*T^7*U - 442*T*U^2 + 3124*T^2*U^2 - 6880*T^3*U^2 + 6420*T^4*U^2 - 
       2479*T^5*U^2 + 224*T^6*U^2 + 70*T^7*U^2 - 90*U^3 + 1942*T*U^3 - 
       6880*T^2*U^3 + 8700*T^3*U^3 - 3868*T^4*U^3 - 39*T^5*U^3 + 
       276*T^6*U^3 + 364*U^4 - 3188*T*U^4 + 6420*T^2*U^4 - 3868*T^3*U^4 - 
       428*T^4*U^4 + 674*T^5*U^4 - 48*T^6*U^4 - 552*U^5 + 2410*T*U^5 - 
       2479*T^2*U^5 - 39*T^3*U^5 + 674*T^4*U^5 - 96*T^5*U^5 + 372*U^6 - 
       787*T*U^6 + 224*T^2*U^6 + 276*T^3*U^6 - 48*T^4*U^6 - 94*U^7 + 
       65*T*U^7 + 70*T^2*U^7))/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-40*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
       8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 
       8*T^2*U^2 - 28*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 
       8*T^7*U^2 + 8*T*U^3 - 28*T^2*U^3 + 16*T^3*U^3 - 7*T^5*U^3 + 
       8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
       16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
       29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 
       4*U^8 + 4*T*U^8))/(9*T^3*U^3*(T + U)^2) - 
    (4*(-1 + T + U)*(14*T^4 - 70*T^5 + 157*T^6 - 201*T^7 + 151*T^8 - 61*T^9 + 
       10*T^10 + 56*T^3*U - 350*T^4*U + 816*T^5*U - 939*T^6*U + 560*T^7*U - 
       153*T^8*U + 10*T^9*U + 84*T^2*U^2 - 700*T^3*U^2 + 1663*T^4*U^2 - 
       1411*T^5*U^2 - 88*T^6*U^2 + 883*T^7*U^2 - 577*T^8*U^2 + 176*T^9*U^2 - 
       30*T^10*U^2 + 56*T*U^3 - 700*T^2*U^3 + 2368*T^3*U^3 - 1965*T^4*U^3 - 
       2144*T^5*U^3 + 4495*T^6*U^3 - 2906*T^7*U^3 + 986*T^8*U^3 - 
       196*T^9*U^3 + 20*T^10*U^3 + 14*U^4 - 350*T*U^4 + 1663*T^2*U^4 - 
       1965*T^3*U^4 - 2934*T^4*U^4 + 7948*T^5*U^4 - 5973*T^6*U^4 + 
       2064*T^7*U^4 - 534*T^8*U^4 + 95*T^9*U^4 - 70*U^5 + 816*T*U^5 - 
       1411*T^2*U^5 - 2144*T^3*U^5 + 7948*T^4*U^5 - 7648*T^5*U^5 + 
       2914*T^6*U^5 - 604*T^7*U^5 + 195*T^8*U^5 - 10*T^9*U^5 + 157*U^6 - 
       939*T*U^6 - 88*T^2*U^6 + 4495*T^3*U^6 - 5973*T^4*U^6 + 2914*T^5*U^6 - 
       832*T^6*U^6 + 250*T^7*U^6 - 40*T^8*U^6 - 201*U^7 + 560*T*U^7 + 
       883*T^2*U^7 - 2906*T^3*U^7 + 2064*T^4*U^7 - 604*T^5*U^7 + 
       250*T^6*U^7 - 60*T^7*U^7 + 151*U^8 - 153*T*U^8 - 577*T^2*U^8 + 
       986*T^3*U^8 - 534*T^4*U^8 + 195*T^5*U^8 - 40*T^6*U^8 - 61*U^9 + 
       10*T*U^9 + 176*T^2*U^9 - 196*T^3*U^9 + 95*T^4*U^9 - 10*T^5*U^9 + 
       10*U^10 - 30*T^2*U^10 + 20*T^3*U^10))/(3*(-1 + T)^2*T^3*(-1 + U)^2*U^3*
      (T + U)^4))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-16*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(3*T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 24*U^2 + 12*T*U^2 + 24*U^3 + 
       12*T*U^3))/(3*T^3*U^3))*G[{T^(-1), 0}, 1] + 
  ((16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 25*T*U - 
       16*T^2*U + 25*T^3*U))/(9*(-1 + T)^2*T^3*U) + 
    (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 16*T^6 - 20*T^7 + 
       4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 76*T^5*U - 60*T^6*U + 
       33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 118*T^2*U^2 + 355*T^3*U^2 - 
       212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 4*T^8*U^2 - 58*U^3 + 
       183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 13*T^4*U^3 + 20*T^5*U^3 + 
       32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 116*U^4 - 309*T*U^4 + 
       274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 63*T^5*U^4 - 39*T^6*U^4 + 
       6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 184*T^2*U^5 - 16*T^3*U^5 + 
       78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 76*U^6 - 138*T*U^6 + 
       44*T^2*U^6 + 53*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 26*U^7 + 
       39*T*U^7 + 6*T^2*U^7 - 25*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 
       4*T^2*U^8 + 4*T^3*U^8))/(3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) + 
    (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
       12*T^2*U + 127*T^3*U - 233*T^4*U - 88*T^5*U + 599*T^6*U - 589*T^7*U + 
       220*T^8*U - 24*T^9*U - 12*T*U^2 + 121*T^2*U^2 - 483*T^3*U^2 + 
       608*T^4*U^2 + 118*T^5*U^2 - 715*T^6*U^2 + 383*T^7*U^2 + 2*T^8*U^2 - 
       22*T^9*U^2 - 4*U^3 + 173*T*U^3 - 803*T^2*U^3 + 1434*T^3*U^3 - 
       846*T^4*U^3 - 481*T^5*U^3 + 677*T^6*U^3 - 47*T^7*U^3 - 122*T^8*U^3 + 
       26*T^9*U^3 + 47*U^4 - 675*T*U^4 + 2076*T^2*U^4 - 2338*T^3*U^4 + 
       619*T^4*U^4 + 552*T^5*U^4 - 219*T^6*U^4 - 69*T^7*U^4 + 14*T^8*U^4 - 
       152*U^5 + 1150*T*U^5 - 2365*T^2*U^5 + 1545*T^3*U^5 + 189*T^4*U^5 - 
       305*T^5*U^5 - 80*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 214*U^6 - 
       946*T*U^6 + 1167*T^2*U^6 - 144*T^3*U^6 - 437*T^4*U^6 + 112*T^5*U^6 - 
       28*T^6*U^6 + 48*T^7*U^6 - 140*U^7 + 349*T*U^7 - 162*T^2*U^7 - 
       156*T^3*U^7 + 90*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 35*U^8 - 
       39*T*U^8 - 22*T^2*U^8 + 11*T^3*U^8 + 22*T^4*U^8))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1), 0}, 1] - 
  (16*Pi^2*(-3 + T + U)*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1])/(T^3*U) - 
  (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1)}, 1])/(T^3*U^3) + 
  (8*Pi^2*(-1 + T + U)*(-34 + 15*T + 34*U + 19*T*U)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T^3*U) + 
  ((-16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 25*T*U - 
       16*T^2*U + 25*T^3*U))/(9*(-1 + T)^2*T^3*U) - 
    (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 16*T^6 - 20*T^7 + 
       4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 76*T^5*U - 60*T^6*U + 
       33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 118*T^2*U^2 + 355*T^3*U^2 - 
       212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 4*T^8*U^2 - 58*U^3 + 
       183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 13*T^4*U^3 + 20*T^5*U^3 + 
       32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 116*U^4 - 309*T*U^4 + 
       274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 63*T^5*U^4 - 39*T^6*U^4 + 
       6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 184*T^2*U^5 - 16*T^3*U^5 + 
       78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 76*U^6 - 138*T*U^6 + 
       44*T^2*U^6 + 53*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 26*U^7 + 
       39*T*U^7 + 6*T^2*U^7 - 25*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 
       4*T^2*U^8 + 4*T^3*U^8))/(3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) - 
    (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
       12*T^2*U + 127*T^3*U - 233*T^4*U - 88*T^5*U + 599*T^6*U - 589*T^7*U + 
       220*T^8*U - 24*T^9*U - 12*T*U^2 + 121*T^2*U^2 - 483*T^3*U^2 + 
       608*T^4*U^2 + 118*T^5*U^2 - 715*T^6*U^2 + 383*T^7*U^2 + 2*T^8*U^2 - 
       22*T^9*U^2 - 4*U^3 + 173*T*U^3 - 803*T^2*U^3 + 1434*T^3*U^3 - 
       846*T^4*U^3 - 481*T^5*U^3 + 677*T^6*U^3 - 47*T^7*U^3 - 122*T^8*U^3 + 
       26*T^9*U^3 + 47*U^4 - 675*T*U^4 + 2076*T^2*U^4 - 2338*T^3*U^4 + 
       619*T^4*U^4 + 552*T^5*U^4 - 219*T^6*U^4 - 69*T^7*U^4 + 14*T^8*U^4 - 
       152*U^5 + 1150*T*U^5 - 2365*T^2*U^5 + 1545*T^3*U^5 + 189*T^4*U^5 - 
       305*T^5*U^5 - 80*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 214*U^6 - 
       946*T*U^6 + 1167*T^2*U^6 - 144*T^3*U^6 - 437*T^4*U^6 + 112*T^5*U^6 - 
       28*T^6*U^6 + 48*T^7*U^6 - 140*U^7 + 349*T*U^7 - 162*T^2*U^7 - 
       156*T^3*U^7 + 90*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 35*U^8 - 
       39*T*U^8 - 22*T^2*U^8 + 11*T^3*U^8 + 22*T^4*U^8))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1), (T + U)^(-1)}, 
    1] + Pi^2*((-16*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(3*T*U^3) - 
    (16*(-1 + T + U)*(-24*T^2 + 24*T^3 + 12*T^2*U + 12*T^3*U - U^2 + U^3 + 
       T*U^3))/(3*T^3*U^3))*G[{U^(-1), 0}, 1] + 
  ((16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 16*T*U^2 + 
       3*U^3 + 25*T*U^3))/(9*T*(-1 + U)^2*U^3) + 
    (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 
       4*T^8 - 43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 
       39*T^7*U - 4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 
       274*T^4*U^2 - 184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 
       92*U^3 - 327*T*U^3 + 355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 
       16*T^5*U^3 + 53*T^6*U^3 - 25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 
       327*T*U^4 - 212*T^2*U^4 - 13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 
       39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 
       63*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 
       59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 20*U^7 + 
       33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 
       4*T^3*U^8))/(3*(-1 + T)^2*T^2*(-1 + U)*U^3*(T + U)) + 
    (4*(-4*T^3 + 47*T^4 - 152*T^5 + 214*T^6 - 140*T^7 + 35*T^8 - 12*T^2*U + 
       173*T^3*U - 675*T^4*U + 1150*T^5*U - 946*T^6*U + 349*T^7*U - 
       39*T^8*U - 12*T*U^2 + 121*T^2*U^2 - 803*T^3*U^2 + 2076*T^4*U^2 - 
       2365*T^5*U^2 + 1167*T^6*U^2 - 162*T^7*U^2 - 22*T^8*U^2 - 4*U^3 + 
       127*T*U^3 - 483*T^2*U^3 + 1434*T^3*U^3 - 2338*T^4*U^3 + 1545*T^5*U^3 - 
       144*T^6*U^3 - 156*T^7*U^3 + 11*T^8*U^3 - 12*U^4 - 233*T*U^4 + 
       608*T^2*U^4 - 846*T^3*U^4 + 619*T^4*U^4 + 189*T^5*U^4 - 437*T^6*U^4 + 
       90*T^7*U^4 + 22*T^8*U^4 + 114*U^5 - 88*T*U^5 + 118*T^2*U^5 - 
       481*T^3*U^5 + 552*T^4*U^5 - 305*T^5*U^5 + 112*T^6*U^5 + 2*T^7*U^5 - 
       258*U^6 + 599*T*U^6 - 715*T^2*U^6 + 677*T^3*U^6 - 219*T^4*U^6 - 
       80*T^5*U^6 - 28*T^6*U^6 + 24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 
       383*T^2*U^7 - 47*T^3*U^7 - 69*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 
       138*U^8 + 220*T*U^8 + 2*T^2*U^8 - 122*T^3*U^8 + 14*T^4*U^8 + 
       24*T^5*U^8 + 28*U^9 - 24*T*U^9 - 22*T^2*U^9 + 26*T^3*U^9))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^3*(T + U)^3))*G[{U^(-1), 0}, 1] - 
  (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1)}, 1])/(T^3*U^3) - 
  (16*Pi^2*(-3 + T + U)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1])/(T*U^3) + 
  (8*Pi^2*(-1 + T + U)*(-34 + 34*T + 15*U + 19*T*U)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U^3) + 
  ((-16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 16*T*U^2 + 
       3*U^3 + 25*T*U^3))/(9*T*(-1 + U)^2*U^3) - 
    (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 
       4*T^8 - 43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 
       39*T^7*U - 4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 
       274*T^4*U^2 - 184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 
       92*U^3 - 327*T*U^3 + 355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 
       16*T^5*U^3 + 53*T^6*U^3 - 25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 
       327*T*U^4 - 212*T^2*U^4 - 13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 
       39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 
       63*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 
       59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 20*U^7 + 
       33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 
       4*T^3*U^8))/(3*(-1 + T)^2*T^2*(-1 + U)*U^3*(T + U)) - 
    (4*(-4*T^3 + 47*T^4 - 152*T^5 + 214*T^6 - 140*T^7 + 35*T^8 - 12*T^2*U + 
       173*T^3*U - 675*T^4*U + 1150*T^5*U - 946*T^6*U + 349*T^7*U - 
       39*T^8*U - 12*T*U^2 + 121*T^2*U^2 - 803*T^3*U^2 + 2076*T^4*U^2 - 
       2365*T^5*U^2 + 1167*T^6*U^2 - 162*T^7*U^2 - 22*T^8*U^2 - 4*U^3 + 
       127*T*U^3 - 483*T^2*U^3 + 1434*T^3*U^3 - 2338*T^4*U^3 + 1545*T^5*U^3 - 
       144*T^6*U^3 - 156*T^7*U^3 + 11*T^8*U^3 - 12*U^4 - 233*T*U^4 + 
       608*T^2*U^4 - 846*T^3*U^4 + 619*T^4*U^4 + 189*T^5*U^4 - 437*T^6*U^4 + 
       90*T^7*U^4 + 22*T^8*U^4 + 114*U^5 - 88*T*U^5 + 118*T^2*U^5 - 
       481*T^3*U^5 + 552*T^4*U^5 - 305*T^5*U^5 + 112*T^6*U^5 + 2*T^7*U^5 - 
       258*U^6 + 599*T*U^6 - 715*T^2*U^6 + 677*T^3*U^6 - 219*T^4*U^6 - 
       80*T^5*U^6 - 28*T^6*U^6 + 24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 
       383*T^2*U^7 - 47*T^3*U^7 - 69*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 
       138*U^8 + 220*T*U^8 + 2*T^2*U^8 - 122*T^3*U^8 + 14*T^4*U^8 + 
       24*T^5*U^8 + 28*U^9 - 24*T*U^9 - 22*T^2*U^9 + 26*T^3*U^9))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^3*(T + U)^3))*G[{U^(-1), (T + U)^(-1)}, 
    1] + (16*Pi^2*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0}, 1])/(3*T^3*U^3) + 
  ((-16*Nf*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6))/
     (3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) - 
    (4*(-2*T^3 + 44*T^4 - 158*T^5 + 230*T^6 - 152*T^7 + 38*T^8 + 6*T^2*U + 
       2*T^3*U - 208*T^4*U + 594*T^5*U - 633*T^6*U + 270*T^7*U - 31*T^8*U + 
       6*T*U^2 + 204*T^2*U^2 - 782*T^3*U^2 + 1322*T^4*U^2 - 1293*T^5*U^2 + 
       628*T^6*U^2 - 53*T^7*U^2 - 32*T^8*U^2 - 2*U^3 + 2*T*U^3 - 
       782*T^2*U^3 + 2204*T^3*U^3 - 2414*T^4*U^3 + 1324*T^5*U^3 - 
       251*T^6*U^3 - 106*T^7*U^3 + 48*T^8*U^3 + 44*U^4 - 208*T*U^4 + 
       1322*T^2*U^4 - 2414*T^3*U^4 + 1568*T^4*U^4 - 237*T^5*U^4 - 
       68*T^6*U^4 + 16*T^7*U^4 - 158*U^5 + 594*T*U^5 - 1293*T^2*U^5 + 
       1324*T^3*U^5 - 237*T^4*U^5 - 276*T^5*U^5 - 48*T^6*U^5 + 48*T^7*U^5 + 
       230*U^6 - 633*T*U^6 + 628*T^2*U^6 - 251*T^3*U^6 - 68*T^4*U^6 - 
       48*T^5*U^6 + 96*T^6*U^6 - 152*U^7 + 270*T*U^7 - 53*T^2*U^7 - 
       106*T^3*U^7 + 16*T^4*U^7 + 48*T^5*U^7 + 38*U^8 - 31*T*U^8 - 
       32*T^2*U^8 + 48*T^3*U^8))/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
    (32*LbL*Nf*(12*T^2 - 66*T^3 + 134*T^4 - 112*T^5 + 8*T^6 + 46*T^7 - 
       26*T^8 + 4*T^9 + 36*T*U - 240*T^2*U + 619*T^3*U - 739*T^4*U + 
       341*T^5*U + 78*T^6*U - 134*T^7*U + 43*T^8*U - 4*T^9*U + 12*U^2 - 
       240*T*U^2 + 982*T^2*U^2 - 1669*T^3*U^2 + 1234*T^4*U^2 - 201*T^5*U^2 - 
       211*T^6*U^2 + 95*T^7*U^2 + 2*T^8*U^2 - 4*T^9*U^2 - 66*U^3 + 
       619*T*U^3 - 1669*T^2*U^3 + 1790*T^3*U^3 - 617*T^4*U^3 - 119*T^5*U^3 + 
       40*T^6*U^3 + 65*T^7*U^3 - 29*T^8*U^3 + 4*T^9*U^3 + 134*U^4 - 
       739*T*U^4 + 1234*T^2*U^4 - 617*T^3*U^4 - 44*T^4*U^4 - 66*T^5*U^4 + 
       158*T^6*U^4 - 70*T^7*U^4 + 10*T^8*U^4 - 112*U^5 + 341*T*U^5 - 
       201*T^2*U^5 - 119*T^3*U^5 - 66*T^4*U^5 + 198*T^5*U^5 - 93*T^6*U^5 + 
       16*T^7*U^5 + 8*U^6 + 78*T*U^6 - 211*T^2*U^6 + 40*T^3*U^6 + 
       158*T^4*U^6 - 93*T^5*U^6 + 20*T^6*U^6 + 46*U^7 - 134*T*U^7 + 
       95*T^2*U^7 + 65*T^3*U^7 - 70*T^4*U^7 + 16*T^5*U^7 - 26*U^8 + 
       43*T*U^8 + 2*T^2*U^8 - 29*T^3*U^8 + 10*T^4*U^8 + 4*U^9 - 4*T*U^9 - 
       4*T^2*U^9 + 4*T^3*U^9))/(3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-2 + T + U)*(-1 + T + U)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 
       6*T*U - 16*T^2*U + 14*T^3*U - 4*T^4*U + 2*U^2 - 16*T*U^2 + 
       16*T^2*U^2 - T^4*U^2 + 2*T^5*U^2 - 6*U^3 + 14*T*U^3 - 4*T^3*U^3 + 
       2*T^4*U^3 + 6*U^4 - 4*T*U^4 - T^2*U^4 + 2*T^3*U^4 - 2*U^5 + 
       2*T^2*U^5))/(3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(-8*T^4 + 30*T^5 - 43*T^6 + 28*T^7 - 7*T^8 - 40*T^3*U + 
       164*T^4*U - 246*T^5*U + 164*T^6*U - 41*T^7*U - T^8*U - 56*T^2*U^2 + 
       310*T^3*U^2 - 557*T^4*U^2 + 410*T^5*U^2 - 106*T^6*U^2 - 9*T^7*U^2 + 
       2*T^8*U^2 - 40*T*U^3 + 310*T^2*U^3 - 692*T^3*U^3 + 558*T^4*U^3 - 
       127*T^5*U^3 - 31*T^6*U^3 + 8*T^7*U^3 - 8*U^4 + 164*T*U^4 - 
       557*T^2*U^4 + 558*T^3*U^4 - 102*T^4*U^4 - 71*T^5*U^4 + 22*T^6*U^4 + 
       30*U^5 - 246*T*U^5 + 410*T^2*U^5 - 127*T^3*U^5 - 71*T^4*U^5 + 
       32*T^5*U^5 - 43*U^6 + 164*T*U^6 - 106*T^2*U^6 - 31*T^3*U^6 + 
       22*T^4*U^6 + 28*U^7 - 41*T*U^7 - 9*T^2*U^7 + 8*T^3*U^7 - 7*U^8 - 
       T*U^8 + 2*T^2*U^8))/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (16*(-1 + T + U)*(2 - 8*T + 15*T^2 - 16*T^3 + 9*T^4 - 2*T^5 - 12*U + 
       34*T*U - 22*T^2*U - 11*T^3*U + 9*T^4*U + 2*T^5*U + 25*U^2 - 42*T*U^2 - 
       41*T^2*U^2 + 108*T^3*U^2 - 56*T^4*U^2 + 6*T^5*U^2 - 22*U^3 - 9*T*U^3 + 
       112*T^2*U^3 - 114*T^3*U^3 + 37*T^4*U^3 - 10*T^5*U^3 + 8*U^4 + 
       61*T*U^4 - 101*T^2*U^4 + 52*T^3*U^4 - 6*T^4*U^4 + 4*T^5*U^4 - 4*U^5 - 
       51*T*U^5 + 50*T^2*U^5 - 13*T^3*U^5 + 5*U^6 + 17*T*U^6 - 17*T^2*U^6 + 
       2*T^3*U^6 - T^4*U^6 - 2*U^7 - 2*T*U^7 + 4*T^2*U^7))/
     ((-1 + T)*T^3*(-1 + U)^3*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 16*T^3 - 24*T^4 + 16*T^5 - 4*T^6 + 
       63*T^2*U - 101*T^3*U + 69*T^4*U - 39*T^5*U + 8*T^6*U - 4*U^2 + 
       6*T*U^2 - 177*T^2*U^2 + 172*T^3*U^2 - 63*T^4*U^2 + 21*T^5*U^2 + 
       28*U^3 - 26*T*U^3 + 200*T^2*U^3 - 102*T^3*U^3 + 11*T^4*U^3 + 
       11*T^5*U^3 - 8*T^6*U^3 - 84*U^4 + 39*T*U^4 - 84*T^2*U^4 - 20*T^3*U^4 + 
       15*T^4*U^4 - 9*T^5*U^4 + 4*T^6*U^4 + 140*U^5 - 12*T*U^5 + 3*T^2*U^5 + 
       5*T^3*U^5 - 12*T^4*U^5 - 140*U^6 - 32*T*U^6 - T^2*U^6 - 10*T^3*U^6 + 
       4*T^4*U^6 + 84*U^7 + 42*T*U^7 + 4*T^3*U^7 - 28*U^8 - 21*T*U^8 + 
       4*U^9 + 4*T*U^9))/(3*T^3*(-1 + U)^3*U^3))*G[{T^(-1), 0, 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 16*T^3 - 24*T^4 + 16*T^5 - 4*T^6 + 
       63*T^2*U - 101*T^3*U + 69*T^4*U - 39*T^5*U + 8*T^6*U - 4*U^2 + 
       6*T*U^2 - 177*T^2*U^2 + 172*T^3*U^2 - 63*T^4*U^2 + 21*T^5*U^2 + 
       28*U^3 - 26*T*U^3 + 200*T^2*U^3 - 102*T^3*U^3 + 11*T^4*U^3 + 
       11*T^5*U^3 - 8*T^6*U^3 - 84*U^4 + 39*T*U^4 - 84*T^2*U^4 - 20*T^3*U^4 + 
       15*T^4*U^4 - 9*T^5*U^4 + 4*T^6*U^4 + 140*U^5 - 12*T*U^5 + 3*T^2*U^5 + 
       5*T^3*U^5 - 12*T^4*U^5 - 140*U^6 - 32*T*U^6 - T^2*U^6 - 10*T^3*U^6 + 
       4*T^4*U^6 + 84*U^7 + 42*T*U^7 + 4*T^3*U^7 - 28*U^8 - 21*T*U^8 + 
       4*U^9 + 4*T*U^9))/(3*T^3*(-1 + U)^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 23*T^4 + 31*T^5 - 25*T^6 + 11*T^7 - 
       2*T^8 - 4*T*U + 32*T^2*U - 94*T^3*U + 126*T^4*U - 73*T^5*U + 
       10*T^6*U + T^7*U + 2*T^8*U - 2*U^2 + 34*T*U^2 - 151*T^2*U^2 + 
       248*T^3*U^2 - 104*T^4*U^2 - 131*T^5*U^2 + 155*T^6*U^2 - 55*T^7*U^2 + 
       6*T^8*U^2 + 12*U^3 - 102*T*U^3 + 260*T^2*U^3 - 125*T^3*U^3 - 
       340*T^4*U^3 + 503*T^5*U^3 - 257*T^6*U^3 + 61*T^7*U^3 - 10*T^8*U^3 - 
       28*U^4 + 137*T*U^4 - 99*T^2*U^4 - 380*T^3*U^4 + 739*T^4*U^4 - 
       497*T^5*U^4 + 157*T^6*U^4 - 35*T^7*U^4 + 4*T^8*U^4 + 34*U^5 - 
       68*T*U^5 - 216*T^2*U^5 + 648*T^3*U^5 - 593*T^4*U^5 + 227*T^5*U^5 - 
       47*T^6*U^5 + 11*T^7*U^5 - 26*U^6 - 24*T*U^6 + 300*T^2*U^6 - 
       443*T^3*U^6 + 239*T^4*U^6 - 51*T^5*U^6 + 11*T^6*U^6 - 2*T^7*U^6 + 
       16*U^7 + 38*T*U^7 - 160*T^2*U^7 + 156*T^3*U^7 - 53*T^4*U^7 + 
       9*T^5*U^7 - 4*T^6*U^7 - 8*U^8 - 11*T*U^8 + 42*T^2*U^8 - 32*T^3*U^8 + 
       9*T^4*U^8 - 2*T^5*U^8 + 2*U^9 - 6*T^2*U^9 + 4*T^3*U^9))/
     ((-1 + T)^2*T^3*(-1 + U)^3*U^3*(T + U)^2))*G[{T^(-1), 0, (T + U)^(-1)}, 
    1] + ((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) + 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 5*T^5 + 2*T^6 + 
       6*U - 16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 12*T^5*U + 4*T^6*U - 
       5*U^2 + 17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 2*T^4*U^2 + U^3 - 
       10*T*U^3 + 15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1), 0}, 1] + 
  ((32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 5*T^5 + 2*T^6 + 
       6*U - 16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 12*T^5*U + 4*T^6*U - 
       5*U^2 + 17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 2*T^4*U^2 + U^3 - 
       10*T*U^3 + 15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) + 
    (16*LbL*Nf*(-1 + T + U)*(48*T^2 - 48*T^3 + 3*T*U - 156*T^2*U + 
       108*T^3*U + 12*U^2 - 18*T*U^2 + 187*T^2*U^2 - 67*T^3*U^2 - 60*U^3 + 
       33*T*U^3 - 81*T^2*U^3 - 31*T^3*U^3 + 124*U^4 - 12*T*U^4 + 3*T^2*U^4 + 
       9*T^3*U^4 - 136*U^5 - 31*T*U^5 - T^2*U^5 - 11*T^3*U^5 + 84*U^6 + 
       42*T*U^6 + 4*T^3*U^6 - 28*U^7 - 21*T*U^7 + 4*U^8 + 4*T*U^8))/
     (3*T^3*(-1 + U)^3*U^2) - (8*(-1 + T + U)*(-4*T^2 + 16*T^3 - 26*T^4 + 
       20*T^5 - 6*T^6 - 8*T*U + 56*T^2*U - 122*T^3*U + 106*T^4*U - 24*T^5*U - 
       8*T^6*U - 4*U^2 + 64*T*U^2 - 227*T^2*U^2 + 275*T^3*U^2 - 65*T^4*U^2 - 
       81*T^5*U^2 + 38*T^6*U^2 + 24*U^3 - 182*T*U^3 + 376*T^2*U^3 - 
       173*T^3*U^3 - 173*T^4*U^3 + 155*T^5*U^3 - 16*T^6*U^3 - 57*U^4 + 
       247*T*U^4 - 239*T^2*U^4 - 138*T^3*U^4 + 248*T^4*U^4 - 69*T^5*U^4 - 
       3*T^6*U^4 + 70*U^5 - 165*T*U^5 - 31*T^2*U^5 + 222*T^3*U^5 - 
       123*T^4*U^5 + 2*T^5*U^5 + 3*T^6*U^5 - 50*U^6 + 39*T*U^6 + 
       115*T^2*U^6 - 115*T^3*U^6 + 28*T^4*U^6 + 5*T^5*U^6 + 24*U^7 + 
       13*T*U^7 - 59*T^2*U^7 + 36*T^3*U^7 - 3*T^4*U^7 - 9*U^8 - 10*T*U^8 + 
       17*T^2*U^8 - 9*T^3*U^8 + 2*U^9 + 2*T*U^9 - 4*T^2*U^9))/
     ((-1 + T)*T^3*(-1 + U)^3*U^3*(T + U)^2))*G[{T^(-1), (T + U)^(-1), 0}, 
    1] + ((16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 
       4*T^5 + 3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - 
       T^2*U^2 + 4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 19*T^4 + 15*T^5 - T^6 - 5*T^7 + 
       2*T^8 - 4*T*U + 30*T^2*U - 78*T^3*U + 99*T^4*U - 66*T^5*U + 21*T^6*U - 
       2*T^7*U - 2*U^2 + 30*T*U^2 - 132*T^2*U^2 + 252*T^3*U^2 - 249*T^4*U^2 + 
       143*T^5*U^2 - 57*T^6*U^2 + 21*T^7*U^2 - 6*T^8*U^2 + 10*U^3 - 
       86*T*U^3 + 262*T^2*U^3 - 370*T^3*U^3 + 289*T^4*U^3 - 148*T^5*U^3 + 
       61*T^6*U^3 - 20*T^7*U^3 + 4*T^8*U^3 - 25*U^4 + 133*T*U^4 - 
       253*T^2*U^4 + 239*T^3*U^4 - 142*T^4*U^4 + 72*T^5*U^4 - 32*T^6*U^4 + 
       8*T^7*U^4 + 35*U^5 - 112*T*U^5 + 111*T^2*U^5 - 54*T^3*U^5 + 
       36*T^4*U^5 - 28*T^5*U^5 + 8*T^6*U^5 - 25*U^6 + 43*T*U^6 - 15*T^2*U^6 + 
       7*T^3*U^6 - 18*T^4*U^6 + 8*T^5*U^6 + 7*U^7 - 4*T*U^7 - T^2*U^7 - 
       4*T^3*U^7 + 4*T^4*U^7))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (16*(-1 + T + U)*(2 - 12*T + 25*T^2 - 22*T^3 + 8*T^4 - 4*T^5 + 5*T^6 - 
       2*T^7 - 8*U + 34*T*U - 42*T^2*U - 9*T^3*U + 61*T^4*U - 51*T^5*U + 
       17*T^6*U - 2*T^7*U + 15*U^2 - 22*T*U^2 - 41*T^2*U^2 + 112*T^3*U^2 - 
       101*T^4*U^2 + 50*T^5*U^2 - 17*T^6*U^2 + 4*T^7*U^2 - 16*U^3 - 
       11*T*U^3 + 108*T^2*U^3 - 114*T^3*U^3 + 52*T^4*U^3 - 13*T^5*U^3 + 
       2*T^6*U^3 + 9*U^4 + 9*T*U^4 - 56*T^2*U^4 + 37*T^3*U^4 - 6*T^4*U^4 - 
       T^6*U^4 - 2*U^5 + 2*T*U^5 + 6*T^2*U^5 - 10*T^3*U^5 + 4*T^4*U^5))/
     ((-1 + T)^3*T^3*(-1 + U)*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4*T^2 + 28*T^3 - 84*T^4 + 140*T^5 - 140*T^6 + 
       84*T^7 - 28*T^8 + 4*T^9 + 6*T^2*U - 26*T^3*U + 39*T^4*U - 12*T^5*U - 
       32*T^6*U + 42*T^7*U - 21*T^8*U + 4*T^9*U - 4*U^2 + 63*T*U^2 - 
       177*T^2*U^2 + 200*T^3*U^2 - 84*T^4*U^2 + 3*T^5*U^2 - T^6*U^2 + 
       16*U^3 - 101*T*U^3 + 172*T^2*U^3 - 102*T^3*U^3 - 20*T^4*U^3 + 
       5*T^5*U^3 - 10*T^6*U^3 + 4*T^7*U^3 - 24*U^4 + 69*T*U^4 - 63*T^2*U^4 + 
       11*T^3*U^4 + 15*T^4*U^4 - 12*T^5*U^4 + 4*T^6*U^4 + 16*U^5 - 39*T*U^5 + 
       21*T^2*U^5 + 11*T^3*U^5 - 9*T^4*U^5 - 4*U^6 + 8*T*U^6 - 8*T^3*U^6 + 
       4*T^4*U^6))/(3*(-1 + T)^3*T^3*U^3))*G[{U^(-1), 0, 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 28*T^3 - 84*T^4 + 140*T^5 - 140*T^6 + 
       84*T^7 - 28*T^8 + 4*T^9 + 6*T^2*U - 26*T^3*U + 39*T^4*U - 12*T^5*U - 
       32*T^6*U + 42*T^7*U - 21*T^8*U + 4*T^9*U - 4*U^2 + 63*T*U^2 - 
       177*T^2*U^2 + 200*T^3*U^2 - 84*T^4*U^2 + 3*T^5*U^2 - T^6*U^2 + 
       16*U^3 - 101*T*U^3 + 172*T^2*U^3 - 102*T^3*U^3 - 20*T^4*U^3 + 
       5*T^5*U^3 - 10*T^6*U^3 + 4*T^7*U^3 - 24*U^4 + 69*T*U^4 - 63*T^2*U^4 + 
       11*T^3*U^4 + 15*T^4*U^4 - 12*T^5*U^4 + 4*T^6*U^4 + 16*U^5 - 39*T*U^5 + 
       21*T^2*U^5 + 11*T^3*U^5 - 9*T^4*U^5 - 4*U^6 + 8*T*U^6 - 8*T^3*U^6 + 
       4*T^4*U^6))/(3*(-1 + T)^3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 12*T^3 - 28*T^4 + 34*T^5 - 26*T^6 + 16*T^7 - 
       8*T^8 + 2*T^9 - 4*T*U + 34*T^2*U - 102*T^3*U + 137*T^4*U - 68*T^5*U - 
       24*T^6*U + 38*T^7*U - 11*T^8*U - 2*U^2 + 32*T*U^2 - 151*T^2*U^2 + 
       260*T^3*U^2 - 99*T^4*U^2 - 216*T^5*U^2 + 300*T^6*U^2 - 160*T^7*U^2 + 
       42*T^8*U^2 - 6*T^9*U^2 + 10*U^3 - 94*T*U^3 + 248*T^2*U^3 - 
       125*T^3*U^3 - 380*T^4*U^3 + 648*T^5*U^3 - 443*T^6*U^3 + 156*T^7*U^3 - 
       32*T^8*U^3 + 4*T^9*U^3 - 23*U^4 + 126*T*U^4 - 104*T^2*U^4 - 
       340*T^3*U^4 + 739*T^4*U^4 - 593*T^5*U^4 + 239*T^6*U^4 - 53*T^7*U^4 + 
       9*T^8*U^4 + 31*U^5 - 73*T*U^5 - 131*T^2*U^5 + 503*T^3*U^5 - 
       497*T^4*U^5 + 227*T^5*U^5 - 51*T^6*U^5 + 9*T^7*U^5 - 2*T^8*U^5 - 
       25*U^6 + 10*T*U^6 + 155*T^2*U^6 - 257*T^3*U^6 + 157*T^4*U^6 - 
       47*T^5*U^6 + 11*T^6*U^6 - 4*T^7*U^6 + 11*U^7 + T*U^7 - 55*T^2*U^7 + 
       61*T^3*U^7 - 35*T^4*U^7 + 11*T^5*U^7 - 2*T^6*U^7 - 2*U^8 + 2*T*U^8 + 
       6*T^2*U^8 - 10*T^3*U^8 + 4*T^4*U^8))/((-1 + T)^3*T^3*(-1 + U)^2*U^3*
      (T + U)^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) + 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 6*T - 5*T^2 + T^3 + 10*U - 16*T*U + 17*T^2*U - 
       10*T^3*U - 19*U^2 + 15*T*U^2 - 23*T^2*U^2 + 15*T^3*U^2 + 15*U^3 - 
       10*T*U^3 + 13*T^2*U^3 - 6*T^3*U^3 - U^4 + 13*T*U^4 - 2*T^2*U^4 - 
       5*U^5 - 12*T*U^5 - 2*T^3*U^5 + 2*U^6 + 4*T*U^6))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 6*T - 5*T^2 + T^3 + 10*U - 16*T*U + 17*T^2*U - 
       10*T^3*U - 19*U^2 + 15*T*U^2 - 23*T^2*U^2 + 15*T^3*U^2 + 15*U^3 - 
       10*T*U^3 + 13*T^2*U^3 - 6*T^3*U^3 - U^4 + 13*T*U^4 - 2*T^2*U^4 - 
       5*U^5 - 12*T*U^5 - 2*T^3*U^5 + 2*U^6 + 4*T*U^6))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) + 
    (16*LbL*Nf*(-1 + T + U)*(12*T^2 - 60*T^3 + 124*T^4 - 136*T^5 + 84*T^6 - 
       28*T^7 + 4*T^8 + 3*T*U - 18*T^2*U + 33*T^3*U - 12*T^4*U - 31*T^5*U + 
       42*T^6*U - 21*T^7*U + 4*T^8*U + 48*U^2 - 156*T*U^2 + 187*T^2*U^2 - 
       81*T^3*U^2 + 3*T^4*U^2 - T^5*U^2 - 48*U^3 + 108*T*U^3 - 67*T^2*U^3 - 
       31*T^3*U^3 + 9*T^4*U^3 - 11*T^5*U^3 + 4*T^6*U^3))/
     (3*(-1 + T)^3*T^2*U^3) + (8*(-1 + T + U)*(4*T^2 - 24*T^3 + 57*T^4 - 
       70*T^5 + 50*T^6 - 24*T^7 + 9*T^8 - 2*T^9 + 8*T*U - 64*T^2*U + 
       182*T^3*U - 247*T^4*U + 165*T^5*U - 39*T^6*U - 13*T^7*U + 10*T^8*U - 
       2*T^9*U + 4*U^2 - 56*T*U^2 + 227*T^2*U^2 - 376*T^3*U^2 + 239*T^4*U^2 + 
       31*T^5*U^2 - 115*T^6*U^2 + 59*T^7*U^2 - 17*T^8*U^2 + 4*T^9*U^2 - 
       16*U^3 + 122*T*U^3 - 275*T^2*U^3 + 173*T^3*U^3 + 138*T^4*U^3 - 
       222*T^5*U^3 + 115*T^6*U^3 - 36*T^7*U^3 + 9*T^8*U^3 + 26*U^4 - 
       106*T*U^4 + 65*T^2*U^4 + 173*T^3*U^4 - 248*T^4*U^4 + 123*T^5*U^4 - 
       28*T^6*U^4 + 3*T^7*U^4 - 20*U^5 + 24*T*U^5 + 81*T^2*U^5 - 
       155*T^3*U^5 + 69*T^4*U^5 - 2*T^5*U^5 - 5*T^6*U^5 + 6*U^6 + 8*T*U^6 - 
       38*T^2*U^6 + 16*T^3*U^6 + 3*T^4*U^6 - 3*T^5*U^6))/
     ((-1 + T)^3*T^3*(-1 + U)*U^3*(T + U)^2))*G[{U^(-1), (T + U)^(-1), 0}, 
    1] + ((16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 
       5*T^3*U - 4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 
       4*T^3*U^3 - 12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 25*T^4 + 35*T^5 - 25*T^6 + 7*T^7 - 
       4*T*U + 30*T^2*U - 86*T^3*U + 133*T^4*U - 112*T^5*U + 43*T^6*U - 
       4*T^7*U - 2*U^2 + 30*T*U^2 - 132*T^2*U^2 + 262*T^3*U^2 - 253*T^4*U^2 + 
       111*T^5*U^2 - 15*T^6*U^2 - T^7*U^2 + 10*U^3 - 78*T*U^3 + 252*T^2*U^3 - 
       370*T^3*U^3 + 239*T^4*U^3 - 54*T^5*U^3 + 7*T^6*U^3 - 4*T^7*U^3 - 
       19*U^4 + 99*T*U^4 - 249*T^2*U^4 + 289*T^3*U^4 - 142*T^4*U^4 + 
       36*T^5*U^4 - 18*T^6*U^4 + 4*T^7*U^4 + 15*U^5 - 66*T*U^5 + 
       143*T^2*U^5 - 148*T^3*U^5 + 72*T^4*U^5 - 28*T^5*U^5 + 8*T^6*U^5 - 
       U^6 + 21*T*U^6 - 57*T^2*U^6 + 61*T^3*U^6 - 32*T^4*U^6 + 8*T^5*U^6 - 
       5*U^7 - 2*T*U^7 + 21*T^2*U^7 - 20*T^3*U^7 + 8*T^4*U^7 + 2*U^8 - 
       6*T^2*U^8 + 4*T^3*U^8))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((16*(-1 + T + U)*(2*T^4 - 12*T^5 + 33*T^6 - 54*T^7 + 56*T^8 - 36*T^9 + 
       13*T^10 - 2*T^11 + 8*T^3*U - 60*T^4*U + 180*T^5*U - 275*T^6*U + 
       219*T^7*U - 77*T^8*U + 3*T^9*U + 2*T^11*U + 12*T^2*U^2 - 120*T^3*U^2 + 
       391*T^4*U^2 - 507*T^5*U^2 + 56*T^6*U^2 + 564*T^7*U^2 - 646*T^8*U^2 + 
       312*T^9*U^2 - 68*T^10*U^2 + 6*T^11*U^2 + 8*T*U^3 - 120*T^2*U^3 + 
       560*T^3*U^3 - 800*T^4*U^3 - 507*T^5*U^3 + 2674*T^6*U^3 - 
       3168*T^7*U^3 + 1839*T^8*U^3 - 560*T^9*U^3 + 90*T^10*U^3 - 
       10*T^11*U^3 + 2*U^4 - 60*T*U^4 + 391*T^2*U^4 - 800*T^3*U^4 - 
       656*T^4*U^4 + 4591*T^5*U^4 - 6739*T^6*U^4 + 4709*T^7*U^4 - 
       1762*T^8*U^4 + 383*T^9*U^4 - 57*T^10*U^4 + 4*T^11*U^4 - 12*U^5 + 
       180*T*U^5 - 507*T^2*U^5 - 507*T^3*U^5 + 4591*T^4*U^5 - 8414*T^5*U^5 + 
       7130*T^6*U^5 - 3082*T^7*U^5 + 719*T^8*U^5 - 134*T^9*U^5 + 
       18*T^10*U^5 + 33*U^6 - 275*T*U^6 + 56*T^2*U^6 + 2674*T^3*U^6 - 
       6739*T^4*U^6 + 7130*T^5*U^6 - 3764*T^6*U^6 + 974*T^7*U^6 - 
       139*T^8*U^6 + 34*T^9*U^6 - 2*T^10*U^6 - 54*U^7 + 219*T*U^7 + 
       564*T^2*U^7 - 3168*T^3*U^7 + 4709*T^4*U^7 - 3082*T^5*U^7 + 
       974*T^6*U^7 - 176*T^7*U^7 + 40*T^8*U^7 - 8*T^9*U^7 + 56*U^8 - 
       77*T*U^8 - 646*T^2*U^8 + 1839*T^3*U^8 - 1762*T^4*U^8 + 719*T^5*U^8 - 
       139*T^6*U^8 + 40*T^7*U^8 - 12*T^8*U^8 - 36*U^9 + 3*T*U^9 + 
       312*T^2*U^9 - 560*T^3*U^9 + 383*T^4*U^9 - 134*T^5*U^9 + 34*T^6*U^9 - 
       8*T^7*U^9 + 13*U^10 - 68*T^2*U^10 + 90*T^3*U^10 - 57*T^4*U^10 + 
       18*T^5*U^10 - 2*T^6*U^10 - 2*U^11 + 2*T*U^11 + 6*T^2*U^11 - 
       10*T^3*U^11 + 4*T^4*U^11))/((-1 + T)^3*T^3*(-1 + U)^3*U^3*(T + U)^4) + 
    (16*LbL*Nf*(-1 + T + U)*(8*T^4 - 56*T^5 + 168*T^6 - 280*T^7 + 280*T^8 - 
       168*T^9 + 56*T^10 - 8*T^11 + 16*T^3*U - 214*T^4*U + 820*T^5*U - 
       1538*T^6*U + 1688*T^7*U - 1178*T^8*U + 532*T^9*U - 142*T^10*U + 
       16*T^11*U + 16*T^2*U^2 - 368*T^3*U^2 + 1706*T^4*U^2 - 3677*T^5*U^2 + 
       4489*T^6*U^2 - 3418*T^7*U^2 + 1690*T^8*U^2 - 512*T^9*U^2 + 
       74*T^10*U^2 + 16*T*U^3 - 368*T^2*U^3 + 2120*T^3*U^3 - 5355*T^4*U^3 + 
       7286*T^5*U^3 - 5794*T^6*U^3 + 2872*T^7*U^3 - 785*T^8*U^3 + 8*T^9*U^3 + 
       70*T^10*U^3 - 16*T^11*U^3 + 8*U^4 - 214*T*U^4 + 1706*T^2*U^4 - 
       5355*T^3*U^4 + 8446*T^4*U^4 - 7116*T^5*U^4 + 3116*T^6*U^4 - 
       508*T^7*U^4 - 319*T^8*U^4 + 248*T^9*U^4 - 74*T^10*U^4 + 8*T^11*U^4 - 
       56*U^5 + 820*T*U^5 - 3677*T^2*U^5 + 7286*T^3*U^5 - 7116*T^4*U^5 + 
       2952*T^5*U^5 - 35*T^6*U^5 - 542*T^7*U^5 + 368*T^8*U^5 - 124*T^9*U^5 + 
       16*T^10*U^5 + 168*U^6 - 1538*T*U^6 + 4489*T^2*U^6 - 5794*T^3*U^6 + 
       3116*T^4*U^6 - 35*T^5*U^6 - 534*T^6*U^6 + 354*T^7*U^6 - 134*T^8*U^6 + 
       16*T^9*U^6 - 280*U^7 + 1688*T*U^7 - 3418*T^2*U^7 + 2872*T^3*U^7 - 
       508*T^4*U^7 - 542*T^5*U^7 + 354*T^6*U^7 - 136*T^7*U^7 + 24*T^8*U^7 + 
       280*U^8 - 1178*T*U^8 + 1690*T^2*U^8 - 785*T^3*U^8 - 319*T^4*U^8 + 
       368*T^5*U^8 - 134*T^6*U^8 + 24*T^7*U^8 - 168*U^9 + 532*T*U^9 - 
       512*T^2*U^9 + 8*T^3*U^9 + 248*T^4*U^9 - 124*T^5*U^9 + 16*T^6*U^9 + 
       56*U^10 - 142*T*U^10 + 74*T^2*U^10 + 70*T^3*U^10 - 74*T^4*U^10 + 
       16*T^5*U^10 - 8*U^11 + 16*T*U^11 - 16*T^3*U^11 + 8*T^4*U^11))/
     (3*(-1 + T)^3*T^3*(-1 + U)^3*U^3*(T + U)^2))*
   G[{(T + U)^(-1), 0, 0}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
       8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 
       8*T^2*U^2 - 31*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 
       8*T^7*U^2 + 8*T*U^3 - 31*T^2*U^3 + 22*T^3*U^3 - 7*T^5*U^3 + 
       8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
       16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
       29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 
       4*U^8 + 4*T*U^8))/(3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
       2*T^10 + 8*T^3*U - 50*T^4*U + 108*T^5*U - 105*T^6*U + 44*T^7*U - 
       3*T^8*U - 2*T^9*U + 12*T^2*U^2 - 100*T^3*U^2 + 161*T^4*U^2 + 
       69*T^5*U^2 - 388*T^6*U^2 + 382*T^7*U^2 - 172*T^8*U^2 + 42*T^9*U^2 - 
       6*T^10*U^2 + 8*T*U^3 - 100*T^2*U^3 + 296*T^3*U^3 + 107*T^4*U^3 - 
       1204*T^5*U^3 + 1518*T^6*U^3 - 832*T^7*U^3 + 246*T^8*U^3 - 44*T^9*U^3 + 
       4*T^10*U^3 + 2*U^4 - 50*T*U^4 + 161*T^2*U^4 + 107*T^3*U^4 - 
       1450*T^4*U^4 + 2482*T^5*U^4 - 1654*T^6*U^4 + 498*T^7*U^4 - 
       116*T^8*U^4 + 18*T^9*U^4 - 10*U^5 + 108*T*U^5 + 69*T^2*U^5 - 
       1204*T^3*U^5 + 2482*T^4*U^5 - 2124*T^5*U^5 + 726*T^6*U^5 - 
       76*T^7*U^5 + 34*T^8*U^5 - 4*T^9*U^5 + 23*U^6 - 105*T*U^6 - 
       388*T^2*U^6 + 1518*T^3*U^6 - 1654*T^4*U^6 + 726*T^5*U^6 - 
       140*T^6*U^6 + 40*T^7*U^6 - 16*T^8*U^6 - 31*U^7 + 44*T*U^7 + 
       382*T^2*U^7 - 832*T^3*U^7 + 498*T^4*U^7 - 76*T^5*U^7 + 40*T^6*U^7 - 
       24*T^7*U^7 + 25*U^8 - 3*T*U^8 - 172*T^2*U^8 + 246*T^3*U^8 - 
       116*T^4*U^8 + 34*T^5*U^8 - 16*T^6*U^8 - 11*U^9 - 2*T*U^9 + 
       42*T^2*U^9 - 44*T^3*U^9 + 18*T^4*U^9 - 4*T^5*U^9 + 2*U^10 - 
       6*T^2*U^10 + 4*T^3*U^10))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
       44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
       37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 466*T^4*U^3 - 
       234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 56*T*U^4 - 
       400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
       25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 170*T*U^5 + 406*T^2*U^5 - 
       186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 
       84*U^6 + 283*T*U^6 - 212*T^2*U^6 - 43*T^3*U^6 + 24*T^4*U^6 - 
       43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 268*T*U^7 + 17*T^2*U^7 + 
       45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 140*U^8 + 130*T*U^8 + 
       55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 
       38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 
       4*T*U^11))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 5*T^9 - 
       2*T^10 + 8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 155*T^7*U - 
       56*T^8*U + 3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 
       433*T^4*U^2 - 898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 
       40*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 
       1657*T^4*U^3 + 2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 
       319*T^8*U^3 + 62*T^9*U^3 - 10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 
       477*T^2*U^4 - 1698*T^3*U^4 + 3540*T^4*U^4 - 4234*T^5*U^4 + 
       2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 53*T^9*U^4 + 4*T^10*U^4 - 
       12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 2930*T^3*U^5 - 4364*T^4*U^5 + 
       3644*T^5*U^5 - 1541*T^6*U^5 + 353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 
       31*U^6 - 305*T*U^6 + 1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 
       1715*T^5*U^6 + 519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 
       42*U^7 + 293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 
       491*T^5*U^7 - 182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 
       147*T*U^8 + 414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 
       58*T^6*U^8 - 12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 
       162*T^3*U^9 - 115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 
       2*T*U^10 + 26*T^2*U^10 - 39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 
       2*U^11 - 6*T^2*U^11 + 4*T^3*U^11))/((-1 + T)^2*T^3*(-1 + U)^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
       44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
       37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 466*T^4*U^3 - 
       234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 56*T*U^4 - 
       400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
       25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 170*T*U^5 + 406*T^2*U^5 - 
       186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 
       84*U^6 + 283*T*U^6 - 212*T^2*U^6 - 43*T^3*U^6 + 24*T^4*U^6 - 
       43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 268*T*U^7 + 17*T^2*U^7 + 
       45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 140*U^8 + 130*T*U^8 + 
       55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 
       38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 
       4*T*U^11))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 5*T^9 - 
       2*T^10 + 8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 155*T^7*U - 
       56*T^8*U + 3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 
       433*T^4*U^2 - 898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 
       40*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 
       1657*T^4*U^3 + 2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 
       319*T^8*U^3 + 62*T^9*U^3 - 10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 
       477*T^2*U^4 - 1698*T^3*U^4 + 3540*T^4*U^4 - 4234*T^5*U^4 + 
       2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 53*T^9*U^4 + 4*T^10*U^4 - 
       12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 2930*T^3*U^5 - 4364*T^4*U^5 + 
       3644*T^5*U^5 - 1541*T^6*U^5 + 353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 
       31*U^6 - 305*T*U^6 + 1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 
       1715*T^5*U^6 + 519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 
       42*U^7 + 293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 
       491*T^5*U^7 - 182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 
       147*T*U^8 + 414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 
       58*T^6*U^8 - 12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 
       162*T^3*U^9 - 115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 
       2*T*U^10 + 26*T^2*U^10 - 39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 
       2*U^11 - 6*T^2*U^11 + 4*T^3*U^11))/((-1 + T)^2*T^3*(-1 + U)^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 
       283*T^6*U - 268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       44*T^2*U^2 + 208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 
       223*T^2*U^3 - 514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 
       466*T^3*U^4 - 252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 4*T^9 - 
       5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
       293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 
       112*T^3*U^2 + 477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 
       1021*T^7*U^2 + 414*T^8*U^2 - 102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 
       8*T*U^3 - 108*T^2*U^3 + 568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 
       2885*T^6*U^3 + 1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 
       39*T^10*U^3 + 4*T^11*U^3 + 2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 
       1657*T^3*U^4 + 3540*T^4*U^4 - 4364*T^5*U^4 + 3037*T^6*U^4 - 
       1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 19*T^10*U^4 - 10*U^5 + 
       140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 4234*T^4*U^5 + 3644*T^5*U^5 - 
       1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 41*T^9*U^5 - 2*T^10*U^5 + 
       19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 2395*T^3*U^6 + 2720*T^4*U^6 - 
       1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 58*T^8*U^6 - 8*T^9*U^6 - 
       15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 1164*T^3*U^7 - 927*T^4*U^7 + 
       353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 12*T^8*U^7 + U^8 - 56*T*U^8 + 
       220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 119*T^5*U^8 + 47*T^6*U^8 - 
       8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 62*T^3*U^9 - 53*T^4*U^9 + 
       21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 6*T^2*U^10 - 
       10*T^3*U^10 + 4*T^4*U^10))/((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 
       283*T^6*U - 268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       44*T^2*U^2 + 208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 
       223*T^2*U^3 - 514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 
       466*T^3*U^4 - 252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 4*T^9 - 
       5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
       293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 
       112*T^3*U^2 + 477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 
       1021*T^7*U^2 + 414*T^8*U^2 - 102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 
       8*T*U^3 - 108*T^2*U^3 + 568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 
       2885*T^6*U^3 + 1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 
       39*T^10*U^3 + 4*T^11*U^3 + 2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 
       1657*T^3*U^4 + 3540*T^4*U^4 - 4364*T^5*U^4 + 3037*T^6*U^4 - 
       1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 19*T^10*U^4 - 10*U^5 + 
       140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 4234*T^4*U^5 + 3644*T^5*U^5 - 
       1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 41*T^9*U^5 - 2*T^10*U^5 + 
       19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 2395*T^3*U^6 + 2720*T^4*U^6 - 
       1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 58*T^8*U^6 - 8*T^9*U^6 - 
       15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 1164*T^3*U^7 - 927*T^4*U^7 + 
       353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 12*T^8*U^7 + U^8 - 56*T*U^8 + 
       220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 119*T^5*U^8 + 47*T^6*U^8 - 
       8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 62*T^3*U^9 - 53*T^4*U^9 + 
       21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 6*T^2*U^10 - 
       10*T^3*U^10 + 4*T^4*U^10))/((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (16*(-1 + T + U)*(-2 + 6*T - 7*T^2 + 3*T^3 + 6*U - 4*T*U - T^2*U + 
     2*T^3*U - 7*U^2 - T*U^2 + 3*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  ((-16*LbL*Nf*(-1 + T + U)^2*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 - T^2*U + 
       6*T^3*U - 9*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - 2*T^2*U^2 + 5*T^3*U^2 - 
       4*T^4*U^2 + 12*U^3 + 6*T*U^3 + 5*T^2*U^3 + 8*T^3*U^3 - 12*U^4 - 
       9*T*U^4 - 4*T^2*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) - 
    (8*(-1 + T + U)^2*(2 - 8*T + 11*T^2 - 4*T^3 - 3*T^4 + 2*T^5 - 8*U + 
       20*T*U - 18*T^2*U + 6*T^3*U + 11*U^2 - 18*T*U^2 + 10*T^2*U^2 - 
       10*T^3*U^2 + 12*T^4*U^2 - 6*T^5*U^2 - 4*U^3 + 6*T*U^3 - 10*T^2*U^3 + 
       16*T^3*U^3 - 10*T^4*U^3 + 4*T^5*U^3 - 3*U^4 + 12*T^2*U^4 - 
       10*T^3*U^4 + 2*U^5 - 6*T^2*U^5 + 4*T^3*U^5))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (48*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, 0, 0}, 1])/
   (T^3*U) + ((32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (48*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U))/(T^3*U))*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U + 5*U^2 - 3*T*U^2 - 3*U^3)*
    G[{T^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U + 5*U^2 - 3*T*U^2 - 3*U^3)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 6*T*U^2 + 13*U^3 + 
       7*T*U^3))/(T^3*U^3))*G[{T^(-1), 0, U^(-1), 0}, 1] + 
  ((-64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 6*T*U^2 + 13*U^3 + 
       7*T*U^3))/(T^3*U^3))*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((-32*(-1 + T + U)*(-1 + T + T*U))/(T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U))*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-4*T^2 + 4*T^3 + 4*T^3*U - 3*U^2 + 3*T*U^2 + 7*U^3 + 
     4*T*U^3)*G[{T^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + 3*T*U^2 + 5*U^3 + 
     2*T*U^3)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T^3*U) + 
  (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U + U^2 + U^3 + T*U^3)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T^3*U) - (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 6*U^2 + 3*T*U^2 + 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 5*U^2 + 3*T*U^2 + 5*U^3 + 2*T*U^3)*
    G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*
    G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T^3*U) - 
  (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*
    G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T^3*U) + 
  ((-32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) + 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 
       4*T*U^3))/(T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 
       4*T*U^3))/(T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 
    1] + (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T^3*U) + (48*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), 0, 0, 0}, 1])/(T*U^3) + 
  ((32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (48*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U))/(T*U^3))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), 0, T^(-1), 0}, 1] + 
  ((-64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) + 
    (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] - 
  (16*(-1 + T + U)*(-5*T^2 + 3*T^3 + 3*T^2*U + 2*U^2 - 2*U^3 - 2*T*U^3)*
    G[{U^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5*T^2 + 3*T^3 + 3*T^2*U + 2*U^2 - 2*U^3 - 2*T*U^3)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((-32*(-1 + T + U)*(-1 + U + T*U))/(T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3))*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-3*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - 4*U^2 + 4*U^3 + 
     4*T*U^3)*G[{U^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-T^2 + 5*T^3 + 3*T^2*U + 2*T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/(T*U^3) + 
  (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) - 
  (32*(-1 + T + U)*(T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U^3) - (32*(-1 + T + U)*(-6*T^2 + 6*T^3 + 3*T^2*U + 3*T^3*U - 2*U^2 + 
     2*U^3 + 2*T*U^3)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-5*T^2 + 5*T^3 + 3*T^2*U + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  ((-32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) + 
    (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 
    1] + (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*
    G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T*U^3) - 
  (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*
    G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/(T*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  (64*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^3*U^3) - 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^3*U^3) + 
  Pi^2*((8*LbL*Nf*(-1 + T + U)*(-8 + 26*T - 31*T^2 + 13*T^3 + 8*U - 18*T*U + 
       11*T^2*U + 5*T^3*U))/(3*(-1 + T)^3*T^2*U) - 
    (4*(-1 + T + U)*(64*T - 256*T^2 + 384*T^3 - 256*T^4 + 64*T^5 + 28*U - 
       215*T*U + 541*T^2*U - 609*T^3*U + 317*T^4*U - 62*T^5*U - 84*U^2 + 
       311*T*U^2 - 426*T^2*U^2 + 222*T^3*U^2 - 4*T^4*U^2 - 23*T^5*U^2 + 
       84*U^3 - 221*T*U^3 + 185*T^2*U^3 - 21*T^3*U^3 - 27*T^4*U^3 + 
       8*T^5*U^3 - 28*U^4 + 61*T*U^4 - 32*T^2*U^4 - 12*T^3*U^4 + 6*T^4*U^4 + 
       T^5*U^4))/(3*(-1 + T)^3*T^2*(-1 + U)^2*U^2))*Log[T] + 
  ((-8*Nf*(-38*T + 76*T^2 - 38*T^3 - 26*U + 159*T*U - 158*T^2*U + 25*T^3*U + 
       59*U^2 - 178*T*U^2 + 31*T^2*U^2 + 38*T^3*U^2 - 34*U^3 + 25*T*U^3 + 
       76*T^2*U^3 - 5*U^4 + 32*T*U^4 + 6*U^5))/(9*T*(-1 + U)^2*U^2*(T + U)) - 
    (2*(90*T^2 - 274*T^3 + 278*T^4 - 94*T^5 + 272*T*U - 991*T^2*U + 
       1239*T^3*U - 585*T^4*U + 65*T^5*U + 38*U^2 - 948*T*U^2 + 
       2004*T^2*U^2 - 1274*T^3*U^2 + 114*T^4*U^2 + 70*T^5*U^2 - 87*U^3 + 
       1103*T*U^3 - 1220*T^2*U^3 - 74*T^3*U^3 + 278*T^4*U^3 + 60*U^4 - 
       448*T*U^4 + 38*T^2*U^4 + 390*T^3*U^4 - 48*T^4*U^4 - 11*U^5 + 
       17*T*U^5 + 42*T^2*U^5 - 48*T^3*U^5 + 4*T*U^6))/
     ((-1 + T)*T*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 72*T*U + 
       206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 206*T*U^2 - 
       320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 2*T^6*U^2 + 
       38*U^3 - 202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 29*T^4*U^3 + 
       4*T^5*U^3 - 42*U^4 + 74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 4*T^4*U^4 + 
       18*U^5 - 6*T*U^5 - 7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 2*T^2*U^6))/
     (3*(-1 + T)*T*(-1 + U)*U^2*(T + U)^2))*Log[T] + 
  Pi^2*((-16*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(-14 + 9*T + 14*U + 5*T*U))/(3*T^3*U))*G[{T^(-1)}, 1]*
   Log[T] - (8*Pi^2*(-1 + T + U)*(-32 + 32*T + 15*U + 17*T*U)*G[{U^(-1)}, 1]*
    Log[T])/(3*T*U^3) + 
  ((16*Nf*(-1 + T + U)*(-19 + 19*T + 44*U - 25*T*U - 28*U^2 - 16*T*U^2 + 
       3*U^3 + 25*T*U^3))/(9*T*(-1 + U)^2*U^3) + 
    (16*LbL*Nf*(12*T^2 - 58*T^3 + 116*T^4 - 124*T^5 + 76*T^6 - 26*T^7 + 
       4*T^8 - 43*T^2*U + 183*T^3*U - 309*T^4*U + 272*T^5*U - 138*T^6*U + 
       39*T^7*U - 4*T^8*U - 24*U^2 + 107*T*U^2 - 118*T^2*U^2 - 101*T^3*U^2 + 
       274*T^4*U^2 - 184*T^5*U^2 + 44*T^6*U^2 + 6*T^7*U^2 - 4*T^8*U^2 + 
       92*U^3 - 327*T*U^3 + 355*T^2*U^3 - 42*T^3*U^3 - 76*T^4*U^3 - 
       16*T^5*U^3 + 53*T^6*U^3 - 25*T^7*U^3 + 4*T^8*U^3 - 124*U^4 + 
       327*T*U^4 - 212*T^2*U^4 - 13*T^3*U^4 - 41*T^4*U^4 + 78*T^5*U^4 - 
       39*T^6*U^4 + 6*T^7*U^4 + 56*U^5 - 76*T*U^5 - 49*T^2*U^5 + 20*T^3*U^5 + 
       63*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 16*U^6 - 60*T*U^6 + 
       59*T^2*U^6 + 32*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 20*U^7 + 
       33*T*U^7 - 19*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 4*T^2*U^8 + 
       4*T^3*U^8))/(3*(-1 + T)^2*T^2*(-1 + U)*U^3*(T + U)) + 
    (4*(-4*T^3 + 47*T^4 - 152*T^5 + 214*T^6 - 140*T^7 + 35*T^8 - 12*T^2*U + 
       173*T^3*U - 675*T^4*U + 1150*T^5*U - 946*T^6*U + 349*T^7*U - 
       39*T^8*U - 12*T*U^2 + 121*T^2*U^2 - 803*T^3*U^2 + 2076*T^4*U^2 - 
       2365*T^5*U^2 + 1167*T^6*U^2 - 162*T^7*U^2 - 22*T^8*U^2 - 4*U^3 + 
       127*T*U^3 - 483*T^2*U^3 + 1434*T^3*U^3 - 2338*T^4*U^3 + 1545*T^5*U^3 - 
       144*T^6*U^3 - 156*T^7*U^3 + 11*T^8*U^3 - 12*U^4 - 233*T*U^4 + 
       608*T^2*U^4 - 846*T^3*U^4 + 619*T^4*U^4 + 189*T^5*U^4 - 437*T^6*U^4 + 
       90*T^7*U^4 + 22*T^8*U^4 + 114*U^5 - 88*T*U^5 + 118*T^2*U^5 - 
       481*T^3*U^5 + 552*T^4*U^5 - 305*T^5*U^5 + 112*T^6*U^5 + 2*T^7*U^5 - 
       258*U^6 + 599*T*U^6 - 715*T^2*U^6 + 677*T^3*U^6 - 219*T^4*U^6 - 
       80*T^5*U^6 - 28*T^6*U^6 + 24*T^7*U^6 + 270*U^7 - 589*T*U^7 + 
       383*T^2*U^7 - 47*T^3*U^7 - 69*T^4*U^7 - 20*T^5*U^7 + 48*T^6*U^7 - 
       138*U^8 + 220*T*U^8 + 2*T^2*U^8 - 122*T^3*U^8 + 14*T^4*U^8 + 
       24*T^5*U^8 + 28*U^9 - 24*T*U^9 - 22*T^2*U^9 + 26*T^3*U^9))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^3*(T + U)^3))*G[{U^(-1)}, 1]*Log[T] + 
  ((-16*Nf*(-1 + T + U)*(-2*T + 4*T^2 - 2*T^3 - 4*U + 13*T*U - 9*T^2*U + 
       T^3*U + 13*U^2 - 18*T*U^2 + T^2*U^2 + 2*T^3*U^2 - 15*U^3 + 4*T*U^3 + 
       6*T^2*U^3 + 8*U^4 + 4*T*U^4 - 2*U^5))/(3*T*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       60*T^2*U + 174*T^3*U - 160*T^4*U + 15*T^5*U + 45*T^6*U - 14*T^7*U - 
       36*T*U^2 + 276*T^2*U^2 - 502*T^3*U^2 + 278*T^4*U^2 + 13*T^5*U^2 - 
       3*T^6*U^2 - 12*T^7*U^2 + 4*T^8*U^2 - 24*U^3 + 222*T*U^3 - 
       620*T^2*U^3 + 602*T^3*U^3 - 92*T^4*U^3 - 32*T^5*U^3 - 24*T^6*U^3 + 
       4*T^7*U^3 + 76*U^4 - 378*T*U^4 + 574*T^2*U^4 - 246*T^3*U^4 - 
       26*T^4*U^4 - 84*U^5 + 247*T*U^5 - 177*T^2*U^5 - 42*T^3*U^5 + 
       20*T^4*U^5 + 36*U^6 - 59*T*U^6 - 3*T^2*U^6 + 12*T^3*U^6 - 4*T^4*U^6 - 
       4*U^7 + 4*T*U^7 + 4*T^2*U^7 - 4*T^3*U^7))/(3*(-1 + T)^2*T^2*(-1 + U)*
      U^2*(T + U)^3) + (4*(-1 + T + U)*(14*T^3 - 56*T^4 + 82*T^5 - 52*T^6 + 
       12*T^7 - 58*T^2*U + 91*T^3*U + 78*T^4*U - 215*T^5*U + 126*T^6*U - 
       22*T^7*U + 52*T*U^2 + 22*T^2*U^2 - 86*T^3*U^2 - 182*T^4*U^2 + 
       248*T^5*U^2 - 46*T^6*U^2 - 10*T^7*U^2 - 20*U^3 - 49*T*U^3 + 
       20*T^2*U^3 - 34*T^3*U^3 + 224*T^4*U^3 - 93*T^5*U^3 - 52*T^6*U^3 + 
       2*T^7*U^3 + 76*U^4 - 152*T*U^4 + 176*T^2*U^4 - 152*T^3*U^4 + 
       36*T^4*U^4 + 16*T^5*U^4 + 4*T^6*U^4 - 110*U^5 + 263*T*U^5 - 
       210*T^2*U^5 + 119*T^3*U^5 - 58*T^4*U^5 + 72*U^6 - 130*T*U^6 + 
       30*T^2*U^6 + 30*T^3*U^6 - 4*T^4*U^6 - 18*U^7 + 16*T*U^7 + 2*T^2*U^7 - 
       2*T^3*U^7))/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  ((-16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
       3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
       T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 10*U - 
       26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 15*U^2 + 18*T*U^2 - 
       6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 5*U^3 + 19*T*U^3 - 
       27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 5*U^4 - 28*T*U^4 + 
       16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 9*T*U^5 - T^2*U^5 - 
       T^4*U^5))/((-1 + T)*T^3*(-1 + U)^2*U^3))*G[{T^(-1), 0}, 1]*Log[T] + 
  ((16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
       3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
       T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 10*U - 
       26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 15*U^2 + 18*T*U^2 - 
       6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 5*U^3 + 19*T*U^3 - 
       27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 5*U^4 - 28*T*U^4 + 
       16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 9*T*U^5 - T^2*U^5 - 
       T^4*U^5))/((-1 + T)*T^3*(-1 + U)^2*U^3))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[T] + ((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (8*(-1 + T + U)*(-2 + 12*T - 25*T^2 + 22*T^3 - 8*T^4 + 4*T^5 - 5*T^6 + 
       2*T^7 + 10*U - 46*T*U + 75*T^2*U - 41*T^3*U - 17*T^4*U + 27*T^5*U - 
       8*T^6*U - 23*U^2 + 56*T*U^2 - 16*T^2*U^2 - 70*T^3*U^2 + 99*T^4*U^2 - 
       68*T^5*U^2 + 28*T^6*U^2 - 6*T^7*U^2 + 31*U^3 - 11*T*U^3 - 
       141*T^2*U^3 + 203*T^3*U^3 - 132*T^4*U^3 + 58*T^5*U^3 - 20*T^6*U^3 + 
       4*T^7*U^3 - 25*U^4 - 20*T*U^4 + 163*T^2*U^4 - 149*T^3*U^4 + 
       58*T^4*U^4 - 15*T^5*U^4 + 4*T^6*U^4 + 11*U^5 + 7*T*U^5 - 62*T^2*U^5 + 
       47*T^3*U^5 - 10*T^4*U^5 - T^6*U^5 - 2*U^6 + 2*T*U^6 + 6*T^2*U^6 - 
       10*T^3*U^6 + 4*T^4*U^6))/((-1 + T)^3*T^3*(-1 + U)^2*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 28*T^3 - 84*T^4 + 140*T^5 - 140*T^6 + 
       84*T^7 - 28*T^8 + 4*T^9 + 6*T^2*U - 26*T^3*U + 39*T^4*U - 12*T^5*U - 
       32*T^6*U + 42*T^7*U - 21*T^8*U + 4*T^9*U - 4*U^2 + 63*T*U^2 - 
       177*T^2*U^2 + 200*T^3*U^2 - 84*T^4*U^2 + 3*T^5*U^2 - T^6*U^2 + 
       16*U^3 - 101*T*U^3 + 172*T^2*U^3 - 102*T^3*U^3 - 20*T^4*U^3 + 
       5*T^5*U^3 - 10*T^6*U^3 + 4*T^7*U^3 - 24*U^4 + 69*T*U^4 - 63*T^2*U^4 + 
       11*T^3*U^4 + 15*T^4*U^4 - 12*T^5*U^4 + 4*T^6*U^4 + 16*U^5 - 39*T*U^5 + 
       21*T^2*U^5 + 11*T^3*U^5 - 9*T^4*U^5 - 4*U^6 + 8*T*U^6 - 8*T^3*U^6 + 
       4*T^4*U^6))/(3*(-1 + T)^3*T^3*U^3))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((-32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) + 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 6*T - 5*T^2 + T^3 + 10*U - 16*T*U + 17*T^2*U - 
       10*T^3*U - 19*U^2 + 15*T*U^2 - 23*T^2*U^2 + 15*T^3*U^2 + 15*U^3 - 
       10*T*U^3 + 13*T^2*U^3 - 6*T^3*U^3 - U^4 + 13*T*U^4 - 2*T^2*U^4 - 
       5*U^5 - 12*T*U^5 - 2*T^3*U^5 + 2*U^6 + 4*T*U^6))/(T^3*(-1 + U)^2*U^3))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (16*LbL*Nf*(-1 + U)*(-1 + T + U)*(-4*T^2 + 4*T^3 - T^2*U + 5*T^3*U - 
       4*U^2 + 3*T*U^2 - T^2*U^2 + 5*T^3*U^2 + 12*U^3 - 2*T*U^3 + 4*T^3*U^3 - 
       12*U^4 - 5*T*U^4 + 4*U^5 + 4*T*U^5))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 22*T^4 + 26*T^5 - 16*T^6 + 4*T^7 - 
       4*T*U + 30*T^2*U - 80*T^3*U + 121*T^4*U - 113*T^5*U + 57*T^6*U - 
       11*T^7*U - 2*U^2 + 30*T*U^2 - 121*T^2*U^2 + 241*T^3*U^2 - 
       281*T^4*U^2 + 199*T^5*U^2 - 79*T^6*U^2 + 13*T^7*U^2 + 10*U^3 - 
       76*T*U^3 + 224*T^2*U^3 - 357*T^3*U^3 + 334*T^4*U^3 - 179*T^5*U^3 + 
       49*T^6*U^3 - 4*T^7*U^3 - 19*U^4 + 91*T*U^4 - 216*T^2*U^4 + 
       290*T^3*U^4 - 212*T^4*U^4 + 78*T^5*U^4 - 13*T^6*U^4 + T^7*U^4 + 
       15*U^5 - 54*T*U^5 + 116*T^2*U^5 - 142*T^3*U^5 + 83*T^4*U^5 - 
       23*T^5*U^5 + 4*T^6*U^5 - T^7*U^5 - U^6 + 13*T*U^6 - 45*T^2*U^6 + 
       59*T^3*U^6 - 33*T^4*U^6 + 9*T^5*U^6 - 2*T^6*U^6 - 5*U^7 + 20*T^2*U^7 - 
       23*T^3*U^7 + 10*T^4*U^7 - T^5*U^7 + 2*U^8 - 6*T^2*U^8 + 4*T^3*U^8))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{U^(-1), (T + U)^(-1)}, 1]*
   Log[T] + ((8*(-1 + T + U)*(-2*T^4 + 12*T^5 - 33*T^6 + 54*T^7 - 56*T^8 + 
       36*T^9 - 13*T^10 + 2*T^11 - 8*T^3*U + 54*T^4*U - 144*T^5*U + 
       205*T^6*U - 173*T^7*U + 83*T^8*U - 11*T^9*U - 10*T^10*U + 4*T^11*U - 
       12*T^2*U^2 + 96*T^3*U^2 - 223*T^4*U^2 + 160*T^5*U^2 + 93*T^6*U^2 - 
       218*T^7*U^2 + 162*T^8*U^2 - 78*T^9*U^2 + 20*T^10*U^2 - 8*T*U^3 + 
       84*T^2*U^3 - 248*T^3*U^3 + 161*T^4*U^3 + 311*T^5*U^3 - 534*T^6*U^3 + 
       322*T^7*U^3 - 130*T^8*U^3 + 40*T^9*U^3 - 2*T^10*U^3 - 2*U^4 + 
       36*T*U^4 - 103*T^2*U^4 - 94*T^3*U^4 + 712*T^4*U^4 - 1006*T^5*U^4 + 
       585*T^6*U^4 - 180*T^7*U^4 + 44*T^8*U^4 - 8*T^9*U^4 + 6*U^5 - 
       48*T*U^5 - 17*T^2*U^5 + 425*T^3*U^5 - 697*T^4*U^5 + 381*T^5*U^5 - 
       98*T^6*U^5 + 36*T^7*U^5 - 12*T^8*U^5 - 9*U^6 + 20*T*U^6 + 
       105*T^2*U^6 - 290*T^3*U^6 + 224*T^4*U^6 - 86*T^5*U^6 + 28*T^6*U^6 - 
       8*T^7*U^6 + 7*U^7 + T*U^7 - 40*T^2*U^7 + 56*T^3*U^7 - 42*T^4*U^7 + 
       16*T^5*U^7 - 2*T^6*U^7 - 2*U^8 + 2*T*U^8 + 6*T^2*U^8 - 10*T^3*U^8 + 
       4*T^4*U^8))/((-1 + T)^3*T^3*U^3*(T + U)^4) + 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 59*T^4*U - 182*T^5*U + 
       301*T^6*U - 280*T^7*U + 133*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       8*T^2*U^2 + 76*T^3*U^2 - 220*T^4*U^2 + 298*T^5*U^2 - 188*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 8*T*U^3 + 
       100*T^2*U^3 - 304*T^3*U^3 + 380*T^4*U^3 - 180*T^5*U^3 - 28*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 71*T*U^4 - 277*T^2*U^4 + 
       412*T^3*U^4 - 246*T^4*U^4 + 4*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((-16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 28*T^5 - 84*T^6 + 140*T^7 - 140*T^8 + 
       84*T^9 - 28*T^10 + 4*T^11 - 8*T^3*U + 56*T^4*U - 170*T^5*U + 
       283*T^6*U - 268*T^7*U + 130*T^8*U - 14*T^9*U - 13*T^10*U + 4*T^11*U - 
       44*T^2*U^2 + 208*T^3*U^2 - 400*T^4*U^2 + 406*T^5*U^2 - 212*T^6*U^2 + 
       17*T^7*U^2 + 55*T^8*U^2 - 38*T^9*U^2 + 8*T^10*U^2 - 32*T*U^3 + 
       223*T^2*U^3 - 514*T^3*U^3 + 512*T^4*U^3 - 186*T^5*U^3 - 43*T^6*U^3 + 
       45*T^7*U^3 - 31*T^8*U^3 + 8*T^9*U^3 - 4*U^4 + 95*T*U^4 - 343*T^2*U^4 + 
       466*T^3*U^4 - 252*T^4*U^4 - 2*T^5*U^4 + 24*T^6*U^4 - 32*T^7*U^4 + 
       12*T^8*U^4 + 16*U^5 - 125*T*U^5 + 272*T^2*U^5 - 234*T^3*U^5 + 
       38*T^4*U^5 + 46*T^5*U^5 - 43*T^6*U^5 + 12*T^7*U^5 - 24*U^6 + 
       101*T*U^6 - 145*T^2*U^6 + 61*T^3*U^6 + 37*T^4*U^6 - 38*T^5*U^6 + 
       8*T^6*U^6 + 16*U^7 - 47*T*U^7 + 37*T^2*U^7 + 11*T^3*U^7 - 25*T^4*U^7 + 
       8*T^5*U^7 - 4*U^8 + 8*T*U^8 - 8*T^3*U^8 + 4*T^4*U^8))/
     (3*(-1 + T)^3*T^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 12*T^5 + 31*T^6 - 42*T^7 + 28*T^8 - 4*T^9 - 
       5*T^10 + 2*T^11 + 8*T^3*U - 58*T^4*U + 180*T^5*U - 305*T^6*U + 
       293*T^7*U - 147*T^8*U + 27*T^9*U + 2*T^10*U + 12*T^2*U^2 - 
       112*T^3*U^2 + 477*T^4*U^2 - 1089*T^5*U^2 + 1401*T^6*U^2 - 
       1021*T^7*U^2 + 414*T^8*U^2 - 102*T^9*U^2 + 26*T^10*U^2 - 6*T^11*U^2 + 
       8*T*U^3 - 108*T^2*U^3 + 568*T^3*U^3 - 1698*T^4*U^3 + 2930*T^5*U^3 - 
       2885*T^6*U^3 + 1618*T^7*U^3 - 564*T^8*U^3 + 162*T^9*U^3 - 
       39*T^10*U^3 + 4*T^11*U^3 + 2*U^4 - 52*T*U^4 + 433*T^2*U^4 - 
       1657*T^3*U^4 + 3540*T^4*U^4 - 4364*T^5*U^4 + 3037*T^6*U^4 - 
       1214*T^7*U^4 + 363*T^8*U^4 - 115*T^9*U^4 + 19*T^10*U^4 - 10*U^5 + 
       140*T*U^5 - 898*T^2*U^5 + 2690*T^3*U^5 - 4234*T^4*U^5 + 3644*T^5*U^5 - 
       1715*T^6*U^5 + 491*T^7*U^5 - 143*T^8*U^5 + 41*T^9*U^5 - 2*T^10*U^5 + 
       19*U^6 - 200*T*U^6 + 1026*T^2*U^6 - 2395*T^3*U^6 + 2720*T^4*U^6 - 
       1541*T^5*U^6 + 519*T^6*U^6 - 182*T^7*U^6 + 58*T^8*U^6 - 8*T^9*U^6 - 
       15*U^7 + 155*T*U^7 - 651*T^2*U^7 + 1164*T^3*U^7 - 927*T^4*U^7 + 
       353*T^5*U^7 - 125*T^6*U^7 + 62*T^7*U^7 - 12*T^8*U^7 + U^8 - 56*T*U^8 + 
       220*T^2*U^8 - 319*T^3*U^8 + 226*T^4*U^8 - 119*T^5*U^8 + 47*T^6*U^8 - 
       8*T^7*U^8 + 5*U^9 + 3*T*U^9 - 40*T^2*U^9 + 62*T^3*U^9 - 53*T^4*U^9 + 
       21*T^5*U^9 - 2*T^6*U^9 - 2*U^10 + 2*T*U^10 + 6*T^2*U^10 - 
       10*T^3*U^10 + 4*T^4*U^10))/((-1 + T)^3*T^3*(-1 + U)^2*U^3*(T + U)^4))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((-8*(-1 + T + U)^2*(-2*T + 8*T^2 - 15*T^3 + 16*T^4 - 9*T^5 + 2*T^6 - 2*U + 
       16*T*U - 31*T^2*U + 26*T^3*U - 11*T^4*U + 2*T^5*U + 8*U^2 - 35*T*U^2 + 
       40*T^2*U^2 - 8*T^3*U^2 - 14*T^4*U^2 + 16*T^5*U^2 - 6*T^6*U^2 - 
       11*U^3 + 34*T*U^3 - 24*T^2*U^3 - 4*T^3*U^3 + 4*T^4*U^3 - 4*T^5*U^3 + 
       4*T^6*U^3 + 4*U^4 - 15*T*U^4 + 14*T^2*U^4 - 4*T^5*U^4 + 3*U^5 + 
       2*T*U^5 - 12*T^2*U^5 + 4*T^3*U^5 + 4*T^4*U^5 - 2*U^6 + 6*T^2*U^6 - 
       4*T^3*U^6))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)) - 
    (16*LbL*Nf*(T - U)*(-1 + T + U)^2*(-4*T^4 + 12*T^5 - 12*T^6 + 4*T^7 - 
       16*T^3*U + 47*T^4*U - 42*T^5*U + 7*T^6*U + 4*T^7*U - 32*T^2*U^2 + 
       79*T^3*U^2 - 62*T^4*U^2 - 3*T^5*U^2 + 12*T^6*U^2 - 16*T*U^3 + 
       79*T^2*U^3 - 56*T^3*U^3 - 8*T^4*U^3 + 20*T^5*U^3 - 4*U^4 + 47*T*U^4 - 
       62*T^2*U^4 - 8*T^3*U^4 + 24*T^4*U^4 + 12*U^5 - 42*T*U^5 - 3*T^2*U^5 + 
       20*T^3*U^5 - 12*U^6 + 7*T*U^6 + 12*T^2*U^6 + 4*U^7 + 4*T*U^7))/
     (3*T^3*U^3*(T + U)^3))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, 0}, 1]*Log[T])/
   (T^3*U) + ((64*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 13*U^2 + 6*T*U^2 + 13*U^3 + 
       7*T*U^3))/(T^3*U^3))*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((48*(-1 + T + U)*(-2 + T + 2*U + T*U))/(T^3*U) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/
   (T^3*U) - (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*
    Log[T])/(T^3*U) + ((-32*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/
     (T^3*U) + (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 7*U^2 + 3*T*U^2 + 
       7*U^3 + 4*T*U^3))/(T^3*U^3))*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*
   Log[T] + (32*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0, 0}, 1]*
    Log[T])/(T*U^3) - (16*(-1 + T + U)*(-5*T^2 + 3*T^3 + 3*T^2*U + 2*U^2 - 
     2*U^3 - 2*T*U^3)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(2*T^2 - U^2 + U^3 + T*U^3)*G[{U^(-1), U^(-1), 0}, 1]*
    Log[T])/(T^3*U^3) - (48*(-1 + T + U)^2*G[{U^(-1), U^(-1), U^(-1)}, 1]*
    Log[T])/(T*U^3) + (16*(-1 + T + U)*(-9 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(-6*T^2 + 6*T^3 + 3*T^2*U + 3*T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-6 + 4*T + 3*U + T*U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 
     1]*Log[T])/(T*U^3) + (32*(-1 + T + U)*(-1 + T + T*U)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 2*T*U^3)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + U + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[T])/(T^3*U) - (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - 2*U^2 + 2*U^3 + 
     2*T*U^3)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + U + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*
    Log[T])/(T^3*U) + 
  ((8*Nf*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2))/
     (3*T*(-1 + U)^2*U^2) + (2*(-1 + T + U)*(20 - 20*T - 37*U + 25*T*U + 
       17*U^2 + 12*T*U^2))/(T*(-1 + U)^2*U^2))*Log[T]^2 + 
  ((-16*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3) - 
    (8*(-1 + T + U)*(-8 + 4*T + 15*U - 6*T*U - 8*U^2 - T*U^2 + U^3 + T*U^3))/
     (T*(-1 + U)^2*U^2))*G[{U^(-1)}, 1]*Log[T]^2 + 
  (8*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0}, 1]*Log[T]^2)/
   (T*U^3) - (8*(-1 + T + U)*(-11 + 7*T + 3*U + 4*T*U)*G[{U^(-1), U^(-1)}, 1]*
    Log[T]^2)/(T*U^3) + 
  Pi^2*((8*LbL*Nf*(-1 + T + U)*(-8 + 8*T + 26*U - 18*T*U - 31*U^2 + 
       11*T*U^2 + 13*U^3 + 5*T*U^3))/(3*T*(-1 + U)^3*U^2) - 
    (4*(-1 + T + U)*(28*T - 84*T^2 + 84*T^3 - 28*T^4 + 64*U - 215*T*U + 
       311*T^2*U - 221*T^3*U + 61*T^4*U - 256*U^2 + 541*T*U^2 - 426*T^2*U^2 + 
       185*T^3*U^2 - 32*T^4*U^2 + 384*U^3 - 609*T*U^3 + 222*T^2*U^3 - 
       21*T^3*U^3 - 12*T^4*U^3 - 256*U^4 + 317*T*U^4 - 4*T^2*U^4 - 
       27*T^3*U^4 + 6*T^4*U^4 + 64*U^5 - 62*T*U^5 - 23*T^2*U^5 + 8*T^3*U^5 + 
       T^4*U^5))/(3*(-1 + T)^2*T^2*(-1 + U)^3*U^2))*Log[U] + 
  ((-8*Nf*(-26*T + 59*T^2 - 34*T^3 - 5*T^4 + 6*T^5 - 38*U + 159*T*U - 
       178*T^2*U + 25*T^3*U + 32*T^4*U + 76*U^2 - 158*T*U^2 + 31*T^2*U^2 + 
       76*T^3*U^2 - 38*U^3 + 25*T*U^3 + 38*T^2*U^3))/
     (9*(-1 + T)^2*T^2*U*(T + U)) - 
    (2*(38*T^2 - 87*T^3 + 60*T^4 - 11*T^5 + 272*T*U - 948*T^2*U + 
       1103*T^3*U - 448*T^4*U + 17*T^5*U + 4*T^6*U + 90*U^2 - 991*T*U^2 + 
       2004*T^2*U^2 - 1220*T^3*U^2 + 38*T^4*U^2 + 42*T^5*U^2 - 274*U^3 + 
       1239*T*U^3 - 1274*T^2*U^3 - 74*T^3*U^3 + 390*T^4*U^3 - 48*T^5*U^3 + 
       278*U^4 - 585*T*U^4 + 114*T^2*U^4 + 278*T^3*U^4 - 48*T^4*U^4 - 
       94*U^5 + 65*T*U^5 + 70*T^2*U^5))/((-1 + T)^2*T^2*(-1 + U)*U*
      (T + U)^2) + (16*LbL*Nf*(-12*T^2 + 38*T^3 - 42*T^4 + 18*T^5 - 2*T^6 - 
       72*T*U + 206*T^2*U - 202*T^3*U + 74*T^4*U - 6*T^5*U - 12*U^2 + 
       206*T*U^2 - 320*T^2*U^2 + 120*T^3*U^2 + 2*T^4*U^2 - 7*T^5*U^2 + 
       2*T^6*U^2 + 38*U^3 - 202*T*U^3 + 120*T^2*U^3 + 60*T^3*U^3 - 
       29*T^4*U^3 + 4*T^5*U^3 - 42*U^4 + 74*T*U^4 + 2*T^2*U^4 - 29*T^3*U^4 + 
       4*T^4*U^4 + 18*U^5 - 6*T*U^5 - 7*T^2*U^5 + 4*T^3*U^5 - 2*U^6 + 
       2*T^2*U^6))/(3*(-1 + T)*T^2*(-1 + U)*U*(T + U)^2))*Log[U] - 
  (8*Pi^2*(-1 + T + U)*(-32 + 15*T + 32*U + 17*T*U)*G[{T^(-1)}, 1]*Log[U])/
   (3*T^3*U) + ((16*Nf*(-1 + T + U)*(-19 + 44*T - 28*T^2 + 3*T^3 + 19*U - 
       25*T*U - 16*T^2*U + 25*T^3*U))/(9*(-1 + T)^2*T^3*U) + 
    (16*LbL*Nf*(-24*T^2 + 92*T^3 - 124*T^4 + 56*T^5 + 16*T^6 - 20*T^7 + 
       4*T^8 + 107*T^2*U - 327*T^3*U + 327*T^4*U - 76*T^5*U - 60*T^6*U + 
       33*T^7*U - 4*T^8*U + 12*U^2 - 43*T*U^2 - 118*T^2*U^2 + 355*T^3*U^2 - 
       212*T^4*U^2 - 49*T^5*U^2 + 59*T^6*U^2 - 4*T^8*U^2 - 58*U^3 + 
       183*T*U^3 - 101*T^2*U^3 - 42*T^3*U^3 - 13*T^4*U^3 + 20*T^5*U^3 + 
       32*T^6*U^3 - 19*T^7*U^3 + 4*T^8*U^3 + 116*U^4 - 309*T*U^4 + 
       274*T^2*U^4 - 76*T^3*U^4 - 41*T^4*U^4 + 63*T^5*U^4 - 39*T^6*U^4 + 
       6*T^7*U^4 - 124*U^5 + 272*T*U^5 - 184*T^2*U^5 - 16*T^3*U^5 + 
       78*T^4*U^5 - 42*T^5*U^5 + 10*T^6*U^5 + 76*U^6 - 138*T*U^6 + 
       44*T^2*U^6 + 53*T^3*U^6 - 39*T^4*U^6 + 10*T^5*U^6 - 26*U^7 + 
       39*T*U^7 + 6*T^2*U^7 - 25*T^3*U^7 + 6*T^4*U^7 + 4*U^8 - 4*T*U^8 - 
       4*T^2*U^8 + 4*T^3*U^8))/(3*(-1 + T)*T^3*(-1 + U)^2*U^2*(T + U)) + 
    (4*(-4*T^3 - 12*T^4 + 114*T^5 - 258*T^6 + 270*T^7 - 138*T^8 + 28*T^9 - 
       12*T^2*U + 127*T^3*U - 233*T^4*U - 88*T^5*U + 599*T^6*U - 589*T^7*U + 
       220*T^8*U - 24*T^9*U - 12*T*U^2 + 121*T^2*U^2 - 483*T^3*U^2 + 
       608*T^4*U^2 + 118*T^5*U^2 - 715*T^6*U^2 + 383*T^7*U^2 + 2*T^8*U^2 - 
       22*T^9*U^2 - 4*U^3 + 173*T*U^3 - 803*T^2*U^3 + 1434*T^3*U^3 - 
       846*T^4*U^3 - 481*T^5*U^3 + 677*T^6*U^3 - 47*T^7*U^3 - 122*T^8*U^3 + 
       26*T^9*U^3 + 47*U^4 - 675*T*U^4 + 2076*T^2*U^4 - 2338*T^3*U^4 + 
       619*T^4*U^4 + 552*T^5*U^4 - 219*T^6*U^4 - 69*T^7*U^4 + 14*T^8*U^4 - 
       152*U^5 + 1150*T*U^5 - 2365*T^2*U^5 + 1545*T^3*U^5 + 189*T^4*U^5 - 
       305*T^5*U^5 - 80*T^6*U^5 - 20*T^7*U^5 + 24*T^8*U^5 + 214*U^6 - 
       946*T*U^6 + 1167*T^2*U^6 - 144*T^3*U^6 - 437*T^4*U^6 + 112*T^5*U^6 - 
       28*T^6*U^6 + 48*T^7*U^6 - 140*U^7 + 349*T*U^7 - 162*T^2*U^7 - 
       156*T^3*U^7 + 90*T^4*U^7 + 2*T^5*U^7 + 24*T^6*U^7 + 35*U^8 - 
       39*T*U^8 - 22*T^2*U^8 + 11*T^3*U^8 + 22*T^4*U^8))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^2*(T + U)^3))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((-16*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(3*T*U^3) - 
    (8*(-1 + T + U)*(-14 + 14*T + 9*U + 5*T*U))/(3*T*U^3))*G[{U^(-1)}, 1]*
   Log[U] + ((16*Nf*(-1 + T + U)*(4*T - 13*T^2 + 15*T^3 - 8*T^4 + 2*T^5 + 
       2*U - 13*T*U + 18*T^2*U - 4*T^3*U - 4*T^4*U - 4*U^2 + 9*T*U^2 - 
       T^2*U^2 - 6*T^3*U^2 + 2*U^3 - T*U^3 - 2*T^2*U^3))/
     (3*(-1 + T)^2*T^2*U*(T + U)^2) - 
    (4*(-1 + T + U)*(20*T^3 - 76*T^4 + 110*T^5 - 72*T^6 + 18*T^7 - 52*T^2*U + 
       49*T^3*U + 152*T^4*U - 263*T^5*U + 130*T^6*U - 16*T^7*U + 58*T*U^2 - 
       22*T^2*U^2 - 20*T^3*U^2 - 176*T^4*U^2 + 210*T^5*U^2 - 30*T^6*U^2 - 
       2*T^7*U^2 - 14*U^3 - 91*T*U^3 + 86*T^2*U^3 + 34*T^3*U^3 + 
       152*T^4*U^3 - 119*T^5*U^3 - 30*T^6*U^3 + 2*T^7*U^3 + 56*U^4 - 
       78*T*U^4 + 182*T^2*U^4 - 224*T^3*U^4 - 36*T^4*U^4 + 58*T^5*U^4 + 
       4*T^6*U^4 - 82*U^5 + 215*T*U^5 - 248*T^2*U^5 + 93*T^3*U^5 - 
       16*T^4*U^5 + 52*U^6 - 126*T*U^6 + 46*T^2*U^6 + 52*T^3*U^6 - 
       4*T^4*U^6 - 12*U^7 + 22*T*U^7 + 10*T^2*U^7 - 2*T^3*U^7))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3) - 
    (16*LbL*Nf*(-1 + T + U)*(24*T^3 - 76*T^4 + 84*T^5 - 36*T^6 + 4*T^7 + 
       36*T^2*U - 222*T^3*U + 378*T^4*U - 247*T^5*U + 59*T^6*U - 4*T^7*U + 
       60*T*U^2 - 276*T^2*U^2 + 620*T^3*U^2 - 574*T^4*U^2 + 177*T^5*U^2 + 
       3*T^6*U^2 - 4*T^7*U^2 - 174*T*U^3 + 502*T^2*U^3 - 602*T^3*U^3 + 
       246*T^4*U^3 + 42*T^5*U^3 - 12*T^6*U^3 + 4*T^7*U^3 + 4*U^4 + 
       160*T*U^4 - 278*T^2*U^4 + 92*T^3*U^4 + 26*T^4*U^4 - 20*T^5*U^4 + 
       4*T^6*U^4 - 16*U^5 - 15*T*U^5 - 13*T^2*U^5 + 32*T^3*U^5 + 24*U^6 - 
       45*T*U^6 + 3*T^2*U^6 + 24*T^3*U^6 - 16*U^7 + 14*T*U^7 + 12*T^2*U^7 - 
       4*T^3*U^7 + 4*U^8 - 4*T^2*U^8))/(3*(-1 + T)*T^2*(-1 + U)^2*U^2*
      (T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  ((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(-2 + 10*T - 23*T^2 + 31*T^3 - 25*T^4 + 11*T^5 - 2*T^6 + 
       12*U - 46*T*U + 56*T^2*U - 11*T^3*U - 20*T^4*U + 7*T^5*U + 2*T^6*U - 
       25*U^2 + 75*T*U^2 - 16*T^2*U^2 - 141*T^3*U^2 + 163*T^4*U^2 - 
       62*T^5*U^2 + 6*T^6*U^2 + 22*U^3 - 41*T*U^3 - 70*T^2*U^3 + 
       203*T^3*U^3 - 149*T^4*U^3 + 47*T^5*U^3 - 10*T^6*U^3 - 8*U^4 - 
       17*T*U^4 + 99*T^2*U^4 - 132*T^3*U^4 + 58*T^4*U^4 - 10*T^5*U^4 + 
       4*T^6*U^4 + 4*U^5 + 27*T*U^5 - 68*T^2*U^5 + 58*T^3*U^5 - 15*T^4*U^5 - 
       5*U^6 - 8*T*U^6 + 28*T^2*U^6 - 20*T^3*U^6 + 4*T^4*U^6 - T^5*U^6 + 
       2*U^7 - 6*T^2*U^7 + 4*T^3*U^7))/((-1 + T)^2*T^3*(-1 + U)^3*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^2 + 16*T^3 - 24*T^4 + 16*T^5 - 4*T^6 + 
       63*T^2*U - 101*T^3*U + 69*T^4*U - 39*T^5*U + 8*T^6*U - 4*U^2 + 
       6*T*U^2 - 177*T^2*U^2 + 172*T^3*U^2 - 63*T^4*U^2 + 21*T^5*U^2 + 
       28*U^3 - 26*T*U^3 + 200*T^2*U^3 - 102*T^3*U^3 + 11*T^4*U^3 + 
       11*T^5*U^3 - 8*T^6*U^3 - 84*U^4 + 39*T*U^4 - 84*T^2*U^4 - 20*T^3*U^4 + 
       15*T^4*U^4 - 9*T^5*U^4 + 4*T^6*U^4 + 140*U^5 - 12*T*U^5 + 3*T^2*U^5 + 
       5*T^3*U^5 - 12*T^4*U^5 - 140*U^6 - 32*T*U^6 - T^2*U^6 - 10*T^3*U^6 + 
       4*T^4*U^6 + 84*U^7 + 42*T*U^7 + 4*T^3*U^7 - 28*U^8 - 21*T*U^8 + 
       4*U^9 + 4*T*U^9))/(3*T^3*(-1 + U)^3*U^3))*G[{T^(-1), 0}, 1]*Log[U] + 
  ((-32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) + 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) + 
    (8*(-1 + T + U)*(-2 + 10*T - 19*T^2 + 15*T^3 - T^4 - 5*T^5 + 2*T^6 + 
       6*U - 16*T*U + 15*T^2*U - 10*T^3*U + 13*T^4*U - 12*T^5*U + 4*T^6*U - 
       5*U^2 + 17*T*U^2 - 23*T^2*U^2 + 13*T^3*U^2 - 2*T^4*U^2 + U^3 - 
       10*T*U^3 + 15*T^2*U^3 - 6*T^3*U^3 - 2*T^5*U^3))/((-1 + T)^2*T^3*U^3))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 
       3*T^2*U - 2*T^3*U - 5*T^4*U + 4*T^5*U - 4*U^2 - T*U^2 - T^2*U^2 + 
       4*U^3 + 5*T*U^3 + 5*T^2*U^3 + 4*T^3*U^3))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2*T^2 + 10*T^3 - 19*T^4 + 15*T^5 - T^6 - 5*T^7 + 
       2*T^8 - 4*T*U + 30*T^2*U - 76*T^3*U + 91*T^4*U - 54*T^5*U + 13*T^6*U - 
       2*U^2 + 30*T*U^2 - 121*T^2*U^2 + 224*T^3*U^2 - 216*T^4*U^2 + 
       116*T^5*U^2 - 45*T^6*U^2 + 20*T^7*U^2 - 6*T^8*U^2 + 10*U^3 - 
       80*T*U^3 + 241*T^2*U^3 - 357*T^3*U^3 + 290*T^4*U^3 - 142*T^5*U^3 + 
       59*T^6*U^3 - 23*T^7*U^3 + 4*T^8*U^3 - 22*U^4 + 121*T*U^4 - 
       281*T^2*U^4 + 334*T^3*U^4 - 212*T^4*U^4 + 83*T^5*U^4 - 33*T^6*U^4 + 
       10*T^7*U^4 + 26*U^5 - 113*T*U^5 + 199*T^2*U^5 - 179*T^3*U^5 + 
       78*T^4*U^5 - 23*T^5*U^5 + 9*T^6*U^5 - T^7*U^5 - 16*U^6 + 57*T*U^6 - 
       79*T^2*U^6 + 49*T^3*U^6 - 13*T^4*U^6 + 4*T^5*U^6 - 2*T^6*U^6 + 4*U^7 - 
       11*T*U^7 + 13*T^2*U^7 - 4*T^3*U^7 + T^4*U^7 - T^5*U^7))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[U] + ((8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 5*T^4 + 3*T^5 - 
       8*U + 26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 9*T^5*U + 15*U^2 - 
       33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + T^5*U^2 - 16*U^3 + 
       25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 9*U^4 - 8*T*U^4 - 
       14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 2*U^5 + 6*T^2*U^5 - 
       4*T^3*U^5))/((-1 + T)^2*T^3*(-1 + U)*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
       3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
       4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6))/(3*T^3*U^3))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((-8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 5*T^4 + 3*T^5 - 8*U + 
       26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 9*T^5*U + 15*U^2 - 
       33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + T^5*U^2 - 16*U^3 + 
       25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 9*U^4 - 8*T*U^4 - 
       14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 2*U^5 + 6*T^2*U^5 - 
       4*T^3*U^5))/((-1 + T)^2*T^3*(-1 + U)*U^3) + 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
       3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
       4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6))/(3*T^3*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((8*(-1 + T + U)*(-2*T^4 + 6*T^5 - 9*T^6 + 7*T^7 - 2*T^8 - 8*T^3*U + 
       36*T^4*U - 48*T^5*U + 20*T^6*U + T^7*U + 2*T^8*U - 12*T^2*U^2 + 
       84*T^3*U^2 - 103*T^4*U^2 - 17*T^5*U^2 + 105*T^6*U^2 - 40*T^7*U^2 + 
       6*T^8*U^2 - 8*T*U^3 + 96*T^2*U^3 - 248*T^3*U^3 - 94*T^4*U^3 + 
       425*T^5*U^3 - 290*T^6*U^3 + 56*T^7*U^3 - 10*T^8*U^3 - 2*U^4 + 
       54*T*U^4 - 223*T^2*U^4 + 161*T^3*U^4 + 712*T^4*U^4 - 697*T^5*U^4 + 
       224*T^6*U^4 - 42*T^7*U^4 + 4*T^8*U^4 + 12*U^5 - 144*T*U^5 + 
       160*T^2*U^5 + 311*T^3*U^5 - 1006*T^4*U^5 + 381*T^5*U^5 - 86*T^6*U^5 + 
       16*T^7*U^5 - 33*U^6 + 205*T*U^6 + 93*T^2*U^6 - 534*T^3*U^6 + 
       585*T^4*U^6 - 98*T^5*U^6 + 28*T^6*U^6 - 2*T^7*U^6 + 54*U^7 - 
       173*T*U^7 - 218*T^2*U^7 + 322*T^3*U^7 - 180*T^4*U^7 + 36*T^5*U^7 - 
       8*T^6*U^7 - 56*U^8 + 83*T*U^8 + 162*T^2*U^8 - 130*T^3*U^8 + 
       44*T^4*U^8 - 12*T^5*U^8 + 36*U^9 - 11*T*U^9 - 78*T^2*U^9 + 
       40*T^3*U^9 - 8*T^4*U^9 - 13*U^10 - 10*T*U^10 + 20*T^2*U^10 - 
       2*T^3*U^10 + 2*U^11 + 4*T*U^11))/(T^3*(-1 + U)^3*U^3*(T + U)^4) + 
    (16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 4*T^8 - 
       8*T^3*U + 71*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 8*T^8*U - 
       8*T^2*U^2 + 100*T^3*U^2 - 277*T^4*U^2 + 272*T^5*U^2 - 145*T^6*U^2 + 
       37*T^7*U^2 - 8*T*U^3 + 76*T^2*U^3 - 304*T^3*U^3 + 412*T^4*U^3 - 
       234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 4*U^4 + 59*T*U^4 - 
       220*T^2*U^4 + 380*T^3*U^4 - 246*T^4*U^4 + 38*T^5*U^4 + 37*T^6*U^4 - 
       25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 182*T*U^5 + 298*T^2*U^5 - 
       180*T^3*U^5 + 4*T^4*U^5 + 46*T^5*U^5 - 38*T^6*U^5 + 8*T^7*U^5 - 
       84*U^6 + 301*T*U^6 - 188*T^2*U^6 - 28*T^3*U^6 + 24*T^4*U^6 - 
       43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 280*T*U^7 + 17*T^2*U^7 + 
       45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 140*U^8 + 133*T*U^8 + 
       55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 14*T*U^9 - 
       38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 4*U^11 + 
       4*T*U^11))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*
   Log[U] + ((-16*LbL*Nf*(-1 + T + U)*(-4*T^4 + 16*T^5 - 24*T^6 + 16*T^7 - 
       4*T^8 - 32*T^3*U + 95*T^4*U - 125*T^5*U + 101*T^6*U - 47*T^7*U + 
       8*T^8*U - 44*T^2*U^2 + 223*T^3*U^2 - 343*T^4*U^2 + 272*T^5*U^2 - 
       145*T^6*U^2 + 37*T^7*U^2 - 8*T*U^3 + 208*T^2*U^3 - 514*T^3*U^3 + 
       466*T^4*U^3 - 234*T^5*U^3 + 61*T^6*U^3 + 11*T^7*U^3 - 8*T^8*U^3 - 
       4*U^4 + 56*T*U^4 - 400*T^2*U^4 + 512*T^3*U^4 - 252*T^4*U^4 + 
       38*T^5*U^4 + 37*T^6*U^4 - 25*T^7*U^4 + 4*T^8*U^4 + 28*U^5 - 
       170*T*U^5 + 406*T^2*U^5 - 186*T^3*U^5 - 2*T^4*U^5 + 46*T^5*U^5 - 
       38*T^6*U^5 + 8*T^7*U^5 - 84*U^6 + 283*T*U^6 - 212*T^2*U^6 - 
       43*T^3*U^6 + 24*T^4*U^6 - 43*T^5*U^6 + 8*T^6*U^6 + 140*U^7 - 
       268*T*U^7 + 17*T^2*U^7 + 45*T^3*U^7 - 32*T^4*U^7 + 12*T^5*U^7 - 
       140*U^8 + 130*T*U^8 + 55*T^2*U^8 - 31*T^3*U^8 + 12*T^4*U^8 + 84*U^9 - 
       14*T*U^9 - 38*T^2*U^9 + 8*T^3*U^9 - 28*U^10 - 13*T*U^10 + 8*T^2*U^10 + 
       4*U^11 + 4*T*U^11))/(3*T^3*(-1 + U)^3*U^3*(T + U)^2) - 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 19*T^6 - 15*T^7 + T^8 + 5*T^9 - 
       2*T^10 + 8*T^3*U - 52*T^4*U + 140*T^5*U - 200*T^6*U + 155*T^7*U - 
       56*T^8*U + 3*T^9*U + 2*T^10*U + 12*T^2*U^2 - 108*T^3*U^2 + 
       433*T^4*U^2 - 898*T^5*U^2 + 1026*T^6*U^2 - 651*T^7*U^2 + 220*T^8*U^2 - 
       40*T^9*U^2 + 6*T^10*U^2 + 8*T*U^3 - 112*T^2*U^3 + 568*T^3*U^3 - 
       1657*T^4*U^3 + 2690*T^5*U^3 - 2395*T^6*U^3 + 1164*T^7*U^3 - 
       319*T^8*U^3 + 62*T^9*U^3 - 10*T^10*U^3 + 2*U^4 - 58*T*U^4 + 
       477*T^2*U^4 - 1698*T^3*U^4 + 3540*T^4*U^4 - 4234*T^5*U^4 + 
       2720*T^6*U^4 - 927*T^7*U^4 + 226*T^8*U^4 - 53*T^9*U^4 + 4*T^10*U^4 - 
       12*U^5 + 180*T*U^5 - 1089*T^2*U^5 + 2930*T^3*U^5 - 4364*T^4*U^5 + 
       3644*T^5*U^5 - 1541*T^6*U^5 + 353*T^7*U^5 - 119*T^8*U^5 + 21*T^9*U^5 + 
       31*U^6 - 305*T*U^6 + 1401*T^2*U^6 - 2885*T^3*U^6 + 3037*T^4*U^6 - 
       1715*T^5*U^6 + 519*T^6*U^6 - 125*T^7*U^6 + 47*T^8*U^6 - 2*T^9*U^6 - 
       42*U^7 + 293*T*U^7 - 1021*T^2*U^7 + 1618*T^3*U^7 - 1214*T^4*U^7 + 
       491*T^5*U^7 - 182*T^6*U^7 + 62*T^7*U^7 - 8*T^8*U^7 + 28*U^8 - 
       147*T*U^8 + 414*T^2*U^8 - 564*T^3*U^8 + 363*T^4*U^8 - 143*T^5*U^8 + 
       58*T^6*U^8 - 12*T^7*U^8 - 4*U^9 + 27*T*U^9 - 102*T^2*U^9 + 
       162*T^3*U^9 - 115*T^4*U^9 + 41*T^5*U^9 - 8*T^6*U^9 - 5*U^10 + 
       2*T*U^10 + 26*T^2*U^10 - 39*T^3*U^10 + 19*T^4*U^10 - 2*T^5*U^10 + 
       2*U^11 - 6*T^2*U^11 + 4*T^3*U^11))/((-1 + T)^2*T^3*(-1 + U)^3*U^3*
      (T + U)^4))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((8*(-1 + T + U)^2*(2*T - 8*T^2 + 11*T^3 - 4*T^4 - 3*T^5 + 2*T^6 + 2*U - 
       16*T*U + 35*T^2*U - 34*T^3*U + 15*T^4*U - 2*T^5*U - 8*U^2 + 31*T*U^2 - 
       40*T^2*U^2 + 24*T^3*U^2 - 14*T^4*U^2 + 12*T^5*U^2 - 6*T^6*U^2 + 
       15*U^3 - 26*T*U^3 + 8*T^2*U^3 + 4*T^3*U^3 - 4*T^5*U^3 + 4*T^6*U^3 - 
       16*U^4 + 11*T*U^4 + 14*T^2*U^4 - 4*T^3*U^4 - 4*T^5*U^4 + 9*U^5 - 
       2*T*U^5 - 16*T^2*U^5 + 4*T^3*U^5 + 4*T^4*U^5 - 2*U^6 + 6*T^2*U^6 - 
       4*T^3*U^6))/((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)) + 
    (16*LbL*Nf*(T - U)*(-1 + T + U)^2*(-4*T^4 + 12*T^5 - 12*T^6 + 4*T^7 - 
       16*T^3*U + 47*T^4*U - 42*T^5*U + 7*T^6*U + 4*T^7*U - 32*T^2*U^2 + 
       79*T^3*U^2 - 62*T^4*U^2 - 3*T^5*U^2 + 12*T^6*U^2 - 16*T*U^3 + 
       79*T^2*U^3 - 56*T^3*U^3 - 8*T^4*U^3 + 20*T^5*U^3 - 4*U^4 + 47*T*U^4 - 
       62*T^2*U^4 - 8*T^3*U^4 + 24*T^4*U^4 + 12*U^5 - 42*T*U^5 - 3*T^2*U^5 + 
       20*T^3*U^5 - 12*U^6 + 7*T*U^6 + 12*T^2*U^6 + 4*U^7 + 4*T*U^7))/
     (3*T^3*U^3*(T + U)^3))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (32*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0, 0}, 1]*Log[U])/
   (T^3*U) + (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U + 5*U^2 - 3*T*U^2 - 
     3*U^3)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 7*U^2 + 3*T*U^2 + 7*U^3 + 
     4*T*U^3)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-T^2 + T^3 + T^3*U + 2*U^2)*G[{T^(-1), T^(-1), 0}, 1]*
    Log[U])/(T^3*U^3) - (48*(-1 + T + U)^2*G[{T^(-1), T^(-1), T^(-1)}, 1]*
    Log[U])/(T^3*U) + (16*(-1 + T + U)*(-9 + 3*T + 5*U + 2*T*U)*
    G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - 6*U^2 + 3*T*U^2 + 6*U^3 + 
     3*T*U^3)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-6 + 3*T + 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 
     1]*Log[U])/(T^3*U) + (32*(-1 + T + U)*(-1 + U + T*U)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U) + 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), 0, 0}, 1]*Log[U])/
   (T*U^3) + ((64*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (16*(-1 + T + U)*(-13*T^2 + 13*T^3 + 6*T^2*U + 7*T^3*U - U^2 + U^3 + 
       T*U^3))/(T^3*U^3))*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((48*(-1 + T + U)*(-2 + 2*T + U + T*U))/(T*U^3) - 
    (32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/
   (T*U^3) - (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^3) - 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U^3) + ((-32*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/
     (T*U^3) + (16*(-1 + T + U)*(-7*T^2 + 7*T^3 + 3*T^2*U + 4*T^3*U - U^2 + 
       U^3 + T*U^3))/(T^3*U^3))*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
  (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + U^3 + T*U^3)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + T + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[U])/(T*U^3) - (16*(-1 + T + U)*(-2*T^2 + 2*T^3 + 2*T^3*U - U^2 + 
     U^3 + T*U^3)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T^3*U^3) + 
  (32*(-1 + T + U)*(-1 + T + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U^3) + 
  ((-16*LbL*Nf*(-8*T^3 + 28*T^4 - 36*T^5 + 20*T^6 - 4*T^7 - 5*T^2*U + 
       36*T^3*U - 70*T^4*U + 52*T^5*U - 13*T^6*U - 5*T*U^2 + 22*T^2*U^2 - 
       45*T^3*U^2 + 35*T^4*U^2 + 2*T^5*U^2 - 13*T^6*U^2 + 4*T^7*U^2 - 8*U^3 + 
       36*T*U^3 - 45*T^2*U^3 + 12*T^3*U^3 + 21*T^4*U^3 - 25*T^5*U^3 + 
       6*T^6*U^3 + 28*U^4 - 70*T*U^4 + 35*T^2*U^4 + 21*T^3*U^4 - 24*T^4*U^4 + 
       10*T^5*U^4 - 36*U^5 + 52*T*U^5 + 2*T^2*U^5 - 25*T^3*U^5 + 10*T^4*U^5 + 
       20*U^6 - 13*T*U^6 - 13*T^2*U^6 + 6*T^3*U^6 - 4*U^7 + 4*T^2*U^7))/
     (3*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)) - 
    (8*(2*T^3 - 2*T^4 - 11*T^5 + 25*T^6 - 19*T^7 + 5*T^8 + 6*T^2*U - 
       40*T^3*U + 65*T^4*U - 12*T^5*U - 45*T^6*U + 30*T^7*U - 4*T^8*U + 
       6*T*U^2 - 4*T^2*U^2 + 10*T^3*U^2 - 11*T^4*U^2 - 35*T^5*U^2 + 
       34*T^6*U^2 + 10*T^7*U^2 - 10*T^8*U^2 + 2*U^3 - 40*T*U^3 + 10*T^2*U^3 + 
       124*T^3*U^3 - 169*T^4*U^3 + 98*T^5*U^3 - 34*T^7*U^3 + 12*T^8*U^3 - 
       2*U^4 + 65*T*U^4 - 11*T^2*U^4 - 169*T^3*U^4 + 106*T^4*U^4 + 
       42*T^5*U^4 - 32*T^6*U^4 + 4*T^7*U^4 - 11*U^5 - 12*T*U^5 - 35*T^2*U^5 + 
       98*T^3*U^5 + 42*T^4*U^5 - 88*T^5*U^5 - 12*T^6*U^5 + 12*T^7*U^5 + 
       25*U^6 - 45*T*U^6 + 34*T^2*U^6 - 32*T^4*U^6 - 12*T^5*U^6 + 
       24*T^6*U^6 - 19*U^7 + 30*T*U^7 + 10*T^2*U^7 - 34*T^3*U^7 + 4*T^4*U^7 + 
       12*T^5*U^7 + 5*U^8 - 4*T*U^8 - 10*T^2*U^8 + 12*T^3*U^8))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^3))*Log[T]*Log[U] + 
  ((-16*LbL*Nf*(-1 + T + U)*(4*T^2 - 16*T^3 + 24*T^4 - 16*T^5 + 4*T^6 - 
       3*T^2*U + 5*T^3*U + 3*T^4*U - 9*T^5*U + 4*T^6*U + 4*U^2 - 6*T*U^2 - 
       T^3*U^2 - 4*U^3 + 2*T*U^3 + T^3*U^3 + 4*T^4*U^3))/(3*T^3*U^3) - 
    (8*(-1 + T + U)*(-2 + 8*T - 15*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 10*U - 
       26*T*U + 33*T^2*U - 25*T^3*U + 8*T^4*U - 15*U^2 + 18*T*U^2 - 
       6*T^2*U^2 - 5*T^3*U^2 + 14*T^4*U^2 - 6*T^5*U^2 + 5*U^3 + 19*T*U^3 - 
       27*T^2*U^3 + 18*T^3*U^3 - 15*T^4*U^3 + 4*T^5*U^3 + 5*U^4 - 28*T*U^4 + 
       16*T^2*U^4 - 3*T^3*U^4 + 2*T^4*U^4 - 3*U^5 + 9*T*U^5 - T^2*U^5 - 
       T^4*U^5))/((-1 + T)*T^3*(-1 + U)^2*U^3))*G[{T^(-1)}, 1]*Log[T]*
   Log[U] + ((8*(-1 + T + U)*(2 - 10*T + 15*T^2 - 5*T^3 - 5*T^4 + 3*T^5 - 
       8*U + 26*T*U - 18*T^2*U - 19*T^3*U + 28*T^4*U - 9*T^5*U + 15*U^2 - 
       33*T*U^2 + 6*T^2*U^2 + 27*T^3*U^2 - 16*T^4*U^2 + T^5*U^2 - 16*U^3 + 
       25*T*U^3 + 5*T^2*U^3 - 18*T^3*U^3 + 3*T^4*U^3 + 9*U^4 - 8*T*U^4 - 
       14*T^2*U^4 + 15*T^3*U^4 - 2*T^4*U^4 + T^5*U^4 - 2*U^5 + 6*T^2*U^5 - 
       4*T^3*U^5))/((-1 + T)^2*T^3*(-1 + U)*U^3) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T^2 - 4*T^3 - 6*T^2*U + 2*T^3*U + 4*U^2 - 
       3*T*U^2 - 16*U^3 + 5*T*U^3 - T^2*U^3 + T^3*U^3 + 24*U^4 + 3*T*U^4 + 
       4*T^3*U^4 - 16*U^5 - 9*T*U^5 + 4*U^6 + 4*T*U^6))/(3*T^3*U^3))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((16*LbL*Nf*(-1 + T + U)*(4*T^4 - 16*T^5 + 24*T^6 - 16*T^7 + 4*T^8 + 
       8*T^3*U - 35*T^4*U + 53*T^5*U - 29*T^6*U - T^7*U + 4*T^8*U + 
       8*T^2*U^2 - 28*T^3*U^2 + 34*T^4*U^2 - 11*T^5*U^2 - 14*T^6*U^2 + 
       8*T^7*U^2 + 8*T*U^3 - 28*T^2*U^3 + 16*T^3*U^3 - 7*T^5*U^3 + 
       8*T^6*U^3 + 4*U^4 - 35*T*U^4 + 34*T^2*U^4 + 4*T^4*U^4 + 12*T^5*U^4 - 
       16*U^5 + 53*T*U^5 - 11*T^2*U^5 - 7*T^3*U^5 + 12*T^4*U^5 + 24*U^6 - 
       29*T*U^6 - 14*T^2*U^6 + 8*T^3*U^6 - 16*U^7 - T*U^7 + 8*T^2*U^7 + 
       4*U^8 + 4*T*U^8))/(3*T^3*U^3*(T + U)^2) + 
    (8*(-1 + T + U)*(2*T^4 - 10*T^5 + 23*T^6 - 31*T^7 + 25*T^8 - 11*T^9 + 
       2*T^10 + 8*T^3*U - 50*T^4*U + 118*T^5*U - 141*T^6*U + 92*T^7*U - 
       31*T^8*U + 4*T^9*U + 12*T^2*U^2 - 100*T^3*U^2 + 233*T^4*U^2 - 
       191*T^5*U^2 - 22*T^6*U^2 + 135*T^7*U^2 - 94*T^8*U^2 + 33*T^9*U^2 - 
       6*T^10*U^2 + 8*T*U^3 - 100*T^2*U^3 + 348*T^3*U^3 - 289*T^4*U^3 - 
       344*T^5*U^3 + 727*T^6*U^3 - 500*T^7*U^3 + 189*T^8*U^3 - 42*T^9*U^3 + 
       4*T^10*U^3 + 2*U^4 - 50*T*U^4 + 233*T^2*U^4 - 289*T^3*U^4 - 
       438*T^4*U^4 + 1268*T^5*U^4 - 1036*T^6*U^4 + 411*T^7*U^4 - 
       118*T^8*U^4 + 19*T^9*U^4 - 10*U^5 + 118*T*U^5 - 191*T^2*U^5 - 
       344*T^3*U^5 + 1268*T^4*U^5 - 1336*T^5*U^5 + 603*T^6*U^5 - 
       146*T^7*U^5 + 39*T^8*U^5 - 2*T^9*U^5 + 23*U^6 - 141*T*U^6 - 
       22*T^2*U^6 + 727*T^3*U^6 - 1036*T^4*U^6 + 603*T^5*U^6 - 200*T^6*U^6 + 
       50*T^7*U^6 - 8*T^8*U^6 - 31*U^7 + 92*T*U^7 + 135*T^2*U^7 - 
       500*T^3*U^7 + 411*T^4*U^7 - 146*T^5*U^7 + 50*T^6*U^7 - 12*T^7*U^7 + 
       25*U^8 - 31*T*U^8 - 94*T^2*U^8 + 189*T^3*U^8 - 118*T^4*U^8 + 
       39*T^5*U^8 - 8*T^6*U^8 - 11*U^9 + 4*T*U^9 + 33*T^2*U^9 - 42*T^3*U^9 + 
       19*T^4*U^9 - 2*T^5*U^9 + 2*U^10 - 6*T^2*U^10 + 4*T^3*U^10))/
     ((-1 + T)^2*T^3*(-1 + U)^2*U^3*(T + U)^4))*G[{(T + U)^(-1)}, 1]*Log[T]*
   Log[U] + (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0}, 1]*
    Log[T]*Log[U])/(T^3*U) + (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*
    G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{T^(-1), U^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) - 
  (16*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[T]*Log[U])/(T^3*U) + (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), 0}, 1]*Log[T]*Log[U])/(T*U^3) - 
  (16*(-1 + T + U)*(-T^2 + T^3 + T^3*U - U^2 + U^3 + T*U^3)*
    G[{U^(-1), T^(-1)}, 1]*Log[T]*Log[U])/(T^3*U^3) + 
  (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*
    Log[U])/(T*U^3) - (16*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*
    G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/(T*U^3) + 
  (4*(-1 + T + U)*(-10 + 10*T + 21*U - 11*T*U - 13*U^2 - 2*T*U^2 + 2*U^3 + 
     2*T*U^3)*Log[T]^2*Log[U])/(T*(-1 + U)^2*U^2) + 
  (8*(-1 + T + U)*(-5 + 5*T + 3*U + 2*T*U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/
   (T*U^3) + ((8*Nf*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U))/
     (3*(-1 + T)^2*T^2*U) + (2*(-1 + T + U)*(20 - 37*T + 17*T^2 - 20*U + 
       25*T*U + 12*T^2*U))/((-1 + T)^2*T^2*U))*Log[U]^2 + 
  ((-16*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U) - 
    (8*(-1 + T + U)*(-8 + 15*T - 8*T^2 + T^3 + 4*U - 6*T*U - T^2*U + T^3*U))/
     ((-1 + T)^2*T^2*U))*G[{T^(-1)}, 1]*Log[U]^2 + 
  (8*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1), 0}, 1]*Log[U]^2)/
   (T^3*U) - (8*(-1 + T + U)*(-11 + 3*T + 7*U + 4*T*U)*G[{T^(-1), T^(-1)}, 1]*
    Log[U]^2)/(T^3*U) + (4*(-1 + T + U)*(-10 + 21*T - 13*T^2 + 2*T^3 + 10*U - 
     11*T*U - 2*T^2*U + 2*T^3*U)*Log[T]*Log[U]^2)/((-1 + T)^2*T^2*U) + 
  (8*(-1 + T + U)*(-5 + 3*T + 5*U + 2*T*U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/
   (T^3*U) + ((24*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + 
       T^3*U + 8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (16*Nf*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + T^3*U + 
       8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3))/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)))*Log[\[Mu]\[Mu]] + 
  ((24*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
    (16*Nf*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
       34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
       88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
       54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
       40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
       T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6))/
     (3*(-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((48*(-1 + T + U)*(-1 + U + T*U))/(T^3*U) + 
    (32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U))*G[{T^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((-48*(-1 + T + U)*(-1 + U + T*U))/(T^3*U) - 
    (32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((48*(-1 + T + U)*(-1 + T + T*U))/(T*U^3) + 
    (32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3))*G[{U^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((-48*(-1 + T + U)*(-1 + T + T*U))/(T*U^3) - 
    (32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-24*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2))/
     (T*(-1 + U)^2*U^2) - (16*Nf*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 
       2*T*U^2))/(3*T*(-1 + U)^2*U^2))*Log[T]*Log[\[Mu]\[Mu]] + 
  ((48*(-1 + T + U)*(-1 + T + T*U))/(T*U^3) + 
    (32*Nf*(-1 + T + U)*(-1 + T + T*U))/(3*T*U^3))*G[{U^(-1)}, 1]*Log[T]*
   Log[\[Mu]\[Mu]] + 
  ((-24*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U))/
     ((-1 + T)^2*T^2*U) - (16*Nf*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 
       2*T^2*U))/(3*(-1 + T)^2*T^2*U))*Log[U]*Log[\[Mu]\[Mu]] + 
  ((48*(-1 + T + U)*(-1 + U + T*U))/(T^3*U) + 
    (32*Nf*(-1 + T + U)*(-1 + U + T*U))/(3*T^3*U))*G[{T^(-1)}, 1]*Log[U]*
   Log[\[Mu]\[Mu]] + (8*(4 - 10*T + 8*T^2 - 2*T^3 - 10*U + 16*T*U - 6*T^2*U + 
     T^3*U + 8*U^2 - 6*T*U^2 - 2*T^2*U^2 - 2*U^3 + T*U^3)*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (8*(-1 + T + U)*(-2*T^2 + 8*T^3 - 12*T^4 + 8*T^5 - 2*T^6 - 8*T*U + 
     34*T^2*U - 54*T^3*U + 40*T^4*U - 13*T^5*U + T^6*U - 2*U^2 + 34*T*U^2 - 
     88*T^2*U^2 + 84*T^3*U^2 - 30*T^4*U^2 + T^5*U^2 + 2*T^6*U^2 + 8*U^3 - 
     54*T*U^3 + 84*T^2*U^3 - 34*T^3*U^3 - 8*T^4*U^3 + 4*T^5*U^3 - 12*U^4 + 
     40*T*U^4 - 30*T^2*U^4 - 8*T^3*U^4 + 8*T^4*U^4 + 8*U^5 - 13*T*U^5 + 
     T^2*U^5 + 4*T^3*U^5 - 2*U^6 + T*U^6 + 2*T^2*U^6)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^2) + 
  (16*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/
   (T^3*U) - (16*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T^3*U) + (16*(-1 + T + U)*(-1 + T + T*U)*
    G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (16*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (8*(-1 + T + U)*(2 - 2*T - 3*U + T*U + U^2 + 2*T*U^2)*Log[T]*
    Log[\[Mu]\[Mu]]^2)/(T*(-1 + U)^2*U^2) + 
  (16*(-1 + T + U)*(-1 + T + T*U)*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/
   (T*U^3) - (8*(-1 + T + U)*(2 - 3*T + T^2 - 2*U + T*U + 2*T^2*U)*Log[U]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)^2*T^2*U) + 
  (16*(-1 + T + U)*(-1 + U + T*U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/
   (T^3*U) + ((-48*LbL*Nf*(-1 + T + U)*(8*T - 32*T^2 + 48*T^3 - 32*T^4 + 
       8*T^5 + 8*U - 52*T*U + 127*T^2*U - 145*T^3*U + 80*T^4*U - 18*T^5*U - 
       32*U^2 + 127*T*U^2 - 208*T^2*U^2 + 160*T^3*U^2 - 64*T^4*U^2 + 
       11*T^5*U^2 + 48*U^3 - 145*T*U^3 + 160*T^2*U^3 - 48*T^3*U^3 - 
       2*T^4*U^3 + 5*T^5*U^3 - 32*U^4 + 80*T*U^4 - 64*T^2*U^4 - 2*T^3*U^4 + 
       8*U^5 - 18*T*U^5 + 11*T^2*U^5 + 5*T^3*U^5))/((-1 + T)^3*T^2*(-1 + U)^3*
      U^2) + (8*(-1 + T + U)*(4*T - 16*T^2 + 24*T^3 - 16*T^4 + 4*T^5 + 4*U - 
       2*T*U - 16*T^2*U + 19*T^3*U - 8*T^4*U + 3*T^5*U - 16*U^2 - 16*T*U^2 + 
       154*T^2*U^2 - 180*T^3*U^2 + 101*T^4*U^2 - 31*T^5*U^2 + 24*U^3 + 
       19*T*U^3 - 180*T^2*U^3 + 114*T^3*U^3 - 25*T^4*U^3 + 12*T^5*U^3 - 
       16*U^4 - 8*T*U^4 + 101*T^2*U^4 - 25*T^3*U^4 - 12*T^4*U^4 - 4*T^5*U^4 + 
       4*U^5 + 3*T*U^5 - 31*T^2*U^5 + 12*T^3*U^5 - 4*T^4*U^5 + 4*T^5*U^5))/
     ((-1 + T)^3*T^2*(-1 + U)^3*U^2))*Zeta[3] + 
  ((96*LbL*Nf*(-1 + T + U)*(-4 + 3*T + 4*U + T*U))/(T^3*U) - 
    (16*(-1 + T + U)*(-2 - 3*T + 2*U + 5*T*U))/(T^3*U))*G[{T^(-1)}, 1]*
   Zeta[3] + ((96*LbL*Nf*(-1 + T + U)*(-4 + 4*T + 3*U + T*U))/(T*U^3) - 
    (16*(-1 + T + U)*(-2 + 2*T - 3*U + 5*T*U))/(T*U^3))*G[{U^(-1)}, 1]*
   Zeta[3], (-16*LbL*Nf*(T - U)*(-1 + T + U)*(24 - 22*T + 7*T^2 - 22*U + 
     38*T*U + 2*T^2*U + 7*U^2 + 2*T*U^2))/(3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
  (8*Nf*(T - U)*(-1 + T + U)*(38 - 38*T - 38*U - 12*T*U + 25*T^2*U + 
     25*T*U^2))/(9*(-1 + T)^2*T*(-1 + U)^2*U) + 
  (2*(T - U)*(-1 + T + U)*(20 + 4*T^2 - 24*T^3 + 60*T*U - 162*T^2*U + 
     65*T^3*U + 4*U^2 - 162*T*U^2 + 154*T^2*U^2 - 24*U^3 + 65*T*U^3))/
   ((-1 + T)^2*T*(-1 + U)^2*U*(T + U)) + 
  Pi^2*((-8*LbL*Nf*(T - U)*(-1 + T + U)*(-7 + 17*T - 16*T^2 + 6*T^3 + 17*U - 
       36*T*U + 38*T^2*U - 13*T^3*U - 16*U^2 + 38*T*U^2 - 47*T^2*U^2 + 
       13*T^3*U^2 + 6*U^3 - 13*T*U^3 + 13*T^2*U^3))/
     (3*(-1 + T)^3*T*(-1 + U)^3*U) + 
    (4*(T - U)*(-1 + T + U)*(3 - 17*T + 27*T^2 - 13*T^3 - 17*U + 63*T*U - 
       83*T^2*U + 33*T^3*U + 27*U^2 - 83*T*U^2 + 91*T^2*U^2 - 27*T^3*U^2 - 
       13*U^3 + 33*T*U^3 - 27*T^2*U^3 + 3*T^3*U^3))/
     (3*(-1 + T)^3*T*(-1 + U)^3*U)) + 
  Pi^2*((-16*LbL*Nf*(-1 + T + U)*(1 + 3*U))/(3*T^2*U) - 
    (16*(-1 + T + U)*(5 + 3*U))/(3*T^2*U))*G[{T^(-1)}, 1] + 
  ((16*Nf*(-1 + T + U)*(19 - 44*T + 25*T^2 + 3*T^2*U))/(9*(-1 + T)^2*T^2*U) - 
    (16*LbL*Nf*(-1 + T + U)*(-9*T - 4*T^2 + 33*T^3 - 21*T^4 + T^5 - 3*U + 
       6*T*U + 42*T^2*U - 98*T^3*U + 49*T^4*U - 2*T^5*U + 10*U^2 + 9*T*U^2 - 
       57*T^2*U^2 + 54*T^3*U^2 - 11*T^4*U^2 + T^5*U^2 - 12*U^3 + 26*T*U^3 - 
       3*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 + 6*U^4 - 16*T*U^4 + 5*T^2*U^4 - 
       T^3*U^4 - U^5 + 2*T*U^5 - T^2*U^5))/(3*(-1 + T)*T^2*(-1 + U)^2*U*
      (T + U)) - (4*(-1 + T + U)*(-107*T^3 + 266*T^4 - 195*T^5 + 30*T^6 + 
       6*T^7 - 97*T^2*U + 322*T^3*U - 401*T^4*U + 237*T^5*U - 70*T^6*U + 
       2*T^7*U - 161*T*U^2 + 490*T^2*U^2 - 396*T^3*U^2 - 39*T^4*U^2 + 
       71*T^5*U^2 + 28*T^6*U^2 - 27*U^3 + 334*T*U^3 - 640*T^2*U^3 + 
       223*T^3*U^3 + 249*T^4*U^3 - 137*T^5*U^3 + 12*T^6*U^3 + 44*U^4 - 
       169*T*U^4 + 151*T^2*U^4 + 51*T^3*U^4 - 63*T^4*U^4 - 7*U^5 - 40*T*U^5 + 
       121*T^2*U^5 - 69*T^3*U^5 - 12*T^4*U^5 - 10*U^6 + 28*T*U^6 - 
       25*T^2*U^6))/((-1 + T)^2*T^2*(-1 + U)^2*U*(T + U)^3))*G[{T^(-1)}, 1] + 
  Pi^2*((16*LbL*Nf*(1 + 3*T)*(-1 + T + U))/(3*T*U^2) + 
    (16*(5 + 3*T)*(-1 + T + U))/(3*T*U^2))*G[{U^(-1)}, 1] + 
  ((-16*Nf*(-1 + T + U)*(19 - 44*U + 25*U^2 + 3*T*U^2))/
     (9*T*(-1 + U)^2*U^2) - (16*LbL*Nf*(-1 + T + U)*(3*T - 10*T^2 + 12*T^3 - 
       6*T^4 + T^5 + 9*U - 6*T*U - 9*T^2*U - 26*T^3*U + 16*T^4*U - 2*T^5*U + 
       4*U^2 - 42*T*U^2 + 57*T^2*U^2 + 3*T^3*U^2 - 5*T^4*U^2 + T^5*U^2 - 
       33*U^3 + 98*T*U^3 - 54*T^2*U^3 + 6*T^3*U^3 + T^4*U^3 + 21*U^4 - 
       49*T*U^4 + 11*T^2*U^4 - T^3*U^4 - U^5 + 2*T*U^5 - T^2*U^5))/
     (3*(-1 + T)^2*T*(-1 + U)*U^2*(T + U)) - 
    (4*(-1 + T + U)*(27*T^3 - 44*T^4 + 7*T^5 + 10*T^6 + 161*T^2*U - 
       334*T^3*U + 169*T^4*U + 40*T^5*U - 28*T^6*U + 97*T*U^2 - 490*T^2*U^2 + 
       640*T^3*U^2 - 151*T^4*U^2 - 121*T^5*U^2 + 25*T^6*U^2 + 107*U^3 - 
       322*T*U^3 + 396*T^2*U^3 - 223*T^3*U^3 - 51*T^4*U^3 + 69*T^5*U^3 - 
       266*U^4 + 401*T*U^4 + 39*T^2*U^4 - 249*T^3*U^4 + 63*T^4*U^4 + 
       12*T^5*U^4 + 195*U^5 - 237*T*U^5 - 71*T^2*U^5 + 137*T^3*U^5 - 30*U^6 + 
       70*T*U^6 - 28*T^2*U^6 - 12*T^3*U^6 - 6*U^7 - 2*T*U^7))/
     ((-1 + T)^2*T*(-1 + U)^2*U^2*(T + U)^3))*G[{U^(-1)}, 1] + 
  ((-8*(T - U)*(-1 + T + U)*(3 - 6*T - 6*T^2 + 14*T^3 - 5*T^4 - 6*U - 9*T*U + 
       39*T^2*U - 21*T^3*U + T^4*U - 6*U^2 + 39*T*U^2 - 30*T^2*U^2 + 
       2*T^3*U^2 + 14*U^3 - 21*T*U^3 + 2*T^2*U^3 - 5*U^4 + T*U^4))/
     ((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2) + 
    (16*LbL*Nf*(T - U)*(-1 + T + U)*(-4 + 14*T - 18*T^2 + 13*T^3 - 5*T^4 + 
       14*U - 44*T*U + 59*T^2*U - 46*T^3*U + 11*T^4*U - 18*U^2 + 59*T*U^2 - 
       86*T^2*U^2 + 39*T^3*U^2 + 13*U^3 - 46*T*U^3 + 39*T^2*U^3 - 5*U^4 + 
       11*T*U^4))/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^2))*
   G[{(T + U)^(-1)}, 1] + 
  ((-8*(-1 + T + U)*(-8*T + 26*T^2 - 32*T^3 + 18*T^4 - 4*T^5 - 8*U + 22*T*U - 
       63*T^2*U + 100*T^3*U - 63*T^4*U + 12*T^5*U + 18*U^2 - 4*T*U^2 + 
       39*T^2*U^2 - 125*T^3*U^2 + 86*T^4*U^2 - 12*T^5*U^2 - 4*U^3 - 
       62*T*U^3 + 61*T^2*U^3 + 33*T^3*U^3 - 38*T^4*U^3 + 4*T^5*U^3 - 16*U^4 + 
       88*T*U^4 - 86*T^2*U^4 + 15*T^3*U^4 + 5*T^4*U^4 + 12*U^5 - 40*T*U^5 + 
       33*T^2*U^5 - 7*T^3*U^5 - 2*U^6 + 4*T*U^6 - 2*T^2*U^6))/
     ((-1 + T)^2*T^2*(-1 + U)^3*U^2) + 
    (16*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 4*U - 18*T*U - 
       24*T^2*U - 10*T^3*U + 6*T^4*U - 18*U^2 + 51*T*U^2 + 81*T^2*U^2 - 
       6*T^3*U^2 - 6*T^4*U^2 + 27*U^3 - 45*T*U^3 - 99*T^2*U^3 + 18*T^3*U^3 + 
       2*T^4*U^3 - 12*U^4 + 21*T*U^4 + 15*T^2*U^4 - 8*T^3*U^4 - 6*U^5 - 
       15*T*U^5 - 3*T^2*U^5 + 6*U^6 + 4*T*U^6 - U^7))/(3*T^2*(-1 + U)^3*U^2))*
   G[{T^(-1), 0}, 1] + ((-32*Nf*(-1 + T + U))/(3*T^2*U) - 
    (16*LbL*Nf*(-1 + T)*(-1 + T + U)*(T - 2*T^2 + T^3 - U - T*U - 4*T^2*U - 
       3*U^2 - 3*T*U^2))/(3*T^2*U^2) + 
    (8*(-1 + T + U)*(4*T - 15*T^2 + 20*T^3 - 11*T^4 + 2*T^5 - 4*U + 10*T*U - 
       6*T^2*U + 2*T^3*U - 2*T^4*U + 3*U^2 - 14*T*U^2 + 13*T^2*U^2 - 
       4*T^3*U^2))/((-1 + T)^2*T^2*U^2))*G[{T^(-1), T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + U)*(-1 + T + U))/(T^2*U) + 
    (8*(-1 + T + U)*(2*T^4 + 7*T^2*U + 2*T^3*U + 12*T*U^2 - 2*T^2*U^2 + 
       7*U^3 - 4*T*U^3 - 2*U^4))/(T^2*U^2*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(-4*T + 18*T^2 - 27*T^3 + 12*T^4 + 6*T^5 - 6*T^6 + 
       T^7 - 2*U + 18*T*U - 51*T^2*U + 45*T^3*U - 21*T^4*U + 15*T^5*U - 
       4*T^6*U + 6*U^2 + 24*T*U^2 - 81*T^2*U^2 + 99*T^3*U^2 - 15*T^4*U^2 + 
       3*T^5*U^2 - 6*U^3 + 10*T*U^3 + 6*T^2*U^3 - 18*T^3*U^3 + 8*T^4*U^3 + 
       2*U^4 - 6*T*U^4 + 6*T^2*U^4 - 2*T^3*U^4))/(3*(-1 + T)^3*T^2*U^2) - 
    (8*(-1 + T + U)*(8*T - 18*T^2 + 4*T^3 + 16*T^4 - 12*T^5 + 2*T^6 + 8*U - 
       22*T*U + 4*T^2*U + 62*T^3*U - 88*T^4*U + 40*T^5*U - 4*T^6*U - 26*U^2 + 
       63*T*U^2 - 39*T^2*U^2 - 61*T^3*U^2 + 86*T^4*U^2 - 33*T^5*U^2 + 
       2*T^6*U^2 + 32*U^3 - 100*T*U^3 + 125*T^2*U^3 - 33*T^3*U^3 - 
       15*T^4*U^3 + 7*T^5*U^3 - 18*U^4 + 63*T*U^4 - 86*T^2*U^4 + 38*T^3*U^4 - 
       5*T^4*U^4 + 4*U^5 - 12*T*U^5 + 12*T^2*U^5 - 4*T^3*U^5))/
     ((-1 + T)^3*T^2*(-1 + U)^2*U^2))*G[{U^(-1), 0}, 1] + 
  ((32*Nf*(-1 + T + U))/(3*T*U^2) + (16*LbL*Nf*(-1 + U)*(-1 + T + U)*
      (-T - 3*T^2 + U - T*U - 3*T^2*U - 2*U^2 - 4*T*U^2 + U^3))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(-4*T + 3*T^2 + 4*U + 10*T*U - 14*T^2*U - 15*U^2 - 
       6*T*U^2 + 13*T^2*U^2 + 20*U^3 + 2*T*U^3 - 4*T^2*U^3 - 11*U^4 - 
       2*T*U^4 + 2*U^5))/(T^2*(-1 + U)^2*U^2))*G[{U^(-1), U^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)*(-1 + T + U))/(T*U^2) + 
    (8*(-1 + T + U)*(-7*T^3 + 2*T^4 - 12*T^2*U + 4*T^3*U - 7*T*U^2 + 
       2*T^2*U^2 - 2*T*U^3 - 2*U^4))/(T^2*U^2*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(T - U)*(-1 + T + U)*(-2*T^2 + 12*T^3 - 30*T^4 + 40*T^5 - 
       30*T^6 + 12*T^7 - 2*T^8 - 10*T*U + 54*T^2*U - 111*T^3*U + 137*T^4*U - 
       120*T^5*U + 78*T^6*U - 34*T^7*U + 6*T^8*U - 2*U^2 + 54*T*U^2 - 
       180*T^2*U^2 + 247*T^3*U^2 - 186*T^4*U^2 + 78*T^5*U^2 - 53*T^6*U^2 + 
       30*T^7*U^2 - 6*T^8*U^2 + 12*U^3 - 111*T*U^3 + 247*T^2*U^3 - 
       210*T^3*U^3 - 54*T^4*U^3 + 159*T^5*U^3 - 39*T^6*U^3 - 6*T^7*U^3 + 
       2*T^8*U^3 - 30*U^4 + 137*T*U^4 - 186*T^2*U^4 - 54*T^3*U^4 + 
       354*T^4*U^4 - 225*T^5*U^4 + 42*T^6*U^4 - 2*T^7*U^4 + 40*U^5 - 
       120*T*U^5 + 78*T^2*U^5 + 159*T^3*U^5 - 225*T^4*U^5 + 84*T^5*U^5 - 
       16*T^6*U^5 - 30*U^6 + 78*T*U^6 - 53*T^2*U^6 - 39*T^3*U^6 + 
       42*T^4*U^6 - 16*T^5*U^6 + 12*U^7 - 34*T*U^7 + 30*T^2*U^7 - 6*T^3*U^7 - 
       2*T^4*U^7 - 2*U^8 + 6*T*U^8 - 6*T^2*U^8 + 2*T^3*U^8))/
     (3*(-1 + T)^3*T^2*(-1 + U)^3*U^2*(T + U)^2) + 
    (8*(T - U)*(-1 + T + U)*(8*T^4 - 34*T^5 + 58*T^6 - 50*T^7 + 22*T^8 - 
       4*T^9 + 64*T^3*U - 286*T^4*U + 528*T^5*U - 530*T^6*U + 310*T^7*U - 
       98*T^8*U + 12*T^9*U + 40*T^2*U^2 - 424*T^3*U^2 + 1326*T^4*U^2 - 
       1986*T^5*U^2 + 1632*T^6*U^2 - 733*T^7*U^2 + 161*T^8*U^2 - 12*T^9*U^2 + 
       64*T*U^3 - 424*T^2*U^3 + 1496*T^3*U^3 - 3082*T^4*U^3 + 3682*T^5*U^3 - 
       2425*T^6*U^3 + 800*T^7*U^3 - 107*T^8*U^3 + 4*T^9*U^3 + 8*U^4 - 
       286*T*U^4 + 1326*T^2*U^4 - 3082*T^3*U^4 + 4460*T^4*U^4 - 
       3900*T^5*U^4 + 1831*T^6*U^4 - 387*T^7*U^4 + 26*T^8*U^4 - 34*U^5 + 
       528*T*U^5 - 1986*T^2*U^5 + 3682*T^3*U^5 - 3900*T^4*U^5 + 
       2288*T^5*U^5 - 662*T^6*U^5 + 68*T^7*U^5 + 58*U^6 - 530*T*U^6 + 
       1632*T^2*U^6 - 2425*T^3*U^6 + 1831*T^4*U^6 - 662*T^5*U^6 + 
       92*T^6*U^6 - 50*U^7 + 310*T*U^7 - 733*T^2*U^7 + 800*T^3*U^7 - 
       387*T^4*U^7 + 68*T^5*U^7 + 22*U^8 - 98*T*U^8 + 161*T^2*U^8 - 
       107*T^3*U^8 + 26*T^4*U^8 - 4*U^9 + 12*T*U^9 - 12*T^2*U^9 + 4*T^3*U^9))/
     ((-1 + T)^3*T^2*(-1 + U)^3*U^2*(T + U)^4))*G[{(T + U)^(-1), 0}, 1] + 
  ((16*LbL*Nf*(-1 + T + U)*(T^3 - 3*T^4 + 3*T^5 - T^6 + 7*T^2*U + 3*T^3*U - 
       6*T^4*U - 7*T^5*U + 3*T^6*U + 8*T*U^2 - 6*T^2*U^2 - 48*T^3*U^2 + 
       28*T^4*U^2 + 3*T^5*U^2 - 3*T^6*U^2 - 4*U^3 - 12*T*U^3 - 36*T^2*U^3 + 
       98*T^3*U^3 - 48*T^4*U^3 + 3*T^5*U^3 + T^6*U^3 + 18*U^4 - 12*T*U^4 + 
       76*T^2*U^4 - 90*T^3*U^4 + 18*T^4*U^4 - 2*T^5*U^4 - 33*U^5 + 38*T*U^5 - 
       45*T^2*U^5 - 7*T^4*U^5 + 32*U^6 - 21*T*U^6 - 21*T^2*U^6 - 18*U^7 - 
       3*T*U^7 + 7*T^2*U^7 + 6*U^8 + 2*T*U^8 - U^9))/
     (3*T^2*(-1 + U)^3*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(-4*T^5 + 15*T^6 - 20*T^7 + 11*T^8 - 2*T^9 - 21*T^4*U + 
       84*T^5*U - 141*T^6*U + 118*T^7*U - 46*T^8*U + 6*T^9*U + 29*T^3*U^2 + 
       8*T^4*U^2 - 243*T^5*U^2 + 412*T^6*U^2 - 273*T^7*U^2 + 74*T^8*U^2 - 
       6*T^9*U^2 - 3*T^2*U^3 - 113*T^3*U^3 + 123*T^4*U^3 + 325*T^5*U^3 - 
       578*T^6*U^3 + 291*T^7*U^3 - 46*T^8*U^3 + 2*T^9*U^3 + 23*T*U^4 - 
       76*T^2*U^4 + 256*T^3*U^4 - 218*T^4*U^4 - 259*T^5*U^4 + 389*T^6*U^4 - 
       129*T^7*U^4 + 11*T^8*U^4 - 99*T*U^5 + 319*T^2*U^5 - 454*T^3*U^5 + 
       246*T^4*U^5 + 77*T^5*U^5 - 113*T^6*U^5 + 21*T^7*U^5 - 3*U^6 + 
       175*T*U^6 - 518*T^2*U^6 + 566*T^3*U^6 - 245*T^4*U^6 + 16*T^5*U^6 + 
       12*T^6*U^6 + 11*U^7 - 173*T*U^7 + 433*T^2*U^7 - 380*T^3*U^7 + 
       124*T^4*U^7 - 12*T^5*U^7 - 15*U^8 + 104*T*U^8 - 184*T^2*U^8 + 
       115*T^3*U^8 - 21*T^4*U^8 + 9*U^9 - 34*T*U^9 + 35*T^2*U^9 - 
       11*T^3*U^9 - 2*U^10 + 4*T*U^10 - 2*T^2*U^10))/
     ((-1 + T)^2*T^2*(-1 + U)^3*U^2*(T + U)^4))*G[{(T + U)^(-1), T^(-1)}, 
    1] + ((16*LbL*Nf*(-1 + T + U)*(4*T^3 - 18*T^4 + 33*T^5 - 32*T^6 + 
       18*T^7 - 6*T^8 + T^9 - 8*T^2*U + 12*T^3*U + 12*T^4*U - 38*T^5*U + 
       21*T^6*U + 3*T^7*U - 2*T^8*U - 7*T*U^2 + 6*T^2*U^2 + 36*T^3*U^2 - 
       76*T^4*U^2 + 45*T^5*U^2 + 21*T^6*U^2 - 7*T^7*U^2 - U^3 - 3*T*U^3 + 
       48*T^2*U^3 - 98*T^3*U^3 + 90*T^4*U^3 + 3*U^4 + 6*T*U^4 - 28*T^2*U^4 + 
       48*T^3*U^4 - 18*T^4*U^4 + 7*T^5*U^4 - 3*U^5 + 7*T*U^5 - 3*T^2*U^5 - 
       3*T^3*U^5 + 2*T^4*U^5 + U^6 - 3*T*U^6 + 3*T^2*U^6 - T^3*U^6))/
     (3*(-1 + T)^3*T^2*U^2*(T + U)^2) - 
    (8*(-1 + T + U)*(3*T^6 - 11*T^7 + 15*T^8 - 9*T^9 + 2*T^10 - 23*T^4*U + 
       99*T^5*U - 175*T^6*U + 173*T^7*U - 104*T^8*U + 34*T^9*U - 4*T^10*U + 
       3*T^3*U^2 + 76*T^4*U^2 - 319*T^5*U^2 + 518*T^6*U^2 - 433*T^7*U^2 + 
       184*T^8*U^2 - 35*T^9*U^2 + 2*T^10*U^2 - 29*T^2*U^3 + 113*T^3*U^3 - 
       256*T^4*U^3 + 454*T^5*U^3 - 566*T^6*U^3 + 380*T^7*U^3 - 115*T^8*U^3 + 
       11*T^9*U^3 + 21*T*U^4 - 8*T^2*U^4 - 123*T^3*U^4 + 218*T^4*U^4 - 
       246*T^5*U^4 + 245*T^6*U^4 - 124*T^7*U^4 + 21*T^8*U^4 + 4*U^5 - 
       84*T*U^5 + 243*T^2*U^5 - 325*T^3*U^5 + 259*T^4*U^5 - 77*T^5*U^5 - 
       16*T^6*U^5 + 12*T^7*U^5 - 15*U^6 + 141*T*U^6 - 412*T^2*U^6 + 
       578*T^3*U^6 - 389*T^4*U^6 + 113*T^5*U^6 - 12*T^6*U^6 + 20*U^7 - 
       118*T*U^7 + 273*T^2*U^7 - 291*T^3*U^7 + 129*T^4*U^7 - 21*T^5*U^7 - 
       11*U^8 + 46*T*U^8 - 74*T^2*U^8 + 46*T^3*U^8 - 11*T^4*U^8 + 2*U^9 - 
       6*T*U^9 + 6*T^2*U^9 - 2*T^3*U^9))/((-1 + T)^3*T^2*(-1 + U)^2*U^2*
      (T + U)^4))*G[{(T + U)^(-1), U^(-1)}, 1] + 
  (16*(T - U)*(-1 + T + U)^3*(-T - U + 2*T*U)*G[{(T + U)^(-1), (T + U)^(-1)}, 
     1])/((-1 + T)^2*T^2*(-1 + U)^2*U^2) + 
  (48*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0, 0}, 1])/(T^2*U) - 
  (16*(-1 + T + U)*(2*T + 3*U^2)*G[{T^(-1), 0, T^(-1)}, 1])/(T^2*U^2) + 
  ((64*LbL*Nf*(-1 + T + U)*(1 + 3*U))/(T^2*U) + 
    (16*(-1 + T + U)*(T - 5*U - 6*U^2))/(T^2*U^2))*
   G[{T^(-1), 0, U^(-1)}, 1] + ((16*(2*T - U)*(-1 + T + U))/(T^2*U^2) - 
    (32*LbL*Nf*(-1 + T + U)*(1 + 3*U))/(T^2*U))*G[{T^(-1), 0, (T + U)^(-1)}, 
    1] - (16*(-1 + T + U)*(2*T - 2*U - 3*U^2)*G[{T^(-1), T^(-1), 0}, 1])/
   (T^2*U^2) - (48*(-1 + T + U)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  (16*(-1 + T + U)*(2*T - 5*U - 6*U^2)*G[{T^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U^2) + (16*(-1 + T + U)*(1 + 3*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 
     1])/(T^2*U) + ((-32*LbL*Nf*(-1 + T + U)*(1 + 3*U))/(T^2*U) - 
    (16*(-1 + T + U)*(T - 2*U - 3*U^2))/(T^2*U^2))*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
  (32*(-1 + T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U) - 
  (48*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0, 0}, 1])/(T*U^2) + 
  ((-64*LbL*Nf*(1 + 3*T)*(-1 + T + U))/(T*U^2) + 
    (16*(5*T + 6*T^2 - U)*(-1 + T + U))/(T^2*U^2))*
   G[{U^(-1), 0, T^(-1)}, 1] + (16*(-1 + T + U)*(3*T^2 + 2*U)*
    G[{U^(-1), 0, U^(-1)}, 1])/(T^2*U^2) + 
  ((32*LbL*Nf*(1 + 3*T)*(-1 + T + U))/(T*U^2) + (16*(T - 2*U)*(-1 + T + U))/
     (T^2*U^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  (16*(2*T + 3*T^2 - 2*U)*(-1 + T + U)*G[{U^(-1), U^(-1), 0}, 1])/(T^2*U^2) + 
  (48*(-1 + T + U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U^2 + 
  (16*(5*T + 6*T^2 - 2*U)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U^2) + ((32*LbL*Nf*(1 + 3*T)*(-1 + T + U))/(T*U^2) - 
    (16*(2*T + 3*T^2 - U)*(-1 + T + U))/(T^2*U^2))*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
  (16*(1 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/(T*U^2) - 
  (32*(-1 + T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
  (16*(2*T - U)*(-1 + T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/(T^2*U^2) + 
  (16*(T - 2*U)*(-1 + T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/(T^2*U^2) - 
  (32*(T - U)*(-1 + T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T^2*U^2) + 
  (16*(2*T - U)*(-1 + T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/(T^2*U^2) + 
  (16*(T - 2*U)*(-1 + T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/(T^2*U^2) - 
  (32*(T - U)*(-1 + T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) + 
  ((16*LbL*Nf*(T - U)*(-1 + T + U)*(3 - 11*T + 9*T^2 - T^3 - 11*U + 21*T*U - 
       8*T^2*U + T^3*U + 9*U^2 - 8*T*U^2 + 2*T^2*U^2 - U^3 + T*U^3))/
     (3*(-1 + T)*T*(-1 + U)*U*(T + U)) - 
    (4*(-1 + T + U)*(-40*T^3 + 76*T^4 - 34*T^5 - 2*T^6 + 16*T^2*U + 8*T^3*U - 
       69*T^4*U + 50*T^5*U + T^6*U - 64*T*U^2 + 36*T^2*U^2 + 127*T^3*U^2 - 
       88*T^4*U^2 - 5*T^5*U^2 + 24*U^3 + 40*T*U^3 - 57*T^2*U^3 - 90*T^3*U^3 + 
       83*T^4*U^3 - 12*T^5*U^3 - 64*U^4 + 119*T*U^4 - 52*T^2*U^4 - 
       15*T^3*U^4 + 50*U^5 - 112*T*U^5 + 56*T^2*U^5 + 12*T^3*U^5 - 10*U^6 + 
       16*T*U^6))/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^3))*Log[T] + 
  ((16*LbL*Nf*(-1 + T + U)*(-T + 3*T^2 - 3*T^3 + T^4 - 2*U + 3*T^2*U - 
       4*T^3*U + 6*U^2 - 3*T^2*U^2))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(-4*T + 9*T^2 - 7*T^3 + 2*T^4 - 4*U + 10*T*U - 15*T^2*U + 
       13*T^3*U - 4*T^4*U + 7*U^2 - T*U^2 + 2*T^2*U^2 - 6*T^3*U^2 + 
       2*T^4*U^2 - 2*U^3 - 14*T*U^3 + 9*T^2*U^3 - T^3*U^3 - U^4 + 9*T*U^4 - 
       4*T^2*U^4))/((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1)}, 1]*Log[T] + 
  ((16*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + U - 3*U^2 - 3*T*U^2 + 3*T^2*U^2 + 
       3*U^3 + 4*T*U^3 - U^4))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(-4*T + 7*T^2 - 2*T^3 - T^4 - 4*U + 12*T*U - 6*T^2*U - 
       6*T^3*U + 4*T^4*U + 13*U^2 - 25*T*U^2 + 3*T^2*U^2 + 11*T^3*U^2 - 
       3*T^4*U^2 - 16*U^3 + 30*T*U^3 - 6*T^2*U^3 - 8*T^3*U^3 + 2*T^4*U^3 + 
       9*U^4 - 17*T*U^4 + 6*T^2*U^4 + T^3*U^4 - 2*U^5 + 4*T*U^5 - 2*T^2*U^5))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((-16*LbL*Nf*(T - U)*(-1 + T + U)*(-T^2 + 3*T^3 - 3*T^4 + T^5 - 5*T*U + 
       9*T^2*U - 6*T^3*U - T^4*U - U^2 + 9*T*U^2 - 6*T^2*U^2 - 8*T^3*U^2 + 
       3*U^3 - 6*T*U^3 - 8*T^2*U^3 - 3*U^4 - T*U^4 + U^5))/
     (3*T^2*U^2*(T + U)^2) + (8*(T - U)*(-1 + T + U)*
      (4*T^4 - 13*T^5 + 16*T^6 - 9*T^7 + 2*T^8 + 32*T^3*U - 107*T^4*U + 
       143*T^5*U - 99*T^6*U + 35*T^7*U - 4*T^8*U + 20*T^2*U^2 - 160*T^3*U^2 + 
       376*T^4*U^2 - 397*T^5*U^2 + 200*T^6*U^2 - 40*T^7*U^2 + 2*T^8*U^2 + 
       32*T*U^3 - 160*T^2*U^3 + 426*T^3*U^3 - 639*T^4*U^3 + 485*T^5*U^3 - 
       154*T^6*U^3 + 13*T^7*U^3 + 4*U^4 - 107*T*U^4 + 376*T^2*U^4 - 
       639*T^3*U^4 + 600*T^4*U^4 - 266*T^5*U^4 + 34*T^6*U^4 - 13*U^5 + 
       143*T*U^5 - 397*T^2*U^5 + 485*T^3*U^5 - 266*T^4*U^5 + 46*T^5*U^5 + 
       16*U^6 - 99*T*U^6 + 200*T^2*U^6 - 154*T^3*U^6 + 34*T^4*U^6 - 9*U^7 + 
       35*T*U^7 - 40*T^2*U^7 + 13*T^3*U^7 + 2*U^8 - 4*T*U^8 + 2*T^2*U^8))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0}, 1]*Log[T])/(T^2*U) + 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), T^(-1)}, 1]*Log[T])/(T^2*U) - 
  (16*(-1 + T + U)*(T + U)*G[{T^(-1), U^(-1)}, 1]*Log[T])/(T^2*U^2) - 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/(T^2*U) - 
  (32*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[T])/(T*U^2) - 
  (16*(-1 + T + U)*(T + U)*G[{U^(-1), T^(-1)}, 1]*Log[T])/(T^2*U^2) + 
  (32*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T])/(T*U^2) + 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/(T*U^2) - 
  (4*(-1 + T + U)*(4 + 6*T - 6*U - 9*T*U + 2*U^2 + 2*T*U^2)*Log[T]^2)/
   (T*(-1 + U)^2*U) - (8*(2 + 3*T)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]^2)/
   (T*U^2) + ((16*LbL*Nf*(T - U)*(-1 + T + U)*(3 - 11*T + 9*T^2 - T^3 - 
       11*U + 21*T*U - 8*T^2*U + T^3*U + 9*U^2 - 8*T*U^2 + 2*T^2*U^2 - U^3 + 
       T*U^3))/(3*(-1 + T)*T*(-1 + U)*U*(T + U)) + 
    (4*(-1 + T + U)*(24*T^3 - 64*T^4 + 50*T^5 - 10*T^6 - 64*T^2*U + 
       40*T^3*U + 119*T^4*U - 112*T^5*U + 16*T^6*U + 16*T*U^2 + 36*T^2*U^2 - 
       57*T^3*U^2 - 52*T^4*U^2 + 56*T^5*U^2 - 40*U^3 + 8*T*U^3 + 
       127*T^2*U^3 - 90*T^3*U^3 - 15*T^4*U^3 + 12*T^5*U^3 + 76*U^4 - 
       69*T*U^4 - 88*T^2*U^4 + 83*T^3*U^4 - 34*U^5 + 50*T*U^5 - 5*T^2*U^5 - 
       12*T^3*U^5 - 2*U^6 + T*U^6))/((-1 + T)^2*T*(-1 + U)^2*U*(T + U)^3))*
   Log[U] + ((16*LbL*Nf*(-1 + T + U)*(-T + 3*T^2 - 3*T^3 + T^4 - 2*U + 
       3*T^2*U - 4*T^3*U + 6*U^2 - 3*T^2*U^2))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(4*T - 13*T^2 + 16*T^3 - 9*T^4 + 2*T^5 + 4*U - 12*T*U + 
       25*T^2*U - 30*T^3*U + 17*T^4*U - 4*T^5*U - 7*U^2 + 6*T*U^2 - 
       3*T^2*U^2 + 6*T^3*U^2 - 6*T^4*U^2 + 2*T^5*U^2 + 2*U^3 + 6*T*U^3 - 
       11*T^2*U^3 + 8*T^3*U^3 - T^4*U^3 + U^4 - 4*T*U^4 + 3*T^2*U^4 - 
       2*T^3*U^4))/((-1 + T)^2*T^2*(-1 + U)^2*U^2))*G[{T^(-1)}, 1]*Log[U] + 
  ((16*LbL*Nf*(-1 + T + U)*(2*T - 6*T^2 + U - 3*U^2 - 3*T*U^2 + 3*T^2*U^2 + 
       3*U^3 + 4*T*U^3 - U^4))/(3*T^2*U^2) - 
    (8*(-1 + T + U)*(4*T - 7*T^2 + 2*T^3 + T^4 + 4*U - 10*T*U + T^2*U + 
       14*T^3*U - 9*T^4*U - 9*U^2 + 15*T*U^2 - 2*T^2*U^2 - 9*T^3*U^2 + 
       4*T^4*U^2 + 7*U^3 - 13*T*U^3 + 6*T^2*U^3 + T^3*U^3 - 2*U^4 + 4*T*U^4 - 
       2*T^2*U^4))/((-1 + T)^2*T^2*(-1 + U)*U^2))*G[{U^(-1)}, 1]*Log[U] + 
  ((-16*LbL*Nf*(T - U)*(-1 + T + U)*(-T^2 + 3*T^3 - 3*T^4 + T^5 - 5*T*U + 
       9*T^2*U - 6*T^3*U - T^4*U - U^2 + 9*T*U^2 - 6*T^2*U^2 - 8*T^3*U^2 + 
       3*U^3 - 6*T*U^3 - 8*T^2*U^3 - 3*U^4 - T*U^4 + U^5))/
     (3*T^2*U^2*(T + U)^2) + (8*(T - U)*(-1 + T + U)*
      (4*T^4 - 13*T^5 + 16*T^6 - 9*T^7 + 2*T^8 + 32*T^3*U - 107*T^4*U + 
       143*T^5*U - 99*T^6*U + 35*T^7*U - 4*T^8*U + 20*T^2*U^2 - 160*T^3*U^2 + 
       376*T^4*U^2 - 397*T^5*U^2 + 200*T^6*U^2 - 40*T^7*U^2 + 2*T^8*U^2 + 
       32*T*U^3 - 160*T^2*U^3 + 426*T^3*U^3 - 639*T^4*U^3 + 485*T^5*U^3 - 
       154*T^6*U^3 + 13*T^7*U^3 + 4*U^4 - 107*T*U^4 + 376*T^2*U^4 - 
       639*T^3*U^4 + 600*T^4*U^4 - 266*T^5*U^4 + 34*T^6*U^4 - 13*U^5 + 
       143*T*U^5 - 397*T^2*U^5 + 485*T^3*U^5 - 266*T^4*U^5 + 46*T^5*U^5 + 
       16*U^6 - 99*T*U^6 + 200*T^2*U^6 - 154*T^3*U^6 + 34*T^4*U^6 - 9*U^7 + 
       35*T*U^7 - 40*T^2*U^7 + 13*T^3*U^7 + 2*U^8 - 4*T*U^8 + 2*T^2*U^8))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)^4))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  (32*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), 0}, 1]*Log[U])/(T^2*U) - 
  (32*(-1 + T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/(T^2*U) + 
  (16*(-1 + T + U)*(T + U)*G[{T^(-1), U^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/(T^2*U) - 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), 0}, 1]*Log[U])/(T*U^2) + 
  (16*(-1 + T + U)*(T + U)*G[{U^(-1), T^(-1)}, 1]*Log[U])/(T^2*U^2) - 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/(T*U^2) + 
  (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/(T*U^2) - 
  (8*(T - U)*(-1 + T + U)*(4 - 10*T + 6*T^2 - 10*U + 20*T*U - 9*T^2*U + 
     6*U^2 - 9*T*U^2 + 2*T^2*U^2)*Log[T]*Log[U])/
   ((-1 + T)^2*T*(-1 + U)^2*U) + (16*(-1 + T + U)*(2 + 3*U)*G[{T^(-1)}, 1]*
    Log[T]*Log[U])/(T^2*U) - (16*(2 + 3*T)*(-1 + T + U)*G[{U^(-1)}, 1]*Log[T]*
    Log[U])/(T*U^2) + (4*(-1 + T + U)*(4 - 6*T + 2*T^2 + 6*U - 9*T*U + 
     2*T^2*U)*Log[U]^2)/((-1 + T)^2*T*U) + 
  (8*(-1 + T + U)*(2 + 3*U)*G[{T^(-1)}, 1]*Log[U]^2)/(T^2*U) + 
  ((24*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2))/
     ((-1 + T)^2*T*(-1 + U)^2*U) + (16*Nf*(T - U)*(-1 + T + U)*
      (2 - 2*T - 2*U + T^2*U + T*U^2))/(3*(-1 + T)^2*T*(-1 + U)^2*U))*
   Log[\[Mu]\[Mu]] + ((48*(-1 + T + U))/(T^2*U) + 
    (32*Nf*(-1 + T + U))/(3*T^2*U))*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + T + U))/(T*U^2) - (32*Nf*(-1 + T + U))/(3*T*U^2))*
   G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  (8*(T - U)*(-1 + T + U)*(2 - 2*T - 2*U + T^2*U + T*U^2)*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)^2*T*(-1 + U)^2*U) + (16*(-1 + T + U)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T^2*U) - (16*(-1 + T + U)*G[{U^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(T*U^2)}


==> anc/old/calHmn/calHmn.smallT.0 <==
(*
Born coefficients in leptonic tensor at small T.
    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(0)}$.
    Notations:    T=-t/s, U=-u/s.
H[{n1,...},U] denotes harmonic polylogarithm.
*)
{-((2 - 2*U + U^2)/(T*U)), (4*(-1 + U))/(T*U), (4*(-1 + U))/(T*U), 0, 0}


==> anc/old/calHmn/calHmn.smallT.1 <==
(*
One-loop coefficients in leptonic tensor at small T.
    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(1)}$.
    Notations:    T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
    Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
H[{n1,...},U] denotes harmonic polylogarithm.
*)
{(-7*Pi^2*(2 - 2*U + U^2))/(3*T*U) + (2*(16 - 17*U + 9*U^2))/(T*U) + 
  (6*(2 - 2*U + U^2)*H[{1}, U])/(T*U) + (2*(2 - 2*U + U^2)*H[{1}, U]^2)/
   (T*U) - (4*(2 - 2*U + U^2)*H[{2}, U])/(T*U) + 
  (4*(2 - 2*U + U^2)*H[{1}, U]*Log[T])/(T*U) + 
  (6*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]])/(T*U) + 
  (2*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^2)/(T*U), 
 (28*Pi^2*(-1 + U))/(3*T*U) - (12*(-1 + U)*(-1 + 6*U))/(T*U^2) - 
  (4*(-1 + U)*(5 - 8*U + 6*U^2)*H[{1}, U])/(T*U^3) - 
  (4*(-1 + U)*(1 + U^2)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*(1 + U^2)*H[{2}, U])/(T*U^3) + (4*(-1 + U)*(2 + U)*Log[T])/
   (T*U^2) - (8*(-1 + U)*(1 + U^2)*H[{1}, U]*Log[T])/(T*U^3) - 
  (24*(-1 + U)*Log[\[Mu]\[Mu]])/(T*U) - (8*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(T*U), 
 (28*Pi^2*(-1 + U))/(3*T*U) - (4*(-3 + 22*U - 36*U^2 + 18*U^3))/
   (T*(-1 + U)*U^2) - (4*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4)*H[{1}, U])/
   (T*(-1 + U)*U^3) - (4*(-1 + U)*(1 + 2*U^2)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*(1 + 2*U^2)*H[{2}, U])/(T*U^3) - 
  (4*(-2 + 3*U)*Log[T])/(T*(-1 + U)*U^2) - 
  (8*(-1 + U)*(1 + 2*U^2)*H[{1}, U]*Log[T])/(T*U^3) - 
  (24*(-1 + U)*Log[\[Mu]\[Mu]])/(T*U) - (8*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(T*U), 
 (-4*(-3 + U)*(-1 + U))/(T*U^2) - (4*(-5 + 12*U - 8*U^2 + 2*U^3)*H[{1}, U])/
   (T*U^3) - (4*(-1 + U)*H[{1}, U]^2)/(T*U^3) + 
  (8*(-1 + U)*H[{2}, U])/(T*U^3) + (4*(-2 + U)*Log[T])/(T*U^2) - 
  (8*(-1 + U)*H[{1}, U]*Log[T])/(T*U^3), 
 -8/(T*U) - (8*(-1 + U)*H[{1}, U])/(T*U^2)}


==> anc/old/calHmn/calHmn.smallT.2 <==
(*
Two-loop coefficients in leptonic tensor at small T.
    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(2)}$.
    Notations:    T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
    Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
    Additional flag LbL=1 marks the contribution from light-by-light diagrams.
H[{n1,...},U] denotes harmonic polylogarithm.
*)
{(-67*Pi^4*(2 - 2*U + U^2))/(30*T*U) - (19*Nf*(430 - 466*U + 251*U^2))/
   (81*T*U) - (1022 - 1162*U + 655*U^2)/(4*T*U) + 
  Pi^2*((182*Nf*(2 - 2*U + U^2))/(27*T*U) + (166 - 180*U + 99*U^2)/(3*T*U)) + 
  Pi^2*((16*Nf*(2 - 2*U + U^2))/(9*T*U) + (2*(36 - 38*U + 17*U^2))/(3*T*U))*
   H[{1}, U] + ((-68*Nf*(2 - 2*U + U^2))/(3*T*U) - 
    (3*(70 - 78*U + 39*U^2))/(T*U))*H[{1}, U] + 
  (14*Pi^2*(2 - 2*U + U^2)*H[{1}, U]^2)/(3*T*U) + 
  ((-76*Nf*(2 - 2*U + U^2))/(9*T*U) - (2*(52 - 55*U + 28*U^2))/(T*U))*
   H[{1}, U]^2 + ((-8*Nf*(2 - 2*U + U^2))/(9*T*U) - 
    (4*(15 - 14*U + 8*U^2))/(3*T*U))*H[{1}, U]^3 - 
  (2*(2 - 2*U + U^2)*H[{1}, U]^4)/(T*U) - (28*Pi^2*(2 - 2*U + U^2)*H[{2}, U])/
   (3*T*U) + ((80*Nf*(2 - 2*U + U^2))/(9*T*U) + (4*(34 - 39*U + 21*U^2))/
     (T*U))*H[{2}, U] + (8*(3 - 2*U + 2*U^2)*H[{1}, U]*H[{2}, U])/(T*U) + 
  (8*(2 - 2*U + U^2)*H[{1}, U]^2*H[{2}, U])/(T*U) + 
  ((-4*(-10 + 7*U))/T + (16*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{3}, U] - 
  (8*(2 - 2*U + U^2)*H[{1}, U]*H[{3}, U])/(T*U) + 
  (4*(6 - 10*U + U^2)*H[{2, 1}, U])/(T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]*H[{2, 1}, U])/(T*U) + 
  (16*(2 - 2*U + U^2)*H[{3, 1}, U])/(T*U) + (8*Nf*(-1 + U)*Log[T])/(3*T) + 
  (28*Pi^2*(2 - 2*U + U^2)*H[{1}, U]*Log[T])/(3*T*U) + 
  ((-80*Nf*(2 - 2*U + U^2))/(9*T*U) - (8*(16 - 17*U + 9*U^2))/(T*U))*
   H[{1}, U]*Log[T] - (24*(2 - 2*U + U^2)*H[{1}, U]^2*Log[T])/(T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]^3*Log[T])/(T*U) - 
  (16*Nf*(2 - 2*U + U^2)*H[{2}, U]*Log[T])/(3*T*U) + 
  (16*(2 - 2*U + U^2)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U) + 
  (8*Nf*(2 - 2*U + U^2)*H[{1}, U]*Log[T]^2)/(3*T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]^2*Log[T]^2)/(T*U) - (12*(-2 + U)*Log[U])/T - 
  (8*Pi^2*U*Log[U])/(3*T) - (8*(-1 + U)^2*H[{1}, U]*Log[U])/(T*U) + 
  (4*(-3 + U)*(-1 + U)*H[{1}, U]^2*Log[U])/(T*U) + 
  (8*(-2 + U)*H[{2}, U]*Log[U])/T - (16*(2 - 2*U + U^2)*H[{2, 1}, U]*Log[U])/
   (T*U) + Pi^2*((10*(2 - 2*U + U^2))/(T*U) + (16*Nf*(2 - 2*U + U^2))/
     (9*T*U))*Log[\[Mu]\[Mu]] + ((-3*(62 - 66*U + 35*U^2))/(T*U) - 
    (4*Nf*(418 - 436*U + 227*U^2))/(27*T*U))*Log[\[Mu]\[Mu]] + 
  ((-36*(2 - 2*U + U^2))/(T*U) - (8*Nf*(2 - 2*U + U^2))/(T*U))*H[{1}, U]*
   Log[\[Mu]\[Mu]] + ((-12*(2 - 2*U + U^2))/(T*U) - 
    (8*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{1}, U]^2*Log[\[Mu]\[Mu]] + 
  ((24*(2 - 2*U + U^2))/(T*U) + (16*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{2}, U]*
   Log[\[Mu]\[Mu]] + ((-24*(2 - 2*U + U^2))/(T*U) - 
    (16*Nf*(2 - 2*U + U^2))/(3*T*U))*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]] + 
  (14*Pi^2*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^2)/(3*T*U) + 
  ((-76*Nf*(2 - 2*U + U^2))/(9*T*U) - (2*(50 - 52*U + 27*U^2))/(T*U))*
   Log[\[Mu]\[Mu]]^2 - (12*(2 - 2*U + U^2)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/
   (T*U) - (4*(2 - 2*U + U^2)*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2)/(T*U) + 
  (8*(2 - 2*U + U^2)*H[{2}, U]*Log[\[Mu]\[Mu]]^2)/(T*U) - 
  (8*(2 - 2*U + U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U) + 
  ((-12*(2 - 2*U + U^2))/(T*U) - (8*Nf*(2 - 2*U + U^2))/(9*T*U))*
   Log[\[Mu]\[Mu]]^3 - (2*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  ((-8*Nf*(2 - 2*U + U^2))/(9*T*U) + (8*(15 - 16*U + 13*U^2))/(T*U))*
   Zeta[3] + (32*(2 - 2*U + U^2)*H[{1}, U]*Zeta[3])/(T*U) + 
  (48*(2 - 2*U + U^2)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U), 
 (134*Pi^4*(-1 + U))/(15*T*U) + (76*Nf*(-1 + U)*(-54 + 251*U))/(81*T*U^2) + 
  ((-1 + U)*(-192 + 631*U + 8*U^2))/(T*U^2) + 
  Pi^2*((64*LbL*Nf*(-1 + U)^2)/(3*T*U^2) - (8*Nf*(-1 + U)*(-12 + 85*U))/
     (27*T*U^2) + (2*(-1 + U)*(160 - 366*U - 66*U^2 + 37*U^3))/(3*T*U^2)) + 
  ((-32*LbL*Nf*(-1 + U)^3*(10 + U))/(T*U^3) + 
    (8*Nf*(-1 + U)*(77 - 128*U + 102*U^2))/(9*T*U^3) + 
    (2*(-1 + U)*(230 - 414*U + 293*U^2 - 22*U^3 + 2*U^4))/(T*U^3))*
   H[{1}, U] + Pi^2*((-16*LbL*Nf*(-1 + U)^2)/(3*T*U^2) - 
    (32*Nf*(-1 + U)*(1 + U^2))/(9*T*U^3) + 
    (8*(-1 + U)*(-86 + 151*U - 61*U^2 - 4*U^3 + 3*U^4))/(3*T*U^3))*
   H[{1}, U] - (8*Pi^2*(-1 + U)*(8 - 9*U + 8*U^2)*H[{1}, U]^2)/(3*T*U^3) + 
  ((-16*LbL*Nf*(-1 + U)^2*(-5 + 2*U))/(T*U^3) + 
    (8*Nf*(-1 + U)*(19 - 6*U + 16*U^2))/(9*T*U^3) + 
    (2*(-1 + U)*(161 - 242*U + 161*U^2 - 10*U^3 + U^4))/(T*U^3))*
   H[{1}, U]^2 + ((16*Nf*(-1 + U)*(1 + U^2))/(9*T*U^3) + 
    (4*(-1 + U)*(59 - 70*U + 27*U^2 + 2*U^4))/(3*T*U^3))*H[{1}, U]^3 + 
  (2*(-1 + U)*(3 + U^2)*H[{1}, U]^4)/(T*U^3) + 
  Pi^2*((32*LbL*Nf*(-2 + U)*(-1 + U)^2)/(3*T*U^3) + 
    (16*(-1 + U)*(23 - 24*U + 8*U^2))/(3*T*U^3))*H[{2}, U] + 
  ((32*LbL*Nf*(-1 + U)^2*(-10 + 9*U))/(T*U^3) + 
    (32*Nf*(-1 + U)*(-2 - 9*U + U^2))/(9*T*U^3) + 
    (4*(-1 + U)*(-123 + 110*U - 40*U^2 - 14*U^3 + 7*U^4))/(T*U^3))*
   H[{2}, U] + ((-64*LbL*Nf*(-1 + U)^2)/(T*U^2) - 
    (8*(-1 + U)*(-31 + 42*U - 7*U^2 + 2*U^4))/(T*U^3))*H[{1}, U]*H[{2}, U] - 
  (16*(-1 + U)*(-1 + 3*U)*H[{1}, U]^2*H[{2}, U])/(T*U^3) + 
  ((-8*(-11 + U)*(-1 + U)^2)/(T*U^3) + (64*LbL*Nf*(-2 + U)*(-1 + U)^2)/
     (T*U^3))*H[{2}, U]^2 + ((-384*LbL*Nf*(-1 + U)^2)/(T*U^2) - 
    (32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3) - 
    (8*(-1 + U)*(-58 + 118*U - 23*U^2 + 2*U^3 + 3*U^4))/(T*U^3))*H[{3}, U] + 
  ((-192*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) - (32*(-1 + U)*(-7 + 6*U))/
     (T*U^3))*H[{1}, U]*H[{3}, U] - (48*(-5 + U)*(-1 + U)^2*H[{4}, U])/
   (T*U^3) + ((96*LbL*Nf*(-1 + U)^2)/(T*U^2) + 
    (8*(-1 + U)*(-105 + 136*U - 31*U^2 - 2*U^3 + 5*U^4))/(T*U^3))*
   H[{2, 1}, U] + (32*(-1 + U)*(-2 + 3*U)*H[{1}, U]*H[{2, 1}, U])/(T*U^3) + 
  ((128*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) + (16*(-1 + U)*(1 - 6*U + U^2))/
     (T*U^3))*H[{3, 1}, U] + (4*Pi^2*(-1 + U)*(64 - 27*U - 2*U^2 + U^3)*
    Log[T])/(3*T*U^2) + ((2*(-6 + U)*(-1 + U)*(3 + 14*U))/(T*U^2) - 
    (8*Nf*(-1 + U)*(26 + 19*U))/(9*T*U^2))*Log[T] - 
  (16*Pi^2*(-1 + U)*(16 - 15*U + 6*U^2)*H[{1}, U]*Log[T])/(3*T*U^3) + 
  ((16*Nf*(-1 + U)*(7 + 6*U + 7*U^2))/(9*T*U^3) - 
    (4*(-1 + U)*(-27 + 42*U - 65*U^2 - 8*U^3 + 5*U^4))/(T*U^3))*H[{1}, U]*
   Log[T] - (4*(-1 + U)*(-53 + 78*U - 30*U^2 - 2*U^3 + U^4)*H[{1}, U]^2*
    Log[T])/(T*U^3) + (16*(-1 + U)*(7 - 3*U + 2*U^2)*H[{1}, U]^3*Log[T])/
   (3*T*U^3) + ((32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3) + 
    (8*(-1 + U)*(-29 + 38*U - 2*U^2 - 2*U^3 + U^4))/(T*U^3))*H[{2}, U]*
   Log[T] - (32*(-1 + U)*(-1 + 3*U)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U^3) + 
  (32*(-5 + U)*(-1 + U)^2*H[{3}, U]*Log[T])/(T*U^3) - 
  (48*(-5 + U)*(-1 + U)^2*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  ((8*Nf*(-1 + U)*(2 + U))/(3*T*U^2) - (2*(-1 + U)*(-20 + 9*U))/(T*U^2))*
   Log[T]^2 + ((16*(-4 + U)*(-1 + U))/(T*U^2) - (16*Nf*(-1 + U)*(1 + U^2))/
     (3*T*U^3))*H[{1}, U]*Log[T]^2 + 
  (4*(-1 + U)*(11 - 6*U + 3*U^2)*H[{1}, U]^2*Log[T]^2)/(T*U^3) - 
  (8*(-5 + U)*(-1 + U)^2*H[{2}, U]*Log[T]^2)/(T*U^3) + 
  Pi^2*((-64*LbL*Nf*(-1 + U)^2)/(3*T*U^2) + 
    (4*(-1 + U)*(28 - 25*U + 2*U^2 + U^3))/(3*T*U^2))*Log[U] + 
  ((-16*Nf*(-1 + U)^2)/(3*T*U^2) - (32*LbL*Nf*(-1 + U)^2*(10 + U))/(T*U^2) + 
    (2*(-1 + U)*(-116 + 87*U - 18*U^2 + 2*U^3))/(T*U^2))*Log[U] + 
  Pi^2*((-32*LbL*Nf*(-2 + U)*(-1 + U)^2)/(3*T*U^3) - 
    (16*(-1 + U)^2*(-7 + 2*U))/(3*T*U^3))*H[{1}, U]*Log[U] + 
  ((-64*LbL*Nf*(-1 + U)^2*(-5 + 3*U))/(T*U^3) - (16*Nf*(-1 + U)^2*(-1 + 3*U))/
     (3*T*U^3) - (4*(-1 + U)*(-96 + 140*U - 50*U^2 - 2*U^3 + 3*U^4))/(T*U^3))*
   H[{1}, U]*Log[U] + ((16*LbL*Nf*(-1 + U)^2)/(T*U^2) + 
    (4*(-1 + U)*(-10 + 12*U - 7*U^2 + 2*U^4))/(T*U^3))*H[{1}, U]^2*Log[U] - 
  (8*(-5 + U)*(-1 + U)^2*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  ((128*LbL*Nf*(-1 + U)^2)/(T*U^2) + 
    (8*(-1 + U)*(-29 + 56*U - 14*U^2 + 2*U^4))/(T*U^3))*H[{2}, U]*Log[U] + 
  ((96*(-1 + U)^2)/(T*U^3) + (64*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3))*
   H[{1}, U]*H[{2}, U]*Log[U] + (16*(-5 + U)*(-1 + U)^2*H[{3}, U]*Log[U])/
   (T*U^3) + ((-128*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) + 
    (32*(-1 + U)*(7 - 6*U + U^2))/(T*U^3))*H[{2, 1}, U]*Log[U] - 
  (4*(-1 + U)*(38 - 40*U - 8*U^2 + 5*U^3)*Log[T]*Log[U])/(T*U^2) - 
  (8*(-1 + U)*(-29 + 44*U - 11*U^2 - 2*U^3 + U^4)*H[{1}, U]*Log[T]*Log[U])/
   (T*U^3) - (16*(-5 + U)*(-1 + U)^2*H[{2}, U]*Log[T]*Log[U])/(T*U^3) + 
  (4*(-1 + U)*(-10 + 7*U)*Log[T]^2*Log[U])/(T*U^2) + 
  (8*(-5 + U)*(-1 + U)^2*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) + 
  Pi^2*((-40*(-1 + U))/(T*U) - (64*Nf*(-1 + U))/(9*T*U))*Log[\[Mu]\[Mu]] + 
  ((12*(-1 + U)*(-6 + 35*U))/(T*U^2) + (16*Nf*(-1 + U)*(-27 + 227*U))/
     (27*T*U^2))*Log[\[Mu]\[Mu]] + ((24*(-1 + U)*(5 - 8*U + 6*U^2))/(T*U^3) + 
    (16*Nf*(-1 + U)*(5 - 8*U + 6*U^2))/(3*T*U^3))*H[{1}, U]*Log[\[Mu]\[Mu]] + 
  ((24*(-1 + U)*(1 + U^2))/(T*U^3) + (16*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3))*
   H[{1}, U]^2*Log[\[Mu]\[Mu]] + ((-48*(-1 + U)*(1 + U^2))/(T*U^3) - 
    (32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3))*H[{2}, U]*Log[\[Mu]\[Mu]] + 
  ((-24*(-1 + U)*(2 + U))/(T*U^2) - (16*Nf*(-1 + U)*(2 + U))/(3*T*U^2))*
   Log[T]*Log[\[Mu]\[Mu]] + ((48*(-1 + U)*(1 + U^2))/(T*U^3) + 
    (32*Nf*(-1 + U)*(1 + U^2))/(3*T*U^3))*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]] - 
  (56*Pi^2*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(3*T*U) + 
  ((304*Nf*(-1 + U))/(9*T*U) + (24*(-1 + U)*(-1 + 9*U))/(T*U^2))*
   Log[\[Mu]\[Mu]]^2 + (8*(-1 + U)*(5 - 8*U + 6*U^2)*H[{1}, U]*
    Log[\[Mu]\[Mu]]^2)/(T*U^3) + (8*(-1 + U)*(1 + U^2)*H[{1}, U]^2*
    Log[\[Mu]\[Mu]]^2)/(T*U^3) - (16*(-1 + U)*(1 + U^2)*H[{2}, U]*
    Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (8*(-1 + U)*(2 + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (16*(-1 + U)*(1 + U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  ((48*(-1 + U))/(T*U) + (32*Nf*(-1 + U))/(9*T*U))*Log[\[Mu]\[Mu]]^3 + 
  (8*(-1 + U)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  ((384*LbL*Nf*(-1 + U)^2)/(T*U^2) + (32*Nf*(-1 + U))/(9*T*U) - 
    (8*(-1 + U)*(-2 + 5*U)*(2 + U^2))/(T*U^2))*Zeta[3] + 
  ((192*LbL*Nf*(-2 + U)*(-1 + U)^2)/(T*U^3) - (32*(-1 + U)*(1 + 3*U))/
     (T*U^3))*H[{1}, U]*Zeta[3] - (192*(-1 + U)*Log[\[Mu]\[Mu]]*Zeta[3])/
   (T*U), (134*Pi^4*(-1 + U))/(15*T*U) + 
  (76*Nf*(-54 + 323*U - 502*U^2 + 251*U^3))/(81*T*(-1 + U)*U^2) + 
  (-192 + 895*U - 1294*U^2 + 655*U^3)/(T*(-1 + U)*U^2) + 
  Pi^2*((16*LbL*Nf*(-4 + 7*U))/(3*T*(-1 + U)*U^2) - 
    (8*Nf*(-12 + 109*U - 182*U^2 + 91*U^3))/(27*T*(-1 + U)*U^2) - 
    (2*(-160 + 510*U - 590*U^2 + 253*U^3))/(3*T*(-1 + U)*U^2)) + 
  Pi^2*((-32*Nf*(-1 + U)*(1 + 2*U^2))/(9*T*U^3) - 
    (8*(86 - 231*U + 217*U^2 - 91*U^3 + 25*U^4))/(3*T*(-1 + U)*U^3))*
   H[{1}, U] + ((32*LbL*Nf*(10 - 16*U + 3*U^2))/(T*U^3) + 
    (8*Nf*(77 - 256*U + 370*U^2 - 268*U^3 + 102*U^4))/(9*T*(-1 + U)*U^3) + 
    (2*(230 - 734*U + 945*U^2 - 614*U^3 + 220*U^4))/(T*(-1 + U)*U^3))*
   H[{1}, U] - (8*Pi^2*(-1 + U)*(8 + 7*U^2)*H[{1}, U]^2)/(3*T*U^3) + 
  ((-80*LbL*Nf*(-1 + U))/(T*U^3) + 
    (8*Nf*(19 - 44*U + 66*U^2 - 76*U^3 + 38*U^4))/(9*T*(-1 + U)*U^3) + 
    (2*(161 - 448*U + 487*U^2 - 306*U^3 + 117*U^4))/(T*(-1 + U)*U^3))*
   H[{1}, U]^2 + ((16*Nf*(-1 + U)*(1 + 2*U^2))/(9*T*U^3) + 
    (4*(59 - 148*U + 141*U^2 - 74*U^3 + 28*U^4))/(3*T*(-1 + U)*U^3))*
   H[{1}, U]^3 + (2*(-1 + U)*(3 + 4*U^2)*H[{1}, U]^4)/(T*U^3) + 
  Pi^2*((64*LbL*Nf*(-1 + U))/(3*T*U^3) + (16*(-1 + U)*(23 + 7*U^2))/
     (3*T*U^3))*H[{2}, U] + ((-64*Nf*(-1 + U)*(1 + 3*U + 5*U^2))/(9*T*U^3) + 
    (64*LbL*Nf*(5 - 13*U + 11*U^2))/(T*(-1 + U)*U^3) - 
    (4*(123 - 252*U + 182*U^2 - 138*U^3 + 73*U^4))/(T*(-1 + U)*U^3))*
   H[{2}, U] - (8*(-31 + 72*U - 45*U^2 + 2*U^3 + 4*U^4)*H[{1}, U]*H[{2}, U])/
   (T*(-1 + U)*U^3) - (16*(-1 + U)*(-1 + 2*U^2)*H[{1}, U]^2*H[{2}, U])/
   (T*U^3) + ((-88*(-1 + U))/(T*U^3) + (128*LbL*Nf*(-1 + U))/(T*U^3))*
   H[{2}, U]^2 + ((-32*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3) - 
    (96*LbL*Nf*(4 - 10*U + 9*U^2))/(T*(-1 + U)^2*U^2) + 
    (8*(-58 + 224*U - 313*U^2 + 177*U^3 - 61*U^4 + 19*U^5))/
     (T*(-1 + U)^2*U^3))*H[{3}, U] + 
  ((-384*LbL*Nf*(-1 + U))/(T*U^3) + (32*(-1 + U)*(7 + U^2))/(T*U^3))*
   H[{1}, U]*H[{3}, U] - (240*(-1 + U)*H[{4}, U])/(T*U^3) - 
  (8*(105 - 244*U + 183*U^2 - 58*U^3 + 13*U^4)*H[{2, 1}, U])/
   (T*(-1 + U)*U^3) + (32*(-1 + U)*(-2 + U^2)*H[{1}, U]*H[{2, 1}, U])/
   (T*U^3) + ((256*LbL*Nf*(-1 + U))/(T*U^3) - 
    (16*(-1 + U)*(-1 + 2*U)*(1 + 2*U))/(T*U^3))*H[{3, 1}, U] - 
  (4*Pi^2*(-64 + 99*U - 26*U^2 + 3*U^3)*Log[T])/(3*T*(-1 + U)*U^2) + 
  ((2*(-18 + 31*U + 22*U^2))/(T*(-1 + U)*U^2) - 
    (8*Nf*(26 - 33*U - 24*U^2 + 12*U^3))/(9*T*(-1 + U)*U^2))*Log[T] - 
  (16*Pi^2*(-1 + U)*(16 + 7*U^2)*H[{1}, U]*Log[T])/(3*T*U^3) + 
  ((16*Nf*(-1 + U)*(7 + 12*U + 20*U^2))/(9*T*U^3) + 
    (4*(27 - 102*U + 181*U^2 - 184*U^3 + 83*U^4))/(T*(-1 + U)*U^3))*H[{1}, U]*
   Log[T] + (4*(53 - 150*U + 158*U^2 - 82*U^3 + 27*U^4)*H[{1}, U]^2*Log[T])/
   (T*(-1 + U)*U^3) + (16*(-1 + U)*(7 + 6*U^2)*H[{1}, U]^3*Log[T])/
   (3*T*U^3) + ((32*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3) - 
    (8*(29 - 62*U + 42*U^2 - 10*U^3 + 3*U^4))/(T*(-1 + U)*U^3))*H[{2}, U]*
   Log[T] - (32*(-1 + U)*(-1 + 2*U^2)*H[{1}, U]*H[{2}, U]*Log[T])/(T*U^3) + 
  (160*(-1 + U)*H[{3}, U]*Log[T])/(T*U^3) - 
  (240*(-1 + U)*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  ((-8*Nf*(-2 + 3*U))/(3*T*(-1 + U)*U^2) - (10*(-4 + 5*U))/(T*(-1 + U)*U^2))*
   Log[T]^2 + ((-16*(4 - 6*U + U^2))/(T*(-1 + U)*U^2) - 
    (16*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3))*H[{1}, U]*Log[T]^2 + 
  (4*(-1 + U)*(11 + 8*U^2)*H[{1}, U]^2*Log[T]^2)/(T*U^3) - 
  (40*(-1 + U)*H[{2}, U]*Log[T]^2)/(T*U^3) + 
  ((-16*Nf)/(3*T*U^2) + (32*LbL*Nf*(10 - 16*U + 3*U^2))/(T*(-1 + U)*U^2) + 
    (2*(-116 + 163*U - 62*U^2 + 10*U^3))/(T*(-1 + U)*U^2))*Log[U] + 
  Pi^2*((-16*LbL*Nf*(4 - 10*U + 9*U^2))/(3*T*(-1 + U)^2*U^2) + 
    (4*(-28 + 69*U - 53*U^2 + U^3 + 7*U^4))/(3*T*(-1 + U)^2*U^2))*Log[U] + 
  Pi^2*((-112*(-1 + U))/(3*T*U^3) - (64*LbL*Nf*(-1 + U))/(3*T*U^3))*H[{1}, U]*
   Log[U] + ((-16*Nf*(-1 + U))/(3*T*U^3) - (32*LbL*Nf*(10 - 23*U + 16*U^2))/
     (T*(-1 + U)*U^3) + (4*(96 - 222*U + 144*U^2 - 26*U^3 + 5*U^4))/
     (T*(-1 + U)*U^3))*H[{1}, U]*Log[U] - 
  (4*(10 - 36*U + 47*U^2 - 30*U^3 + 8*U^4)*H[{1}, U]^2*Log[U])/
   (T*(-1 + U)*U^3) - (40*(-1 + U)*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  ((32*LbL*Nf*(4 - 10*U + 9*U^2))/(T*(-1 + U)^2*U^2) - 
    (8*(-29 + 109*U - 150*U^2 + 88*U^3 - 30*U^4 + 8*U^5))/(T*(-1 + U)^2*U^3))*
   H[{2}, U]*Log[U] + ((-96*(-1 + U))/(T*U^3) + (128*LbL*Nf*(-1 + U))/
     (T*U^3))*H[{1}, U]*H[{2}, U]*Log[U] + (80*(-1 + U)*H[{3}, U]*Log[U])/
   (T*U^3) + ((-256*LbL*Nf*(-1 + U))/(T*U^3) + (32*(-1 + U)*(7 + 2*U^2))/
     (T*U^3))*H[{2, 1}, U]*Log[U] + (4*(-38 + 72*U - 40*U^2 + 11*U^3)*Log[T]*
    Log[U])/(T*(-1 + U)*U^2) + (8*(29 - 68*U + 51*U^2 - 14*U^3 + 3*U^4)*
    H[{1}, U]*Log[T]*Log[U])/(T*(-1 + U)*U^3) - 
  (80*(-1 + U)*H[{2}, U]*Log[T]*Log[U])/(T*U^3) - 
  (4*(10 - 15*U + 4*U^2)*Log[T]^2*Log[U])/(T*(-1 + U)*U^2) + 
  (40*(-1 + U)*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) + 
  Pi^2*((-40*(-1 + U))/(T*U) - (64*Nf*(-1 + U))/(9*T*U))*Log[\[Mu]\[Mu]] + 
  ((12*(-6 + 43*U - 70*U^2 + 35*U^3))/(T*(-1 + U)*U^2) + 
    (16*Nf*(-27 + 263*U - 454*U^2 + 227*U^3))/(27*T*(-1 + U)*U^2))*
   Log[\[Mu]\[Mu]] + ((24*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4))/
     (T*(-1 + U)*U^3) + (16*Nf*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4))/
     (3*T*(-1 + U)*U^3))*H[{1}, U]*Log[\[Mu]\[Mu]] + 
  ((24*(-1 + U)*(1 + 2*U^2))/(T*U^3) + (16*Nf*(-1 + U)*(1 + 2*U^2))/
     (3*T*U^3))*H[{1}, U]^2*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + U)*(1 + 2*U^2))/(T*U^3) - (32*Nf*(-1 + U)*(1 + 2*U^2))/
     (3*T*U^3))*H[{2}, U]*Log[\[Mu]\[Mu]] + 
  ((24*(-2 + 3*U))/(T*(-1 + U)*U^2) + (16*Nf*(-2 + 3*U))/(3*T*(-1 + U)*U^2))*
   Log[T]*Log[\[Mu]\[Mu]] + ((48*(-1 + U)*(1 + 2*U^2))/(T*U^3) + 
    (32*Nf*(-1 + U)*(1 + 2*U^2))/(3*T*U^3))*H[{1}, U]*Log[T]*
   Log[\[Mu]\[Mu]] - (56*Pi^2*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(3*T*U) + 
  ((304*Nf*(-1 + U))/(9*T*U) + (8*(-3 + 31*U - 54*U^2 + 27*U^3))/
     (T*(-1 + U)*U^2))*Log[\[Mu]\[Mu]]^2 + 
  (8*(5 - 16*U + 22*U^2 - 16*U^3 + 6*U^4)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/
   (T*(-1 + U)*U^3) + (8*(-1 + U)*(1 + 2*U^2)*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2)/
   (T*U^3) - (16*(-1 + U)*(1 + 2*U^2)*H[{2}, U]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  (8*(-2 + 3*U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*(-1 + U)*U^2) + 
  (16*(-1 + U)*(1 + 2*U^2)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  ((48*(-1 + U))/(T*U) + (32*Nf*(-1 + U))/(9*T*U))*Log[\[Mu]\[Mu]]^3 + 
  (8*(-1 + U)*Log[\[Mu]\[Mu]]^4)/(T*U) + 
  ((32*Nf*(-1 + U))/(9*T*U) + (96*LbL*Nf*(4 - 10*U + 9*U^2))/
     (T*(-1 + U)^2*U^2) - (8*(4 - 34*U + 68*U^2 - 91*U^3 + 41*U^4))/
     (T*(-1 + U)^2*U^2))*Zeta[3] + ((384*LbL*Nf*(-1 + U))/(T*U^3) - 
    (32*(-1 + U)*(1 + 4*U^2))/(T*U^3))*H[{1}, U]*Zeta[3] - 
  (192*(-1 + U)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U), 
 (152*Nf*(-3 + U)*(-1 + U))/(9*T*U^2) + (2*(96 - 126*U + 31*U^2))/(T*U^2) + 
  Pi^2*((16*Nf*(-2 + U))/(9*T*U^2) - (8*LbL*Nf*(-8 + 11*U))/(3*T*U^2) + 
    (2*(-160 + 272*U - 82*U^2 + 9*U^3))/(3*T*U^2)) + 
  Pi^2*((-32*Nf*(-1 + U))/(9*T*U^3) + (8*LbL*Nf*(-1 + U))/(3*T*U^2) + 
    (4*(172 - 382*U + 242*U^2 - 49*U^3 + 5*U^4))/(3*T*U^3))*H[{1}, U] + 
  ((-16*LbL*Nf*(-1 + U)*(20 - 25*U + 2*U^2))/(T*U^3) + 
    (8*Nf*(-77 + 192*U - 134*U^2 + 32*U^3))/(9*T*U^3) + 
    (2*(-230 + 574*U - 409*U^2 + 84*U^3 + 6*U^4))/(T*U^3))*H[{1}, U] + 
  (4*Pi^2*(-1 + U)*(-16 + 9*U)*H[{1}, U]^2)/(3*T*U^3) + 
  ((8*LbL*Nf*(-1 + U)*(-10 + 7*U))/(T*U^3) - (8*Nf*(19 - 25*U + 3*U^2))/
     (9*T*U^3) - (2*(161 - 345*U + 220*U^2 - 48*U^3 + 3*U^4))/(T*U^3))*
   H[{1}, U]^2 + ((16*Nf*(-1 + U))/(9*T*U^3) + 
    (4*(-59 + 109*U - 54*U^2 + 9*U^3 + U^4))/(3*T*U^3))*H[{1}, U]^3 + 
  (6*(-1 + U)*H[{1}, U]^4)/(T*U^3) + 
  Pi^2*((-16*LbL*Nf*(-1 + U)*(-4 + 3*U))/(3*T*U^3) - 
    (16*(-1 + U)*(-23 + 12*U))/(3*T*U^3))*H[{2}, U] + 
  ((16*Nf*(-1 + U)*(-4 - 15*U + 6*U^2))/(9*T*U^3) - 
    (16*LbL*Nf*(20 - 45*U + 31*U^2))/(T*U^3) - 
    (4*(-123 + 181*U - 43*U^2 - 16*U^3 + 9*U^4))/(T*U^3))*H[{2}, U] + 
  ((32*LbL*Nf*(-1 + U))/(T*U^2) - (8*(31 - 57*U + 32*U^2 - 5*U^3 + U^4))/
     (T*U^3))*H[{1}, U]*H[{2}, U] - 
  (8*(-1 + U)*(-2 + 3*U)*H[{1}, U]^2*H[{2}, U])/(T*U^3) + 
  ((-32*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3) + (8*(-1 + U)*(-11 + 6*U))/
     (T*U^3))*H[{2}, U]^2 + ((-32*Nf*(-1 + U))/(3*T*U^3) + 
    (48*LbL*Nf*(8 - 18*U + 13*U^2))/(T*(-1 + U)*U^2) - 
    (8*(-58 + 200*U - 227*U^2 + 91*U^3 - 13*U^4 + U^5))/(T*(-1 + U)*U^3))*
   H[{3}, U] + ((-32*(-1 + U)*(-7 + 3*U))/(T*U^3) + 
    (96*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3))*H[{1}, U]*H[{3}, U] + 
  (48*(-1 + U)*(-5 + 3*U)*H[{4}, U])/(T*U^3) + 
  ((-48*LbL*Nf*(-1 + U))/(T*U^2) + 
    (8*(105 - 190*U + 101*U^2 - 18*U^3 + 3*U^4))/(T*U^3))*H[{2, 1}, U] + 
  (16*(-1 + U)*(-4 + 3*U)*H[{1}, U]*H[{2, 1}, U])/(T*U^3) + 
  ((-64*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3) - (16*(-1 + U)*(-1 + 3*U))/
     (T*U^3))*H[{3, 1}, U] + (4*Pi^2*(-64 + 63*U - 12*U^2 + U^3)*Log[T])/
   (3*T*U^2) + ((-8*Nf*(-26 + 7*U + 6*U^2))/(9*T*U^2) - 
    (2*(-18 - 25*U + 18*U^2))/(T*U^2))*Log[T] + 
  (8*Pi^2*(-1 + U)*(-32 + 15*U)*H[{1}, U]*Log[T])/(3*T*U^3) + 
  ((-16*Nf*(-1 + U)*(-7 - 9*U + 6*U^2))/(9*T*U^3) - 
    (4*(27 - 72*U + 59*U^2 - 20*U^3 + 3*U^4))/(T*U^3))*H[{1}, U]*Log[T] - 
  (4*(53 - 114*U + 70*U^2 - 16*U^3 + U^4)*H[{1}, U]^2*Log[T])/(T*U^3) - 
  (8*(-1 + U)*(-14 + 3*U)*H[{1}, U]^3*Log[T])/(3*T*U^3) + 
  ((32*Nf*(-1 + U))/(3*T*U^3) + (8*(29 - 50*U + 22*U^2 - 4*U^3 + U^4))/
     (T*U^3))*H[{2}, U]*Log[T] - (16*(-1 + U)*(-2 + 3*U)*H[{1}, U]*H[{2}, U]*
    Log[T])/(T*U^3) - (32*(-1 + U)*(-5 + 3*U)*H[{3}, U]*Log[T])/(T*U^3) + 
  (48*(-1 + U)*(-5 + 3*U)*H[{2, 1}, U]*Log[T])/(T*U^3) + 
  ((8*Nf*(-2 + U))/(3*T*U^2) + (2*(-20 + 17*U))/(T*U^2))*Log[T]^2 + 
  ((-16*Nf*(-1 + U))/(3*T*U^3) + (8*(8 - 7*U + U^2))/(T*U^2))*H[{1}, U]*
   Log[T]^2 - (4*(-1 + U)*(-11 + 3*U)*H[{1}, U]^2*Log[T]^2)/(T*U^3) + 
  (8*(-1 + U)*(-5 + 3*U)*H[{2}, U]*Log[T]^2)/(T*U^3) + 
  Pi^2*((8*LbL*Nf*(8 - 18*U + 13*U^2))/(3*T*(-1 + U)*U^2) - 
    (4*(-28 + 61*U - 40*U^2 + 5*U^3))/(3*T*(-1 + U)*U^2))*Log[U] + 
  ((16*Nf*(-1 + U))/(3*T*U^2) - (16*LbL*Nf*(20 - 25*U + 2*U^2))/(T*U^2) + 
    (2*(116 - 125*U + 16*U^2 + 6*U^3))/(T*U^2))*Log[U] + 
  Pi^2*((16*LbL*Nf*(-1 + U)*(-4 + 3*U))/(3*T*U^3) + 
    (8*(-1 + U)*(-14 + 9*U))/(3*T*U^3))*H[{1}, U]*Log[U] + 
  ((16*Nf*(-1 + U)*(-1 + 2*U))/(3*T*U^3) + (16*LbL*Nf*(20 - 39*U + 22*U^2))/
     (T*U^3) + (4*(-96 + 181*U - 93*U^2 + 4*U^3 + 3*U^4))/(T*U^3))*H[{1}, U]*
   Log[U] + ((-8*LbL*Nf*(-1 + U))/(T*U^2) + 
    (4*(10 - 24*U + 21*U^2 - 7*U^3 + U^4))/(T*U^3))*H[{1}, U]^2*Log[U] + 
  (8*(-1 + U)*(-5 + 3*U)*H[{1}, U]^3*Log[U])/(3*T*U^3) + 
  ((-16*LbL*Nf*(8 - 18*U + 13*U^2))/(T*(-1 + U)*U^2) + 
    (8*(-29 + 97*U - 110*U^2 + 47*U^3 - 8*U^4 + U^5))/(T*(-1 + U)*U^3))*
   H[{2}, U]*Log[U] + ((48*(-2 + U)*(-1 + U))/(T*U^3) - 
    (32*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3))*H[{1}, U]*H[{2}, U]*Log[U] - 
  (16*(-1 + U)*(-5 + 3*U)*H[{3}, U]*Log[U])/(T*U^3) + 
  ((-32*(-1 + U)*(-7 + 3*U))/(T*U^3) + (64*LbL*Nf*(-1 + U)*(-4 + 3*U))/
     (T*U^3))*H[{2, 1}, U]*Log[U] - (4*(-38 + 56*U - 16*U^2 + 3*U^3)*Log[T]*
    Log[U])/(T*U^2) - (8*(29 - 56*U + 31*U^2 - 6*U^3 + U^4)*H[{1}, U]*Log[T]*
    Log[U])/(T*U^3) + (16*(-1 + U)*(-5 + 3*U)*H[{2}, U]*Log[T]*Log[U])/
   (T*U^3) + (4*(10 - 11*U + 2*U^2)*Log[T]^2*Log[U])/(T*U^2) - 
  (8*(-1 + U)*(-5 + 3*U)*H[{1}, U]*Log[T]^2*Log[U])/(T*U^3) + 
  ((24*(-3 + U)*(-1 + U))/(T*U^2) + (16*Nf*(-3 + U)*(-1 + U))/(3*T*U^2))*
   Log[\[Mu]\[Mu]] + ((24*(-5 + 12*U - 8*U^2 + 2*U^3))/(T*U^3) + 
    (16*Nf*(-5 + 12*U - 8*U^2 + 2*U^3))/(3*T*U^3))*H[{1}, U]*
   Log[\[Mu]\[Mu]] + ((24*(-1 + U))/(T*U^3) + (16*Nf*(-1 + U))/(3*T*U^3))*
   H[{1}, U]^2*Log[\[Mu]\[Mu]] + 
  ((-48*(-1 + U))/(T*U^3) - (32*Nf*(-1 + U))/(3*T*U^3))*H[{2}, U]*
   Log[\[Mu]\[Mu]] + ((-24*(-2 + U))/(T*U^2) - (16*Nf*(-2 + U))/(3*T*U^2))*
   Log[T]*Log[\[Mu]\[Mu]] + ((48*(-1 + U))/(T*U^3) + 
    (32*Nf*(-1 + U))/(3*T*U^3))*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]] + 
  (8*(-3 + U)*(-1 + U)*Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (8*(-5 + 12*U - 8*U^2 + 2*U^3)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  (8*(-1 + U)*H[{1}, U]^2*Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (16*(-1 + U)*H[{2}, U]*Log[\[Mu]\[Mu]]^2)/(T*U^3) - 
  (8*(-2 + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^2) + 
  (16*(-1 + U)*H[{1}, U]*Log[T]*Log[\[Mu]\[Mu]]^2)/(T*U^3) + 
  ((-48*LbL*Nf*(8 - 18*U + 13*U^2))/(T*(-1 + U)*U^2) - 
    (8*(-4 - 6*U + 22*U^2 - 9*U^3 + 3*U^4))/(T*(-1 + U)*U^2))*Zeta[3] + 
  ((-96*LbL*Nf*(-1 + U)*(-4 + 3*U))/(T*U^3) - (16*(-1 + U)*(2 + 3*U))/
     (T*U^3))*H[{1}, U]*Zeta[3], (304*Nf)/(9*T*U) + 
  (16*LbL*Nf*(-7 + 4*U))/(T*U) - (4*(-47 + 9*U + 4*U^2))/(T*U) + 
  Pi^2*((-8*LbL*Nf*(-2 + 5*U))/(3*T*(-1 + U)*U) - 
    (4*(-20 + 31*U - 10*U^2 + U^3))/(3*T*(-1 + U)*U)) + 
  Pi^2*((-80*(-1 + U))/(3*T*U^2) - (16*LbL*Nf*(-1 + U))/(3*T*U^2))*
   H[{1}, U] + ((-16*LbL*Nf*(-7 + 10*U))/(T*U^2) + 
    (16*Nf*(-19 + 25*U))/(9*T*U^2) + (4*(-1 + U)*(71 - 26*U + 8*U^2))/
     (T*U^2))*H[{1}, U] + ((16*Nf*(-1 + U))/(3*T*U^2) - 
    (8*LbL*Nf*(-1 + U))/(T*U^2) + (4*(-8 + 12*U + U^2 + U^3))/(T*U^2))*
   H[{1}, U]^2 + (8*(-1 + U)*H[{1}, U]^3)/(T*U^2) + 
  ((16*LbL*Nf*(-2 + 5*U))/(T*(-1 + U)*U) - 
    (8*(24 - 72*U + 63*U^2 - 20*U^3 + 3*U^4))/(T*(-1 + U)*U^2))*H[{2}, U] + 
  ((-32*(-1 + U))/(T*U^2) + (32*LbL*Nf*(-1 + U))/(T*U^2))*H[{1}, U]*
   H[{2}, U] + (96*(-1 + U)*H[{3}, U])/(T*U^2) + 
  ((32*(-1 + U))/(T*U^2) - (64*LbL*Nf*(-1 + U))/(T*U^2))*H[{2, 1}, U] + 
  (32*(1 - 3*U + U^2)*Log[T])/(T*U) + 
  (16*(-6 + 13*U - 5*U^2 + U^3)*H[{1}, U]*Log[T])/(T*U^2) + 
  (32*(-1 + U)*H[{1}, U]^2*Log[T])/(T*U^2) - (64*(-1 + U)*H[{2}, U]*Log[T])/
   (T*U^2) - (8*(-2 + U)*Log[T]^2)/(T*U) + (16*(-1 + U)*H[{1}, U]*Log[T]^2)/
   (T*U^2) + (32*(-2 + U)*(-1 + U)*Log[U])/(T*U) + 
  (16*(-6 + 10*U - 4*U^2 + U^3)*H[{1}, U]*Log[U])/(T*U^2) - 
  (32*(-1 + U)*H[{2}, U]*Log[U])/(T*U^2) - (16*(-2 + U)*Log[T]*Log[U])/
   (T*U) + (32*(-1 + U)*H[{1}, U]*Log[T]*Log[U])/(T*U^2) + 
  (48/(T*U) + (32*Nf)/(3*T*U))*Log[\[Mu]\[Mu]] + 
  ((48*(-1 + U))/(T*U^2) + (32*Nf*(-1 + U))/(3*T*U^2))*H[{1}, U]*
   Log[\[Mu]\[Mu]] + (16*Log[\[Mu]\[Mu]]^2)/(T*U) + 
  (16*(-1 + U)*H[{1}, U]*Log[\[Mu]\[Mu]]^2)/(T*U^2)}


==> anc/old/calHmn/calHmn.smallqq.0 <==
(*
Born coefficients in leptonic tensor at small qq=q^2/s.
    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(0)}$.
    Notations:    T=-t/s, qq=1-T-U.
*)
{(1 - 2*T + 2*T^2)/((-1 + T)*T), 0, 0, 0, 0}


==> anc/old/calHmn/calHmn.smallqq.1 <==
(*
One-loop coefficients in leptonic tensor at small qq=q^2/s.
    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(1)}$.
    Notations:    T=-t/s, qq=1-T-U, \[Mu]\[Mu]=\[Mu]^2/s
    Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{(7*Pi^2*(1 - 2*T + 2*T^2))/(3*(-1 + T)*T) - (4*(4 - 9*T + 9*T^2))/
   ((-1 + T)*T) + (2*(-3 + T)*G[{(1 - T)^(-1)}, 1])/T + 
  (2*(2 + T)*G[{T^(-1)}, 1])/(-1 + T) - (4*(1 + T^2)*G[{0, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (4*(2 - 2*T + T^2)*G[{0, T^(-1)}, 1])/((-1 + T)*T) - 
  (4*(1 + T^2)*G[{(1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (4*(2 - 2*T + T^2)*G[{T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(2 - 2*T + T^2)*G[{T^(-1), T^(-1)}, 1])/((-1 + T)*T) - 
  (6*(1 - 2*T + 2*T^2)*Log[\[Mu]\[Mu]])/((-1 + T)*T) - 
  (2*(1 - 2*T + 2*T^2)*Log[\[Mu]\[Mu]]^2)/((-1 + T)*T), 
 (4*(-1 + 2*T)^2)/(-1 + T)^2, (4*(-1 + 2*T)^2)/T^2, 
 (4*(-1 + 2*T)^2)/((-1 + T)*T), 0}


==> anc/old/calHmn/calHmn.smallqq.2 <==
(*
Two-loop coefficients in leptonic tensor at small qq=q^2/s.
    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes $\widehat{\mathcal{H}}_{mn}^{(2)}$.
    Notations:    T=-t/s, qq=1-T-U, \[Mu]\[Mu]=\[Mu]^2/s
    Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
    Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{(67*Pi^4*(1 - 2*T + 2*T^2))/(30*(-1 + T)*T) + (5*(103 - 262*T + 262*T^2))/
   (4*(-1 + T)*T) + (19*Nf*(215 - 502*T + 502*T^2))/(81*(-1 + T)*T) + 
  Pi^2*((4*LbL*Nf*(53 - 60*T + 60*T^2))/9 - (2*Nf*(55 - 158*T + 158*T^2))/
     (27*(-1 + T)*T) - (2*(45 - 8*T + 68*T^2 - 120*T^3 + 60*T^4))/
     (3*(-1 + T)*T)) + Pi^2*((-32*LbL*Nf)/3 - (4*(-18 - 9*T + 25*T^2))/
     (3*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  ((-4*Nf*(-51 + 19*T))/(9*T) - (8*LbL*Nf*(-9 - 20*T + 20*T^2))/
     (3*(-1 + T)) + (93 - 35*T + 48*T^2)/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((16*Nf*(1 + T^2))/(9*(-1 + T)*T) + (8*LbL*Nf*(-3 + 3*T + 20*T^2))/
     (9*(-1 + T)) - (2*(-21 + 55*T - 34*T^2 + 12*T^3))/(3*(-1 + T)^2*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((-32*LbL*Nf)/3 - (4*(-2 - 41*T + 25*T^2))/
     (3*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  ((-4*Nf*(32 + 19*T))/(9*(-1 + T)) + (8*LbL*Nf*(-9 - 20*T + 20*T^2))/(3*T) - 
    (106 - 61*T + 48*T^2)/(-1 + T))*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf*(2 - 2*T + T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(20 - 43*T + 20*T^2))/(9*T) - (2*(-12 + 23*T - 2*T^2 + 12*T^3))/
     (3*(-1 + T)*T^2))*G[{T^(-1)}, 1] + 
  (8*Pi^2*(3 - 2*T + 2*T^2)*G[{0, 1}, 1])/(3*(-1 + T)*T) + 
  (16*LbL*Nf*(-5 - 4*T + 4*T^2) - (4*(1 + 44*T - 20*T^2 - 48*T^3 + 24*T^4))/
     ((-1 + T)*T))*G[{0, 1}, 1] + Pi^2*((-16*LbL*Nf*(1 + T))/(3*(-1 + T)) - 
    (4*(13 + 26*T + 20*T^2))/(3*(-1 + T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*Nf*(5 + 6*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-4 + 6*T + 3*T^2 - 12*T^3 + 4*T^4))/(-1 + T)^2 + 
    (4*(-17 + 17*T - 8*T^2 + 36*T^3 - 36*T^4 + 12*T^5))/((-1 + T)^2*T))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((-16*LbL*Nf*(-2 + T))/(3*T) - 
    (4*(59 - 66*T + 20*T^2))/(3*(-1 + T)*T))*G[{0, T^(-1)}, 1] + 
  ((16*Nf*(19 - 22*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-3 + 8*T - 9*T^2 - 4*T^3 + 4*T^4))/T^2 + 
    (4*(-4 + 25*T - 4*T^2 + 12*T^3 - 24*T^4 + 12*T^5))/((-1 + T)*T^2))*
   G[{0, T^(-1)}, 1] - (4*Pi^2*(9 + 20*T + 14*T^2)*G[{(1 - T)^(-1), 1}, 1])/
   (3*(-1 + T)*T) + ((16*Nf*(5 + 6*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-4 + 6*T + 3*T^2 - 12*T^3 + 4*T^4))/(-1 + T)^2 + 
    (4*(-17 + 17*T - 8*T^2 + 36*T^3 - 36*T^4 + 12*T^5))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1}, 1] + (8*Pi^2*(1 + 2*T)*(7 + 6*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(-1 + T)*T) + 
  (8*Pi^2*(1 + 8*T - 8*T^2 + 2*T^4)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(-1 + T)^3*T) + ((8*Nf*(-3 + T))/(3*T) - (8*(-5 + 2*T + 2*T^2))/
     ((-1 + T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*Nf*(5 + 6*T + 8*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-4 + 6*T + 3*T^2 - 12*T^3 + 4*T^4))/(-1 + T)^2 - 
    (4*(-17 + 17*T - 8*T^2 + 36*T^3 - 36*T^4 + 12*T^5))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (16*Pi^2*G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((16*LbL*Nf*(-2 + T))/(3*T) + (8*(-7 + 2*T))/(3*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + Pi^2*((16*LbL*Nf*(1 + T))/(3*(-1 + T)) + 
    (8*(5 + 2*T))/(3*(-1 + T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (8*(-7 - 6*T + 6*T^2) - (8*LbL*Nf*(1 - 12*T + 12*T^2))/3)*
   G[{(1 - T)^(-1), T^(-1)}, 1] - 
  (4*Pi^2*(43 - 48*T + 14*T^2)*G[{T^(-1), 1}, 1])/(3*(-1 + T)*T) + 
  ((16*Nf*(19 - 22*T + 8*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-3 + 8*T - 9*T^2 - 4*T^3 + 4*T^4))/T^2 + 
    (4*(-4 + 25*T - 4*T^2 + 12*T^3 - 24*T^4 + 12*T^5))/((-1 + T)*T^2))*
   G[{T^(-1), 1}, 1] + (16*Pi^2*G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((16*LbL*Nf*(-2 + T))/(3*T) + (8*(-7 + 2*T))/(3*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + Pi^2*((16*LbL*Nf*(1 + T))/(3*(-1 + T)) + 
    (8*(5 + 2*T))/(3*(-1 + T)))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  (8*(-7 - 6*T + 6*T^2) - (8*LbL*Nf*(1 - 12*T + 12*T^2))/3)*
   G[{T^(-1), (1 - T)^(-1)}, 1] + (8*Pi^2*(-3 + 2*T)*(-13 + 6*T)*
    G[{T^(-1), T^(-1)}, 1])/(3*(-1 + T)*T) + 
  (8*Pi^2*(3 + 4*T^2 - 8*T^3 + 2*T^4)*G[{T^(-1), T^(-1)}, 1])/
   (3*(-1 + T)*T^3) + ((8*Nf*(2 + T))/(3*(-1 + T)) - 
    (8*(-1 - 6*T + 2*T^2))/((-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((-16*Nf*(19 - 22*T + 8*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-3 + 8*T - 9*T^2 - 4*T^3 + 4*T^4))/T^2 - 
    (4*(-4 + 25*T - 4*T^2 + 12*T^3 - 24*T^4 + 12*T^5))/((-1 + T)*T^2))*
   G[{T^(-1), T^(-1)}, 1] + 
  (384*LbL*Nf - (4*(-21 - 38*T + 38*T^2))/((-1 + T)*T))*G[{0, 0, 1}, 1] + 
  (-288*LbL*Nf + (16*Nf*(1 + T^2))/(3*(-1 + T)*T) + 
    (8*(6 - 34*T + 23*T^2))/((-1 + T)*T))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  (-288*LbL*Nf + (16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (8*(-5 - 12*T + 23*T^2))/((-1 + T)*T))*G[{0, 0, T^(-1)}, 1] - 
  (8*(3 - 2*T + 2*T^2)*G[{0, 1, 1}, 1])/((-1 + T)*T) + 
  (-64*LbL*Nf - (8*(-3 + 7*T))/((-1 + T)*T))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  (-64*LbL*Nf + (8*(-4 + 7*T))/((-1 + T)*T))*G[{0, 1, T^(-1)}, 1] + 
  (-64*LbL*Nf - (8*(-3 + 7*T))/((-1 + T)*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((16*Nf*(1 + T^2))/(3*(-1 + T)*T) + (32*LbL*Nf*(15 - 15*T + 2*T^2))/
     (3*(-1 + T)) + (12*(3 - 8*T + 7*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  2*(144*LbL*Nf - (16*Nf*(1 + T^2))/(3*(-1 + T)*T) - 
    (8*(-3 + 2*T)*(2 - 6*T + 5*T^2))/((-1 + T)^2*T))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  (-64*LbL*Nf + (8*(-4 + 7*T))/((-1 + T)*T))*G[{0, T^(-1), 1}, 1] + 
  ((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (32*LbL*Nf*(2 + 11*T + 2*T^2))/
     (3*T) + (12*(2 - 6*T + 7*T^2))/((-1 + T)*T))*G[{0, T^(-1), 1}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  2*(144*LbL*Nf - (16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - 
    (8*(1 + 2*T)*(1 - 4*T + 5*T^2))/((-1 + T)*T^2))*
   G[{0, T^(-1), T^(-1)}, 1] + ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(4 - 5*T + 4*T^2))/(3*T) + (4*(-11 + 2*T + 6*T^2))/
     ((-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  (-64*LbL*Nf - (8*(-3 + 7*T))/((-1 + T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((16*Nf*(1 + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) - (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  (144*LbL*Nf - (16*Nf*(1 + T^2))/(3*(-1 + T)*T) - 
    (8*(-3 + 2*T)*(2 - 6*T + 5*T^2))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((4*(3 + 6*T + 2*T^2))/((-1 + T)*T) + (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)))*G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(9 + 3*T - 15*T^2 + 5*T^3))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) + (4*(9 + 3*T - 15*T^2 + 5*T^3))/((-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((16*Nf*(1 + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(3 - 3*T + 4*T^2))/
     (3*(-1 + T)) - (4*(-3 - 14*T + 6*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((16*Nf*(1 + T^2))/(3*(-1 + T)*T) - (8*(6 - 4*T - 3*T^2 + 3*T^3))/
     ((-1 + T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (4*(3 + 7*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  2*((-64*LbL*Nf*T^2)/(3*(-1 + T)) + (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  (4*(3 + 7*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-64*LbL*Nf*T^2)/(3*(-1 + T)) + (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  (4*(-10 + 7*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((64*LbL*Nf*(-1 + T)^2)/(3*T) + (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  (-64*LbL*Nf + (8*(-4 + 7*T))/((-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) - (4*(-11 + 2*T + 6*T^2))/((-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (144*LbL*Nf - (16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - 
    (8*(1 + 2*T)*(1 - 4*T + 5*T^2))/((-1 + T)*T^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(4 - 5*T + 4*T^2))/(3*T) + (4*(-11 + 2*T + 6*T^2))/
     ((-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((4*(11 - 10*T + 2*T^2))/((-1 + T)*T) - (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T))*G[{T^(-1), 1, 1}, 1] + ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - 
    (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) + (4*(-2 - 12*T + 5*T^3))/((-1 + T)*T^2))*
   G[{T^(-1), 1, T^(-1)}, 1] + ((-64*LbL*Nf*(-1 + T)^2)/(3*T) - 
    (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((64*LbL*Nf*T^2)/(3*(-1 + T)) - (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  (4*(3 + 7*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-64*LbL*Nf*T^2)/(3*(-1 + T)) + (4*(3 - 2*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (4*(-10 + 7*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((64*LbL*Nf*(-1 + T)^2)/(3*T) + (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) + (4*(-11 + 2*T + 6*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1), 1}, 1] + 2*((-16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(4 - 5*T + 4*T^2))/(3*T) + (4*(-2 - 12*T + 5*T^3))/
     ((-1 + T)*T^2))*G[{T^(-1), T^(-1), 1}, 1] + 
  (4*(-10 + 7*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((64*LbL*Nf*(-1 + T)^2)/(3*T) + (4*(9 - 14*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  3*((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (16*LbL*Nf*(4 - 5*T + 4*T^2))/
     (3*T) - (4*(-11 + 2*T + 6*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((16*Nf*(2 - 2*T + T^2))/(3*(-1 + T)*T) - (8*(-2 - T - 6*T^2 + 3*T^3))/
     ((-1 + T)*T^2))*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  (24*(4 + T)*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{0, 0, 0, T^(-1)}, 1])/T - 
  (32*(3 - 2*T + 2*T^2)*G[{0, 0, 1, 1}, 1])/((-1 + T)*T) + 
  (16*(5 - 4*T + 3*T^2)*G[{0, 0, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(4 - 2*T + 3*T^2)*G[{0, 0, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(5 + 4*T^2)*G[{0, 0, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (32*(4 + T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) - 
  (8*(8 - 24*T + 23*T^2 - 14*T^3 + 5*T^4)*
    G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (8*(-5 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (32*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  (16*(9 - 8*T + 4*T^2)*G[{0, 0, T^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(-5 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (32*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) - 
  (32*(-5 + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(-2 + 11*T^2 - 6*T^3 + 5*T^4)*G[{0, 0, T^(-1), T^(-1)}, 1])/
   ((-1 + T)*T^3) - (16*(3 - 2*T + 2*T^2)*G[{0, 1, 0, 1}, 1])/((-1 + T)*T) + 
  (8*(5 - 4*T + 3*T^2)*G[{0, 1, 0, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(4 - 2*T + 3*T^2)*G[{0, 1, 0, T^(-1)}, 1])/((-1 + T)*T) - 
  (16*(3 - 2*T + 2*T^2)*G[{0, 1, 1, 1}, 1])/((-1 + T)*T) + 
  (16*(2 - 2*T + T^2)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2)*G[{0, 1, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(2 - 2*T + T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(5 - 4*T + 3*T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(5 - 4*T + 3*T^2)*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + (16*(1 + T^2)*G[{0, 1, T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(4 - 2*T + 3*T^2)*G[{0, 1, T^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(4 - 2*T + 3*T^2)*G[{0, 1, T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (8*(5 + 6*T + 4*T^2))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 0, 1}, 1] - 
  (16*(4 + T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) - 
  (8*(3 - 4*T - T^2 - 2*T^3 + 3*T^4)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 
     1])/((-1 + T)^3*T) - (8*(-5 + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((64*LbL*Nf*(1 + T))/(-1 + T) - (16*(-1 + 6*T))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] + 
  (16*(2 - 2*T + T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(3 - 2*T + 2*T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (8*(5 - 4*T + 3*T^2)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (8*(5 + 4*T^2)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + (8*(6 - 8*T + 2*T^2 + T^3)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T)^3 - 
  (8*(4 + T)*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(-1 + T) + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (16*(5 + 4*T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(2 - 8*T + 8*T^2 - 4*T^3 + T^4)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 
     1])/((-1 + T)^3*T) + 
  (24*(4 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (48*(-1 + 6*T - 6*T^2 + 2*T^3)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (32*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) - 
  (8*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (32*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(-1 + T) - 
  (32*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (32*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(-2 + T))/T + (8*(15 - 14*T + 4*T^2))/((-1 + T)*T))*
   G[{0, T^(-1), 0, 1}, 1] - (8*(4 + T)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/
   (-1 + T) + ((64*LbL*Nf*(-2 + T))/T + (16*(-5 + 6*T))/((-1 + T)*T))*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-5 + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(-1 + 11*T^2 - 10*T^3 + 3*T^4)*G[{0, T^(-1), 0, T^(-1)}, 1])/
   ((-1 + T)*T^3) + (16*(1 + T^2)*G[{0, T^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(3 - 2*T + 2*T^2)*G[{0, T^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (8*(-5 + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(4 - 2*T + 3*T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) - 
  (8*(9 - 8*T + 4*T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{0, T^(-1), 1, T^(-1)}, 1])/T^3 - 
  (8*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (32*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(4 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(-1 + T) - 
  (32*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (32*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) - 
  (16*(9 - 8*T + 4*T^2)*G[{0, T^(-1), T^(-1), 1}, 1])/((-1 + T)*T) - 
  (16*(-1 + 2*T^2 + T^4)*G[{0, T^(-1), T^(-1), 1}, 1])/((-1 + T)*T^3) + 
  (24*(-5 + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (32*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (24*(-5 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (48*(-1 + 2*T^3)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) + 
  ((-96*LbL*Nf*(1 + T))/(-1 + T) + (8*(-1 + 26*T + T^2))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] - 
  (16*(4 + T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(-1 + T) - 
  (8*(-2 + 12*T + T^2)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (8*(-5 + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  (-192/(-1 + T) + (128*LbL*Nf*(1 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] + 
  (16*(2 - 2*T + T^2)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/((-1 + T)*T) + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (8*(5 - 4*T + 3*T^2)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + (8*(6 - 8*T + 2*T^2 + T^3)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(-1 + T)^3 + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(5 + 4*T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(-1 + 4*T - 8*T^2 + 4*T^3)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/
   ((-1 + T)^3*T) + (16*(4 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (16*(-1 + 6*T - 6*T^2 + 2*T^3)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (16*(3 - 8*T + 12*T^2 - 8*T^3 + 2*T^4)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (32*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(4 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) - 
  (8*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((64*LbL*Nf*(1 + T))/(-1 + T) - (16*(-1 + 6*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (32*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(4 + T)*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (24*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  2*(96/(-1 + T) - (64*LbL*Nf*(1 + T))/(-1 + T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] - 
  (16*(-1 + 4*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/((-1 + T)*T) + 
  (8*(6 - 8*T + 2*T^2 + T^3)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/
   (-1 + T)^3 + ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] + 
  (16*(1 + T^2)*G[{(1 - T)^(-1), 1, 1, 1}, 1])/((-1 + T)*T) - 
  (16*(1 + T^2)*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (16*(1 + T^2)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(6 - 8*T + 2*T^2 + T^3)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/
   (-1 + T)^3 - (16*(6 - 8*T + 2*T^2 + T^3)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T)^3 + 
  (8*(4 + T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  ((-32*LbL*Nf*(1 + T))/(-1 + T) + (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] + 
  (8*(4 + T)*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((32*LbL*Nf*(1 + T))/(-1 + T) - (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] + 
  (16*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/((-1 + T)*T) - 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/((-1 + T)*T) + 
  (8*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) - (16*(3 - 8*T + 12*T^2 - 8*T^3 + 2*T^4)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (32*G[{(1 - T)^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/((-1 + T)*T) - 
  (32*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2 - 2*T^3 + T^4)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/
   ((-1 + T)^3*T) - (16*(6 - 8*T + 2*T^2 + T^3)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T)^3 - 
  (8*(2 + 4*T - 5*T^2 - 2*T^3 + 3*T^4)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 
      (1 - T)^(-1)}, 1])/((-1 + T)^3*T) + 
  (24*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(-1 + T) + 
  (8*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   ((-1 + T)*T) - (24*(2 + 4*T - 5*T^2 - 2*T^3 + 3*T^4)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)^3*T) - 
  (32*(2 - 4*T + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (48*(4 - T^2 - 6*T^3 + 5*T^4)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/((-1 + T)^3*T) - 
  (48*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (-1 + T) - (32*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   ((-1 + T)*T) + (24*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (-1 + T) - (48*(4 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(-1 + T) + 
  (64*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{(1 - T)^(-1), T^(-1), 0, 1}, 
    1] + ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + (-96/T - (64*LbL*Nf*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (16*(4 + T)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (16*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (96/(-1 + T) - (64*LbL*Nf*(1 + T))/(-1 + T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  (32*G[{(1 - T)^(-1), T^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (16*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(4 + T)*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T) + 
  ((32*LbL*Nf*(-2 + T))/T + (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] + 
  (8*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (16*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (16*(1 + 3*T))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (32*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(-1 + T) - 
  (48*(4 + T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (-1 + T) + (64*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + (24*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (32*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/((-1 + T)*T) + 
  (64*G[{(1 - T)^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (48*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-96*LbL*Nf*(-2 + T))/T + (8*(26 - 28*T + T^2))/((-1 + T)*T))*
   G[{T^(-1), 0, 0, 1}, 1] + (192/T + (128*LbL*Nf*(-2 + T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] - 
  (8*(4 + T)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(-1 + T) - 
  (16*(-5 + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T - 
  (8*(11 - 14*T + T^2)*G[{T^(-1), 0, 0, T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2)*G[{T^(-1), 0, 1, 1}, 1])/((-1 + T)*T) + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 
    1] + ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  (8*(2 - 2*T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((-1 + T)*T) - 
  (8*(4 - 2*T + 3*T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T^3 + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 
    1] - (8*(4 + T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(-1 + T) + 
  ((64*LbL*Nf*(-2 + T))/T + (16*(-5 + 6*T))/((-1 + T)*T))*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 2*(-96/T - (64*LbL*Nf*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (24*(4 + T)*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  (16*(-5 + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (32*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (8*(2 - 2*T + T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/((-1 + T)*T) - 
  (8*(9 - 8*T + 4*T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(1 - 4*T^2 + 4*T^3)*G[{T^(-1), 0, T^(-1), 1}, 1])/((-1 + T)*T^3) + 
  (16*(-5 + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (32*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (16*(-5 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (16*(-1 + 2*T^3)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) - 
  (16*(1 + 2*T^4)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) + 
  (16*(-3 + 4*T)*G[{T^(-1), 1, 0, 1}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T^3 + 
  (16*(2 - 2*T + T^2)*G[{T^(-1), 1, 1, 1}, 1])/((-1 + T)*T) - 
  (16*(2 - 2*T + T^2)*G[{T^(-1), 1, 1, T^(-1)}, 1])/((-1 + T)*T) + 
  ((-32*LbL*Nf*(-2 + T))/T - (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((32*LbL*Nf*(-2 + T))/T + (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (8*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (16*(2 - 2*T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/((-1 + T)*T) + 
  (8*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 1, T^(-1), 1}, 1])/T^3 + 
  (8*(-5 + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (16*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/T^3 + 
  ((-8*(-11 + T))/T + (32*LbL*Nf*(-2 + T))/T)*G[{T^(-1), (1 - T)^(-1), 0, 1}, 
    1] + ((32*LbL*Nf*(1 + T))/(-1 + T) - (8*(10 + T))/(-1 + T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + (-96/T - (64*LbL*Nf*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  (16*(4 + T)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(-1 + T) + 
  (16*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (96/(-1 + T) - (64*LbL*Nf*(1 + T))/(-1 + T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  (32*G[{T^(-1), (1 - T)^(-1), 1, 1}, 1])/((-1 + T)*T) - 
  (16*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(4 + T)*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(-1 + T) + 
  ((32*LbL*Nf*(-2 + T))/T + (16*(-4 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  (8*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T - 
  (16*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/((-1 + T)*T) + 
  ((32*LbL*Nf*(1 + T))/(-1 + T) - (16*(1 + 3*T))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (32*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (24*(4 + T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(-1 + T) - 
  (48*(4 + T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (-1 + T) + (64*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + (24*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/T - 
  (32*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/((-1 + T)*T) + 
  (64*G[{T^(-1), (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (48*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (16*(2 - 2*T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/((-1 + T)*T) - 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/((-1 + T)*T) - 
  (32*G[{T^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (8*(-5 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/((-1 + T)*T) - 
  (16*(1 + 2*T^4)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/((-1 + T)*T^3) - 
  (32*(2 - 2*T + T^2)*G[{T^(-1), T^(-1), 1, 1}, 1])/((-1 + T)*T) + 
  (16*(1 + T^2 - 2*T^3 + T^4)*G[{T^(-1), T^(-1), 1, 1}, 1])/((-1 + T)*T^3) + 
  (24*(-5 + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (16*(-1 - T - 5*T^2 + T^3)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T^3 - 
  (8*(2 + 7*T^2 - 10*T^3 + 3*T^4)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   ((-1 + T)*T^3) + (24*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (32*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/((-1 + T)*T) + 
  (64*G[{T^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) - 
  (48*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/((-1 + T)*T) - 
  (24*(2 + 7*T^2 - 10*T^3 + 3*T^4)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/
   ((-1 + T)*T^3) - (48*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/T - (32*(-1 + 2*T + T^2)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + (48*(2 + 11*T^2 - 14*T^3 + 5*T^4)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T^3) + 
  Pi^2*((-10*(1 - 2*T + 2*T^2))/((-1 + T)*T) - (16*Nf*(1 - 2*T + 2*T^2))/
     (9*(-1 + T)*T))*Log[\[Mu]\[Mu]] + 
  ((3*(31 - 70*T + 70*T^2))/((-1 + T)*T) + (4*Nf*(209 - 454*T + 454*T^2))/
     (27*(-1 + T)*T))*Log[\[Mu]\[Mu]] + 
  ((-12*(-3 + T))/T - (8*Nf*(-3 + T))/(3*T))*G[{(1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((-12*(2 + T))/(-1 + T) - (8*Nf*(2 + T))/(3*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((24*(1 + T^2))/((-1 + T)*T) + (16*Nf*(1 + T^2))/(3*(-1 + T)*T))*
   G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((24*(2 - 2*T + T^2))/((-1 + T)*T) + (16*Nf*(2 - 2*T + T^2))/
     (3*(-1 + T)*T))*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((24*(1 + T^2))/((-1 + T)*T) + (16*Nf*(1 + T^2))/(3*(-1 + T)*T))*
   G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]] + 
  2*((-24*(1 + T^2))/((-1 + T)*T) - (16*Nf*(1 + T^2))/(3*(-1 + T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((24*(2 - 2*T + T^2))/((-1 + T)*T) + (16*Nf*(2 - 2*T + T^2))/
     (3*(-1 + T)*T))*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]] + 
  2*((-24*(2 - 2*T + T^2))/((-1 + T)*T) - (16*Nf*(2 - 2*T + T^2))/
     (3*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  (14*Pi^2*(1 - 2*T + 2*T^2)*Log[\[Mu]\[Mu]]^2)/(3*(-1 + T)*T) + 
  ((76*Nf*(1 - 2*T + 2*T^2))/(9*(-1 + T)*T) + (2*(25 - 54*T + 54*T^2))/
     ((-1 + T)*T))*Log[\[Mu]\[Mu]]^2 - 
  (4*(-3 + T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (4*(2 + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  (8*(1 + T^2)*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/((-1 + T)*T) + 
  (8*(2 - 2*T + T^2)*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/((-1 + T)*T) + 
  (8*(1 + T^2)*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/((-1 + T)*T) - 
  (16*(1 + T^2)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*T) + (8*(2 - 2*T + T^2)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*T) - (16*(2 - 2*T + T^2)*G[{T^(-1), T^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)*T) + 
  ((12*(1 - 2*T + 2*T^2))/((-1 + T)*T) + (8*Nf*(1 - 2*T + 2*T^2))/
     (9*(-1 + T)*T))*Log[\[Mu]\[Mu]]^3 + 
  (2*(1 - 2*T + 2*T^2)*Log[\[Mu]\[Mu]]^4)/((-1 + T)*T) + 
  (384*LbL*Nf - (4*(-9 - 2*T + 2*T^2))/((-1 + T)*T) + 
    (8*Nf*(1 - 2*T + 2*T^2))/(9*(-1 + T)*T))*Zeta[3] + 
  ((-96*LbL*Nf*(1 + T))/(-1 + T) + (16*(2 + T))/((-1 + T)*T))*
   G[{(1 - T)^(-1)}, 1]*Zeta[3] + 
  ((-96*LbL*Nf*(-2 + T))/T - (16*(-3 + T))/((-1 + T)*T))*G[{T^(-1)}, 1]*
   Zeta[3] - (48*(1 - 2*T + 2*T^2)*Log[\[Mu]\[Mu]]*Zeta[3])/((-1 + T)*T), 
 (-62*(-1 + 2*T)^2)/(-1 + T)^2 - (152*Nf*(-1 + 2*T)^2)/(9*(-1 + T)^2) + 
  Pi^2*((-40*LbL*Nf*T*(-1 + 2*T)^2)/(3*(-1 + T)) + 
    (4*(-1 + 2*T)^2*(7 - 30*T + 30*T^2))/(3*(-1 + T)^2)) + 
  ((16*Nf*(-1 + 2*T))/(3*(-1 + T)) + (48*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T)^2 - 
    (8*(-1 + 2*T)*(-1 + 3*T)*(-3 + 4*T))/(-1 + T)^2)*G[{(1 - T)^(-1)}, 1] + 
  ((16*Nf*T*(-1 + 2*T))/(3*(-1 + T)^2) - (48*LbL*Nf*(-1 + 2*T)^2)/(-1 + T) + 
    (8*(-1 + 2*T)*(-2 + 3*T)*(-1 + 4*T))/(-1 + T)^2)*G[{T^(-1)}, 1] + 
  ((96*T*(-1 + 2*T)^2)/(-1 + T) - (32*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T))*
   G[{0, 1}, 1] + ((16*LbL*Nf*T^2*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^3 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/(-1 + T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + 2*T)*(3 + T + 2*T^2))/T - 
    (16*T*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T)^2)*G[{0, T^(-1)}, 1] + 
  ((16*LbL*Nf*T^2*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^3 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/(-1 + T))*G[{(1 - T)^(-1), 1}, 1] + 
  2*((-16*LbL*Nf*T^2*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^3 + 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/(-1 + T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-48*T*(-1 + 2*T)^2)/(-1 + T) + (16*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + ((16*LbL*Nf*(-1 + 2*T)*(3 + T + 2*T^2))/T - 
    (16*T*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T)^2)*G[{T^(-1), 1}, 1] + 
  ((-48*T*(-1 + 2*T)^2)/(-1 + T) + (16*LbL*Nf*T*(-1 + 2*T)^2)/(-1 + T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*LbL*Nf*(-1 + 2*T)*(3 + T + 2*T^2))/T + 
    (16*T*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T)^2)*G[{T^(-1), T^(-1)}, 1] + 
  ((-24*(-1 + 2*T)^2)/(-1 + T)^2 - (16*Nf*(-1 + 2*T)^2)/(3*(-1 + T)^2))*
   Log[\[Mu]\[Mu]] - (8*(-1 + 2*T)^2*Log[\[Mu]\[Mu]]^2)/(-1 + T)^2, 
 (-62*(-1 + 2*T)^2)/T^2 - (152*Nf*(-1 + 2*T)^2)/(9*T^2) + 
  Pi^2*((-40*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/(3*T) + 
    (4*(-1 + 2*T)^2*(7 - 30*T + 30*T^2))/(3*T^2)) + 
  ((16*Nf*(-1 + T)*(-1 + 2*T))/(3*T^2) + (48*LbL*Nf*(-1 + 2*T)^2)/T - 
    (8*(-1 + 2*T)*(-1 + 3*T)*(-3 + 4*T))/T^2)*G[{(1 - T)^(-1)}, 1] + 
  ((16*Nf*(-1 + 2*T))/(3*T) - (48*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T^2 + 
    (8*(-1 + 2*T)*(-2 + 3*T)*(-1 + 4*T))/T^2)*G[{T^(-1)}, 1] + 
  ((96*(-1 + T)*(-1 + 2*T)^2)/T - (32*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T)*
   G[{0, 1}, 1] + ((16*LbL*Nf*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T) - 
    (16*(-1 + T)*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T^2)*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)^2*(-1 + 2*T)*(3 + T + 2*T^2))/T^3 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/T)*G[{0, T^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T) - 
    (16*(-1 + T)*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T^2)*G[{(1 - T)^(-1), 1}, 1] + 
  2*((-16*LbL*Nf*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T) + 
    (16*(-1 + T)*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((-48*(-1 + T)*(-1 + 2*T)^2)/T + (16*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T)*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)^2*(-1 + 2*T)*(3 + T + 2*T^2))/T^3 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/T)*G[{T^(-1), 1}, 1] + 
  ((-48*(-1 + T)*(-1 + 2*T)^2)/T + (16*LbL*Nf*(-1 + T)*(-1 + 2*T)^2)/T)*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*LbL*Nf*(-1 + T)^2*(-1 + 2*T)*(3 + T + 2*T^2))/T^3 + 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/T)*G[{T^(-1), T^(-1)}, 1] + 
  ((-24*(-1 + 2*T)^2)/T^2 - (16*Nf*(-1 + 2*T)^2)/(3*T^2))*Log[\[Mu]\[Mu]] - 
  (8*(-1 + 2*T)^2*Log[\[Mu]\[Mu]]^2)/T^2, (-62*(-1 + 2*T)^2)/((-1 + T)*T) - 
  (152*Nf*(-1 + 2*T)^2)/(9*(-1 + T)*T) + 
  Pi^2*((-40*LbL*Nf*(-1 + 2*T)^2)/3 + (4*(-1 + 2*T)^2*(7 - 30*T + 30*T^2))/
     (3*(-1 + T)*T)) + ((16*Nf*(-1 + 2*T))/(3*T) + 
    (48*LbL*Nf*(-1 + 2*T)^2)/(-1 + T) - (8*(-1 + 2*T)*(-1 + 3*T)*(-3 + 4*T))/
     ((-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  ((16*Nf*(-1 + 2*T))/(3*(-1 + T)) - (48*LbL*Nf*(-1 + 2*T)^2)/T + 
    (8*(-1 + 2*T)*(-2 + 3*T)*(-1 + 4*T))/((-1 + T)*T))*G[{T^(-1)}, 1] + 
  (96*(-1 + 2*T)^2 - 32*LbL*Nf*(-1 + 2*T)^2)*G[{0, 1}, 1] + 
  ((16*LbL*Nf*T*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^2 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T)*G[{0, (1 - T)^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)*(-1 + 2*T)*(3 + T + 2*T^2))/T^2 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T))*G[{0, T^(-1)}, 1] + 
  ((16*LbL*Nf*T*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^2 - 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T)*G[{(1 - T)^(-1), 1}, 1] + 
  2*((-16*LbL*Nf*T*(-1 + 2*T)*(6 - 5*T + 2*T^2))/(-1 + T)^2 + 
    (16*(-1 + 2*T)*(1 - 3*T + 6*T^2))/T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (-48*(-1 + 2*T)^2 + 16*LbL*Nf*(-1 + 2*T)^2)*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((16*LbL*Nf*(-1 + T)*(-1 + 2*T)*(3 + T + 2*T^2))/T^2 - 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T))*G[{T^(-1), 1}, 1] + 
  (-48*(-1 + 2*T)^2 + 16*LbL*Nf*(-1 + 2*T)^2)*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-16*LbL*Nf*(-1 + T)*(-1 + 2*T)*(3 + T + 2*T^2))/T^2 + 
    (16*(-1 + 2*T)*(4 - 9*T + 6*T^2))/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-24*(-1 + 2*T)^2)/((-1 + T)*T) - (16*Nf*(-1 + 2*T)^2)/(3*(-1 + T)*T))*
   Log[\[Mu]\[Mu]] - (8*(-1 + 2*T)^2*Log[\[Mu]\[Mu]]^2)/((-1 + T)*T), 0}


==> anc/old/calHmn/descript.ion <==
<|"calHmn.smallqq.0" -> "Born coefficients in leptonic tensor at small \
qq=q^2/s.\n    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(0)}$.\n    Notations:    T=-t/s, qq=1-T-U.", 
 "calHmn.smallqq.1" -> "One-loop coefficients in leptonic tensor at small \
qq=q^2/s.\n    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(1)}$.\n    Notations:    T=-t/s, qq=1-T-U, \
\[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.", "calHmn.smallqq.2" -> "Two-loop coefficients \
in leptonic tensor at small qq=q^2/s.\n    Format: \
{H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(2)}$.\n    Notations:    T=-t/s, qq=1-T-U, \
\[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n    Additional flag LbL=1 marks the \
contribution from light-by-light diagrams.", "calHmn.smallT.0" -> "Born \
coefficients in leptonic tensor at small T.\n    Format: \
{H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(0)}$.\n    Notations:    T=-t/s, \
U=-u/s.\nH[{n1,...},U] denotes harmonic polylogarithm.", 
 "calHmn.smallT.1" -> "One-loop coefficients in leptonic tensor at small T.\n \
   Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(1)}$.\n    Notations:    T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\nH[{n1,...},U] denotes harmonic polylogarithm."\
, "calHmn.smallT.2" -> "Two-loop coefficients in leptonic tensor at small \
T.\n    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(2)}$.\n    Notations:    T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n    Additional flag LbL=1 marks the \
contribution from light-by-light diagrams.\nH[{n1,...},U] denotes harmonic \
polylogarithm."|>


==> anc/old/calHn/calHn.0 <==
(*
Born invariant hard amplitudes.
    Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(0)}$.
    Notations:    T=-t/s, U=-u/s
*)
{0, 0, 0, 0, 2 - T - U, -T + U, (T + U)/(T*U)}


==> anc/old/calHn/calHn.1 <==
(*
One-loop invariant hard amplitudes.
    Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(1)}$.
    Notations:    T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
    Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{2*T + ((2*I)*Pi*(-2*T + 2*T^2 - 2*U + 3*T*U))/(-1 + T) - 
  ((4*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1)}, 1])/T - 
  (2*(2 - 6*T + 4*T^2 - 2*U + 3*T*U)*G[{(T + U)^(-1)}, 1])/(-1 + T) - 
  (4*(-1 + T)*(T + U)*G[{T^(-1), 0}, 1])/T + 
  (4*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/T + 
  (2*(-2*T + 2*T^2 - 2*U + 3*T*U)*Log[U])/(-1 + T) - 
  (4*(-1 + T)*(T + U)*G[{T^(-1)}, 1]*Log[U])/T, 
 -2*U - ((2*I)*Pi*(-2*T - 2*U + 3*T*U + 2*U^2))/(-1 + U) + 
  ((4*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1)}, 1])/U + 
  (2*(2 - 2*T - 6*U + 3*T*U + 4*U^2)*G[{(T + U)^(-1)}, 1])/(-1 + U) + 
  (4*(-1 + U)*(T + U)*G[{U^(-1), 0}, 1])/U - 
  (4*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1])/U - 
  (2*(-2*T - 2*U + 3*T*U + 2*U^2)*Log[T])/(-1 + U) + 
  (4*(-1 + U)*(T + U)*G[{U^(-1)}, 1]*Log[T])/U, 
 2 - ((2*I)*Pi*(T + 2*U))/(-1 + T) + ((4*I)*Pi*(T + U)*G[{T^(-1)}, 1])/T + 
  (2*(-2 + 2*T + T^2 + 3*T*U + 2*U^2)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*(T + U)) + (4*(T + U)*G[{T^(-1), 0}, 1])/T - 
  (4*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1])/T - 
  (2*(T + 2*U)*Log[U])/(-1 + T) + (4*(T + U)*G[{T^(-1)}, 1]*Log[U])/T, 
 -2 + ((2*I)*Pi*(2*T + U))/(-1 + U) - ((4*I)*Pi*(T + U)*G[{U^(-1)}, 1])/U - 
  (2*(-2 + 2*T^2 + 2*U + 3*T*U + U^2)*G[{(T + U)^(-1)}, 1])/
   ((-1 + U)*(T + U)) - (4*(T + U)*G[{U^(-1), 0}, 1])/U + 
  (4*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1])/U + 
  (2*(2*T + U)*Log[T])/(-1 + U) - (4*(T + U)*G[{U^(-1)}, 1]*Log[T])/U, 
 -16 + 9*T + 9*U - (7*Pi^2*(-2 + T + U))/6 + 
  (I*Pi*(-6 + 11*T - 5*T^2 + 11*U - 10*T*U + 2*T^2*U - 5*U^2 + 2*T*U^2))/
   ((-1 + T)*(-1 + U)) - ((2*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1)}, 1])/T + 
  ((2*I)*Pi*(T + 2*U - U^2)*G[{U^(-1)}, 1])/U - 
  ((-1 + T + U)*(8 - 5*T - 5*U + 2*T*U)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*(-1 + U)) - (2*(-2*T + T^2 - U)*G[{T^(-1), 0}, 1])/T + 
  (2*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1)}, 1])/T + 
  (2*(T + 2*U - U^2)*G[{U^(-1), 0}, 1])/U - 
  (2*(T + 2*U - U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/U - 
  (T*(2 + U)*Log[T])/(-1 + U) + (2*(T + 2*U - U^2)*G[{U^(-1)}, 1]*Log[T])/U - 
  ((2 + T)*U*Log[U])/(-1 + T) - (2*(-2*T + T^2 - U)*G[{T^(-1)}, 1]*Log[U])/
   T + 3*(-2 + T + U)*Log[\[Mu]\[Mu]] + (2*I)*Pi*(-2 + T + U)*
   Log[\[Mu]\[Mu]] + (-2 + T + U)*Log[\[Mu]\[Mu]]^2, 
 9*(T - U) - (7*Pi^2*(T - U))/6 + (I*Pi*(T - U)*(5 - 5*T - 5*U + 2*T*U))/
   ((-1 + T)*(-1 + U)) - ((2*I)*Pi*(T^2 + U)*G[{T^(-1)}, 1])/T + 
  ((2*I)*Pi*(T + U^2)*G[{U^(-1)}, 1])/U - 
  ((T - U)*(-1 + T + U)*(2 - 5*T - 5*U + 2*T*U)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*(-1 + U)*(T + U)) - (2*(T^2 + U)*G[{T^(-1), 0}, 1])/T + 
  (2*(T^2 + U)*G[{T^(-1), (T + U)^(-1)}, 1])/T + 
  (2*(T + U^2)*G[{U^(-1), 0}, 1])/U - 
  (2*(T + U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/U - 
  (T*(2 + U)*Log[T])/(-1 + U) + (2*(T + U^2)*G[{U^(-1)}, 1]*Log[T])/U + 
  ((2 + T)*U*Log[U])/(-1 + T) - (2*(T^2 + U)*G[{T^(-1)}, 1]*Log[U])/T + 
  3*(T - U)*Log[\[Mu]\[Mu]] + (2*I)*Pi*(T - U)*Log[\[Mu]\[Mu]] + 
  (T - U)*Log[\[Mu]\[Mu]]^2, (-9*(T + U))/(T*U) + (7*Pi^2*(T + U))/(6*T*U) - 
  ((3*I)*Pi*(-1 + T + U)*(-T - U + 2*T*U))/((-1 + T)*T*(-1 + U)*U) + 
  ((2*I)*Pi*G[{T^(-1)}, 1])/U + ((2*I)*Pi*G[{U^(-1)}, 1])/T + 
  (3*(-1 + T + U)*(-T - U + 2*T*U)*G[{(T + U)^(-1)}, 1])/
   ((-1 + T)*T*(-1 + U)*U) + (2*G[{T^(-1), 0}, 1])/U - 
  (2*G[{T^(-1), (T + U)^(-1)}, 1])/U + (2*G[{U^(-1), 0}, 1])/T - 
  (2*G[{U^(-1), (T + U)^(-1)}, 1])/T - (3*Log[T])/(-1 + U) + 
  (2*G[{U^(-1)}, 1]*Log[T])/T - (3*Log[U])/(-1 + T) + 
  (2*G[{T^(-1)}, 1]*Log[U])/U - (3*(T + U)*Log[\[Mu]\[Mu]])/(T*U) - 
  ((2*I)*Pi*(T + U)*Log[\[Mu]\[Mu]])/(T*U) - ((T + U)*Log[\[Mu]\[Mu]]^2)/
   (T*U)}


==> anc/old/calHn/calHn.2 <==
(*
Two-loop invariant hard amplitudes.
    Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(2)}$.
    Notations:    T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s
    Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
    Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{-17*T - (76*Nf*T)/9 + 
  Pi^3*((((4*I)/3)*LbL*Nf*(2*T - 7*T^2 + 5*T^3 + 8*U - 20*T*U + 18*T^2*U))/
     (-1 + T)^2 - ((I/3)*(-22*T + 58*T^2 - 44*T^3 + 6*T^4 + 2*T^5 - 50*U + 
       123*T*U - 97*T^2*U + 14*T^3*U + 2*T^4*U))/(-1 + T)^2) + 
  Pi*((((-4*I)/9)*Nf*(-38*T + 38*T^2 - 38*U + 63*T*U))/(-1 + T) + 
    (I*(-60*T + 82*T^2 - 22*T^3 - 58*U + 143*T*U - 86*T^2*U + 24*T^3*U + 
       58*U^2 - 81*T*U^2))/((-1 + T)*(-1 + U)) + 
    ((8*I)/3)*LbL*Nf*(18*T - 9*T^2 + 12*U - 5*T*U + 2*T^2*U - 2*U^2 + 
      2*T*U^2)) + Pi^2*((8*Nf*(-2*T + 2*T^2 - 2*U + 3*T*U))/(9*(-1 + T)) + 
    (14*T^2 - 83*T^3 + 107*T^4 - 38*T^5 + 28*T*U + 88*T^2*U - 258*T^3*U + 
      106*T^4*U + 60*T^5*U + 14*U^2 + 125*T*U^2 - 297*T^2*U^2 + 146*T^3*U^2 + 
      60*T^4*U^2 + 74*U^3 - 172*T*U^3 + 122*T^2*U^3)/(3*(-1 + T)*(T + U)^2) + 
    (4*LbL*Nf*(9*T^2 - 9*T^3 + 48*T*U - 106*T^2*U + 70*T^3*U - 50*T^4*U + 
       20*T^5*U + 24*U^2 - 107*T*U^2 + 145*T^2*U^2 - 110*T^3*U^2 + 
       30*T^4*U^2 - 40*U^3 + 110*T*U^3 - 100*T^2*U^3 + 30*T^3*U^3 + 20*U^4 - 
       40*T*U^4 + 20*T^2*U^4))/(9*(-1 + T)*(T + U))) + 
  Pi^3*((((-8*I)/3)*LbL*Nf*(-1 + T)*(T + 4*U))/T - 
    (((2*I)/3)*(-1 + T)*(13*T + 25*U))/T)*G[{T^(-1)}, 1] + 
  Pi^2*((-16*Nf*(-1 + T)*(T + U))/(9*T) + 
    (4*LbL*Nf*(-1 + T)*(13*T - 15*T^3 + 20*T^4 - 20*U + 20*T^3*U))/(9*T) - 
    (2*(7 - 28*T + 35*T^2 - 14*T^3 - 28*U + 60*T*U - 52*T^2*U + 32*T^3*U - 
       16*T^4*U + 4*T^5*U + U^2 + 4*T*U^2 - 3*T^2*U^2 - 2*T^3*U^2 + 
       4*T^4*U^2))/(3*(-1 + T)*T*U))*G[{T^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(19*T - 44*T^2 + 25*T^3 + 19*U - 44*T*U + 28*T^2*U))/
     ((-1 + T)*T) + ((2*I)*(-2*T^2 + 57*T^3 - 130*T^4 + 85*T^5 - 10*T^6 - 
       4*T*U + 83*T^2*U - 156*T^3*U + 58*T^4*U + 14*T^5*U + 12*T^6*U - 
       2*U^2 + 67*T*U^2 - 126*T^2*U^2 + 41*T^3*U^2 + 22*T^4*U^2 + 
       12*T^5*U^2 + 17*U^3 - 28*T*U^3 - 4*T^2*U^3 + 22*T^3*U^3))/
     ((-1 + T)*T*(T + U)^2) + (((8*I)/3)*LbL*Nf*(3*T^2 - 3*T^3 + 18*T*U - 
       25*T^2*U + 15*T^3*U - 6*T^4*U + 4*T^5*U + 12*U^2 - 26*T*U^2 + 
       34*T^2*U^2 - 20*T^3*U^2 + 6*T^4*U^2 - 10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 
       6*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/(T*(T + U)))*
   G[{T^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(9*T) + 
    (2*(-1 + T)*(-1 + U)*(7 - 14*T - 21*U + 20*T*U + 10*U^2))/(3*T*U))*
   G[{U^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-3*T^2 + 6*T^3 - 3*T^4 - 24*T*U + 
       41*T^2*U + 9*T^3*U - 12*T^4*U + 4*T^5*U - 24*U^2 + 37*T*U^2 + 
       19*T^2*U^2 - 20*T^3*U^2 + 6*T^4*U^2 - 4*U^3 + 14*T*U^3 - 16*T^2*U^3 + 
       6*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/((-1 + T)*U*(T + U)) + 
    ((4*I)*(-T^2 + 3*T^4 - 2*T^5 - 2*T*U - 25*T^2*U + 48*T^3*U - 22*T^4*U - 
       3*T^5*U - U^2 - 26*T*U^2 + 71*T^2*U^2 - 67*T^3*U^2 + 13*T^4*U^2 + 
       6*T^5*U^2 - 13*U^3 + 52*T*U^3 - 58*T^2*U^3 + 17*T^3*U^3 + 6*T^4*U^3 + 
       14*U^4 - 23*T*U^4 + 13*T^2*U^4))/((-1 + T)*U*(T + U)^2))*
   G[{U^(-1)}, 1] + 
  Pi*(((-4*I)*(-3*T + 2*T^2 + T^3 - 4*U + 7*T*U + T^2*U + 3*U^2 + T*U^2))/
     ((-1 + T)*(T + U)) - ((8*I)*LbL*Nf*(6*T - 15*T^2 + 9*T^3 + 8*U - 
       27*T*U + 25*T^2*U - 8*U^2 + 14*T*U^2))/((-1 + T)*(T + U)))*
   G[{(T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(18*T - 9*T^2 + 12*U - 5*T*U + 2*T^2*U - 2*U^2 + 
       2*T*U^2))/(3*(T + U)) + (4*Nf*(32*T - 102*T^2 + 70*T^3 + 38*U - 
       152*T*U + 139*T^2*U - 38*U^2 + 63*T*U^2))/(9*(-1 + T)*(T + U)) - 
    (56*T - 168*T^2 + 134*T^3 - 22*T^4 + 58*U - 286*T*U + 387*T^2*U - 
      160*T^3*U + 24*T^4*U - 116*U^2 + 313*T*U^2 - 221*T^2*U^2 + 24*T^3*U^2 + 
      58*U^3 - 81*T*U^3)/((-1 + T)*(-1 + U)*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-20*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(9*T*(T + U)^2) + 
    (14*T^3 - 56*T^4 + 70*T^5 - 28*T^6 + 42*T^2*U - 224*T^3*U + 216*T^4*U + 
      114*T^5*U - 138*T^6*U - 20*T^7*U + 10*T^8*U + 42*T*U^2 - 336*T^2*U^2 + 
      530*T^3*U^2 - 12*T^4*U^2 - 205*T^5*U^2 - 80*T^6*U^2 + 40*T^7*U^2 + 
      14*U^3 - 224*T*U^3 + 454*T^2*U^3 + 60*T^3*U^3 - 287*T^4*U^3 - 
      140*T^5*U^3 + 60*T^6*U^3 - 56*U^4 + 252*T*U^4 - 108*T^2*U^4 - 
      51*T^3*U^4 - 140*T^4*U^4 + 40*T^5*U^4 + 62*U^5 - 102*T*U^5 + 
      89*T^2*U^5 - 80*T^3*U^5 + 10*T^4*U^5 - 20*U^6 + 40*T*U^6 - 20*T^2*U^6)/
     (3*(-1 + T)*T*U*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(T + 4*U))/(3*T) - (2*(-1 + T)*(41*T + 89*U))/
     (3*T))*G[{T^(-1), 0}, 1] + 
  Pi*(((4*I)*(2 - 8*T + 10*T^2 - 4*T^3 - 8*U + 15*T*U - 10*T^2*U + 6*T^3*U - 
       4*T^4*U + T^5*U - 3*U^2 + 14*T*U^2 - 11*T^2*U^2 + T^4*U^2 - 2*U^3 + 
       4*T*U^3 - 2*T^2*U^3))/((-1 + T)*T*U) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(4*T - 6*T^3 + 8*T^4 - 8*U + 6*T*U + 8*T^3*U + 
       12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 4*U^4))/T)*G[{T^(-1), 0}, 1] + 
  ((8*Nf*(19*T - 44*T^2 + 25*T^3 + 19*U - 44*T*U + 28*T^2*U))/
     (9*(-1 + T)*T) + (2*(-2*T^2 + 57*T^3 - 130*T^4 + 85*T^5 - 10*T^6 - 
       4*T*U + 83*T^2*U - 156*T^3*U + 58*T^4*U + 14*T^5*U + 12*T^6*U - 
       2*U^2 + 67*T*U^2 - 126*T^2*U^2 + 41*T^3*U^2 + 22*T^4*U^2 + 
       12*T^5*U^2 + 17*U^3 - 28*T*U^3 - 4*T^2*U^3 + 22*T^3*U^3))/
     ((-1 + T)*T*(T + U)^2) + (8*LbL*Nf*(3*T^2 - 3*T^3 + 18*T*U - 25*T^2*U + 
       15*T^3*U - 6*T^4*U + 4*T^5*U + 12*U^2 - 26*T*U^2 + 34*T^2*U^2 - 
       20*T^3*U^2 + 6*T^4*U^2 - 10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 6*T^3*U^3 + 
       4*U^4 - 8*T*U^4 + 4*T^2*U^4))/(3*T*(T + U)))*G[{T^(-1), 0}, 1] - 
  (8*Pi^2*(-1 + T)*U*G[{T^(-1), T^(-1)}, 1])/T + 
  Pi*((((-16*I)/3)*Nf*(-1 + T)*(T + U))/T + 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/
     T - ((4*I)*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U - 2*T^2*U + 4*T^3*U - 
       2*T^4*U + 2*T^5*U - U^2 + 8*T*U^2 - 9*T^2*U^2 + 2*T^3*U^2 + 
       2*T^4*U^2))/((-1 + T)*T*U))*G[{T^(-1), T^(-1)}, 1] + 
  (2*Pi^2*(-1 + T)*(31*T + 61*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(3*T) + 
  Pi*((8*I)*LbL*Nf*(-1 + T) + ((4*I)*(-1 + T)*(-2 + 4*T + 8*U + T*U - U^2))/
     (T*U))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((-8*Nf*(19*T - 44*T^2 + 25*T^3 + 19*U - 44*T*U + 28*T^2*U))/
     (9*(-1 + T)*T) - (2*(-2*T^2 + 57*T^3 - 130*T^4 + 85*T^5 - 10*T^6 - 
       4*T*U + 83*T^2*U - 156*T^3*U + 58*T^4*U + 14*T^5*U + 12*T^6*U - 
       2*U^2 + 67*T*U^2 - 126*T^2*U^2 + 41*T^3*U^2 + 22*T^4*U^2 + 
       12*T^5*U^2 + 17*U^3 - 28*T*U^3 - 4*T^2*U^3 + 22*T^3*U^3))/
     ((-1 + T)*T*(T + U)^2) - (8*LbL*Nf*(3*T^2 - 3*T^3 + 18*T*U - 25*T^2*U + 
       15*T^3*U - 6*T^4*U + 4*T^5*U + 12*U^2 - 26*T*U^2 + 34*T^2*U^2 - 
       20*T^3*U^2 + 6*T^4*U^2 - 10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 6*T^3*U^3 + 
       4*U^4 - 8*T*U^4 + 4*T^2*U^4))/(3*T*(T + U)))*
   G[{T^(-1), (T + U)^(-1)}, 1] - (8*Pi^2*(-1 + T)*(T + U)*G[{U^(-1), 0}, 1])/
   (3*T) + ((8*LbL*Nf*(-1 + U)*(-3*T^2 + 6*T^3 - 3*T^4 - 24*T*U + 41*T^2*U + 
       9*T^3*U - 12*T^4*U + 4*T^5*U - 24*U^2 + 37*T*U^2 + 19*T^2*U^2 - 
       20*T^3*U^2 + 6*T^4*U^2 - 4*U^3 + 14*T*U^3 - 16*T^2*U^3 + 6*T^3*U^3 + 
       4*U^4 - 8*T*U^4 + 4*T^2*U^4))/(3*(-1 + T)*U*(T + U)) + 
    (4*(-T^2 + 3*T^4 - 2*T^5 - 2*T*U - 25*T^2*U + 48*T^3*U - 22*T^4*U - 
       3*T^5*U - U^2 - 26*T*U^2 + 71*T^2*U^2 - 67*T^3*U^2 + 13*T^4*U^2 + 
       6*T^5*U^2 - 13*U^3 + 52*T*U^3 - 58*T^2*U^3 + 17*T^3*U^3 + 6*T^4*U^3 + 
       14*U^4 - 23*T*U^4 + 13*T^2*U^4))/((-1 + T)*U*(T + U)^2))*
   G[{U^(-1), 0}, 1] + 
  Pi*(((4*I)*(-2 + 10*T - 18*T^2 + 14*T^3 - 4*T^4 + 8*U - 36*T*U + 46*T^2*U - 
       19*T^3*U + T^4*U - T^5*U + T^6*U - 10*U^2 + 14*T*U^2 + 7*T^2*U^2 - 
       T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 4*U^3 - 12*T*U^3 + 12*T^2*U^3 - 
       4*T^3*U^3))/((-1 + T)^2*T*U) - 
    (((8*I)/3)*LbL*Nf*(2*T - 18*T^2 + 51*T^3 - 45*T^4 + 21*T^5 - 15*T^6 + 
       4*T^7 + 8*U - 84*T*U + 180*T^2*U - 156*T^3*U + 24*T^4*U - 12*T^5*U + 
       4*T^6*U - 24*U^2 + 90*T*U^2 - 126*T^2*U^2 + 78*T^3*U^2 - 18*T^4*U^2 + 
       24*U^3 - 80*T*U^3 + 96*T^2*U^3 - 48*T^3*U^3 + 8*T^4*U^3 - 8*U^4 + 
       24*T*U^4 - 24*T^2*U^4 + 8*T^3*U^4))/((-1 + T)^2*T))*
   G[{U^(-1), 0}, 1] + 
  Pi*(((4*I)*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T*U) + 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/T)*
   G[{U^(-1), U^(-1)}, 1] - ((8*I)*Pi*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  ((-8*LbL*Nf*(-1 + U)*(-3*T^2 + 6*T^3 - 3*T^4 - 24*T*U + 41*T^2*U + 
       9*T^3*U - 12*T^4*U + 4*T^5*U - 24*U^2 + 37*T*U^2 + 19*T^2*U^2 - 
       20*T^3*U^2 + 6*T^4*U^2 - 4*U^3 + 14*T*U^3 - 16*T^2*U^3 + 6*T^3*U^3 + 
       4*U^4 - 8*T*U^4 + 4*T^2*U^4))/(3*(-1 + T)*U*(T + U)) - 
    (4*(-T^2 + 3*T^4 - 2*T^5 - 2*T*U - 25*T^2*U + 48*T^3*U - 22*T^4*U - 
       3*T^5*U - U^2 - 26*T*U^2 + 71*T^2*U^2 - 67*T^3*U^2 + 13*T^4*U^2 + 
       6*T^5*U^2 - 13*U^3 + 52*T*U^3 - 58*T^2*U^3 + 17*T^3*U^3 + 6*T^4*U^3 + 
       14*U^4 - 23*T*U^4 + 13*T^2*U^4))/((-1 + T)*U*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  (8*Pi^2*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0}, 1])/(3*T) + 
  ((-8*Nf*(2 - 6*T + 4*T^2 - 2*U + 3*T*U))/(3*(-1 + T)) - 
    (2*(2*T^2 - 38*T^3 + 52*T^4 - 16*T^5 + 2*T*U + 38*T^2*U - 81*T^3*U + 
       40*T^4*U + 24*T^5*U + 66*T*U^2 - 100*T^2*U^2 + 56*T^3*U^2 + 
       24*T^4*U^2 + 38*U^3 - 63*T*U^3 + 48*T^2*U^3))/((-1 + T)*(T + U)^2) - 
    (16*LbL*Nf*(9*T - 27*T^2 + 18*T^3 + 12*U - 48*T*U + 41*T^2*U + 21*T^3*U - 
       12*T^4*U + 4*T^5*U - 18*U^2 + 16*T*U^2 + 40*T^2*U^2 - 26*T^3*U^2 + 
       6*T^4*U^2 - 10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 
       8*T*U^4 + 4*T^2*U^4))/(3*(-1 + T)*(T + U)))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((-4*I)*(-2*T^3 + 10*T^4 - 18*T^5 + 14*T^6 - 4*T^7 - 6*T^2*U + 
       38*T^3*U - 58*T^4*U + 48*T^6*U - 18*T^7*U - 6*T^8*U + 2*T^9*U - 
       6*T*U^2 + 54*T^2*U^2 - 124*T^3*U^2 + 78*T^4*U^2 + 19*T^5*U^2 - 
       T^6*U^2 - 24*T^7*U^2 + 8*T^8*U^2 - 2*U^3 + 34*T*U^3 - 96*T^2*U^3 + 
       54*T^3*U^3 + 41*T^4*U^3 + 9*T^5*U^3 - 40*T^6*U^3 + 12*T^7*U^3 + 
       8*U^4 - 46*T*U^4 + 60*T^2*U^4 - 27*T^3*U^4 + 45*T^4*U^4 - 36*T^5*U^4 + 
       8*T^6*U^4 - 10*U^5 + 30*T*U^5 - 41*T^2*U^5 + 41*T^3*U^5 - 18*T^4*U^5 + 
       2*T^5*U^5 + 4*U^6 - 12*T*U^6 + 12*T^2*U^6 - 4*T^3*U^6))/
     ((-1 + T)^2*T*U*(T + U)^3) + 
    (((8*I)/3)*LbL*Nf*(-4*T^3 + 6*T^4 + 15*T^5 - 37*T^6 + 42*T^7 - 30*T^8 + 
       8*T^9 + 12*T^2*U - 84*T^3*U + 186*T^4*U - 192*T^5*U + 120*T^6*U - 
       84*T^7*U + 24*T^8*U + 18*T*U^2 - 156*T^2*U^2 + 363*T^3*U^2 - 
       381*T^4*U^2 + 192*T^5*U^2 - 96*T^6*U^2 + 24*T^7*U^2 + 8*U^3 - 
       108*T*U^3 + 324*T^2*U^3 - 438*T^3*U^3 + 288*T^4*U^3 - 108*T^5*U^3 + 
       16*T^6*U^3 - 24*U^4 + 138*T*U^4 - 294*T^2*U^4 + 294*T^3*U^4 - 
       138*T^4*U^4 + 24*T^5*U^4 + 24*U^5 - 96*T*U^5 + 144*T^2*U^5 - 
       96*T^3*U^5 + 24*T^4*U^5 - 8*U^6 + 24*T*U^6 - 24*T^2*U^6 + 8*T^3*U^6))/
     ((-1 + T)^2*T*(T + U)^2))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(T*(T + U)^2) + 
    ((4*I)*(T^3 - 3*T^4 + 2*T^5 + 3*T^2*U - 13*T^3*U + 22*T^4*U - 12*T^5*U - 
       T^6*U + T^7*U + 3*T*U^2 - 21*T^2*U^2 + 33*T^3*U^2 - 19*T^4*U^2 - 
       4*T^5*U^2 + 4*T^6*U^2 + U^3 - 15*T*U^3 + 38*T^2*U^3 - 34*T^3*U^3 - 
       8*T^4*U^3 + 6*T^5*U^3 - 4*U^4 + 13*T*U^4 - 15*T^2*U^4 - 10*T^3*U^4 + 
       4*T^4*U^4 + 2*T*U^5 - 7*T^2*U^5 + T^3*U^5 + 2*U^6 - 2*T*U^6))/
     (T*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*(((4*I)*(T^3 - 5*T^4 + 9*T^5 - 7*T^6 + 2*T^7 + 3*T^2*U - 19*T^3*U + 
       62*T^4*U - 108*T^5*U + 88*T^6*U - 24*T^7*U - 3*T^8*U + T^9*U + 
       3*T*U^2 - 27*T^2*U^2 + 106*T^3*U^2 - 212*T^4*U^2 + 192*T^5*U^2 - 
       50*T^6*U^2 - 12*T^7*U^2 + 4*T^8*U^2 + U^3 - 17*T*U^3 + 93*T^2*U^3 - 
       227*T^3*U^3 + 233*T^4*U^3 - 57*T^5*U^3 - 20*T^6*U^3 + 6*T^7*U^3 - 
       4*U^4 + 29*T*U^4 - 87*T^2*U^4 + 100*T^3*U^4 - 12*T^4*U^4 - 
       18*T^5*U^4 + 4*T^6*U^4 + U^5 - 5*T*U^5 + 3*T^2*U^5 + 13*T^3*U^5 - 
       9*T^4*U^5 + T^5*U^5 + 2*U^6 - 6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/
     ((-1 + T)^2*T*U*(T + U)^3) - 
    (((8*I)/3)*LbL*Nf*(16*T^3 - 54*T^4 + 72*T^5 - 44*T^6 + 21*T^7 - 15*T^8 + 
       4*T^9 + 48*T^2*U - 186*T^3*U + 270*T^4*U - 180*T^5*U + 60*T^6*U - 
       42*T^7*U + 12*T^8*U + 33*T*U^2 - 177*T^2*U^2 + 324*T^3*U^2 - 
       276*T^4*U^2 + 96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 
       66*T*U^3 + 192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 
       8*T^6*U^3 - 12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 
       48*T^3*U^5 + 12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     ((-1 + T)^2*T*(T + U)^2))*G[{(T + U)^(-1), U^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T + U)*(1 - 3*T + 2*T^2 - 3*U + 4*T*U)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T*U) + 
  ((4*(1 + 2*T)*(-1 + T + U))/(-1 + T) + 
    (16*LbL*Nf*(-1 + T + U)*(3*T + 4*U - 3*T*U + 2*T^2*U - 2*U^2 + 2*T*U^2))/
     (3*(T + U)))*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0, 0}, 1])/T + 
  ((-16*Nf*(-1 + T)*(T + U))/(3*T) - 
    (8*(1 - 3*T + 2*T^2 - 4*U + 2*T*U + T^2*U + T^3*U - 3*U^2 + 9*T*U^2 - 
       2*U^3 + 2*T*U^3))/(T*U) - 
    (16*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 6*T*U + 4*T^3*U + 
       12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 4*U^4))/(3*T))*
   G[{T^(-1), 0, 0}, 1] - ((24*I)*Pi*(-1 + T)*U*G[{T^(-1), 0, T^(-1)}, 1])/
   T + Pi*(((-48*I)*(-1 + T)*(T + 2*U))/T + 
    ((32*I)*LbL*Nf*(-1 + T)*(T + 4*U))/T)*G[{T^(-1), 0, U^(-1)}, 1] + 
  Pi*(((-8*I)*(-1 + T)*(T + U))/T - ((16*I)*LbL*Nf*(-1 + T)*(T + 4*U))/T)*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-4*(1 - 4*T + 5*T^2 - 2*T^3 - 4*U + 6*T*U - 3*T^3*U + T^5*U - 3*U^2 + 
       16*T*U^2 - 15*T^2*U^2 + 2*T^3*U^2 + T^4*U^2 - 2*U^3 + 4*T*U^3 - 
       2*T^2*U^3))/((-1 + T)*T*U) + 
    (8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 6*T*U + 4*T^3*U + 
       12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 4*U^4))/(3*T))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), 0}, 1])/T + 
  ((-16*Nf*(-1 + T)*(T + U))/(3*T) + 
    (8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/(3*T) - 
    (4*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U - 2*T^2*U + 4*T^3*U - 
       2*T^4*U + 2*T^5*U - U^2 + 8*T*U^2 - 9*T^2*U^2 + 2*T^3*U^2 + 
       2*T^4*U^2))/((-1 + T)*T*U))*G[{T^(-1), T^(-1), 0}, 1] - 
  ((24*I)*Pi*(-1 + T)*U*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((16*Nf*(-1 + T)*(T + U))/(3*T) - 
    (8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/(3*T) + 
    (4*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U - 2*T^2*U + 4*T^3*U - 
       2*T^4*U + 2*T^5*U - U^2 + 8*T*U^2 - 9*T^2*U^2 + 2*T^3*U^2 + 
       2*T^4*U^2))/((-1 + T)*T*U))*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*T + 11*U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/T + 
  ((16*Nf*(-1 + T)*(T + U))/(3*T) + 
    (4*(-2 + 8*T - 10*T^2 + 4*T^3 + 8*U - 12*T*U - 2*T^2*U + 7*T^3*U - 
       2*T^4*U + T^5*U + 2*U^2 - 8*T*U^2 + 6*T^2*U^2 + T^4*U^2 + 2*U^3 - 
       4*T*U^3 + 2*T^2*U^3))/((-1 + T)*T*U) + 
    (8*LbL*Nf*(-1 + T)*(3*T + 6*T*U + 12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 
       4*U^4))/(3*T))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((8*I)*Pi*(-1 + T)*(T + 4*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/T + 
  Pi*(((24*I)*(-1 + T)*(T + 2*U))/T - ((16*I)*LbL*Nf*(-1 + T)*(T + 4*U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  ((8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/(3*T) + 
    (4*(-1 + T)*(1 - 2*T - 4*U - 2*T*U + 4*T^2*U + U^2 + 2*T*U^2))/(T*U))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((8*(-1 + 5*T - 9*T^2 + 7*T^3 - 2*T^4 + 4*U - 18*T*U + 16*T^2*U + 3*T^3*U - 
       5*T^4*U - T^5*U + T^6*U - 5*U^2 - 5*T*U^2 + 34*T^2*U^2 - 18*T^3*U^2 + 
       T^4*U^2 + T^5*U^2 + 2*U^3 - 6*T*U^3 + 6*T^2*U^3 - 2*T^3*U^3))/
     ((-1 + T)^2*T*U) - (16*LbL*Nf*(T - 15*T^2 + 48*T^3 - 44*T^4 + 21*T^5 - 
       15*T^6 + 4*T^7 + 4*U - 66*T*U + 150*T^2*U - 134*T^3*U + 18*T^4*U - 
       12*T^5*U + 4*T^6*U - 12*U^2 + 45*T*U^2 - 63*T^2*U^2 + 39*T^3*U^2 - 
       9*T^4*U^2 + 12*U^3 - 40*T*U^3 + 48*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 
       4*U^4 + 12*T*U^4 - 12*T^2*U^4 + 4*T^3*U^4))/(3*(-1 + T)^2*T))*
   G[{U^(-1), 0, 0}, 1] + ((16*I)*Pi*(-1 + T)*(T + U)*
    G[{U^(-1), 0, U^(-1)}, 1])/T - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/T + 
  ((-4*(-1 + 5*T - 9*T^2 + 7*T^3 - 2*T^4 + 4*U - 18*T*U + 16*T^2*U + 
       3*T^3*U - 5*T^4*U - T^5*U + T^6*U - 5*U^2 - 5*T*U^2 + 34*T^2*U^2 - 
       18*T^3*U^2 + T^4*U^2 + T^5*U^2 + 2*U^3 - 6*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3))/((-1 + T)^2*T*U) + 
    (8*LbL*Nf*(T - 15*T^2 + 48*T^3 - 44*T^4 + 21*T^5 - 15*T^6 + 4*T^7 + 4*U - 
       66*T*U + 150*T^2*U - 134*T^3*U + 18*T^4*U - 12*T^5*U + 4*T^6*U - 
       12*U^2 + 45*T*U^2 - 63*T^2*U^2 + 39*T^3*U^2 - 9*T^4*U^2 + 12*U^3 - 
       40*T*U^3 + 48*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 4*U^4 + 12*T*U^4 - 
       12*T^2*U^4 + 4*T^3*U^4))/(3*(-1 + T)^2*T))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), 0}, 1])/T + 
  ((4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T*U) + 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((-4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T*U) - 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/T + 
  ((8*LbL*Nf*(-12*T + 45*T^2 - 43*T^3 + 21*T^4 - 15*T^5 + 4*T^6 - 48*U + 
       120*T*U - 112*T^2*U + 12*T^3*U - 12*T^4*U + 4*T^5*U))/(3*(-1 + T)^2) - 
    (4*(-2 + 10*T - 18*T^2 + 14*T^3 - 4*T^4 + 8*U - 28*T*U + 22*T^2*U + 
       5*T^3*U - 7*T^4*U - T^5*U + T^6*U - 6*U^2 - 6*T*U^2 + 43*T^2*U^2 - 
       29*T^3*U^2 + 5*T^4*U^2 + T^5*U^2))/((-1 + T)^2*T*U))*
   G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T*U) + 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*(-T^3 + 5*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 3*T^2*U + 19*T^3*U - 
       29*T^4*U - 10*T^5*U + 45*T^6*U - 23*T^7*U + T^9*U - 3*T*U^2 + 
       27*T^2*U^2 - 62*T^3*U^2 - 8*T^4*U^2 + 116*T^5*U^2 - 71*T^6*U^2 + 
       3*T^7*U^2 + 4*T^8*U^2 - U^3 + 17*T*U^3 - 48*T^2*U^3 - 54*T^3*U^3 + 
       214*T^4*U^3 - 123*T^5*U^3 + 7*T^6*U^3 + 6*T^7*U^3 + 4*U^4 - 23*T*U^4 - 
       31*T^2*U^4 + 138*T^3*U^4 - 77*T^4*U^4 + 3*T^5*U^4 + 4*T^6*U^4 - 
       5*U^5 - 2*T*U^5 + 23*T^2*U^5 - 8*T^3*U^5 - 3*T^4*U^5 + T^5*U^5 + 
       2*U^6 - 6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T*U*(T + U)^3) + 
    (8*LbL*Nf*(-4*T^3 - 6*T^4 + 57*T^5 - 67*T^6 + 42*T^7 - 30*T^8 + 8*T^9 + 
       12*T^2*U - 156*T^3*U + 390*T^4*U - 360*T^5*U + 120*T^6*U - 84*T^7*U + 
       24*T^8*U + 18*T*U^2 - 264*T^2*U^2 + 645*T^3*U^2 - 627*T^4*U^2 + 
       192*T^5*U^2 - 96*T^6*U^2 + 24*T^7*U^2 + 8*U^3 - 156*T*U^3 + 
       444*T^2*U^3 - 546*T^3*U^3 + 288*T^4*U^3 - 108*T^5*U^3 + 16*T^6*U^3 - 
       24*U^4 + 138*T*U^4 - 294*T^2*U^4 + 294*T^3*U^4 - 138*T^4*U^4 + 
       24*T^5*U^4 + 24*U^5 - 96*T*U^5 + 144*T^2*U^5 - 96*T^3*U^5 + 
       24*T^4*U^5 - 8*U^6 + 24*T*U^6 - 24*T^2*U^6 + 8*T^3*U^6))/
     (3*(-1 + T)^2*T*(T + U)^2))*G[{(T + U)^(-1), 0, 0}, 1] - 
  ((8*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/T - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/T + 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  ((-8*LbL*Nf*(-1 + T)*(5*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) + 
    (4*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U - 3*T^4*U + 
       44*T^5*U - 30*T^6*U + 2*T^8*U + 3*T*U^2 - 24*T^2*U^2 + 14*T^3*U^2 + 
       50*T^4*U^2 - 52*T^5*U^2 + 2*T^6*U^2 + 8*T^7*U^2 + U^3 - 16*T*U^3 + 
       2*T^2*U^3 + 80*T^3*U^3 - 80*T^4*U^3 + 4*T^5*U^3 + 12*T^6*U^3 - 4*U^4 + 
       9*T*U^4 + 26*T^2*U^4 - 36*T^3*U^4 + 8*T^5*U^4 + 5*U^5 - 4*T*U^5 + 
       2*T^2*U^5 - 4*T^3*U^5 + 2*T^4*U^5 - 2*U^6 + 4*T*U^6 - 2*T^2*U^6))/
     ((-1 + T)*T*U*(T + U)^3))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/T + 
  ((-8*LbL*Nf*(-1 + T)*(-T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) + 
    (4*(T^3 - 3*T^4 + 2*T^5 + 3*T^2*U - 13*T^3*U + 22*T^4*U - 12*T^5*U - 
       T^6*U + T^7*U + 3*T*U^2 - 21*T^2*U^2 + 33*T^3*U^2 - 19*T^4*U^2 - 
       4*T^5*U^2 + 4*T^6*U^2 + U^3 - 15*T*U^3 + 38*T^2*U^3 - 34*T^3*U^3 - 
       8*T^4*U^3 + 6*T^5*U^3 - 4*U^4 + 13*T*U^4 - 15*T^2*U^4 - 10*T^3*U^4 + 
       4*T^4*U^4 + 2*T*U^5 - 7*T^2*U^5 + T^3*U^5 + 2*U^6 - 2*T*U^6))/
     (T*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) - 
    (4*(T^3 - 3*T^4 + 2*T^5 + 3*T^2*U - 13*T^3*U + 22*T^4*U - 12*T^5*U - 
       T^6*U + T^7*U + 3*T*U^2 - 21*T^2*U^2 + 33*T^3*U^2 - 19*T^4*U^2 - 
       4*T^5*U^2 + 4*T^6*U^2 + U^3 - 15*T*U^3 + 38*T^2*U^3 - 34*T^3*U^3 - 
       8*T^4*U^3 + 6*T^5*U^3 - 4*U^4 + 13*T*U^4 - 15*T^2*U^4 - 10*T^3*U^4 + 
       4*T^4*U^4 + 2*T*U^5 - 7*T^2*U^5 + T^3*U^5 + 2*U^6 - 2*T*U^6))/
     (T*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/T + 
  ((4*(T^3 - 5*T^4 + 9*T^5 - 7*T^6 + 2*T^7 + 3*T^2*U - 19*T^3*U + 62*T^4*U - 
       108*T^5*U + 88*T^6*U - 24*T^7*U - 3*T^8*U + T^9*U + 3*T*U^2 - 
       27*T^2*U^2 + 106*T^3*U^2 - 212*T^4*U^2 + 192*T^5*U^2 - 50*T^6*U^2 - 
       12*T^7*U^2 + 4*T^8*U^2 + U^3 - 17*T*U^3 + 93*T^2*U^3 - 227*T^3*U^3 + 
       233*T^4*U^3 - 57*T^5*U^3 - 20*T^6*U^3 + 6*T^7*U^3 - 4*U^4 + 29*T*U^4 - 
       87*T^2*U^4 + 100*T^3*U^4 - 12*T^4*U^4 - 18*T^5*U^4 + 4*T^6*U^4 + U^5 - 
       5*T*U^5 + 3*T^2*U^5 + 13*T^3*U^5 - 9*T^4*U^5 + T^5*U^5 + 2*U^6 - 
       6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T*U*(T + U)^3) - 
    (8*LbL*Nf*(16*T^3 - 54*T^4 + 72*T^5 - 44*T^6 + 21*T^7 - 15*T^8 + 4*T^9 + 
       48*T^2*U - 186*T^3*U + 270*T^4*U - 180*T^5*U + 60*T^6*U - 42*T^7*U + 
       12*T^8*U + 33*T*U^2 - 177*T^2*U^2 + 324*T^3*U^2 - 276*T^4*U^2 + 
       96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 66*T*U^3 + 
       192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 8*T^6*U^3 - 
       12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 69*T^4*U^4 + 
       12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     (3*(-1 + T)^2*T*(T + U)^2))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-4*(T^3 - 5*T^4 + 9*T^5 - 7*T^6 + 2*T^7 + 3*T^2*U - 19*T^3*U + 62*T^4*U - 
       108*T^5*U + 88*T^6*U - 24*T^7*U - 3*T^8*U + T^9*U + 3*T*U^2 - 
       27*T^2*U^2 + 106*T^3*U^2 - 212*T^4*U^2 + 192*T^5*U^2 - 50*T^6*U^2 - 
       12*T^7*U^2 + 4*T^8*U^2 + U^3 - 17*T*U^3 + 93*T^2*U^3 - 227*T^3*U^3 + 
       233*T^4*U^3 - 57*T^5*U^3 - 20*T^6*U^3 + 6*T^7*U^3 - 4*U^4 + 29*T*U^4 - 
       87*T^2*U^4 + 100*T^3*U^4 - 12*T^4*U^4 - 18*T^5*U^4 + 4*T^6*U^4 + U^5 - 
       5*T*U^5 + 3*T^2*U^5 + 13*T^3*U^5 - 9*T^4*U^5 + T^5*U^5 + 2*U^6 - 
       6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T*U*(T + U)^3) + 
    (8*LbL*Nf*(16*T^3 - 54*T^4 + 72*T^5 - 44*T^6 + 21*T^7 - 15*T^8 + 4*T^9 + 
       48*T^2*U - 186*T^3*U + 270*T^4*U - 180*T^5*U + 60*T^6*U - 42*T^7*U + 
       12*T^8*U + 33*T*U^2 - 177*T^2*U^2 + 324*T^3*U^2 - 276*T^4*U^2 + 
       96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 66*T*U^3 + 
       192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 8*T^6*U^3 - 
       12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 69*T^4*U^4 + 
       12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     (3*(-1 + T)^2*T*(T + U)^2))*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/T + 
  (8*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 
     1])/(T*U) + 
  ((-4*(-1 + T + U)*(-1 + 3*T - 2*T^2 + 3*U - 8*T^2*U + 4*T^3*U + 2*U^2 - 
       4*T*U^2 + 2*T^2*U^2))/((-1 + T)*T*U) - 
    (8*LbL*Nf*(-1 + T)*(-1 + T + U)*(T + T^2 + 4*T^3 + 4*U - T*U - 8*U^2 + 
       4*U^3))/(3*T))*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (24*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0, 0, 0}, 1])/T + 
  ((16*LbL*Nf*(-1 + T)*(T + 4*U))/T - (24*(-1 + T)*(2*T + 5*U))/T)*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (24*(-1 + T)*U*G[{T^(-1), 0, T^(-1), 0}, 1])/T + 
  (24*(-1 + T)*U*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/T + 
  ((-48*(-1 + T)*(T + 2*U))/T + (32*LbL*Nf*(-1 + T)*(T + 4*U))/T)*
   G[{T^(-1), 0, U^(-1), 0}, 1] + 
  ((48*(-1 + T)*(T + 2*U))/T - (32*LbL*Nf*(-1 + T)*(T + 4*U))/T)*
   G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
  (16*LbL*Nf*(-1 + T)*(T + 4*U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/T + 
  (16*(-1 + T)*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  (8*(-1 + T)*(4*T + 7*U)*G[{T^(-1), T^(-1), 0, 0}, 1])/T - 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (24*(-1 + T)*U*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/T + 
  (24*(-1 + T)*U*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/T - 
  (16*(-1 + T)*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/T - 
  (48*(-1 + T)*(T + 2*U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/T + 
  (16*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (8*(-1 + T)*(T + 4*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T - 
  (8*(-1 + T)*(T + 4*U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/
   T + ((24*(-1 + T)*(T + 2*U))/T - (16*LbL*Nf*(-1 + T)*(T + 4*U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((-24*(-1 + T)*(T + 2*U))/T + (16*LbL*Nf*(-1 + T)*(T + 4*U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (16*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T - 
  (16*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/T + (16*(-1 + T)*(T + U)*G[{U^(-1), 0, U^(-1), 0}, 1])/T - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/T + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  (32*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), 0, 0}, 1])/T - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/T - 
  (32*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/T + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T - 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/T + 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/T - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/T + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/T - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   T - (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/T + 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/T - 
  (32*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/T + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/T + 
  (32*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/T - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   T - (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 
     1])/T + Pi^2*((4*LbL*Nf*(2*T - 7*T^2 + 5*T^3 + 8*U - 20*T*U + 18*T^2*U))/
     (3*(-1 + T)^2) - (2*(-8*T + 25*T^2 - 23*T^3 + 5*T^4 + T^5 - 28*U + 
       69*T*U - 57*T^2*U + 11*T^3*U + T^4*U))/(3*(-1 + T)^2))*Log[T] + 
  ((2*T*(13*T - 11*T^2 + U - 13*T*U + 12*T^2*U - 2*U^2))/((-1 + U)*(T + U)) + 
    (8*LbL*Nf*T*(18*T - 9*T^2 + 12*U - 5*T*U + 2*T^2*U - 2*U^2 + 2*T*U^2))/
     (3*(T + U)))*Log[T] + 
  Pi*((((-8*I)/3)*LbL*Nf*U*(-3*T + 8*T^2 - 6*T^3 + 4*T^4 + 13*T*U - 
       16*T^2*U + 6*T^3*U + 8*U^2 - 14*T*U^2 + 6*T^2*U^2 - 4*U^3 + 4*T*U^3))/
     (T + U) - ((4*I)*(T^2 - 7*T^3 + 10*T^4 - 4*T^5 + 2*T*U + 9*T^2*U - 
       24*T^3*U + 10*T^4*U + 6*T^5*U + U^2 + 9*T*U^2 - 24*T^2*U^2 + 
       14*T^3*U^2 + 6*T^4*U^2 + 5*U^3 - 14*T*U^3 + 12*T^2*U^3))/
     ((-1 + T)*(T + U)^2))*Log[T] + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(T + 4*U))/(3*T) - (4*(-1 + T)*(5*T + 14*U))/
     (3*T))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/T + 
    ((4*I)*(-1 + 3*T - 2*T^2 + 4*U - 2*T*U - 2*T^2*U - T^3*U + T^4*U + 
       3*U^2 - 11*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T*U))*G[{T^(-1)}, 1]*
   Log[T] + Pi*(((-4*I)*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/(T*U) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/T)*
   G[{U^(-1)}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + U)*(-3*T^2 + 6*T^3 - 3*T^4 - 24*T*U + 41*T^2*U + 9*T^3*U - 
       12*T^4*U + 4*T^5*U - 24*U^2 + 37*T*U^2 + 19*T^2*U^2 - 20*T^3*U^2 + 
       6*T^4*U^2 - 4*U^3 + 14*T*U^3 - 16*T^2*U^3 + 6*T^3*U^3 + 4*U^4 - 
       8*T*U^4 + 4*T^2*U^4))/(3*(-1 + T)*U*(T + U)) + 
    (4*(-T^2 + 3*T^4 - 2*T^5 - 2*T*U - 25*T^2*U + 48*T^3*U - 22*T^4*U - 
       3*T^5*U - U^2 - 26*T*U^2 + 71*T^2*U^2 - 67*T^3*U^2 + 13*T^4*U^2 + 
       6*T^5*U^2 - 13*U^3 + 52*T*U^3 - 58*T^2*U^3 + 17*T^3*U^3 + 6*T^4*U^3 + 
       14*U^4 - 23*T*U^4 + 13*T^2*U^4))/((-1 + T)*U*(T + U)^2))*
   G[{U^(-1)}, 1]*Log[T] + ((8*Nf*(-1 + T)*T)/(3*(T + U)) - 
    (2*(-35*T^2 + 70*T^3 - 37*T^4 + 2*T^5 - 29*T*U + 76*T^2*U - 51*T^3*U + 
       6*T^4*U - 18*U^2 + 72*T*U^2 - 56*T^2*U^2 + 6*T^3*U^2 + 18*U^3 - 
       18*T*U^3 + 2*T^2*U^3))/((-1 + T)*(T + U)^2) + 
    (8*LbL*Nf*(-21*T^2 + 51*T^3 - 30*T^4 - 39*T*U + 122*T^2*U - 105*T^3*U + 
       4*T^5*U - 24*U^2 + 111*T*U^2 - 137*T^2*U^2 + 10*T^3*U^2 + 4*T^4*U^2 + 
       28*U^3 - 60*T*U^3 + 18*T^2*U^3 - 4*T^3*U^3 - 4*U^4 + 8*T*U^4 - 
       4*T^2*U^4))/(3*(-1 + T)*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(T*(T + U)^2) - 
    ((4*I)*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U + 13*T^4*U + 
       12*T^5*U - 11*T^6*U - 2*T^7*U + T^8*U + 3*T*U^2 - 24*T^2*U^2 + 
       38*T^3*U^2 - 4*T^4*U^2 - 10*T^5*U^2 - 8*T^6*U^2 + 4*T^7*U^2 + U^3 - 
       16*T*U^3 + 32*T^2*U^3 + 2*T^3*U^3 - 14*T^4*U^3 - 14*T^5*U^3 + 
       6*T^6*U^3 - 4*U^4 + 19*T*U^4 - 12*T^2*U^4 + 4*T^3*U^4 - 14*T^4*U^4 + 
       4*T^5*U^4 + 5*U^5 - 10*T*U^5 + 11*T^2*U^5 - 8*T^3*U^5 + T^4*U^5 - 
       2*U^6 + 4*T*U^6 - 2*T^2*U^6))/((-1 + T)*T*U*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T] + ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*
    G[{T^(-1), 0}, 1]*Log[T])/T + 
  ((-8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/(3*T) + 
    (4*(-1 + 3*T - 2*T^2 + 4*U - 2*T*U - 2*T^2*U - T^3*U + T^4*U + 3*U^2 - 
       11*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T*U))*G[{T^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1)}, 1]*Log[T])/T - 
  ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  ((8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/(3*T) - 
    (4*(-1 + 3*T - 2*T^2 + 4*U - 2*T*U - 2*T^2*U - T^3*U + T^4*U + 3*U^2 - 
       11*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T*U))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[T] + ((4*(-1 + 5*T - 9*T^2 + 7*T^3 - 2*T^4 + 4*U - 18*T*U + 16*T^2*U + 
       3*T^3*U - 5*T^4*U - T^5*U + T^6*U - 5*U^2 - 5*T*U^2 + 34*T^2*U^2 - 
       18*T^3*U^2 + T^4*U^2 + T^5*U^2 + 2*U^3 - 6*T*U^3 + 6*T^2*U^3 - 
       2*T^3*U^3))/((-1 + T)^2*T*U) - 
    (8*LbL*Nf*(T - 15*T^2 + 48*T^3 - 44*T^4 + 21*T^5 - 15*T^6 + 4*T^7 + 4*U - 
       66*T*U + 150*T^2*U - 134*T^3*U + 18*T^4*U - 12*T^5*U + 4*T^6*U - 
       12*U^2 + 45*T*U^2 - 63*T^2*U^2 + 39*T^3*U^2 - 9*T^4*U^2 + 12*U^3 - 
       40*T*U^3 + 48*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 4*U^4 + 12*T*U^4 - 
       12*T^2*U^4 + 4*T^3*U^4))/(3*(-1 + T)^2*T))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T*U) + 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((-4*(-1 + T)*(-1 + U)*(-1 + 2*T + 3*U + 4*T*U + 2*U^2))/(T*U) - 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-4*(-T^3 + 5*T^4 - 9*T^5 + 7*T^6 - 2*T^7 - 3*T^2*U + 19*T^3*U - 
       29*T^4*U - 7*T^5*U + 40*T^6*U - 20*T^7*U - 2*T^8*U + 2*T^9*U - 
       3*T*U^2 + 27*T^2*U^2 - 62*T^3*U^2 + 6*T^4*U^2 + 88*T^5*U^2 - 
       54*T^6*U^2 - 6*T^7*U^2 + 8*T^8*U^2 - U^3 + 17*T*U^3 - 48*T^2*U^3 - 
       30*T^3*U^3 + 160*T^4*U^3 - 90*T^5*U^3 - 8*T^6*U^3 + 12*T^7*U^3 + 
       4*U^4 - 23*T*U^4 - 13*T^2*U^4 + 94*T^3*U^4 - 50*T^4*U^4 - 8*T^5*U^4 + 
       8*T^6*U^4 - 5*U^5 + 3*T*U^5 + 10*T^2*U^5 - 6*T^4*U^5 + 2*T^5*U^5 + 
       2*U^6 - 6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T*U*(T + U)^3) + 
    (8*LbL*Nf*(-2*T^3 + 18*T^5 - 26*T^6 + 21*T^7 - 15*T^8 + 4*T^9 + 6*T^2*U - 
       60*T^3*U + 144*T^4*U - 138*T^5*U + 60*T^6*U - 42*T^7*U + 12*T^8*U + 
       9*T*U^2 - 105*T^2*U^2 + 252*T^3*U^2 - 252*T^4*U^2 + 96*T^5*U^2 - 
       48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 66*T*U^3 + 192*T^2*U^3 - 
       246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 8*T^6*U^3 - 12*U^4 + 
       69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 69*T^4*U^4 + 12*T^5*U^4 + 
       12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 48*T^3*U^5 + 12*T^4*U^5 - 4*U^6 + 
       12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/(3*(-1 + T)^2*T*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((4*(T^3 - 5*T^4 + 9*T^5 - 7*T^6 + 2*T^7 + 3*T^2*U - 19*T^3*U + 62*T^4*U - 
       108*T^5*U + 88*T^6*U - 24*T^7*U - 3*T^8*U + T^9*U + 3*T*U^2 - 
       27*T^2*U^2 + 106*T^3*U^2 - 212*T^4*U^2 + 192*T^5*U^2 - 50*T^6*U^2 - 
       12*T^7*U^2 + 4*T^8*U^2 + U^3 - 17*T*U^3 + 93*T^2*U^3 - 227*T^3*U^3 + 
       233*T^4*U^3 - 57*T^5*U^3 - 20*T^6*U^3 + 6*T^7*U^3 - 4*U^4 + 29*T*U^4 - 
       87*T^2*U^4 + 100*T^3*U^4 - 12*T^4*U^4 - 18*T^5*U^4 + 4*T^6*U^4 + U^5 - 
       5*T*U^5 + 3*T^2*U^5 + 13*T^3*U^5 - 9*T^4*U^5 + T^5*U^5 + 2*U^6 - 
       6*T*U^6 + 6*T^2*U^6 - 2*T^3*U^6))/((-1 + T)^2*T*U*(T + U)^3) - 
    (8*LbL*Nf*(16*T^3 - 54*T^4 + 72*T^5 - 44*T^6 + 21*T^7 - 15*T^8 + 4*T^9 + 
       48*T^2*U - 186*T^3*U + 270*T^4*U - 180*T^5*U + 60*T^6*U - 42*T^7*U + 
       12*T^8*U + 33*T*U^2 - 177*T^2*U^2 + 324*T^3*U^2 - 276*T^4*U^2 + 
       96*T^5*U^2 - 48*T^6*U^2 + 12*T^7*U^2 + 4*U^3 - 66*T*U^3 + 
       192*T^2*U^3 - 246*T^3*U^3 + 144*T^4*U^3 - 54*T^5*U^3 + 8*T^6*U^3 - 
       12*U^4 + 69*T*U^4 - 147*T^2*U^4 + 147*T^3*U^4 - 69*T^4*U^4 + 
       12*T^5*U^4 + 12*U^5 - 48*T*U^5 + 72*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 4*U^6 + 12*T*U^6 - 12*T^2*U^6 + 4*T^3*U^6))/
     (3*(-1 + T)^2*T*(T + U)^2))*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((-4*(-1 + T + U)*(T - 3*T^2 + 2*T^3 + U - 6*T*U + 10*T^2*U - 8*T^3*U + 
       4*T^4*U - 3*U^2 + 2*T*U^2 + 4*T^2*U^2 - 2*T^3*U^2 - 2*U^3 + 4*T*U^3 - 
       2*T^2*U^3))/((-1 + T)*T*U*(T + U)) - 
    (8*LbL*Nf*(-1 + T)*(-1 + T + U)*(T^3 + T^4 + 4*T^5 - 6*T^2*U + T^3*U + 
       8*T^4*U - 9*T*U^2 + 9*T^2*U^2 + 4*T^3*U^2 - 4*U^3 + 17*T*U^3 - 
       4*T^2*U^3 + 8*U^4 - 8*T*U^4 - 4*U^5))/(3*T*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0, 0}, 1]*Log[T])/T + 
  ((-48*(-1 + T)*(T + 2*U))/T + (32*LbL*Nf*(-1 + T)*(T + 4*U))/T)*
   G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((24*(-1 + T)*(T + 2*U))/T - (16*LbL*Nf*(-1 + T)*(T + 4*U))/T)*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T - 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T - 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  ((24*(-1 + T)*(T + 2*U))/T - (16*LbL*Nf*(-1 + T)*(T + 4*U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/T - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T + 
  (16*(-1 + T)*(T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/T - 
  (16*(-1 + T)*(T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/T + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T - 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/T + 
  (16*(-1 + T)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T - 
  (Pi^2*(54*T - 74*T^2 + 20*T^3 + 114*U - 171*T*U + 40*T^2*U)*Log[U])/
   (3*(-1 + T)) + ((-4*Nf*(-32*T + 32*T^2 - 38*U + 63*T*U))/(9*(-1 + T)) + 
    (28*T^2 - 28*T^3 + 110*T*U - 157*T^2*U + 24*T^3*U + 58*U^2 - 81*T*U^2)/
     ((-1 + T)*(T + U)) + (8*LbL*Nf*U*(18*T - 9*T^2 + 12*U - 5*T*U + 
       2*T^2*U - 2*U^2 + 2*T*U^2))/(3*(T + U)))*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*U*(-3*T + 8*T^2 - 6*T^3 + 4*T^4 + 13*T*U - 
       16*T^2*U + 6*T^3*U + 8*U^2 - 14*T*U^2 + 6*T^2*U^2 - 4*U^3 + 4*T*U^3))/
     (T + U) - ((4*I)*(T^2 - 6*T^3 + 9*T^4 - 4*T^5 + 2*T*U + 18*T^2*U - 
       34*T^3*U + 10*T^4*U + 6*T^5*U + U^2 + 24*T*U^2 - 41*T^2*U^2 + 
       14*T^3*U^2 + 6*T^4*U^2 + 12*U^3 - 22*T*U^3 + 12*T^2*U^3))/
     ((-1 + T)*(T + U)^2))*Log[U] - 
  (2*Pi^2*(-1 + T)*(9*T + 19*U)*G[{T^(-1)}, 1]*Log[U])/T + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/T + 
    ((4*I)*(1 - 4*T + 5*T^2 - 2*T^3 - 4*U + 9*T*U - 12*T^2*U + 10*T^3*U - 
       4*T^4*U + T^5*U - 4*T*U^2 + 7*T^2*U^2 - 2*T^3*U^2 + T^4*U^2))/
     ((-1 + T)*T*U))*G[{T^(-1)}, 1]*Log[U] + 
  ((8*Nf*(19*T - 44*T^2 + 25*T^3 + 19*U - 44*T*U + 28*T^2*U))/
     (9*(-1 + T)*T) + (2*(-2*T^2 + 57*T^3 - 130*T^4 + 85*T^5 - 10*T^6 - 
       4*T*U + 83*T^2*U - 156*T^3*U + 58*T^4*U + 14*T^5*U + 12*T^6*U - 
       2*U^2 + 67*T*U^2 - 126*T^2*U^2 + 41*T^3*U^2 + 22*T^4*U^2 + 
       12*T^5*U^2 + 17*U^3 - 28*T*U^3 - 4*T^2*U^3 + 22*T^3*U^3))/
     ((-1 + T)*T*(T + U)^2) + (8*LbL*Nf*(3*T^2 - 3*T^3 + 18*T*U - 25*T^2*U + 
       15*T^3*U - 6*T^4*U + 4*T^5*U + 12*U^2 - 26*T*U^2 + 34*T^2*U^2 - 
       20*T^3*U^2 + 6*T^4*U^2 - 10*U^3 + 26*T*U^3 - 22*T^2*U^3 + 6*T^3*U^3 + 
       4*U^4 - 8*T*U^4 + 4*T^2*U^4))/(3*T*(T + U)))*G[{T^(-1)}, 1]*Log[U] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/(T*U) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/T)*
   G[{U^(-1)}, 1]*Log[U] + 
  ((-8*Nf*(3*T - 8*T^2 + 5*T^3 + 2*U - 8*T*U + 7*T^2*U - 2*U^2 + 3*T*U^2))/
     (3*(-1 + T)*(T + U)) + (2*(-35*T^2 + 84*T^3 - 51*T^4 + 2*T^5 - 27*T*U + 
       100*T^2*U - 88*T^3*U + 6*T^4*U - 16*U^2 + 82*T*U^2 - 90*T^2*U^2 + 
       6*T^3*U^2 + 18*U^3 - 29*T*U^3 + 2*T^2*U^3))/((-1 + T)*(T + U)^2) - 
    (8*LbL*Nf*(3*T^2 - 3*T^3 - 3*T*U + T^2*U + 4*T^3*U + 4*T^4*U - 6*T*U^2 + 
       14*T^2*U^2 + 4*T^3*U^2 - 4*U^3 + 14*T*U^3 - 4*T^2*U^3 + 4*U^4 - 
       4*T*U^4))/(3*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(T*(T + U)^2) - 
    ((4*I)*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U + 13*T^4*U + 
       12*T^5*U - 11*T^6*U - 2*T^7*U + T^8*U + 3*T*U^2 - 24*T^2*U^2 + 
       38*T^3*U^2 - 4*T^4*U^2 - 10*T^5*U^2 - 8*T^6*U^2 + 4*T^7*U^2 + U^3 - 
       16*T*U^3 + 32*T^2*U^3 + 2*T^3*U^3 - 14*T^4*U^3 - 14*T^5*U^3 + 
       6*T^6*U^3 - 4*U^4 + 19*T*U^4 - 12*T^2*U^4 + 4*T^3*U^4 - 14*T^4*U^4 + 
       4*T^5*U^4 + 5*U^5 - 10*T*U^5 + 11*T^2*U^5 - 8*T^3*U^5 + T^4*U^5 - 
       2*U^6 + 4*T*U^6 - 2*T^2*U^6))/((-1 + T)*T*U*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[U] + ((16*I)*Pi*(-1 + T)*(2*T + 5*U)*
    G[{T^(-1), 0}, 1]*Log[U])/T + ((-16*Nf*(-1 + T)*(T + U))/(3*T) - 
    (4*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U + 4*T^2*U - 4*T^3*U + 
       2*T^4*U + 3*U^2 - 6*T*U^2 + 2*T^3*U^2 + 2*U^3 - 4*T*U^3 + 2*T^2*U^3))/
     ((-1 + T)*T*U) - (8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 6*T*U + 
       4*T^3*U + 12*U^2 - 9*T*U^2 - 12*U^3 + 4*T*U^3 + 4*U^4))/(3*T))*
   G[{T^(-1), 0}, 1]*Log[U] - ((16*I)*Pi*(-1 + T)*(T + U)*
    G[{T^(-1), T^(-1)}, 1]*Log[U])/T + 
  ((-16*Nf*(-1 + T)*(T + U))/(3*T) + 
    (8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/(3*T) - 
    (4*(-1 + 4*T - 5*T^2 + 2*T^3 + 4*U - 6*T*U - 2*T^2*U + 4*T^3*U - 
       2*T^4*U + 2*T^5*U - U^2 + 8*T*U^2 - 9*T^2*U^2 + 2*T^3*U^2 + 
       2*T^4*U^2))/((-1 + T)*T*U))*G[{T^(-1), T^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  ((16*Nf*(-1 + T)*(T + U))/(3*T) - 
    (8*LbL*Nf*(-1 + T)^2*(T + T^2 + 4*T^3 + 4*U + 4*T*U + 4*T^2*U))/(3*T) + 
    (4*(1 - 3*T + 2*T^2 - 4*U + 2*T*U + 2*T^2*U - T^3*U + T^4*U + U^2 - 
       9*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T*U))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[U] + ((-4*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/(T*U) - 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((4*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/(T*U) + 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((4*(-1 + T)*(-T^3 + 2*T^4 - 3*T^2*U + 10*T^3*U + 10*T^4*U + 4*T^5*U - 
       3*T*U^2 + 18*T^2*U^2 + T^3*U^2 + 18*T^4*U^2 - U^3 + 14*T*U^3 - 
       3*T^2*U^3 + 32*T^3*U^3 + 4*U^4 - 11*T*U^4 + 28*T^2*U^4 - 5*U^5 + 
       12*T*U^5 + 2*U^6))/(T*U*(T + U)^3) + 
    (8*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*
   Log[U] + ((-8*LbL*Nf*(-1 + T)*(-T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 
       6*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 
       4*U^3 + 30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 
       12*T^2*U^4 - 12*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) + 
    (4*(T^3 - 3*T^4 + 2*T^5 + 3*T^2*U - 13*T^3*U + 22*T^4*U - 12*T^5*U - 
       T^6*U + T^7*U + 3*T*U^2 - 21*T^2*U^2 + 33*T^3*U^2 - 19*T^4*U^2 - 
       4*T^5*U^2 + 4*T^6*U^2 + U^3 - 15*T*U^3 + 38*T^2*U^3 - 34*T^3*U^3 - 
       8*T^4*U^3 + 6*T^5*U^3 - 4*U^4 + 13*T*U^4 - 15*T^2*U^4 - 10*T^3*U^4 + 
       4*T^4*U^4 + 2*T*U^5 - 7*T^2*U^5 + T^3*U^5 + 2*U^6 - 2*T*U^6))/
     (T*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((4*(-1 + T + U)*(-T + 3*T^2 - 2*T^3 - U + 6*T*U - 2*T^2*U - 8*T^3*U + 
       4*T^4*U + 3*U^2 - 6*T*U^2 + 4*T^2*U^2 - 2*T^3*U^2 - 2*U^3 + 4*T*U^3 - 
       2*T^2*U^3))/((-1 + T)*T*U*(T + U)) + 
    (8*LbL*Nf*(-1 + T)*(-1 + T + U)*(T^3 + T^4 + 4*T^5 - 6*T^2*U + T^3*U + 
       8*T^4*U - 9*T*U^2 + 9*T^2*U^2 + 4*T^3*U^2 - 4*U^3 + 17*T*U^3 - 
       4*T^2*U^3 + 8*U^4 - 8*T*U^4 - 4*U^5))/(3*T*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0, 0}, 1]*Log[U])/T - 
  (24*(-1 + T)*U*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/T - 
  (8*(-1 + T)*(4*T + 7*U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/T - 
  (24*(-1 + T)*U*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/T + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T - 
  (24*(-1 + T)*(T + 2*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/T + 
  (8*(-1 + T)*(T + 4*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/T + 
  (16*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/T - 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/T - 
  (8*(-1 + T)*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/T + 
  ((4*I)*Pi*(4*T - 6*T^2 + 2*T^3 + 10*U - 15*T*U + 4*T^2*U)*Log[T]*Log[U])/
   (-1 + T) + ((-8*LbL*Nf*U*(-3*T + 8*T^2 - 6*T^3 + 4*T^4 + 13*T*U - 
       16*T^2*U + 6*T^3*U + 8*U^2 - 14*T*U^2 + 6*T^2*U^2 - 4*U^3 + 4*T*U^3))/
     (3*(T + U)) - (4*(T^2 - 7*T^3 + 10*T^4 - 4*T^5 + 2*T*U + 9*T^2*U - 
       24*T^3*U + 10*T^4*U + 6*T^5*U + U^2 + 9*T*U^2 - 24*T^2*U^2 + 
       14*T^3*U^2 + 6*T^4*U^2 + 5*U^3 - 14*T*U^3 + 12*T^2*U^3))/
     ((-1 + T)*(T + U)^2))*Log[T]*Log[U] + 
  ((8*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((-8*LbL*Nf*(-1 + T)*(2*T - 3*T^3 + 4*T^4 - 4*U + 4*T^3*U))/(3*T) + 
    (4*(-1 + 3*T - 2*T^2 + 4*U - 2*T*U - 2*T^2*U - T^3*U + T^4*U + 3*U^2 - 
       11*T*U^2 + 3*T^2*U^2 + T^3*U^2))/(T*U))*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
  ((-4*(-1 + T)*(-1 + U)*(-1 + 2*T + U)*(-1 + 2*U))/(T*U) - 
    (8*LbL*Nf*(-1 + T)*(-1 + U)^2*(-T - 4*U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((8*LbL*Nf*(-1 + T)*(2*T^3 - 3*T^5 + 4*T^6 - 6*T^2*U + 6*T^3*U - 6*T^4*U + 
       12*T^5*U - 9*T*U^2 + 24*T^2*U^2 - 12*T^3*U^2 + 12*T^4*U^2 - 4*U^3 + 
       30*T*U^3 - 30*T^2*U^3 + 8*T^3*U^3 + 12*U^4 - 33*T*U^4 + 12*T^2*U^4 - 
       12*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) - 
    (4*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U + 13*T^4*U + 
       12*T^5*U - 11*T^6*U - 2*T^7*U + T^8*U + 3*T*U^2 - 24*T^2*U^2 + 
       38*T^3*U^2 - 4*T^4*U^2 - 10*T^5*U^2 - 8*T^6*U^2 + 4*T^7*U^2 + U^3 - 
       16*T*U^3 + 32*T^2*U^3 + 2*T^3*U^3 - 14*T^4*U^3 - 14*T^5*U^3 + 
       6*T^6*U^3 - 4*U^4 + 19*T*U^4 - 12*T^2*U^4 + 4*T^3*U^4 - 14*T^4*U^4 + 
       4*T^5*U^4 + 5*U^5 - 10*T*U^5 + 11*T^2*U^5 - 8*T^3*U^5 + T^4*U^5 - 
       2*U^6 + 4*T*U^6 - 2*T^2*U^6))/((-1 + T)*T*U*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T + 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T - 
  (8*(-1 + T)*(2*T + 5*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((2*I)*Pi*(4*T - 6*T^2 + 2*T^3 + 10*U - 15*T*U + 4*T^2*U)*Log[U]^2)/
   (-1 + T) + ((4*Nf*(-2*T + 2*T^2 - 2*U + 3*T*U))/(3*(-1 + T)) + 
    (-8*T + 8*T^2 - 20*U + 25*T*U)/(-1 + T))*Log[U]^2 + 
  ((4*I)*Pi*(-1 + T)*(2*T + 5*U)*G[{T^(-1)}, 1]*Log[U]^2)/T + 
  ((-8*Nf*(-1 + T)*(T + U))/(3*T) - 
    (4*(3*T - 4*T^2 + T^3 + 6*U - 9*T*U + 2*T^2*U))/(-1 + T))*G[{T^(-1)}, 1]*
   Log[U]^2 + (4*(-1 + T)*(2*T + 5*U)*G[{T^(-1), 0}, 1]*Log[U]^2)/T - 
  (4*(-1 + T)*(4*T + 7*U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/T + 
  (2*(4*T - 6*T^2 + 2*T^3 + 10*U - 15*T*U + 4*T^2*U)*Log[T]*Log[U]^2)/
   (-1 + T) + (4*(-1 + T)*(2*T + 5*U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T + 
  (-6*T - (8*Nf*T)/3)*Log[\[Mu]\[Mu]] + 
  (4*Pi^2*(-2*T + 2*T^2 - 2*U + 3*T*U)*Log[\[Mu]\[Mu]])/(-1 + T) + 
  Pi*((((-8*I)/3)*Nf*(-2*T + 2*T^2 - 2*U + 3*T*U))/(-1 + T) - 
    ((2*I)*(-8*T + 8*T^2 - 6*U + 9*T*U))/(-1 + T))*Log[\[Mu]\[Mu]] - 
  (8*Pi^2*(-1 + T)*(T + U)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  Pi*(((12*I)*(-1 + T)*(T + U))/T + (((16*I)/3)*Nf*(-1 + T)*(T + U))/T)*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + ((4*I)*Pi*(2 - 6*T + 4*T^2 - 2*U + 3*T*U)*
    G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((6*(2 - 6*T + 4*T^2 - 2*U + 3*T*U))/(-1 + T) + 
    (8*Nf*(2 - 6*T + 4*T^2 - 2*U + 3*T*U))/(3*(-1 + T)))*G[{(T + U)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1), 0}, 1]*
    Log[\[Mu]\[Mu]])/T + ((12*(-1 + T)*(T + U))/T + 
    (16*Nf*(-1 + T)*(T + U))/(3*T))*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]] - 
  ((8*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   T + ((-12*(-1 + T)*(T + U))/T - (16*Nf*(-1 + T)*(T + U))/(3*T))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(-2*T + 2*T^2 - 2*U + 3*T*U)*Log[U]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((-6*(-2*T + 2*T^2 - 2*U + 3*T*U))/(-1 + T) - 
    (8*Nf*(-2*T + 2*T^2 - 2*U + 3*T*U))/(3*(-1 + T)))*Log[U]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1)}, 1]*Log[U]*
    Log[\[Mu]\[Mu]])/T + ((12*(-1 + T)*(T + U))/T + 
    (16*Nf*(-1 + T)*(T + U))/(3*T))*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]] - 
  2*T*Log[\[Mu]\[Mu]]^2 - ((2*I)*Pi*(-2*T + 2*T^2 - 2*U + 3*T*U)*
    Log[\[Mu]\[Mu]]^2)/(-1 + T) + ((4*I)*Pi*(-1 + T)*(T + U)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/T + (2*(2 - 6*T + 4*T^2 - 2*U + 3*T*U)*
    G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  (4*(-1 + T)*(T + U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (4*(-1 + T)*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(-2*T + 2*T^2 - 2*U + 3*T*U)*Log[U]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  (4*(-1 + T)*(T + U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/T + 
  ((-24*LbL*Nf*(2*T - 7*T^2 + 5*T^3 + 8*U - 20*T*U + 18*T^2*U))/(-1 + T)^2 + 
    (4*(16*T - 22*T^2 + 4*T^3 + 2*T^5 + 4*U - 13*T*U - 7*T^2*U + 2*T^3*U + 
       2*T^4*U))/(-1 + T)^2)*Zeta[3] + 
  ((-8*(-1 + T)*(5*T + 2*U))/T + (48*LbL*Nf*(-1 + T)*(T + 4*U))/T)*
   G[{T^(-1)}, 1]*Zeta[3], 17*U + (76*Nf*U)/9 + 
  Pi*((((4*I)/9)*Nf*(-38*T - 38*U + 63*T*U + 38*U^2))/(-1 + U) - 
    ((8*I)/3)*LbL*Nf*(12*T - 2*T^2 + 18*U - 5*T*U + 2*T^2*U - 9*U^2 + 
      2*T*U^2) + (I*(58*T - 58*T^2 + 60*U - 143*T*U + 81*T^2*U - 82*U^2 + 
       86*T*U^2 + 22*U^3 - 24*T*U^3))/((-1 + T)*(-1 + U))) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(8*T + 2*U - 20*T*U - 7*U^2 + 18*T*U^2 + 5*U^3))/
     (-1 + U)^2 + ((I/3)*(-50*T - 22*U + 123*T*U + 58*U^2 - 97*T*U^2 - 
       44*U^3 + 14*T*U^3 + 6*U^4 + 2*T*U^4 + 2*U^5))/(-1 + U)^2) + 
  Pi^2*((-8*Nf*(-2*T - 2*U + 3*T*U + 2*U^2))/(9*(-1 + U)) - 
    (4*LbL*Nf*(24*T^2 - 40*T^3 + 20*T^4 + 48*T*U - 107*T^2*U + 110*T^3*U - 
       40*T^4*U + 9*U^2 - 106*T*U^2 + 145*T^2*U^2 - 100*T^3*U^2 + 
       20*T^4*U^2 - 9*U^3 + 70*T*U^3 - 110*T^2*U^3 + 30*T^3*U^3 - 50*T*U^4 + 
       30*T^2*U^4 + 20*T*U^5))/(9*(-1 + U)*(T + U)) - 
    (14*T^2 + 74*T^3 + 28*T*U + 125*T^2*U - 172*T^3*U + 14*U^2 + 88*T*U^2 - 
      297*T^2*U^2 + 122*T^3*U^2 - 83*U^3 - 258*T*U^3 + 146*T^2*U^3 + 
      107*U^4 + 106*T*U^4 + 60*T^2*U^4 - 38*U^5 + 60*T*U^5)/
     (3*(-1 + U)*(T + U)^2)) + 
  Pi^2*((-20*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(9*U) - 
    (2*(-1 + T)*(-1 + U)*(7 - 21*T + 10*T^2 - 14*U + 20*T*U))/(3*T*U))*
   G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-24*T^2 - 4*T^3 + 4*T^4 - 24*T*U + 
       37*T^2*U + 14*T^3*U - 8*T^4*U - 3*U^2 + 41*T*U^2 + 19*T^2*U^2 - 
       16*T^3*U^2 + 4*T^4*U^2 + 6*U^3 + 9*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       3*U^4 - 12*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(T*(-1 + U)*(T + U)) - 
    ((4*I)*(-T^2 - 13*T^3 + 14*T^4 - 2*T*U - 26*T^2*U + 52*T^3*U - 23*T^4*U - 
       U^2 - 25*T*U^2 + 71*T^2*U^2 - 58*T^3*U^2 + 13*T^4*U^2 + 48*T*U^3 - 
       67*T^2*U^3 + 17*T^3*U^3 + 3*U^4 - 22*T*U^4 + 13*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 3*T*U^5 + 6*T^2*U^5))/(T*(-1 + U)*(T + U)^2))*G[{T^(-1)}, 1] + 
  Pi^3*((((8*I)/3)*LbL*Nf*(-1 + U)*(4*T + U))/U + 
    (((2*I)/3)*(-1 + U)*(25*T + 13*U))/U)*G[{U^(-1)}, 1] + 
  Pi^2*((16*Nf*(-1 + U)*(T + U))/(9*U) - 
    (4*LbL*Nf*(-1 + U)*(-20*T + 13*U - 15*U^3 + 20*T*U^3 + 20*U^4))/(9*U) + 
    (2*(7 - 28*T + T^2 - 28*U + 60*T*U + 4*T^2*U + 35*U^2 - 52*T*U^2 - 
       3*T^2*U^2 - 14*U^3 + 32*T*U^3 - 2*T^2*U^3 - 16*T*U^4 + 4*T^2*U^4 + 
       4*T*U^5))/(3*T*(-1 + U)*U))*G[{U^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(19*T + 19*U - 44*T*U - 44*U^2 + 28*T*U^2 + 25*U^3))/
     ((-1 + U)*U) - (((8*I)/3)*LbL*Nf*(12*T^2 - 10*T^3 + 4*T^4 + 18*T*U - 
       26*T^2*U + 26*T^3*U - 8*T^4*U + 3*U^2 - 25*T*U^2 + 34*T^2*U^2 - 
       22*T^3*U^2 + 4*T^4*U^2 - 3*U^3 + 15*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       6*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(U*(T + U)) - 
    ((2*I)*(-2*T^2 + 17*T^3 - 4*T*U + 67*T^2*U - 28*T^3*U - 2*U^2 + 
       83*T*U^2 - 126*T^2*U^2 - 4*T^3*U^2 + 57*U^3 - 156*T*U^3 + 41*T^2*U^3 + 
       22*T^3*U^3 - 130*U^4 + 58*T*U^4 + 22*T^2*U^4 + 85*U^5 + 14*T*U^5 + 
       12*T^2*U^5 - 10*U^6 + 12*T*U^6))/((-1 + U)*U*(T + U)^2))*
   G[{U^(-1)}, 1] + 
  Pi*(((4*I)*(-4*T + 3*T^2 - 3*U + 7*T*U + T^2*U + 2*U^2 + T*U^2 + U^3))/
     ((-1 + U)*(T + U)) + ((8*I)*LbL*Nf*(8*T - 8*T^2 + 6*U - 27*T*U + 
       14*T^2*U - 15*U^2 + 25*T*U^2 + 9*U^3))/((-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T + U)*(12*T - 2*T^2 + 18*U - 5*T*U + 2*T^2*U - 9*U^2 + 
       2*T*U^2))/(3*(T + U)) - (4*Nf*(38*T - 38*T^2 + 32*U - 152*T*U + 
       63*T^2*U - 102*U^2 + 139*T*U^2 + 70*U^3))/(9*(-1 + U)*(T + U)) - 
    (-58*T + 116*T^2 - 58*T^3 - 56*U + 286*T*U - 313*T^2*U + 81*T^3*U + 
      168*U^2 - 387*T*U^2 + 221*T^2*U^2 - 134*U^3 + 160*T*U^3 - 24*T^2*U^3 + 
      22*U^4 - 24*T*U^4)/((-1 + T)*(-1 + U)*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 9*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(9*U*(T + U)^2) + 
    (-14*T^3 + 56*T^4 - 62*T^5 + 20*T^6 - 42*T^2*U + 224*T^3*U - 252*T^4*U + 
      102*T^5*U - 40*T^6*U - 42*T*U^2 + 336*T^2*U^2 - 454*T^3*U^2 + 
      108*T^4*U^2 - 89*T^5*U^2 + 20*T^6*U^2 - 14*U^3 + 224*T*U^3 - 
      530*T^2*U^3 - 60*T^3*U^3 + 51*T^4*U^3 + 80*T^5*U^3 + 56*U^4 - 
      216*T*U^4 + 12*T^2*U^4 + 287*T^3*U^4 + 140*T^4*U^4 - 10*T^5*U^4 - 
      70*U^5 - 114*T*U^5 + 205*T^2*U^5 + 140*T^3*U^5 - 40*T^4*U^5 + 28*U^6 + 
      138*T*U^6 + 80*T^2*U^6 - 60*T^3*U^6 + 20*T*U^7 - 40*T^2*U^7 - 10*T*U^8)/
     (3*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  (8*Pi^2*(-1 + U)*(T + U)*G[{T^(-1), 0}, 1])/(3*U) + 
  ((-8*LbL*Nf*(-1 + T)*(-24*T^2 - 4*T^3 + 4*T^4 - 24*T*U + 37*T^2*U + 
       14*T^3*U - 8*T^4*U - 3*U^2 + 41*T*U^2 + 19*T^2*U^2 - 16*T^3*U^2 + 
       4*T^4*U^2 + 6*U^3 + 9*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 3*U^4 - 
       12*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*T*(-1 + U)*(T + U)) - 
    (4*(-T^2 - 13*T^3 + 14*T^4 - 2*T*U - 26*T^2*U + 52*T^3*U - 23*T^4*U - 
       U^2 - 25*T*U^2 + 71*T^2*U^2 - 58*T^3*U^2 + 13*T^4*U^2 + 48*T*U^3 - 
       67*T^2*U^3 + 17*T^3*U^3 + 3*U^4 - 22*T*U^4 + 13*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 3*T*U^5 + 6*T^2*U^5))/(T*(-1 + U)*(T + U)^2))*
   G[{T^(-1), 0}, 1] + 
  Pi*(((-4*I)*(-2 + 8*T - 10*T^2 + 4*T^3 + 10*U - 36*T*U + 14*T^2*U - 
       12*T^3*U - 18*U^2 + 46*T*U^2 + 7*T^2*U^2 + 12*T^3*U^2 + 14*U^3 - 
       19*T*U^3 - T^2*U^3 - 4*T^3*U^3 - 4*U^4 + T*U^4 - 3*T^2*U^4 - T*U^5 + 
       T^2*U^5 + T*U^6))/(T*(-1 + U)^2*U) + 
    (((8*I)/3)*LbL*Nf*(8*T - 24*T^2 + 24*T^3 - 8*T^4 + 2*U - 84*T*U + 
       90*T^2*U - 80*T^3*U + 24*T^4*U - 18*U^2 + 180*T*U^2 - 126*T^2*U^2 + 
       96*T^3*U^2 - 24*T^4*U^2 + 51*U^3 - 156*T*U^3 + 78*T^2*U^3 - 
       48*T^3*U^3 + 8*T^4*U^3 - 45*U^4 + 24*T*U^4 - 18*T^2*U^4 + 8*T^3*U^4 + 
       21*U^5 - 12*T*U^5 - 15*U^6 + 4*T*U^6 + 4*U^7))/((-1 + U)^2*U))*
   G[{T^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/U - 
    ((4*I)*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U))*
   G[{T^(-1), T^(-1)}, 1] + ((8*I)*Pi*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*U)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  ((8*LbL*Nf*(-1 + T)*(-24*T^2 - 4*T^3 + 4*T^4 - 24*T*U + 37*T^2*U + 
       14*T^3*U - 8*T^4*U - 3*U^2 + 41*T*U^2 + 19*T^2*U^2 - 16*T^3*U^2 + 
       4*T^4*U^2 + 6*U^3 + 9*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 3*U^4 - 
       12*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*T*(-1 + U)*(T + U)) + 
    (4*(-T^2 - 13*T^3 + 14*T^4 - 2*T*U - 26*T^2*U + 52*T^3*U - 23*T^4*U - 
       U^2 - 25*T*U^2 + 71*T^2*U^2 - 58*T^3*U^2 + 13*T^4*U^2 + 48*T*U^3 - 
       67*T^2*U^3 + 17*T^3*U^3 + 3*U^4 - 22*T*U^4 + 13*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 3*T*U^5 + 6*T^2*U^5))/(T*(-1 + U)*(T + U)^2))*
   G[{T^(-1), (T + U)^(-1)}, 1] + Pi^2*((8*LbL*Nf*(-1 + U)*(4*T + U))/(3*U) + 
    (2*(-1 + U)*(89*T + 41*U))/(3*U))*G[{U^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-8*T + 12*T^2 - 12*T^3 + 4*T^4 + 4*U + 
       6*T*U - 9*T^2*U + 4*T^3*U - 6*U^3 + 8*T*U^3 + 8*U^4))/U + 
    ((4*I)*(-2 + 8*T + 3*T^2 + 2*T^3 + 8*U - 15*T*U - 14*T^2*U - 4*T^3*U - 
       10*U^2 + 10*T*U^2 + 11*T^2*U^2 + 2*T^3*U^2 + 4*U^3 - 6*T*U^3 + 
       4*T*U^4 - T^2*U^4 - T*U^5))/(T*(-1 + U)*U))*G[{U^(-1), 0}, 1] + 
  ((-8*Nf*(19*T + 19*U - 44*T*U - 44*U^2 + 28*T*U^2 + 25*U^3))/
     (9*(-1 + U)*U) - (8*LbL*Nf*(12*T^2 - 10*T^3 + 4*T^4 + 18*T*U - 
       26*T^2*U + 26*T^3*U - 8*T^4*U + 3*U^2 - 25*T*U^2 + 34*T^2*U^2 - 
       22*T^3*U^2 + 4*T^4*U^2 - 3*U^3 + 15*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       6*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*U*(T + U)) - 
    (2*(-2*T^2 + 17*T^3 - 4*T*U + 67*T^2*U - 28*T^3*U - 2*U^2 + 83*T*U^2 - 
       126*T^2*U^2 - 4*T^3*U^2 + 57*U^3 - 156*T*U^3 + 41*T^2*U^3 + 
       22*T^3*U^3 - 130*U^4 + 58*T*U^4 + 22*T^2*U^4 + 85*U^5 + 14*T*U^5 + 
       12*T^2*U^5 - 10*U^6 + 12*T*U^6))/((-1 + U)*U*(T + U)^2))*
   G[{U^(-1), 0}, 1] + (8*Pi^2*T*(-1 + U)*G[{U^(-1), U^(-1)}, 1])/U + 
  Pi*((((16*I)/3)*Nf*(-1 + U)*(T + U))/U - 
    (((8*I)/3)*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/
     U + ((4*I)*(-1 + 4*T - T^2 + 4*U - 6*T*U + 8*T^2*U - 5*U^2 - 2*T*U^2 - 
       9*T^2*U^2 + 2*U^3 + 4*T*U^3 + 2*T^2*U^3 - 2*T*U^4 + 2*T^2*U^4 + 
       2*T*U^5))/(T*(-1 + U)*U))*G[{U^(-1), U^(-1)}, 1] - 
  (2*Pi^2*(-1 + U)*(61*T + 31*U)*G[{U^(-1), (T + U)^(-1)}, 1])/(3*U) + 
  Pi*((-8*I)*LbL*Nf*(-1 + U) - ((4*I)*(-1 + U)*(-2 + 8*T - T^2 + 4*U + T*U))/
     (T*U))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((8*Nf*(19*T + 19*U - 44*T*U - 44*U^2 + 28*T*U^2 + 25*U^3))/
     (9*(-1 + U)*U) + (8*LbL*Nf*(12*T^2 - 10*T^3 + 4*T^4 + 18*T*U - 
       26*T^2*U + 26*T^3*U - 8*T^4*U + 3*U^2 - 25*T*U^2 + 34*T^2*U^2 - 
       22*T^3*U^2 + 4*T^4*U^2 - 3*U^3 + 15*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       6*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*U*(T + U)) + 
    (2*(-2*T^2 + 17*T^3 - 4*T*U + 67*T^2*U - 28*T^3*U - 2*U^2 + 83*T*U^2 - 
       126*T^2*U^2 - 4*T^3*U^2 + 57*U^3 - 156*T*U^3 + 41*T^2*U^3 + 
       22*T^3*U^3 - 130*U^4 + 58*T*U^4 + 22*T^2*U^4 + 85*U^5 + 14*T*U^5 + 
       12*T^2*U^5 - 10*U^6 + 12*T*U^6))/((-1 + U)*U*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] - 
  (8*Pi^2*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0}, 1])/(3*U) + 
  ((8*Nf*(2 - 2*T - 6*U + 3*T*U + 4*U^2))/(3*(-1 + U)) + 
    (16*LbL*Nf*(12*T - 18*T^2 - 10*T^3 + 4*T^4 + 9*U - 48*T*U + 16*T^2*U + 
       26*T^3*U - 8*T^4*U - 27*U^2 + 41*T*U^2 + 40*T^2*U^2 - 22*T^3*U^2 + 
       4*T^4*U^2 + 18*U^3 + 21*T*U^3 - 26*T^2*U^3 + 6*T^3*U^3 - 12*T*U^4 + 
       6*T^2*U^4 + 4*T*U^5))/(3*(-1 + U)*(T + U)) + 
    (2*(38*T^3 + 2*T*U + 66*T^2*U - 63*T^3*U + 2*U^2 + 38*T*U^2 - 
       100*T^2*U^2 + 48*T^3*U^2 - 38*U^3 - 81*T*U^3 + 56*T^2*U^3 + 52*U^4 + 
       40*T*U^4 + 24*T^2*U^4 - 16*U^5 + 24*T*U^5))/((-1 + U)*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(8*T^3 - 24*T^4 + 24*T^5 - 8*T^6 + 18*T^2*U - 
       108*T^3*U + 138*T^4*U - 96*T^5*U + 24*T^6*U + 12*T*U^2 - 156*T^2*U^2 + 
       324*T^3*U^2 - 294*T^4*U^2 + 144*T^5*U^2 - 24*T^6*U^2 - 4*U^3 - 
       84*T*U^3 + 363*T^2*U^3 - 438*T^3*U^3 + 294*T^4*U^3 - 96*T^5*U^3 + 
       8*T^6*U^3 + 6*U^4 + 186*T*U^4 - 381*T^2*U^4 + 288*T^3*U^4 - 
       138*T^4*U^4 + 24*T^5*U^4 + 15*U^5 - 192*T*U^5 + 192*T^2*U^5 - 
       108*T^3*U^5 + 24*T^4*U^5 - 37*U^6 + 120*T*U^6 - 96*T^2*U^6 + 
       16*T^3*U^6 + 42*U^7 - 84*T*U^7 + 24*T^2*U^7 - 30*U^8 + 24*T*U^8 + 
       8*U^9))/((-1 + U)^2*U*(T + U)^2) - 
    ((4*I)*(2*T^3 - 8*T^4 + 10*T^5 - 4*T^6 + 6*T^2*U - 34*T^3*U + 46*T^4*U - 
       30*T^5*U + 12*T^6*U + 6*T*U^2 - 54*T^2*U^2 + 96*T^3*U^2 - 60*T^4*U^2 + 
       41*T^5*U^2 - 12*T^6*U^2 + 2*U^3 - 38*T*U^3 + 124*T^2*U^3 - 
       54*T^3*U^3 + 27*T^4*U^3 - 41*T^5*U^3 + 4*T^6*U^3 - 10*U^4 + 58*T*U^4 - 
       78*T^2*U^4 - 41*T^3*U^4 - 45*T^4*U^4 + 18*T^5*U^4 + 18*U^5 - 
       19*T^2*U^5 - 9*T^3*U^5 + 36*T^4*U^5 - 2*T^5*U^5 - 14*U^6 - 48*T*U^6 + 
       T^2*U^6 + 40*T^3*U^6 - 8*T^4*U^6 + 4*U^7 + 18*T*U^7 + 24*T^2*U^7 - 
       12*T^3*U^7 + 6*T*U^8 - 8*T^2*U^8 - 2*T*U^9))/
     (T*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 33*T^2*U - 
       66*T^3*U + 69*T^4*U - 48*T^5*U + 12*T^6*U + 48*T*U^2 - 177*T^2*U^2 + 
       192*T^3*U^2 - 147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 + 16*U^3 - 
       186*T*U^3 + 324*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 
       4*T^6*U^3 - 54*U^4 + 270*T*U^4 - 276*T^2*U^4 + 144*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 72*U^5 - 180*T*U^5 + 96*T^2*U^5 - 
       54*T^3*U^5 + 12*T^4*U^5 - 44*U^6 + 60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 
       21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 15*U^8 + 12*T*U^8 + 4*U^9))/
     ((-1 + U)^2*U*(T + U)^2) + 
    ((4*I)*(-T^3 + 4*T^4 - T^5 - 2*T^6 - 3*T^2*U + 17*T^3*U - 29*T^4*U + 
       5*T^5*U + 6*T^6*U - 3*T*U^2 + 27*T^2*U^2 - 93*T^3*U^2 + 87*T^4*U^2 - 
       3*T^5*U^2 - 6*T^6*U^2 - U^3 + 19*T*U^3 - 106*T^2*U^3 + 227*T^3*U^3 - 
       100*T^4*U^3 - 13*T^5*U^3 + 2*T^6*U^3 + 5*U^4 - 62*T*U^4 + 
       212*T^2*U^4 - 233*T^3*U^4 + 12*T^4*U^4 + 9*T^5*U^4 - 9*U^5 + 
       108*T*U^5 - 192*T^2*U^5 + 57*T^3*U^5 + 18*T^4*U^5 - T^5*U^5 + 7*U^6 - 
       88*T*U^6 + 50*T^2*U^6 + 20*T^3*U^6 - 4*T^4*U^6 - 2*U^7 + 24*T*U^7 + 
       12*T^2*U^7 - 6*T^3*U^7 + 3*T*U^8 - 4*T^2*U^8 - T*U^9))/
     (T*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 
       6*T^2*U + 30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 
       30*T^3*U^2 + 12*T^4*U^2 - U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 
       6*T*U^4 + 12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(U*(T + U)^2) + 
    ((4*I)*(-T^3 + 4*T^4 - 2*T^6 - 3*T^2*U + 15*T^3*U - 13*T^4*U - 2*T^5*U + 
       2*T^6*U - 3*T*U^2 + 21*T^2*U^2 - 38*T^3*U^2 + 15*T^4*U^2 + 7*T^5*U^2 - 
       U^3 + 13*T*U^3 - 33*T^2*U^3 + 34*T^3*U^3 + 10*T^4*U^3 - T^5*U^3 + 
       3*U^4 - 22*T*U^4 + 19*T^2*U^4 + 8*T^3*U^4 - 4*T^4*U^4 - 2*U^5 + 
       12*T*U^5 + 4*T^2*U^5 - 6*T^3*U^5 + T*U^6 - 4*T^2*U^6 - T*U^7))/
     (T*U*(T + U)^3))*G[{(T + U)^(-1), U^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T + U)*(1 - 3*T - 3*U + 4*T*U + 2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/(T*(-1 + U)*U) + 
  ((-4*(-1 + T + U)*(1 + 2*U))/(-1 + U) - 
    (16*LbL*Nf*(-1 + T + U)*(4*T - 2*T^2 + 3*U - 3*T*U + 2*T^2*U + 2*T*U^2))/
     (3*(T + U)))*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*(-1 + 4*T - 5*T^2 + 2*T^3 + 5*U - 18*T*U - 5*T^2*U - 6*T^3*U - 9*U^2 + 
       16*T*U^2 + 34*T^2*U^2 + 6*T^3*U^2 + 7*U^3 + 3*T*U^3 - 18*T^2*U^3 - 
       2*T^3*U^3 - 2*U^4 - 5*T*U^4 + T^2*U^4 - T*U^5 + T^2*U^5 + T*U^6))/
     (T*(-1 + U)^2*U) + (16*LbL*Nf*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + U - 
       66*T*U + 45*T^2*U - 40*T^3*U + 12*T^4*U - 15*U^2 + 150*T*U^2 - 
       63*T^2*U^2 + 48*T^3*U^2 - 12*T^4*U^2 + 48*U^3 - 134*T*U^3 + 
       39*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 44*U^4 + 18*T*U^4 - 9*T^2*U^4 + 
       4*T^3*U^4 + 21*U^5 - 12*T*U^5 - 15*U^6 + 4*T*U^6 + 4*U^7))/
     (3*(-1 + U)^2*U))*G[{T^(-1), 0, 0}, 1] - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{T^(-1), 0, T^(-1)}, 1])/U + 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/U + 
  ((4*(-1 + 4*T - 5*T^2 + 2*T^3 + 5*U - 18*T*U - 5*T^2*U - 6*T^3*U - 9*U^2 + 
       16*T*U^2 + 34*T^2*U^2 + 6*T^3*U^2 + 7*U^3 + 3*T*U^3 - 18*T^2*U^3 - 
       2*T^3*U^3 - 2*U^4 - 5*T*U^4 + T^2*U^4 - T*U^5 + T^2*U^5 + T*U^6))/
     (T*(-1 + U)^2*U) - (8*LbL*Nf*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + U - 
       66*T*U + 45*T^2*U - 40*T^3*U + 12*T^4*U - 15*U^2 + 150*T*U^2 - 
       63*T^2*U^2 + 48*T^3*U^2 - 12*T^4*U^2 + 48*U^3 - 134*T*U^3 + 
       39*T^2*U^3 - 24*T^3*U^3 + 4*T^4*U^3 - 44*U^4 + 18*T*U^4 - 9*T^2*U^4 + 
       4*T^3*U^4 + 21*U^5 - 12*T*U^5 - 15*U^6 + 4*T*U^6 + 4*U^7))/
     (3*(-1 + U)^2*U))*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), 0}, 1])/U + 
  ((-8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U) - 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U))*
   G[{T^(-1), T^(-1), 0}, 1] + 
  ((8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U) + 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/U + 
  ((-8*LbL*Nf*(-48*T - 12*U + 120*T*U + 45*U^2 - 112*T*U^2 - 43*U^3 + 
       12*T*U^3 + 21*U^4 - 12*T*U^4 - 15*U^5 + 4*T*U^5 + 4*U^6))/
     (3*(-1 + U)^2) + (4*(-2 + 8*T - 6*T^2 + 10*U - 28*T*U - 6*T^2*U - 
       18*U^2 + 22*T*U^2 + 43*T^2*U^2 + 14*U^3 + 5*T*U^3 - 29*T^2*U^3 - 
       4*U^4 - 7*T*U^4 + 5*T^2*U^4 - T*U^5 + T^2*U^5 + T*U^6))/
     (T*(-1 + U)^2*U))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U) - 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  ((24*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0, 0}, 1])/U + 
  ((16*Nf*(-1 + U)*(T + U))/(3*U) + 
    (8*(1 - 4*T - 3*T^2 - 2*T^3 - 3*U + 2*T*U + 9*T^2*U + 2*T^3*U + 2*U^2 + 
       T*U^2 + T*U^3))/(T*U) + (16*LbL*Nf*(-1 + U)*(-4*T + 12*T^2 - 12*T^3 + 
       4*T^4 + 2*U + 6*T*U - 9*T^2*U + 4*T^3*U - 3*U^3 + 4*T*U^3 + 4*U^4))/
     (3*U))*G[{U^(-1), 0, 0}, 1] + Pi*(((48*I)*(-1 + U)*(2*T + U))/U - 
    ((32*I)*LbL*Nf*(-1 + U)*(4*T + U))/U)*G[{U^(-1), 0, T^(-1)}, 1] + 
  ((24*I)*Pi*T*(-1 + U)*G[{U^(-1), 0, U^(-1)}, 1])/U + 
  Pi*(((8*I)*(-1 + U)*(T + U))/U + ((16*I)*LbL*Nf*(-1 + U)*(4*T + U))/U)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + U)*(-4*T + 12*T^2 - 12*T^3 + 4*T^4 + 2*U + 6*T*U - 
       9*T^2*U + 4*T^3*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U) - 
    (4*(-1 + 4*T + 3*T^2 + 2*T^3 + 4*U - 6*T*U - 16*T^2*U - 4*T^3*U - 5*U^2 + 
       15*T^2*U^2 + 2*T^3*U^2 + 2*U^3 + 3*T*U^3 - 2*T^2*U^3 - T^2*U^4 - 
       T*U^5))/(T*(-1 + U)*U))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), 0}, 1])/U + 
  ((16*Nf*(-1 + U)*(T + U))/(3*U) - 
    (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/(3*U) + 
    (4*(-1 + 4*T - T^2 + 4*U - 6*T*U + 8*T^2*U - 5*U^2 - 2*T*U^2 - 
       9*T^2*U^2 + 2*U^3 + 4*T*U^3 + 2*T^2*U^3 - 2*T*U^4 + 2*T^2*U^4 + 
       2*T*U^5))/(T*(-1 + U)*U))*G[{U^(-1), U^(-1), 0}, 1] + 
  ((24*I)*Pi*T*(-1 + U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U + 
  ((-16*Nf*(-1 + U)*(T + U))/(3*U) + 
    (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/(3*U) - 
    (4*(-1 + 4*T - T^2 + 4*U - 6*T*U + 8*T^2*U - 5*U^2 - 2*T*U^2 - 
       9*T^2*U^2 + 2*U^3 + 4*T*U^3 + 2*T^2*U^3 - 2*T*U^4 + 2*T^2*U^4 + 
       2*T*U^5))/(T*(-1 + U)*U))*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + U)*(11*T + 5*U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/U + 
  ((-16*Nf*(-1 + U)*(T + U))/(3*U) - 
    (8*LbL*Nf*(-1 + U)*(12*T^2 - 12*T^3 + 4*T^4 + 3*U + 6*T*U - 9*T^2*U + 
       4*T^3*U))/(3*U) - (4*(-2 + 8*T + 2*T^2 + 2*T^3 + 8*U - 12*T*U - 
       8*T^2*U - 4*T^3*U - 10*U^2 - 2*T*U^2 + 6*T^2*U^2 + 2*T^3*U^2 + 4*U^3 + 
       7*T*U^3 - 2*T*U^4 + T^2*U^4 + T*U^5))/(T*(-1 + U)*U))*
   G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  Pi*(((-24*I)*(-1 + U)*(2*T + U))/U + ((16*I)*LbL*Nf*(-1 + U)*(4*T + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + U)*(4*T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/U - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  ((-4*(-1 + U)*(1 - 4*T + T^2 - 2*U - 2*T*U + 2*T^2*U + 4*T*U^2))/(T*U) - 
    (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/(3*U))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(8*T^3 - 24*T^4 + 24*T^5 - 8*T^6 + 18*T^2*U - 156*T^3*U + 
       138*T^4*U - 96*T^5*U + 24*T^6*U + 12*T*U^2 - 264*T^2*U^2 + 
       444*T^3*U^2 - 294*T^4*U^2 + 144*T^5*U^2 - 24*T^6*U^2 - 4*U^3 - 
       156*T*U^3 + 645*T^2*U^3 - 546*T^3*U^3 + 294*T^4*U^3 - 96*T^5*U^3 + 
       8*T^6*U^3 - 6*U^4 + 390*T*U^4 - 627*T^2*U^4 + 288*T^3*U^4 - 
       138*T^4*U^4 + 24*T^5*U^4 + 57*U^5 - 360*T*U^5 + 192*T^2*U^5 - 
       108*T^3*U^5 + 24*T^4*U^5 - 67*U^6 + 120*T*U^6 - 96*T^2*U^6 + 
       16*T^3*U^6 + 42*U^7 - 84*T*U^7 + 24*T^2*U^7 - 30*U^8 + 24*T*U^8 + 
       8*U^9))/(3*(-1 + U)^2*U*(T + U)^2) + 
    (8*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 17*T^3*U - 23*T^4*U - 
       2*T^5*U - 6*T^6*U - 3*T*U^2 + 27*T^2*U^2 - 48*T^3*U^2 - 31*T^4*U^2 + 
       23*T^5*U^2 + 6*T^6*U^2 - U^3 + 19*T*U^3 - 62*T^2*U^3 - 54*T^3*U^3 + 
       138*T^4*U^3 - 8*T^5*U^3 - 2*T^6*U^3 + 5*U^4 - 29*T*U^4 - 8*T^2*U^4 + 
       214*T^3*U^4 - 77*T^4*U^4 - 3*T^5*U^4 - 9*U^5 - 10*T*U^5 + 
       116*T^2*U^5 - 123*T^3*U^5 + 3*T^4*U^5 + T^5*U^5 + 7*U^6 + 45*T*U^6 - 
       71*T^2*U^6 + 7*T^3*U^6 + 4*T^4*U^6 - 2*U^7 - 23*T*U^7 + 3*T^2*U^7 + 
       6*T^3*U^7 + 4*T^2*U^8 + T*U^9))/(T*(-1 + U)^2*U*(T + U)^3))*
   G[{(T + U)^(-1), 0, 0}, 1] + ((16*I)*Pi*(-1 + U)*(T + U)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1])/U + 
  ((8*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/U - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  ((8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 9*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) - 
    (4*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 16*T^3*U + 9*T^4*U - 
       4*T^5*U + 4*T^6*U + 3*T*U^2 - 24*T^2*U^2 + 2*T^3*U^2 + 26*T^4*U^2 + 
       2*T^5*U^2 - 2*T^6*U^2 + U^3 - 16*T*U^3 + 14*T^2*U^3 + 80*T^3*U^3 - 
       36*T^4*U^3 - 4*T^5*U^3 - 4*U^4 - 3*T*U^4 + 50*T^2*U^4 - 80*T^3*U^4 + 
       2*T^5*U^4 + 5*U^5 + 44*T*U^5 - 52*T^2*U^5 + 4*T^3*U^5 + 8*T^4*U^5 - 
       2*U^6 - 30*T*U^6 + 2*T^2*U^6 + 12*T^3*U^6 + 8*T^2*U^7 + 2*T*U^8))/
     (T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/U + 
  ((8*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 33*T^2*U - 66*T^3*U + 
       69*T^4*U - 48*T^5*U + 12*T^6*U + 48*T*U^2 - 177*T^2*U^2 + 
       192*T^3*U^2 - 147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 + 16*U^3 - 
       186*T*U^3 + 324*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 
       4*T^6*U^3 - 54*U^4 + 270*T*U^4 - 276*T^2*U^4 + 144*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 72*U^5 - 180*T*U^5 + 96*T^2*U^5 - 
       54*T^3*U^5 + 12*T^4*U^5 - 44*U^6 + 60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 
       21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 15*U^8 + 12*T*U^8 + 4*U^9))/
     (3*(-1 + U)^2*U*(T + U)^2) + 
    (4*(-T^3 + 4*T^4 - T^5 - 2*T^6 - 3*T^2*U + 17*T^3*U - 29*T^4*U + 
       5*T^5*U + 6*T^6*U - 3*T*U^2 + 27*T^2*U^2 - 93*T^3*U^2 + 87*T^4*U^2 - 
       3*T^5*U^2 - 6*T^6*U^2 - U^3 + 19*T*U^3 - 106*T^2*U^3 + 227*T^3*U^3 - 
       100*T^4*U^3 - 13*T^5*U^3 + 2*T^6*U^3 + 5*U^4 - 62*T*U^4 + 
       212*T^2*U^4 - 233*T^3*U^4 + 12*T^4*U^4 + 9*T^5*U^4 - 9*U^5 + 
       108*T*U^5 - 192*T^2*U^5 + 57*T^3*U^5 + 18*T^4*U^5 - T^5*U^5 + 7*U^6 - 
       88*T*U^6 + 50*T^2*U^6 + 20*T^3*U^6 - 4*T^4*U^6 - 2*U^7 + 24*T*U^7 + 
       12*T^2*U^7 - 6*T^3*U^7 + 3*T*U^8 - 4*T^2*U^8 - T*U^9))/
     (T*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 33*T^2*U - 66*T^3*U + 
       69*T^4*U - 48*T^5*U + 12*T^6*U + 48*T*U^2 - 177*T^2*U^2 + 
       192*T^3*U^2 - 147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 + 16*U^3 - 
       186*T*U^3 + 324*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 
       4*T^6*U^3 - 54*U^4 + 270*T*U^4 - 276*T^2*U^4 + 144*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 72*U^5 - 180*T*U^5 + 96*T^2*U^5 - 
       54*T^3*U^5 + 12*T^4*U^5 - 44*U^6 + 60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 
       21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 15*U^8 + 12*T*U^8 + 4*U^9))/
     (3*(-1 + U)^2*U*(T + U)^2) - 
    (4*(-T^3 + 4*T^4 - T^5 - 2*T^6 - 3*T^2*U + 17*T^3*U - 29*T^4*U + 
       5*T^5*U + 6*T^6*U - 3*T*U^2 + 27*T^2*U^2 - 93*T^3*U^2 + 87*T^4*U^2 - 
       3*T^5*U^2 - 6*T^6*U^2 - U^3 + 19*T*U^3 - 106*T^2*U^3 + 227*T^3*U^3 - 
       100*T^4*U^3 - 13*T^5*U^3 + 2*T^6*U^3 + 5*U^4 - 62*T*U^4 + 
       212*T^2*U^4 - 233*T^3*U^4 + 12*T^4*U^4 + 9*T^5*U^4 - 9*U^5 + 
       108*T*U^5 - 192*T^2*U^5 + 57*T^3*U^5 + 18*T^4*U^5 - T^5*U^5 + 7*U^6 - 
       88*T*U^6 + 50*T^2*U^6 + 20*T^3*U^6 - 4*T^4*U^6 - 2*U^7 + 24*T*U^7 + 
       12*T^2*U^7 - 6*T^3*U^7 + 3*T*U^8 - 4*T^2*U^8 - T*U^9))/
     (T*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/U + 
  ((8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 6*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 - U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) + 
    (4*(-T^3 + 4*T^4 - 2*T^6 - 3*T^2*U + 15*T^3*U - 13*T^4*U - 2*T^5*U + 
       2*T^6*U - 3*T*U^2 + 21*T^2*U^2 - 38*T^3*U^2 + 15*T^4*U^2 + 7*T^5*U^2 - 
       U^3 + 13*T*U^3 - 33*T^2*U^3 + 34*T^3*U^3 + 10*T^4*U^3 - T^5*U^3 + 
       3*U^4 - 22*T*U^4 + 19*T^2*U^4 + 8*T^3*U^4 - 4*T^4*U^4 - 2*U^5 + 
       12*T*U^5 + 4*T^2*U^5 - 6*T^3*U^5 + T*U^6 - 4*T^2*U^6 - T*U^7))/
     (T*U*(T + U)^3))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 6*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 - U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) - 
    (4*(-T^3 + 4*T^4 - 2*T^6 - 3*T^2*U + 15*T^3*U - 13*T^4*U - 2*T^5*U + 
       2*T^6*U - 3*T*U^2 + 21*T^2*U^2 - 38*T^3*U^2 + 15*T^4*U^2 + 7*T^5*U^2 - 
       U^3 + 13*T*U^3 - 33*T^2*U^3 + 34*T^3*U^3 + 10*T^4*U^3 - T^5*U^3 + 
       3*U^4 - 22*T*U^4 + 19*T^2*U^4 + 8*T^3*U^4 - 4*T^4*U^4 - 2*U^5 + 
       12*T*U^5 + 4*T^2*U^5 - 6*T^3*U^5 + T*U^6 - 4*T^2*U^6 - T*U^7))/
     (T*U*(T + U)^3))*G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/U - 
  (8*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 
     1])/(T*U) + 
  ((8*LbL*Nf*(-1 + U)*(-1 + T + U)*(4*T - 8*T^2 + 4*T^3 + U - T*U + U^2 + 
       4*U^3))/(3*U) + (4*(-1 + T + U)*(-1 + 3*T + 2*T^2 + 3*U - 4*T^2*U - 
       2*U^2 - 8*T*U^2 + 2*T^2*U^2 + 4*T*U^3))/(T*(-1 + U)*U))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, T^(-1), 0}, 1])/U + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/U - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U - 
  (32*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), 0, 0}, 1])/U + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/U + 
  (32*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/U - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/U - 
  (24*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0, 0, 0}, 1])/U + 
  ((-16*LbL*Nf*(-1 + U)*(4*T + U))/U + (24*(-1 + U)*(5*T + 2*U))/U)*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((48*(-1 + U)*(2*T + U))/U - (32*LbL*Nf*(-1 + U)*(4*T + U))/U)*
   G[{U^(-1), 0, T^(-1), 0}, 1] + 
  ((-48*(-1 + U)*(2*T + U))/U + (32*LbL*Nf*(-1 + U)*(4*T + U))/U)*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (24*T*(-1 + U)*G[{U^(-1), 0, U^(-1), 0}, 1])/U - 
  (24*T*(-1 + U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/U + 
  (16*LbL*Nf*(-1 + U)*(4*T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/U - 
  (16*(-1 + U)*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U - 
  (8*(-1 + U)*(7*T + 4*U)*G[{U^(-1), U^(-1), 0, 0}, 1])/U + 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (24*T*(-1 + U)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/U - 
  (24*T*(-1 + U)*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/U + 
  (16*(-1 + U)*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/U + 
  (48*(-1 + U)*(2*T + U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/U - 
  (16*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  ((-24*(-1 + U)*(2*T + U))/U + (16*LbL*Nf*(-1 + U)*(4*T + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((24*(-1 + U)*(2*T + U))/U - (16*LbL*Nf*(-1 + U)*(4*T + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  (8*(-1 + U)*(4*T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U + 
  (8*(-1 + U)*(4*T + U)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/
   U - (16*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/
   U + (16*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/U + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/U - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U + 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/U - 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/U - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/U + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   U + (32*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/U - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/U - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/U + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/U - 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U - 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/U - 
  (32*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/U + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   U + (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 
     1])/U + (Pi^2*(114*T + 54*U - 171*T*U - 74*U^2 + 40*T*U^2 + 20*U^3)*
    Log[T])/(3*(-1 + U)) + ((4*Nf*(-38*T - 32*U + 63*T*U + 32*U^2))/
     (9*(-1 + U)) - (8*LbL*Nf*T*(12*T - 2*T^2 + 18*U - 5*T*U + 2*T^2*U - 
       9*U^2 + 2*T*U^2))/(3*(T + U)) + (-58*T^2 - 110*T*U + 81*T^2*U - 
      28*U^2 + 157*T*U^2 + 28*U^3 - 24*T*U^3)/((-1 + U)*(T + U)))*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(8*T^2 - 4*T^3 - 3*U + 13*T*U - 14*T^2*U + 
       4*T^3*U + 8*U^2 - 16*T*U^2 + 6*T^2*U^2 - 6*U^3 + 6*T*U^3 + 4*U^4))/
     (T + U) + ((4*I)*(T^2 + 12*T^3 + 2*T*U + 24*T^2*U - 22*T^3*U + U^2 + 
       18*T*U^2 - 41*T^2*U^2 + 12*T^3*U^2 - 6*U^3 - 34*T*U^3 + 14*T^2*U^3 + 
       9*U^4 + 10*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5))/((-1 + U)*(T + U)^2))*
   Log[T] + Pi*(((4*I)*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U) + 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/U)*
   G[{T^(-1)}, 1]*Log[T] + (2*Pi^2*(-1 + U)*(19*T + 9*U)*G[{U^(-1)}, 1]*
    Log[T])/U + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/U - 
    ((4*I)*(1 - 4*T - 4*U + 9*T*U - 4*T^2*U + 5*U^2 - 12*T*U^2 + 7*T^2*U^2 - 
       2*U^3 + 10*T*U^3 - 2*T^2*U^3 - 4*T*U^4 + T^2*U^4 + T*U^5))/
     (T*(-1 + U)*U))*G[{U^(-1)}, 1]*Log[T] + 
  ((-8*Nf*(19*T + 19*U - 44*T*U - 44*U^2 + 28*T*U^2 + 25*U^3))/
     (9*(-1 + U)*U) - (8*LbL*Nf*(12*T^2 - 10*T^3 + 4*T^4 + 18*T*U - 
       26*T^2*U + 26*T^3*U - 8*T^4*U + 3*U^2 - 25*T*U^2 + 34*T^2*U^2 - 
       22*T^3*U^2 + 4*T^4*U^2 - 3*U^3 + 15*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 
       6*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*U*(T + U)) - 
    (2*(-2*T^2 + 17*T^3 - 4*T*U + 67*T^2*U - 28*T^3*U - 2*U^2 + 83*T*U^2 - 
       126*T^2*U^2 - 4*T^3*U^2 + 57*U^3 - 156*T*U^3 + 41*T^2*U^3 + 
       22*T^3*U^3 - 130*U^4 + 58*T*U^4 + 22*T^2*U^4 + 85*U^5 + 14*T*U^5 + 
       12*T^2*U^5 - 10*U^6 + 12*T*U^6))/((-1 + U)*U*(T + U)^2))*
   G[{U^(-1)}, 1]*Log[T] + 
  ((8*Nf*(2*T - 2*T^2 + 3*U - 8*T*U + 3*T^2*U - 8*U^2 + 7*T*U^2 + 5*U^3))/
     (3*(-1 + U)*(T + U)) - (8*LbL*Nf*(4*T^3 - 4*T^4 + 3*T*U + 6*T^2*U - 
       14*T^3*U + 4*T^4*U - 3*U^2 - T*U^2 - 14*T^2*U^2 + 4*T^3*U^2 + 3*U^3 - 
       4*T*U^3 - 4*T^2*U^3 - 4*T*U^4))/(3*(T + U)^2) - 
    (2*(-16*T^2 + 18*T^3 - 27*T*U + 82*T^2*U - 29*T^3*U - 35*U^2 + 
       100*T*U^2 - 90*T^2*U^2 + 2*T^3*U^2 + 84*U^3 - 88*T*U^3 + 6*T^2*U^3 - 
       51*U^4 + 6*T*U^4 + 2*U^5))/((-1 + U)*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[T] + Pi*((((-8*I)/3)*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 
       4*T^6 - 9*T^2*U + 30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 
       24*T^2*U^2 - 30*T^3*U^2 + 12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 
       8*T^3*U^3 - 6*T*U^4 + 12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/
     (U*(T + U)^2) - ((4*I)*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 
       16*T^3*U - 19*T^4*U + 10*T^5*U - 4*T^6*U - 3*T*U^2 + 24*T^2*U^2 - 
       32*T^3*U^2 + 12*T^4*U^2 - 11*T^5*U^2 + 2*T^6*U^2 - U^3 + 16*T*U^3 - 
       38*T^2*U^3 - 2*T^3*U^3 - 4*T^4*U^3 + 8*T^5*U^3 + 4*U^4 - 13*T*U^4 + 
       4*T^2*U^4 + 14*T^3*U^4 + 14*T^4*U^4 - T^5*U^4 - 5*U^5 - 12*T*U^5 + 
       10*T^2*U^5 + 14*T^3*U^5 - 4*T^4*U^5 + 2*U^6 + 11*T*U^6 + 8*T^2*U^6 - 
       6*T^3*U^6 + 2*T*U^7 - 4*T^2*U^7 - T*U^8))/(T*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  ((4*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U) + 
    (8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U))*
   G[{T^(-1), 0}, 1]*Log[T] + 
  ((-4*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U) - 
    (8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  ((16*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0}, 1]*Log[T])/U + 
  ((16*Nf*(-1 + U)*(T + U))/(3*U) + 
    (8*LbL*Nf*(-1 + U)*(-4*T + 12*T^2 - 12*T^3 + 4*T^4 + 2*U + 6*T*U - 
       9*T^2*U + 4*T^3*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U) + 
    (4*(-1 + 4*T + 3*T^2 + 2*T^3 + 4*U - 6*T*U - 6*T^2*U - 4*T^3*U - 5*U^2 + 
       4*T*U^2 + 2*T^3*U^2 + 2*U^3 - 4*T*U^3 + 2*T^2*U^3 + 2*T*U^4))/
     (T*(-1 + U)*U))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((16*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T])/U + 
  ((16*Nf*(-1 + U)*(T + U))/(3*U) - 
    (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/(3*U) + 
    (4*(-1 + 4*T - T^2 + 4*U - 6*T*U + 8*T^2*U - 5*U^2 - 2*T*U^2 - 
       9*T^2*U^2 + 2*U^3 + 4*T*U^3 + 2*T^2*U^3 - 2*T*U^4 + 2*T^2*U^4 + 
       2*T*U^5))/(T*(-1 + U)*U))*G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  ((-16*Nf*(-1 + U)*(T + U))/(3*U) + 
    (8*LbL*Nf*(-1 + U)^2*(4*T + U + 4*T*U + U^2 + 4*T*U^2 + 4*U^3))/(3*U) - 
    (4*(1 - 4*T + T^2 - 3*U + 2*T*U - 9*T^2*U + 2*U^2 + 2*T*U^2 + 3*T^2*U^2 - 
       T*U^3 + T^2*U^3 + T*U^4))/(T*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-4*(-1 + U)*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 14*T^3*U - 
       11*T^4*U + 12*T^5*U - 3*T*U^2 + 18*T^2*U^2 - 3*T^3*U^2 + 28*T^4*U^2 - 
       U^3 + 10*T*U^3 + T^2*U^3 + 32*T^3*U^3 + 2*U^4 + 10*T*U^4 + 
       18*T^2*U^4 + 4*T*U^5))/(T*U*(T + U)^3) - 
    (8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 9*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 6*T^2*U + 
       30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 30*T^3*U^2 + 
       12*T^4*U^2 - U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 6*T*U^4 + 
       12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) + 
    (4*(-T^3 + 4*T^4 - 2*T^6 - 3*T^2*U + 15*T^3*U - 13*T^4*U - 2*T^5*U + 
       2*T^6*U - 3*T*U^2 + 21*T^2*U^2 - 38*T^3*U^2 + 15*T^4*U^2 + 7*T^5*U^2 - 
       U^3 + 13*T*U^3 - 33*T^2*U^3 + 34*T^3*U^3 + 10*T^4*U^3 - T^5*U^3 + 
       3*U^4 - 22*T*U^4 + 19*T^2*U^4 + 8*T^3*U^4 - 4*T^4*U^4 - 2*U^5 + 
       12*T*U^5 + 4*T^2*U^5 - 6*T^3*U^5 + T*U^6 - 4*T^2*U^6 - T*U^7))/
     (T*U*(T + U)^3))*G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((4*(-1 + T + U)*(T - 3*T^2 + 2*T^3 + U - 6*T*U + 6*T^2*U - 4*T^3*U - 
       3*U^2 + 2*T*U^2 - 4*T^2*U^2 + 2*T^3*U^2 + 2*U^3 + 8*T*U^3 + 
       2*T^2*U^3 - 4*T*U^4))/(T*(-1 + U)*U*(T + U)) + 
    (8*LbL*Nf*(-1 + U)*(-1 + T + U)*(4*T^3 - 8*T^4 + 4*T^5 + 9*T^2*U - 
       17*T^3*U + 8*T^4*U + 6*T*U^2 - 9*T^2*U^2 + 4*T^3*U^2 - U^3 - T*U^3 - 
       4*T^2*U^3 - U^4 - 8*T*U^4 - 4*U^5))/(3*U*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (16*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U + 
  (24*T*(-1 + U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/U + 
  (8*(-1 + U)*(7*T + 4*U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/U + 
  (24*T*(-1 + U)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/U - 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  (24*(-1 + U)*(2*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/U - 
  (8*(-1 + U)*(4*T + U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/U - 
  (16*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/U + 
  (8*(-1 + U)*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/U - 
  ((2*I)*Pi*(10*T + 4*U - 15*T*U - 6*U^2 + 4*T*U^2 + 2*U^3)*Log[T]^2)/
   (-1 + U) + ((-4*Nf*(-2*T - 2*U + 3*T*U + 2*U^2))/(3*(-1 + U)) - 
    (-20*T - 8*U + 25*T*U + 8*U^2)/(-1 + U))*Log[T]^2 - 
  ((4*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1)}, 1]*Log[T]^2)/U + 
  ((8*Nf*(-1 + U)*(T + U))/(3*U) + 
    (4*(6*T + 3*U - 9*T*U - 4*U^2 + 2*T*U^2 + U^3))/(-1 + U))*G[{U^(-1)}, 1]*
   Log[T]^2 - (4*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0}, 1]*Log[T]^2)/U + 
  (4*(-1 + U)*(7*T + 4*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/U + 
  ((2*U*(-T + 2*T^2 - 13*U + 13*T*U + 11*U^2 - 12*T*U^2))/
     ((-1 + T)*(T + U)) - (8*LbL*Nf*U*(12*T - 2*T^2 + 18*U - 5*T*U + 
       2*T^2*U - 9*U^2 + 2*T*U^2))/(3*(T + U)))*Log[U] + 
  Pi^2*((-4*LbL*Nf*(8*T + 2*U - 20*T*U - 7*U^2 + 18*T*U^2 + 5*U^3))/
     (3*(-1 + U)^2) + (2*(-28*T - 8*U + 69*T*U + 25*U^2 - 57*T*U^2 - 23*U^3 + 
       11*T*U^3 + 5*U^4 + T*U^4 + U^5))/(3*(-1 + U)^2))*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(8*T^2 - 4*T^3 - 3*U + 13*T*U - 14*T^2*U + 
       4*T^3*U + 8*U^2 - 16*T*U^2 + 6*T^2*U^2 - 6*U^3 + 6*T*U^3 + 4*U^4))/
     (T + U) + ((4*I)*(T^2 + 5*T^3 + 2*T*U + 9*T^2*U - 14*T^3*U + U^2 + 
       9*T*U^2 - 24*T^2*U^2 + 12*T^3*U^2 - 7*U^3 - 24*T*U^3 + 14*T^2*U^3 + 
       10*U^4 + 10*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5))/
     ((-1 + U)*(T + U)^2))*Log[U] + 
  Pi*(((4*I)*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U) + 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/U)*
   G[{T^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-1 + T)*(-24*T^2 - 4*T^3 + 4*T^4 - 24*T*U + 37*T^2*U + 
       14*T^3*U - 8*T^4*U - 3*U^2 + 41*T*U^2 + 19*T^2*U^2 - 16*T^3*U^2 + 
       4*T^4*U^2 + 6*U^3 + 9*T*U^3 - 20*T^2*U^3 + 6*T^3*U^3 - 3*U^4 - 
       12*T*U^4 + 6*T^2*U^4 + 4*T*U^5))/(3*T*(-1 + U)*(T + U)) - 
    (4*(-T^2 - 13*T^3 + 14*T^4 - 2*T*U - 26*T^2*U + 52*T^3*U - 23*T^4*U - 
       U^2 - 25*T*U^2 + 71*T^2*U^2 - 58*T^3*U^2 + 13*T^4*U^2 + 48*T*U^3 - 
       67*T^2*U^3 + 17*T^3*U^3 + 3*U^4 - 22*T*U^4 + 13*T^2*U^4 + 6*T^3*U^4 - 
       2*U^5 - 3*T*U^5 + 6*T^2*U^5))/(T*(-1 + U)*(T + U)^2))*G[{T^(-1)}, 1]*
   Log[U] + Pi^2*((8*LbL*Nf*(-1 + U)*(4*T + U))/(3*U) + 
    (4*(-1 + U)*(14*T + 5*U))/(3*U))*G[{U^(-1)}, 1]*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/U - 
    ((4*I)*(-1 + 4*T + 3*T^2 + 3*U - 2*T*U - 11*T^2*U - 2*U^2 - 2*T*U^2 + 
       3*T^2*U^2 - T*U^3 + T^2*U^3 + T*U^4))/(T*U))*G[{U^(-1)}, 1]*Log[U] + 
  ((-8*Nf*(-1 + U)*U)/(3*(T + U)) + 
    (2*(-18*T^2 + 18*T^3 - 29*T*U + 72*T^2*U - 18*T^3*U - 35*U^2 + 76*T*U^2 - 
       56*T^2*U^2 + 2*T^3*U^2 + 70*U^3 - 51*T*U^3 + 6*T^2*U^3 - 37*U^4 + 
       6*T*U^4 + 2*U^5))/((-1 + U)*(T + U)^2) + 
    (8*LbL*Nf*(24*T^2 - 28*T^3 + 4*T^4 + 39*T*U - 111*T^2*U + 60*T^3*U - 
       8*T^4*U + 21*U^2 - 122*T*U^2 + 137*T^2*U^2 - 18*T^3*U^2 + 4*T^4*U^2 - 
       51*U^3 + 105*T*U^3 - 10*T^2*U^3 + 4*T^3*U^3 + 30*U^4 - 4*T^2*U^4 - 
       4*T*U^5))/(3*(-1 + U)*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 
       9*T^2*U + 30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 
       30*T^3*U^2 + 12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 
       6*T*U^4 + 12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(U*(T + U)^2) - 
    ((4*I)*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 16*T^3*U - 19*T^4*U + 
       10*T^5*U - 4*T^6*U - 3*T*U^2 + 24*T^2*U^2 - 32*T^3*U^2 + 12*T^4*U^2 - 
       11*T^5*U^2 + 2*T^6*U^2 - U^3 + 16*T*U^3 - 38*T^2*U^3 - 2*T^3*U^3 - 
       4*T^4*U^3 + 8*T^5*U^3 + 4*U^4 - 13*T*U^4 + 4*T^2*U^4 + 14*T^3*U^4 + 
       14*T^4*U^4 - T^5*U^4 - 5*U^5 - 12*T*U^5 + 10*T^2*U^5 + 14*T^3*U^5 - 
       4*T^4*U^5 + 2*U^6 + 11*T*U^6 + 8*T^2*U^6 - 6*T^3*U^6 + 2*T*U^7 - 
       4*T^2*U^7 - T*U^8))/(T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[U] + ((-4*(-1 + 4*T - 5*T^2 + 2*T^3 + 5*U - 18*T*U - 5*T^2*U - 
       6*T^3*U - 9*U^2 + 16*T*U^2 + 34*T^2*U^2 + 6*T^3*U^2 + 7*U^3 + 
       3*T*U^3 - 18*T^2*U^3 - 2*T^3*U^3 - 2*U^4 - 5*T*U^4 + T^2*U^4 - T*U^5 + 
       T^2*U^5 + T*U^6))/(T*(-1 + U)^2*U) + 
    (8*LbL*Nf*(4*T - 12*T^2 + 12*T^3 - 4*T^4 + U - 66*T*U + 45*T^2*U - 
       40*T^3*U + 12*T^4*U - 15*U^2 + 150*T*U^2 - 63*T^2*U^2 + 48*T^3*U^2 - 
       12*T^4*U^2 + 48*U^3 - 134*T*U^3 + 39*T^2*U^3 - 24*T^3*U^3 + 
       4*T^4*U^3 - 44*U^4 + 18*T*U^4 - 9*T^2*U^4 + 4*T^3*U^4 + 21*U^5 - 
       12*T*U^5 - 15*U^6 + 4*T*U^6 + 4*U^7))/(3*(-1 + U)^2*U))*
   G[{T^(-1), 0}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U) - 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U) + 
    (4*(-1 + T)*(-1 + U)*(-1 + 3*T + 2*T^2 + 2*U + 4*T*U))/(T*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0}, 1]*Log[U])/U + 
  ((8*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U) - 
    (4*(-1 + 4*T + 3*T^2 + 3*U - 2*T*U - 11*T^2*U - 2*U^2 - 2*T*U^2 + 
       3*T^2*U^2 - T*U^3 + T^2*U^3 + T*U^4))/(T*U))*G[{U^(-1), 0}, 1]*
   Log[U] - ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/U + 
  ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  ((-8*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U) + 
    (4*(-1 + 4*T + 3*T^2 + 3*U - 2*T*U - 11*T^2*U - 2*U^2 - 2*T*U^2 + 
       3*T^2*U^2 - T*U^3 + T^2*U^3 + T*U^4))/(T*U))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 9*T^2*U - 66*T^3*U + 
       69*T^4*U - 48*T^5*U + 12*T^6*U + 6*T*U^2 - 105*T^2*U^2 + 192*T^3*U^2 - 
       147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 - 2*U^3 - 60*T*U^3 + 
       252*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 4*T^6*U^3 + 
       144*T*U^4 - 252*T^2*U^4 + 144*T^3*U^4 - 69*T^4*U^4 + 12*T^5*U^4 + 
       18*U^5 - 138*T*U^5 + 96*T^2*U^5 - 54*T^3*U^5 + 12*T^4*U^5 - 26*U^6 + 
       60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 
       15*U^8 + 12*T*U^8 + 4*U^9))/(3*(-1 + U)^2*U*(T + U)^2) - 
    (4*(T^3 - 4*T^4 + 5*T^5 - 2*T^6 + 3*T^2*U - 17*T^3*U + 23*T^4*U - 
       3*T^5*U + 6*T^6*U + 3*T*U^2 - 27*T^2*U^2 + 48*T^3*U^2 + 13*T^4*U^2 - 
       10*T^5*U^2 - 6*T^6*U^2 + U^3 - 19*T*U^3 + 62*T^2*U^3 + 30*T^3*U^3 - 
       94*T^4*U^3 + 2*T^6*U^3 - 5*U^4 + 29*T*U^4 - 6*T^2*U^4 - 160*T^3*U^4 + 
       50*T^4*U^4 + 6*T^5*U^4 + 9*U^5 + 7*T*U^5 - 88*T^2*U^5 + 90*T^3*U^5 + 
       8*T^4*U^5 - 2*T^5*U^5 - 7*U^6 - 40*T*U^6 + 54*T^2*U^6 + 8*T^3*U^6 - 
       8*T^4*U^6 + 2*U^7 + 20*T*U^7 + 6*T^2*U^7 - 12*T^3*U^7 + 2*T*U^8 - 
       8*T^2*U^8 - 2*T*U^9))/(T*(-1 + U)^2*U*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(4*T^3 - 12*T^4 + 12*T^5 - 4*T^6 + 33*T^2*U - 66*T^3*U + 
       69*T^4*U - 48*T^5*U + 12*T^6*U + 48*T*U^2 - 177*T^2*U^2 + 
       192*T^3*U^2 - 147*T^4*U^2 + 72*T^5*U^2 - 12*T^6*U^2 + 16*U^3 - 
       186*T*U^3 + 324*T^2*U^3 - 246*T^3*U^3 + 147*T^4*U^3 - 48*T^5*U^3 + 
       4*T^6*U^3 - 54*U^4 + 270*T*U^4 - 276*T^2*U^4 + 144*T^3*U^4 - 
       69*T^4*U^4 + 12*T^5*U^4 + 72*U^5 - 180*T*U^5 + 96*T^2*U^5 - 
       54*T^3*U^5 + 12*T^4*U^5 - 44*U^6 + 60*T*U^6 - 48*T^2*U^6 + 8*T^3*U^6 + 
       21*U^7 - 42*T*U^7 + 12*T^2*U^7 - 15*U^8 + 12*T*U^8 + 4*U^9))/
     (3*(-1 + U)^2*U*(T + U)^2) + 
    (4*(-T^3 + 4*T^4 - T^5 - 2*T^6 - 3*T^2*U + 17*T^3*U - 29*T^4*U + 
       5*T^5*U + 6*T^6*U - 3*T*U^2 + 27*T^2*U^2 - 93*T^3*U^2 + 87*T^4*U^2 - 
       3*T^5*U^2 - 6*T^6*U^2 - U^3 + 19*T*U^3 - 106*T^2*U^3 + 227*T^3*U^3 - 
       100*T^4*U^3 - 13*T^5*U^3 + 2*T^6*U^3 + 5*U^4 - 62*T*U^4 + 
       212*T^2*U^4 - 233*T^3*U^4 + 12*T^4*U^4 + 9*T^5*U^4 - 9*U^5 + 
       108*T*U^5 - 192*T^2*U^5 + 57*T^3*U^5 + 18*T^4*U^5 - T^5*U^5 + 7*U^6 - 
       88*T*U^6 + 50*T^2*U^6 + 20*T^3*U^6 - 4*T^4*U^6 - 2*U^7 + 24*T*U^7 + 
       12*T^2*U^7 - 6*T^3*U^7 + 3*T*U^8 - 4*T^2*U^8 - T*U^9))/
     (T*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-4*(-1 + T + U)*(-T + 3*T^2 + 2*T^3 - U + 6*T*U - 2*T^2*U - 4*T^3*U + 
       3*U^2 - 10*T*U^2 - 4*T^2*U^2 + 2*T^3*U^2 - 2*U^3 + 8*T*U^3 + 
       2*T^2*U^3 - 4*T*U^4))/(T*(-1 + U)*U*(T + U)) - 
    (8*LbL*Nf*(-1 + U)*(-1 + T + U)*(4*T^3 - 8*T^4 + 4*T^5 + 9*T^2*U - 
       17*T^3*U + 8*T^4*U + 6*T*U^2 - 9*T^2*U^2 + 4*T^3*U^2 - U^3 - T*U^3 - 
       4*T^2*U^3 - U^4 - 8*T*U^4 - 4*U^5))/(3*U*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/U + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U - 
  (16*(-1 + U)*(T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/U + 
  (16*(-1 + U)*(T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U - 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U + 
  ((48*(-1 + U)*(2*T + U))/U - (32*LbL*Nf*(-1 + U)*(4*T + U))/U)*
   G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-24*(-1 + U)*(2*T + U))/U + (16*LbL*Nf*(-1 + U)*(4*T + U))/U)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U + 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((-24*(-1 + U)*(2*T + U))/U + (16*LbL*Nf*(-1 + U)*(4*T + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/U - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U + 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/U - 
  (16*(-1 + U)*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U - 
  ((4*I)*Pi*(10*T + 4*U - 15*T*U - 6*U^2 + 4*T*U^2 + 2*U^3)*Log[T]*Log[U])/
   (-1 + U) + ((8*LbL*Nf*T*(8*T^2 - 4*T^3 - 3*U + 13*T*U - 14*T^2*U + 
       4*T^3*U + 8*U^2 - 16*T*U^2 + 6*T^2*U^2 - 6*U^3 + 6*T*U^3 + 4*U^4))/
     (3*(T + U)) + (4*(T^2 + 5*T^3 + 2*T*U + 9*T^2*U - 14*T^3*U + U^2 + 
       9*T*U^2 - 24*T^2*U^2 + 12*T^3*U^2 - 7*U^3 - 24*T*U^3 + 14*T^2*U^3 + 
       10*U^4 + 10*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5))/
     ((-1 + U)*(T + U)^2))*Log[T]*Log[U] + 
  ((4*(-1 + T)*(-1 + 2*T)*(-1 + U)*(-1 + T + 2*U))/(T*U) + 
    (8*LbL*Nf*(-1 + T)^2*(-1 + U)*(-4*T + 4*T^2 - U + 4*T*U))/(3*U))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] - ((8*I)*Pi*(-1 + U)*(5*T + 2*U)*
    G[{U^(-1)}, 1]*Log[T]*Log[U])/U + 
  ((8*LbL*Nf*(-1 + U)*(-4*T + 2*U - 3*U^3 + 4*T*U^3 + 4*U^4))/(3*U) - 
    (4*(-1 + 4*T + 3*T^2 + 3*U - 2*T*U - 11*T^2*U - 2*U^2 - 2*T*U^2 + 
       3*T^2*U^2 - T*U^3 + T^2*U^3 + T*U^4))/(T*U))*G[{U^(-1)}, 1]*Log[T]*
   Log[U] + ((-8*LbL*Nf*(-1 + U)*(-4*T^3 + 12*T^4 - 12*T^5 + 4*T^6 - 
       9*T^2*U + 30*T^3*U - 33*T^4*U + 12*T^5*U - 6*T*U^2 + 24*T^2*U^2 - 
       30*T^3*U^2 + 12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 - 
       6*T*U^4 + 12*T^2*U^4 - 3*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) - 
    (4*(-T^3 + 4*T^4 - 5*T^5 + 2*T^6 - 3*T^2*U + 16*T^3*U - 19*T^4*U + 
       10*T^5*U - 4*T^6*U - 3*T*U^2 + 24*T^2*U^2 - 32*T^3*U^2 + 12*T^4*U^2 - 
       11*T^5*U^2 + 2*T^6*U^2 - U^3 + 16*T*U^3 - 38*T^2*U^3 - 2*T^3*U^3 - 
       4*T^4*U^3 + 8*T^5*U^3 + 4*U^4 - 13*T*U^4 + 4*T^2*U^4 + 14*T^3*U^4 + 
       14*T^4*U^4 - T^5*U^4 - 5*U^5 - 12*T*U^5 + 10*T^2*U^5 + 14*T^3*U^5 - 
       4*T^4*U^5 + 2*U^6 + 11*T*U^6 + 8*T^2*U^6 - 6*T^3*U^6 + 2*T*U^7 - 
       4*T^2*U^7 - T*U^8))/(T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T]*Log[U] - (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/
   U - (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U + 
  (8*(-1 + U)*(5*T + 2*U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U - 
  (2*(10*T + 4*U - 15*T*U - 6*U^2 + 4*T*U^2 + 2*U^3)*Log[T]^2*Log[U])/
   (-1 + U) - (4*(-1 + U)*(5*T + 2*U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U + 
  (6*U + (8*Nf*U)/3)*Log[\[Mu]\[Mu]] - 
  (4*Pi^2*(-2*T - 2*U + 3*T*U + 2*U^2)*Log[\[Mu]\[Mu]])/(-1 + U) + 
  Pi*((((8*I)/3)*Nf*(-2*T - 2*U + 3*T*U + 2*U^2))/(-1 + U) + 
    ((2*I)*(-6*T - 8*U + 9*T*U + 8*U^2))/(-1 + U))*Log[\[Mu]\[Mu]] + 
  (8*Pi^2*(-1 + U)*(T + U)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]])/U + 
  Pi*(((-12*I)*(-1 + U)*(T + U))/U - (((16*I)/3)*Nf*(-1 + U)*(T + U))/U)*
   G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]] - ((4*I)*Pi*(2 - 2*T - 6*U + 3*T*U + 4*U^2)*
    G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(-1 + U) + 
  ((-6*(2 - 2*T - 6*U + 3*T*U + 4*U^2))/(-1 + U) - 
    (8*Nf*(2 - 2*T - 6*U + 3*T*U + 4*U^2))/(3*(-1 + U)))*G[{(T + U)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1), 0}, 1]*
    Log[\[Mu]\[Mu]])/U + ((-12*(-1 + U)*(T + U))/U - 
    (16*Nf*(-1 + U)*(T + U))/(3*U))*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]] + 
  ((8*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   U + ((12*(-1 + U)*(T + U))/U + (16*Nf*(-1 + U)*(T + U))/(3*U))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*(-2*T - 2*U + 3*T*U + 2*U^2)*Log[T]*Log[\[Mu]\[Mu]])/(-1 + U) + 
  ((6*(-2*T - 2*U + 3*T*U + 2*U^2))/(-1 + U) + 
    (8*Nf*(-2*T - 2*U + 3*T*U + 2*U^2))/(3*(-1 + U)))*Log[T]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1)}, 1]*Log[T]*
    Log[\[Mu]\[Mu]])/U + ((-12*(-1 + U)*(T + U))/U - 
    (16*Nf*(-1 + U)*(T + U))/(3*U))*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]] + 
  2*U*Log[\[Mu]\[Mu]]^2 + ((2*I)*Pi*(-2*T - 2*U + 3*T*U + 2*U^2)*
    Log[\[Mu]\[Mu]]^2)/(-1 + U) - ((4*I)*Pi*(-1 + U)*(T + U)*G[{U^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/U - (2*(2 - 2*T - 6*U + 3*T*U + 4*U^2)*
    G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(-1 + U) - 
  (4*(-1 + U)*(T + U)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (4*(-1 + U)*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (2*(-2*T - 2*U + 3*T*U + 2*U^2)*Log[T]*Log[\[Mu]\[Mu]]^2)/(-1 + U) - 
  (4*(-1 + U)*(T + U)*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/U + 
  ((24*LbL*Nf*(8*T + 2*U - 20*T*U - 7*U^2 + 18*T*U^2 + 5*U^3))/(-1 + U)^2 - 
    (4*(4*T + 16*U - 13*T*U - 22*U^2 - 7*T*U^2 + 4*U^3 + 2*T*U^3 + 2*T*U^4 + 
       2*U^5))/(-1 + U)^2)*Zeta[3] + 
  ((-48*LbL*Nf*(-1 + U)*(4*T + U))/U + (8*(-1 + U)*(2*T + 5*U))/U)*
   G[{U^(-1)}, 1]*Zeta[3], -17 - (76*Nf)/9 + 
  Pi^3*((((4*I)/3)*LbL*Nf*(6 - 11*T + 8*T^2 + 2*U - 5*T*U))/(-1 + T)^2 + 
    ((I/3)*(28 - 43*T + 17*T^2 + 2*T^4 + 22*U - 36*T*U + 8*T^2*U + 2*T^3*U))/
     (-1 + T)^2) + Pi*((((4*I)/9)*Nf*(13*T + 38*U))/(-1 + T) - 
    (I*(30 + T - 20*T^2 + 4*U - 5*T*U + 24*T^2*U - 34*U^2))/
     ((-1 + T)*(-1 + U)) - ((8*I)/3)*LbL*Nf*(-18 - 9*T - 3*U + 2*T*U + 
      2*U^2)) + Pi^2*((-8*Nf*(T + 2*U))/(9*(-1 + T)) - 
    (4*LbL*Nf*(-15*T + 24*T^2 - 15*T*U + 40*T^2*U - 45*T^3*U + 20*T^4*U - 
       9*U^2 + 50*T*U^2 - 80*T^2*U^2 + 30*T^3*U^2 + 25*U^3 - 55*T*U^3 + 
       30*T^2*U^3 - 20*U^4 + 20*T*U^4))/(9*(-1 + T)*(T + U)) - 
    (-14*T^2 + 14*T^3 - 28*T*U + 119*T^2*U - 53*T^3*U - 38*T^4*U - 14*U^2 - 
      104*T*U^2 + 36*T^2*U^2 + 46*T^3*U^2 + 60*T^4*U^2 + 31*U^3 - 129*T*U^3 + 
      86*T^2*U^3 + 60*T^3*U^3 - 98*U^4 + 122*T*U^4)/
     (3*(-1 + T)*U*(T + U)^2)) + Pi^3*((((-8*I)/3)*LbL*Nf*(-3 + 2*T - U))/T + 
    (((2*I)/3)*(12 + T + 13*U))/T)*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf*(T + U))/(9*T) - (4*LbL*Nf*(-33 + 46*T + 15*T^2 - 30*T^3 + 
       20*T^4 + 13*U - 15*T^2*U + 20*T^3*U))/(9*T) + 
    (2*(-7 + 14*T - 7*T^2 + 14*U - 14*T*U + 17*U^2 - 46*T*U^2 + 55*T^2*U^2 - 
       26*T^3*U^2 + 4*T^4*U^2 - 4*U^3 + 20*T*U^3 - 12*T^2*U^3 + 4*T^3*U^3))/
     (3*(-1 + T)*T*U^2))*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(-19*T + 22*T^2 - 19*U + 25*T*U))/((-1 + T)*T) - 
    (((8*I)/3)*LbL*Nf*(-15*T + 6*T^2 - 12*U - 6*T*U + 7*T^2*U - 5*T^3*U + 
       4*T^4*U - 6*U^2 + 11*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 
       13*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(T*(T + U)) - 
    ((2*I)*(2*T^2 - 2*T^3 + 4*T*U - 48*T^2*U + 55*T^3*U - 10*T^5*U + 2*U^2 - 
       6*T*U^2 - 41*T^2*U^2 + 41*T^3*U^2 + 2*T^4*U^2 + 12*T^5*U^2 - 8*U^3 - 
       31*T*U^3 + 34*T^2*U^3 + 10*T^3*U^3 + 12*T^4*U^3 - 7*U^4 - 7*T*U^4 + 
       22*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*G[{T^(-1)}, 1] + 
  Pi^2*((-20*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(9*T) - 
    (2*(-1 + U)*(7 - 7*T - 7*U - 7*T*U - 24*U^2 + 30*T*U^2 + 20*U^3))/
     (3*T*U^2))*G[{U^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + U)*(15*T - 21*T^2 - 3*T^3 + 18*U - 18*T*U + 
       7*T^2*U - 11*T^3*U + 4*T^4*U + 9*U^2 + 8*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 + U^3 - 7*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/
     ((-1 + T)*U*(T + U)) - ((4*I)*(T^2 - T^3 + 2*T*U - T^2*U + 3*T^3*U - 
       2*T^4*U + U^2 + 19*T*U^2 - 2*T^2*U^2 - 15*T^3*U^2 - 3*T^4*U^2 - 
       5*U^3 - T*U^3 - 11*T^2*U^3 + 7*T^3*U^3 + 6*T^4*U^3 + 16*U^4 - 
       33*T*U^4 + 11*T^2*U^4 + 6*T^3*U^4 - 11*U^5 + 13*T*U^5))/
     ((-1 + T)*U^2*(T + U)^2))*G[{U^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T + U)*(-18 - 9*T - 3*U + 2*T*U + 2*U^2))/(3*(T + U)) - 
    (4*Nf*(-32 + 32*T + 13*T^2 - 6*U + 57*T*U + 38*U^2))/
     (9*(-1 + T)*(T + U)) + (-56 + 82*T + 5*T^2 - 20*T^3 + 80*U - 41*T*U - 
      29*T^2*U + 24*T^3*U + 10*U^2 - 45*T*U^2 + 24*T^2*U^2 - 34*U^3)/
     ((-1 + T)*(-1 + U)*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(6 - 11*T + 8*T^2 - 3*U + 3*T*U - 3*U^2))/
     ((-1 + T)*(T + U)) + ((4*I)*(2*T - 2*T^2 + 3*U - 8*T*U + 3*T^2*U - 
       4*U^2 + 4*T*U^2 + 2*U^3))/((-1 + T)*U*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 
       12*T^2*U + 6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (9*T*(T + U)^2) - (-14*T^3 + 28*T^4 - 14*T^5 - 42*T^2*U + 112*T^3*U - 
      70*T^4*U - 42*T*U^2 + 168*T^2*U^2 + 82*T^3*U^2 - 362*T^4*U^2 + 
      173*T^5*U^2 - 50*T^6*U^2 + 10*T^7*U^2 - 14*U^3 + 112*T*U^3 + 
      52*T^2*U^3 - 640*T^3*U^3 + 565*T^4*U^3 - 220*T^5*U^3 + 40*T^6*U^3 + 
      28*U^4 + 188*T*U^4 - 762*T^2*U^4 + 697*T^3*U^4 - 400*T^4*U^4 + 
      60*T^5*U^4 + 34*U^5 - 452*T*U^5 + 611*T^2*U^5 - 380*T^3*U^5 + 
      40*T^4*U^5 - 88*U^6 + 226*T*U^6 - 190*T^2*U^6 + 10*T^3*U^6 + 40*U^7 - 
      40*T*U^7)/(3*(-1 + T)*T*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-2*(-48 + 7*T - 41*U))/(3*T) - (8*LbL*Nf*(-3 + 2*T - U))/(3*T))*
   G[{T^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-12 + 16*T + 6*T^2 - 12*T^3 + 8*T^4 + 10*U - 
       6*T^2*U + 8*T^3*U + 3*U^2 - 6*T*U^2 - 9*U^3 + 4*T*U^3 + 4*U^4))/T - 
    ((4*I)*(-2 + 4*T - 2*T^2 + 4*U - 4*T*U + 6*U^2 - 23*T*U^2 + 28*T^2*U^2 - 
       11*T^3*U^2 + T^4*U^2 - U^3 + 11*T*U^3 - 9*T^2*U^3 + T^3*U^3 + 4*U^4 - 
       4*T*U^4))/((-1 + T)*T*U^2))*G[{T^(-1), 0}, 1] + 
  ((-8*Nf*(-19*T + 22*T^2 - 19*U + 25*T*U))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-15*T + 6*T^2 - 12*U - 6*T*U + 7*T^2*U - 5*T^3*U + 4*T^4*U - 
       6*U^2 + 11*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 13*T*U^3 + 
       6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*T*(T + U)) - 
    (2*(2*T^2 - 2*T^3 + 4*T*U - 48*T^2*U + 55*T^3*U - 10*T^5*U + 2*U^2 - 
       6*T*U^2 - 41*T^2*U^2 + 41*T^3*U^2 + 2*T^4*U^2 + 12*T^5*U^2 - 8*U^3 - 
       31*T*U^3 + 34*T^2*U^3 + 10*T^3*U^3 + 12*T^4*U^3 - 7*U^4 - 7*T*U^4 + 
       22*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*G[{T^(-1), 0}, 1] - 
  (8*Pi^2*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T + 
  Pi*((((16*I)/3)*Nf*(T + U))/T - (((8*I)/3)*LbL*Nf*(-1 + T)*
      (3 + T - 2*T^2 + 4*T^3 + U + T*U + 4*T^2*U))/T + 
    ((4*I)*(1 - 2*T + T^2 - 2*U + 2*T*U + U^2 - 14*T*U^2 + 17*T^2*U^2 - 
       4*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 4*T*U^3 + 2*T^3*U^3))/
     ((-1 + T)*T*U^2))*G[{T^(-1), T^(-1)}, 1] - 
  (2*Pi^2*(30 + T + 31*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(3*T) + 
  Pi*(((-8*I)*LbL*Nf*(-1 + 2*T + U))/T - 
    ((4*I)*(-2 + 2*T + 4*U + 2*U^2 + 3*T*U^2 + U^3))/(T*U^2))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((8*Nf*(-19*T + 22*T^2 - 19*U + 25*T*U))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-15*T + 6*T^2 - 12*U - 6*T*U + 7*T^2*U - 5*T^3*U + 4*T^4*U - 
       6*U^2 + 11*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 13*T*U^3 + 
       6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*T*(T + U)) + 
    (2*(2*T^2 - 2*T^3 + 4*T*U - 48*T^2*U + 55*T^3*U - 10*T^5*U + 2*U^2 - 
       6*T*U^2 - 41*T^2*U^2 + 41*T^3*U^2 + 2*T^4*U^2 + 12*T^5*U^2 - 8*U^3 - 
       31*T*U^3 + 34*T^2*U^3 + 10*T^3*U^3 + 12*T^4*U^3 - 7*U^4 - 7*T*U^4 + 
       22*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  (8*Pi^2*(T + U)*G[{U^(-1), 0}, 1])/(3*T) + 
  Pi*(((-4*I)*(2 - 6*T + 6*T^2 - 2*T^3 - 4*U + 8*T*U - 4*T^2*U - 6*U^2 + 
       36*T*U^2 - 56*T^2*U^2 + 27*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 16*U^3 - 
       30*T*U^3 + 29*T^2*U^3 - 12*T^3*U^3 + T^4*U^3 - 8*U^4 + 16*T*U^4 - 
       8*T^2*U^4))/((-1 + T)^2*T*U^2) + 
    (((8*I)/3)*LbL*Nf*(-6 + 52*T - 77*T^2 + 40*T^3 + 19*T^4 - 14*T^5 + 
       4*T^6 + 10*U - 8*T*U - 23*T^2*U + 10*T^3*U - 11*T^4*U + 4*T^5*U + 
       6*U^2 - 24*T*U^2 + 30*T^2*U^2 - 12*T^3*U^2 - 18*U^3 + 44*T*U^3 - 
       34*T^2*U^3 + 8*T^3*U^3 + 8*U^4 - 16*T*U^4 + 8*T^2*U^4))/
     ((-1 + T)^2*T))*G[{U^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + U)*(15*T - 21*T^2 - 3*T^3 + 18*U - 18*T*U + 7*T^2*U - 
       11*T^3*U + 4*T^4*U + 9*U^2 + 8*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + U^3 - 
       7*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*(-1 + T)*U*(T + U)) - 
    (4*(T^2 - T^3 + 2*T*U - T^2*U + 3*T^3*U - 2*T^4*U + U^2 + 19*T*U^2 - 
       2*T^2*U^2 - 15*T^3*U^2 - 3*T^4*U^2 - 5*U^3 - T*U^3 - 11*T^2*U^3 + 
       7*T^3*U^3 + 6*T^4*U^3 + 16*U^4 - 33*T*U^4 + 11*T^2*U^4 + 6*T^3*U^4 - 
       11*U^5 + 13*T*U^5))/((-1 + T)*U^2*(T + U)^2))*G[{U^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/T - 
    ((4*I)*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), U^(-1)}, 1] + ((8*I)*Pi*(-1 + U)*(1 + U)*(-1 + T + 2*U)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(T*U^2) + 
  ((8*LbL*Nf*(-1 + U)*(15*T - 21*T^2 - 3*T^3 + 18*U - 18*T*U + 7*T^2*U - 
       11*T^3*U + 4*T^4*U + 9*U^2 + 8*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + U^3 - 
       7*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*(-1 + T)*U*(T + U)) + 
    (4*(T^2 - T^3 + 2*T*U - T^2*U + 3*T^3*U - 2*T^4*U + U^2 + 19*T*U^2 - 
       2*T^2*U^2 - 15*T^3*U^2 - 3*T^4*U^2 - 5*U^3 - T*U^3 - 11*T^2*U^3 + 
       7*T^3*U^3 + 6*T^4*U^3 + 16*U^4 - 33*T*U^4 + 11*T^2*U^4 + 6*T^3*U^4 - 
       11*U^5 + 13*T*U^5))/((-1 + T)*U^2*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] - (8*Pi^2*(T + U)*G[{(T + U)^(-1), 0}, 1])/
   (3*T) + ((8*Nf*(-2 + 2*T + T^2 + 3*T*U + 2*U^2))/(3*(-1 + T)*(T + U)) + 
    (16*LbL*Nf*(-9 + 21*T - 21*T^2 + 12*U - 18*T*U + 13*T^2*U - 11*T^3*U + 
       4*T^4*U + 6*U^2 + 17*T*U^2 - 20*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 
       13*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*(-1 + T)*(T + U)) + 
    (2*(2*T^2 - 2*T^3 + 18*T^2*U - 9*T^3*U - 16*T^4*U - 2*U^2 - 80*T*U^2 + 
       44*T^2*U^2 + 16*T^3*U^2 + 24*T^4*U^2 - 4*U^3 - 27*T*U^3 + 32*T^2*U^3 + 
       24*T^3*U^3 - 32*U^4 + 48*T*U^4))/((-1 + T)*U*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12*T^2 + 58*T^3 - 71*T^4 + 16*T^5 + 38*T^6 - 
       28*T^7 + 8*T^8 - 12*T*U + 84*T^2*U - 108*T^3*U + 3*T^4*U + 96*T^5*U - 
       78*T^6*U + 24*T^7*U - 6*U^2 + 54*T*U^2 - 63*T^2*U^2 - 42*T^3*U^2 + 
       108*T^4*U^2 - 84*T^5*U^2 + 24*T^6*U^2 + 10*U^3 - 2*T*U^3 - 
       77*T^2*U^3 + 124*T^3*U^3 - 80*T^4*U^3 + 16*T^5*U^3 + 6*U^4 - 
       60*T*U^4 + 126*T^2*U^4 - 96*T^3*U^4 + 24*T^4*U^4 - 18*U^5 + 60*T*U^5 - 
       66*T^2*U^5 + 24*T^3*U^5 + 8*U^6 - 16*T*U^6 + 8*T^2*U^6))/
     ((-1 + T)^2*T*(T + U)^2) + ((4*I)*(2*T^3 - 6*T^4 + 6*T^5 - 2*T^6 + 
       6*T^2*U - 22*T^3*U + 26*T^4*U - 10*T^5*U + 6*T*U^2 - 30*T^2*U^2 + 
       4*T^3*U^2 + 86*T^4*U^2 - 101*T^5*U^2 + 43*T^6*U^2 - 12*T^7*U^2 + 
       2*T^8*U^2 + 2*U^3 - 18*T*U^3 + 8*T^2*U^3 + 118*T^3*U^3 - 225*T^4*U^3 + 
       155*T^5*U^3 - 52*T^6*U^3 + 8*T^7*U^3 - 4*U^4 - 30*T*U^4 + 
       168*T^2*U^4 - 277*T^3*U^4 + 223*T^4*U^4 - 92*T^5*U^4 + 12*T^6*U^4 - 
       6*U^5 + 88*T*U^5 - 207*T^2*U^5 + 205*T^3*U^5 - 84*T^4*U^5 + 
       8*T^5*U^5 + 16*U^6 - 62*T*U^6 + 86*T^2*U^6 - 40*T^3*U^6 + 2*T^4*U^6 - 
       8*U^7 + 16*T*U^7 - 8*T^2*U^7))/((-1 + T)^2*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-3*T^2 + 2*T^3 + 3*T^4 - 6*T^5 + 4*T^6 + 3*T^2*U + 
       6*T^3*U - 15*T^4*U + 12*T^5*U + 6*T*U^2 + 6*T^2*U^2 - 18*T^3*U^2 + 
       12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 
       24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/(T*(T + U)^2) - 
    ((4*I)*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 9*T^2*U^2 - 
       17*T^3*U^2 + 15*T^4*U^2 - 4*T^5*U^2 + T^6*U^2 - U^3 + 7*T*U^3 - 
       T^2*U^3 + 37*T^3*U^3 - 18*T^4*U^3 + 4*T^5*U^3 + 2*U^4 - 5*T*U^4 + 
       24*T^2*U^4 - 34*T^3*U^4 + 6*T^4*U^4 + 3*U^5 + 15*T*U^5 - 34*T^2*U^5 + 
       4*T^3*U^5 + U^6 - 18*T*U^6 + T^2*U^6 - 4*U^7))/(T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 3*T^2*U + 11*T^3*U - 15*T^4*U + 
       11*T^5*U - 6*T^6*U + 2*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 42*T^3*U^2 + 
       59*T^4*U^2 - 40*T^5*U^2 + 14*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 - U^3 + 
       9*T*U^3 - 22*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 40*T^5*U^3 - 
       26*T^6*U^3 + 4*T^7*U^3 + 2*U^4 - 17*T*U^4 + 36*T^2*U^4 - 42*T^3*U^4 + 
       61*T^4*U^4 - 46*T^5*U^4 + 6*T^6*U^4 - U^5 + 19*T*U^5 - 50*T^2*U^5 + 
       74*T^3*U^5 - 42*T^4*U^5 + 4*T^5*U^5 + 4*U^6 - 20*T*U^6 + 37*T^2*U^6 - 
       20*T^3*U^6 + T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/
     ((-1 + T)^2*T*U^2*(T + U)^3) + 
    (((8*I)/3)*LbL*Nf*(-6*T^3 + 18*T^4 - 18*T^5 + 6*T^6 - 30*T^2*U + 
       98*T^3*U - 100*T^4*U + 32*T^5*U + 19*T^6*U - 14*T^7*U + 4*T^8*U - 
       24*T*U^2 + 96*T^2*U^2 - 102*T^3*U^2 + 18*T^4*U^2 + 48*T^5*U^2 - 
       39*T^6*U^2 + 12*T^7*U^2 - 3*U^3 + 30*T*U^3 - 30*T^2*U^3 - 30*T^3*U^3 + 
       54*T^4*U^3 - 42*T^5*U^3 + 12*T^6*U^3 + 5*U^4 + 2*T*U^4 - 46*T^2*U^4 + 
       62*T^3*U^4 - 40*T^4*U^4 + 8*T^5*U^4 + 3*U^5 - 30*T*U^5 + 63*T^2*U^5 - 
       48*T^3*U^5 + 12*T^4*U^5 - 9*U^6 + 30*T*U^6 - 33*T^2*U^6 + 12*T^3*U^6 + 
       4*U^7 - 8*T*U^7 + 4*T^2*U^7))/((-1 + T)^2*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1)}, 1] + ((8*I)*Pi*(-1 + T + U)*(-1 + T + U + 2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T*U^2) + 
  ((-4*(-1 + T + U)*(-1 + 2*U))/((-1 + T)*U) - 
    (16*LbL*Nf*(-1 + T + U)*(-3 - U + 2*T*U + 2*U^2))/(3*(T + U)))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), 0, 0}, 1])/T + 
  ((16*Nf*(T + U))/(3*T) + (16*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 
       8*U - 3*T^2*U + 4*T^3*U + 3*U^2 - 6*T*U^2 - 9*U^3 + 4*T*U^3 + 4*U^4))/
     (3*T) + (8*(-1 + T + 2*U + 3*U^2 - 10*T*U^2 + 6*T^2*U^2 + 7*T*U^3 + 
       4*U^4))/(T*U^2))*G[{T^(-1), 0, 0}, 1] - 
  ((24*I)*Pi*(-1 + T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  Pi*(((32*I)*LbL*Nf*(-3 + 2*T - U))/T + ((48*I)*(1 + U))/T)*
   G[{T^(-1), 0, U^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*(-3 + 2*T - U))/T + 
    ((8*I)*(T + U))/T)*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 8*U - 3*T^2*U + 4*T^3*U + 
       3*U^2 - 6*T*U^2 - 9*U^3 + 4*T*U^3 + 4*U^4))/(3*T) + 
    (4*(-1 + 2*T - T^2 + 2*U - 2*T*U + 3*U^2 - 16*T*U^2 + 18*T^2*U^2 - 
       5*T^3*U^2 + T^4*U^2 + 6*T*U^3 - 5*T^2*U^3 + T^3*U^3 + 4*U^4 - 
       4*T*U^4))/((-1 + T)*T*U^2))*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), T^(-1), 0}, 1])/T + 
  ((16*Nf*(T + U))/(3*T) - (8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + 
       T*U + 4*T^2*U))/(3*T) + (4*(1 - 2*T + T^2 - 2*U + 2*T*U + U^2 - 
       14*T*U^2 + 17*T^2*U^2 - 4*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 4*T*U^3 + 
       2*T^3*U^3))/((-1 + T)*T*U^2))*G[{T^(-1), T^(-1), 0}, 1] - 
  ((24*I)*Pi*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-16*Nf*(T + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + 
       T*U + 4*T^2*U))/(3*T) - (4*(1 - 2*T + T^2 - 2*U + 2*T*U + U^2 - 
       14*T*U^2 + 17*T^2*U^2 - 4*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 4*T*U^3 + 
       2*T^3*U^3))/((-1 + T)*T*U^2))*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-6 + T - 5*U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/T + 
  ((-16*Nf*(T + U))/(3*T) - (8*LbL*Nf*(-3 + 6*T + 9*U + 3*U^2 - 6*T*U^2 - 
       9*U^3 + 4*T*U^3 + 4*U^4))/(3*T) - 
    (4*(2 - 4*T + 2*T^2 - 4*U + 4*T*U - 2*U^2 + 2*T*U^2 - T^2*U^2 + T^3*U^2 + 
       T^4*U^2 - 2*U^3 - 2*T*U^3 + 5*T^2*U^3 + T^3*U^3 - 4*U^4 + 4*T*U^4))/
     ((-1 + T)*T*U^2))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((8*I)*Pi*(-3 + 2*T - U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/T + 
  Pi*(((-16*I)*LbL*Nf*(-3 + 2*T - U))/T - ((24*I)*(1 + U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  ((-8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + T*U + 4*T^2*U))/(3*T) - 
    (4*(1 - T - 2*U + U^2 - 7*T*U^2 + 6*T^2*U^2 - 2*U^3 + 4*T*U^3))/(T*U^2))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*(1 - 3*T + 3*T^2 - T^3 - 2*U + 4*T*U - 2*T^2*U - 3*U^2 + 23*T*U^2 - 
       39*T^2*U^2 + 20*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 8*U^3 - 8*T*U^3 + 
       9*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 - 4*U^4 + 8*T*U^4 - 4*T^2*U^4))/
     ((-1 + T)^2*T*U^2) + (16*LbL*Nf*(-3 + 44*T - 70*T^2 + 38*T^3 + 19*T^4 - 
       14*T^5 + 4*T^6 + 5*U + 2*T*U - 28*T^2*U + 10*T^3*U - 11*T^4*U + 
       4*T^5*U + 3*U^2 - 12*T*U^2 + 15*T^2*U^2 - 6*T^3*U^2 - 9*U^3 + 
       22*T*U^3 - 17*T^2*U^3 + 4*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/
     (3*(-1 + T)^2*T))*G[{U^(-1), 0, 0}, 1] - 
  ((16*I)*Pi*(T + U)*G[{U^(-1), 0, U^(-1)}, 1])/T + 
  ((16*I)*Pi*(T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1])/T + 
  ((4*(1 - 3*T + 3*T^2 - T^3 - 2*U + 4*T*U - 2*T^2*U - 3*U^2 + 23*T*U^2 - 
       39*T^2*U^2 + 20*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 8*U^3 - 8*T*U^3 + 
       9*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 - 4*U^4 + 8*T*U^4 - 4*T^2*U^4))/
     ((-1 + T)^2*T*U^2) - (8*LbL*Nf*(-3 + 44*T - 70*T^2 + 38*T^3 + 19*T^4 - 
       14*T^5 + 4*T^6 + 5*U + 2*T*U - 28*T^2*U + 10*T^3*U - 11*T^4*U + 
       4*T^5*U + 3*U^2 - 12*T*U^2 + 15*T^2*U^2 - 6*T^3*U^2 - 9*U^3 + 
       22*T*U^3 - 17*T^2*U^3 + 4*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/
     (3*(-1 + T)^2*T))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{U^(-1), U^(-1), 0}, 1])/T + 
  ((-8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) - 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) + 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/T + 
  ((-8*LbL*Nf*(36 - 63*T + 36*T^2 + 19*T^3 - 14*T^4 + 4*T^5 + 12*U - 33*T*U + 
       10*T^2*U - 11*T^3*U + 4*T^4*U))/(3*(-1 + T)^2) + 
    (4*(2 - 6*T + 6*T^2 - 2*T^3 - 4*U + 8*T*U - 4*T^2*U - 2*U^2 + 16*T*U^2 - 
       28*T^2*U^2 + 15*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 4*U^3 + 6*T*U^3 - 
       7*T^2*U^3 + T^4*U^3))/((-1 + T)^2*T*U^2))*G[{U^(-1), (T + U)^(-1), 0}, 
    1] + ((-8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) - 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-12*T^2 + 94*T^3 - 137*T^4 + 64*T^5 + 38*T^6 - 28*T^7 + 
       8*T^8 - 12*T*U + 156*T^2*U - 228*T^3*U + 69*T^4*U + 96*T^5*U - 
       78*T^6*U + 24*T^7*U - 6*U^2 + 90*T*U^2 - 105*T^2*U^2 - 54*T^3*U^2 + 
       108*T^4*U^2 - 84*T^5*U^2 + 24*T^6*U^2 + 10*U^3 + 10*T*U^3 - 
       107*T^2*U^3 + 124*T^3*U^3 - 80*T^4*U^3 + 16*T^5*U^3 + 6*U^4 - 
       60*T*U^4 + 126*T^2*U^4 - 96*T^3*U^4 + 24*T^4*U^4 - 18*U^5 + 60*T*U^5 - 
       66*T^2*U^5 + 24*T^3*U^5 + 8*U^6 - 16*T*U^6 + 8*T^2*U^6))/
     (3*(-1 + T)^2*T*(T + U)^2) + 
    (8*(T^3 - 3*T^4 + 3*T^5 - T^6 + 3*T^2*U - 11*T^3*U + 13*T^4*U - 5*T^5*U + 
       3*T*U^2 - 15*T^2*U^2 + 2*T^3*U^2 + 50*T^4*U^2 - 63*T^5*U^2 + 
       25*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 + U^3 - 9*T*U^3 + 4*T^2*U^3 + 
       80*T^3*U^3 - 140*T^4*U^3 + 77*T^5*U^3 - 23*T^6*U^3 + 4*T^7*U^3 - 
       2*U^4 - 15*T*U^4 + 105*T^2*U^4 - 146*T^3*U^4 + 89*T^4*U^4 - 
       37*T^5*U^4 + 6*T^6*U^4 - 3*U^5 + 51*T*U^5 - 86*T^2*U^5 + 73*T^3*U^5 - 
       33*T^4*U^5 + 4*T^5*U^5 + 8*U^6 - 21*T*U^6 + 32*T^2*U^6 - 17*T^3*U^6 + 
       T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/((-1 + T)^2*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0, 0}, 1] + 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/T + 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/T - 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  ((8*LbL*Nf*(-9*T^2 + 14*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 15*T^2*U + 
       6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (3*T*(T + U)^2) - (4*(-T^3 + 2*T^4 - T^5 - 3*T^2*U + 8*T^3*U - 5*T^4*U - 
       3*T*U^2 + 12*T^2*U^2 + 26*T^3*U^2 - 56*T^4*U^2 + 24*T^5*U^2 - 
       4*T^6*U^2 + 2*T^7*U^2 - U^3 + 8*T*U^3 + 6*T^2*U^3 - 72*T^3*U^3 + 
       72*T^4*U^3 - 16*T^5*U^3 + 8*T^6*U^3 + 2*U^4 + 27*T*U^4 - 80*T^2*U^4 + 
       76*T^3*U^4 - 28*T^4*U^4 + 12*T^5*U^4 + 3*U^5 - 48*T*U^5 + 72*T^2*U^5 - 
       28*T^3*U^5 + 8*T^4*U^5 - 8*U^6 + 24*T*U^6 - 16*T^2*U^6 + 2*T^3*U^6 + 
       4*U^7 - 4*T*U^7))/((-1 + T)*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/T + 
  ((8*LbL*Nf*(-3*T^2 + 2*T^3 + 3*T^4 - 6*T^5 + 4*T^6 + 3*T^2*U + 6*T^3*U - 
       15*T^4*U + 12*T^5*U + 6*T*U^2 + 6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 
       12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) - 
    (4*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 9*T^2*U^2 - 17*T^3*U^2 + 
       15*T^4*U^2 - 4*T^5*U^2 + T^6*U^2 - U^3 + 7*T*U^3 - T^2*U^3 + 
       37*T^3*U^3 - 18*T^4*U^3 + 4*T^5*U^3 + 2*U^4 - 5*T*U^4 + 24*T^2*U^4 - 
       34*T^3*U^4 + 6*T^4*U^4 + 3*U^5 + 15*T*U^5 - 34*T^2*U^5 + 4*T^3*U^5 + 
       U^6 - 18*T*U^6 + T^2*U^6 - 4*U^7))/(T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-3*T^2 + 2*T^3 + 3*T^4 - 6*T^5 + 4*T^6 + 3*T^2*U + 6*T^3*U - 
       15*T^4*U + 12*T^5*U + 6*T*U^2 + 6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 
       12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) + 
    (4*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 9*T^2*U^2 - 17*T^3*U^2 + 
       15*T^4*U^2 - 4*T^5*U^2 + T^6*U^2 - U^3 + 7*T*U^3 - T^2*U^3 + 
       37*T^3*U^3 - 18*T^4*U^3 + 4*T^5*U^3 + 2*U^4 - 5*T*U^4 + 24*T^2*U^4 - 
       34*T^3*U^4 + 6*T^4*U^4 + 3*U^5 + 15*T*U^5 - 34*T^2*U^5 + 4*T^3*U^5 + 
       U^6 - 18*T*U^6 + T^2*U^6 - 4*U^7))/(T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/T + 
  ((-4*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 3*T^2*U + 11*T^3*U - 15*T^4*U + 
       11*T^5*U - 6*T^6*U + 2*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 42*T^3*U^2 + 
       59*T^4*U^2 - 40*T^5*U^2 + 14*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 - U^3 + 
       9*T*U^3 - 22*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 40*T^5*U^3 - 
       26*T^6*U^3 + 4*T^7*U^3 + 2*U^4 - 17*T*U^4 + 36*T^2*U^4 - 42*T^3*U^4 + 
       61*T^4*U^4 - 46*T^5*U^4 + 6*T^6*U^4 - U^5 + 19*T*U^5 - 50*T^2*U^5 + 
       74*T^3*U^5 - 42*T^4*U^5 + 4*T^5*U^5 + 4*U^6 - 20*T*U^6 + 37*T^2*U^6 - 
       20*T^3*U^6 + T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/
     ((-1 + T)^2*T*U^2*(T + U)^3) + 
    (8*LbL*Nf*(-6*T^3 + 18*T^4 - 18*T^5 + 6*T^6 - 30*T^2*U + 98*T^3*U - 
       100*T^4*U + 32*T^5*U + 19*T^6*U - 14*T^7*U + 4*T^8*U - 24*T*U^2 + 
       96*T^2*U^2 - 102*T^3*U^2 + 18*T^4*U^2 + 48*T^5*U^2 - 39*T^6*U^2 + 
       12*T^7*U^2 - 3*U^3 + 30*T*U^3 - 30*T^2*U^3 - 30*T^3*U^3 + 54*T^4*U^3 - 
       42*T^5*U^3 + 12*T^6*U^3 + 5*U^4 + 2*T*U^4 - 46*T^2*U^4 + 62*T^3*U^4 - 
       40*T^4*U^4 + 8*T^5*U^4 + 3*U^5 - 30*T*U^5 + 63*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 9*U^6 + 30*T*U^6 - 33*T^2*U^6 + 12*T^3*U^6 + 4*U^7 - 
       8*T*U^7 + 4*T^2*U^7))/(3*(-1 + T)^2*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((4*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 3*T^2*U + 11*T^3*U - 15*T^4*U + 
       11*T^5*U - 6*T^6*U + 2*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 42*T^3*U^2 + 
       59*T^4*U^2 - 40*T^5*U^2 + 14*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 - U^3 + 
       9*T*U^3 - 22*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 40*T^5*U^3 - 
       26*T^6*U^3 + 4*T^7*U^3 + 2*U^4 - 17*T*U^4 + 36*T^2*U^4 - 42*T^3*U^4 + 
       61*T^4*U^4 - 46*T^5*U^4 + 6*T^6*U^4 - U^5 + 19*T*U^5 - 50*T^2*U^5 + 
       74*T^3*U^5 - 42*T^4*U^5 + 4*T^5*U^5 + 4*U^6 - 20*T*U^6 + 37*T^2*U^6 - 
       20*T^3*U^6 + T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/
     ((-1 + T)^2*T*U^2*(T + U)^3) - 
    (8*LbL*Nf*(-6*T^3 + 18*T^4 - 18*T^5 + 6*T^6 - 30*T^2*U + 98*T^3*U - 
       100*T^4*U + 32*T^5*U + 19*T^6*U - 14*T^7*U + 4*T^8*U - 24*T*U^2 + 
       96*T^2*U^2 - 102*T^3*U^2 + 18*T^4*U^2 + 48*T^5*U^2 - 39*T^6*U^2 + 
       12*T^7*U^2 - 3*U^3 + 30*T*U^3 - 30*T^2*U^3 - 30*T^3*U^3 + 54*T^4*U^3 - 
       42*T^5*U^3 + 12*T^6*U^3 + 5*U^4 + 2*T*U^4 - 46*T^2*U^4 + 62*T^3*U^4 - 
       40*T^4*U^4 + 8*T^5*U^4 + 3*U^5 - 30*T*U^5 + 63*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 9*U^6 + 30*T*U^6 - 33*T^2*U^6 + 12*T^3*U^6 + 4*U^7 - 
       8*T*U^7 + 4*T^2*U^7))/(3*(-1 + T)^2*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/T - 
  (8*(-1 + U)*(1 + U)*(-1 + T + 2*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T*U^2) + ((8*LbL*Nf*(-1 + T + U)*(3 + T - 2*T^2 + 4*T^3 - 2*U - T*U - 
       5*U^2 + 4*U^3))/(3*T) + (4*(-1 + T + U)*(1 - T - U - 8*T*U^2 + 
       6*T^2*U^2 - 4*U^3 + 4*T*U^3))/((-1 + T)*T*U^2))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (24*(-3 + T - 2*U)*G[{T^(-1), 0, 0, 0}, 1])/T + 
  ((-24*(-3 + T - 2*U))/T + (16*LbL*Nf*(-3 + 2*T - U))/T)*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (24*(-1 + T)*G[{T^(-1), 0, T^(-1), 0}, 1])/T + 
  (24*(-1 + T)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/T + 
  ((32*LbL*Nf*(-3 + 2*T - U))/T + (48*(1 + U))/T)*
   G[{T^(-1), 0, U^(-1), 0}, 1] + ((-32*LbL*Nf*(-3 + 2*T - U))/T - 
    (48*(1 + U))/T)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] - 
  (16*LbL*Nf*(-3 + 2*T - U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/T - 
  (16*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/T - 
  (8*(3 + T + 4*U)*G[{T^(-1), T^(-1), 0, 0}, 1])/T - 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/T + 
  (24*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/T + 
  (48*(1 + U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/T + 
  (16*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (8*(-3 + 2*T - U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T - 
  (8*(-3 + 2*T - U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(-3 + 2*T - U))/T - (24*(1 + U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((16*LbL*Nf*(-3 + 2*T - U))/T + (24*(1 + U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T + 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T - 
  (16*(T + U)*G[{U^(-1), 0, U^(-1), 0}, 1])/T + 
  (16*(T + U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/T - 
  (16*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/T - 
  (32*(T + U)*G[{U^(-1), U^(-1), 0, 0}, 1])/T + 
  (16*(T + U)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/T + 
  (32*(T + U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/T - 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T + 
  (8*(T + U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/T - 
  (8*(T + U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/T - 
  (16*(T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T - 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/T - 
  (8*(T + U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (8*(T + U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/T + 
  (32*(T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/T - 
  (16*(T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (16*(T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/T - 
  (32*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/T + 
  Pi^2*((4*LbL*Nf*(6 - 11*T + 8*T^2 + 2*U - 5*T*U))/(3*(-1 + T)^2) + 
    (2*(20 - 36*T + 17*T^2 + T^4 + 8*U - 17*T*U + 6*T^2*U + T^3*U))/
     (3*(-1 + T)^2))*Log[T] + 
  ((8*Nf)/3 - (4*(-11*T - 5*T^2 + U + 12*T*U + 6*T^2*U - U^2))/
     ((-1 + U)*(T + U)) - (8*LbL*Nf*T*(-18 - 9*T - 3*U + 2*T*U + 2*U^2))/
     (3*(T + U)))*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*U*(-3 + 3*T - 5*T^2 + 4*T^3 - 10*T*U + 6*T^2*U - 
       5*U^2 + 6*T*U^2 + 4*U^3))/(T + U) + 
    ((4*I)*(-T^2 + T^3 - 2*T*U + 13*T^2*U - 8*T^3*U - 4*T^4*U - U^2 - 
       7*T*U^2 - 2*T^2*U^2 + 4*T^3*U^2 + 6*T^4*U^2 + 5*U^3 - 16*T*U^3 + 
       8*T^2*U^3 + 6*T^3*U^3 - 10*U^4 + 12*T*U^4))/((-1 + T)*U*(T + U)^2))*
   Log[T] + Pi^2*((-4*(-9 + 4*T - 5*U))/(3*T) - (8*LbL*Nf*(-3 + 2*T - U))/
     (3*T))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 
       4*T^3*U))/T - ((4*I)*(1 - T - 2*U - 3*U^2 + 7*T*U^2 - 4*T^2*U^2 + 
       T^3*U^2 - 2*U^3 + T^2*U^3))/(T*U^2))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*(((4*I)*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/T)*
   G[{U^(-1)}, 1]*Log[T] + 
  ((-8*LbL*Nf*(-1 + U)*(15*T - 21*T^2 - 3*T^3 + 18*U - 18*T*U + 7*T^2*U - 
       11*T^3*U + 4*T^4*U + 9*U^2 + 8*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + U^3 - 
       7*T*U^3 + 6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*(-1 + T)*U*(T + U)) - 
    (4*(T^2 - T^3 + 2*T*U - T^2*U + 3*T^3*U - 2*T^4*U + U^2 + 19*T*U^2 - 
       2*T^2*U^2 - 15*T^3*U^2 - 3*T^4*U^2 - 5*U^3 - T*U^3 - 11*T^2*U^3 + 
       7*T^3*U^3 + 6*T^4*U^3 + 16*U^4 - 33*T*U^4 + 11*T^2*U^4 + 6*T^3*U^4 - 
       11*U^5 + 13*T*U^5))/((-1 + T)*U^2*(T + U)^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((-8*Nf*(-2 + 3*T + 2*U))/(3*(T + U)) - 
    (8*LbL*Nf*(33*T - 54*T^2 + 30*T^3 + 15*U - 48*T*U + 40*T^2*U - 2*T^3*U + 
       4*T^4*U - 6*U^2 - 9*T*U^2 + 2*T^2*U^2 + 4*T^3*U^2 - 13*U^3 + 8*T*U^3 - 
       4*T^2*U^3 + 4*U^4 - 4*T*U^4))/(3*(-1 + T)*(T + U)^2) + 
    (2*(2*T^2 - 2*T^3 + 44*T*U - 67*T^2*U + 19*T^3*U + 2*T^4*U - 6*U^2 - 
       33*T*U^2 + 29*T^2*U^2 + 6*T^3*U^2 + 8*U^3 - 16*T*U^3 + 6*T^2*U^3 - 
       2*U^4 + 2*T*U^4))/((-1 + T)*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[T] + Pi*((((-8*I)/3)*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 
       6*T*U + 12*T^2*U + 6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (T*(T + U)^2) + ((4*I)*(-T^3 + 2*T^4 - T^5 - 3*T^2*U + 8*T^3*U - 
       5*T^4*U - 3*T*U^2 + 12*T^2*U^2 + 10*T^3*U^2 - 34*T^4*U^2 + 
       18*T^5*U^2 - 5*T^6*U^2 + T^7*U^2 - U^3 + 8*T*U^3 + 4*T^2*U^3 - 
       58*T^3*U^3 + 60*T^4*U^3 - 22*T^5*U^3 + 4*T^6*U^3 + 2*U^4 + 17*T*U^4 - 
       70*T^2*U^4 + 76*T^3*U^4 - 40*T^4*U^4 + 6*T^5*U^4 + 3*U^5 - 42*T*U^5 + 
       66*T^2*U^5 - 38*T^3*U^5 + 4*T^4*U^5 - 8*U^6 + 24*T*U^6 - 19*T^2*U^6 + 
       T^3*U^6 + 4*U^7 - 4*T*U^7))/((-1 + T)*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[T] + ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), 0}, 1]*
    Log[T])/T + 
  ((8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 4*T^3*U))/
     (3*T) - (4*(1 - T - 2*U - 3*U^2 + 7*T*U^2 - 4*T^2*U^2 + T^3*U^2 - 
       2*U^3 + T^2*U^3))/(T*U^2))*G[{T^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), T^(-1)}, 1]*Log[T])/T - 
  ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  ((-8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 4*T^3*U))/
     (3*T) + (4*(1 - T - 2*U - 3*U^2 + 7*T*U^2 - 4*T^2*U^2 + T^3*U^2 - 
       2*U^3 + T^2*U^3))/(T*U^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-4*(1 - 3*T + 3*T^2 - T^3 - 2*U + 4*T*U - 2*T^2*U - 3*U^2 + 23*T*U^2 - 
       39*T^2*U^2 + 20*T^3*U^2 - 6*T^4*U^2 + T^5*U^2 + 8*U^3 - 8*T*U^3 + 
       9*T^2*U^3 - 6*T^3*U^3 + T^4*U^3 - 4*U^4 + 8*T*U^4 - 4*T^2*U^4))/
     ((-1 + T)^2*T*U^2) + (8*LbL*Nf*(-3 + 44*T - 70*T^2 + 38*T^3 + 19*T^4 - 
       14*T^5 + 4*T^6 + 5*U + 2*T*U - 28*T^2*U + 10*T^3*U - 11*T^4*U + 
       4*T^5*U + 3*U^2 - 12*T*U^2 + 15*T^2*U^2 - 6*T^3*U^2 - 9*U^3 + 
       22*T*U^3 - 17*T^2*U^3 + 4*T^3*U^3 + 4*U^4 - 8*T*U^4 + 4*T^2*U^4))/
     (3*(-1 + T)^2*T))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((-8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) - 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T) + 
    (4*(-1 + U)*(-1 + T + U + T*U + 6*T*U^2 + 4*U^3))/(T*U^2))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-8*LbL*Nf*(-6*T^2 + 38*T^3 - 52*T^4 + 20*T^5 + 19*T^6 - 14*T^7 + 4*T^8 - 
       6*T*U + 60*T^2*U - 84*T^3*U + 18*T^4*U + 48*T^5*U - 39*T^6*U + 
       12*T^7*U - 3*U^2 + 36*T*U^2 - 42*T^2*U^2 - 24*T^3*U^2 + 54*T^4*U^2 - 
       42*T^5*U^2 + 12*T^6*U^2 + 5*U^3 + 2*T*U^3 - 46*T^2*U^3 + 62*T^3*U^3 - 
       40*T^4*U^3 + 8*T^5*U^3 + 3*U^4 - 30*T*U^4 + 63*T^2*U^4 - 48*T^3*U^4 + 
       12*T^4*U^4 - 9*U^5 + 30*T*U^5 - 33*T^2*U^5 + 12*T^3*U^5 + 4*U^6 - 
       8*T*U^6 + 4*T^2*U^6))/(3*(-1 + T)^2*T*(T + U)^2) + 
    (4*(T^3 - 3*T^4 + 3*T^5 - T^6 + 3*T^2*U - 11*T^3*U + 13*T^4*U - 5*T^5*U + 
       3*T*U^2 - 15*T^2*U^2 + 2*T^3*U^2 + 48*T^4*U^2 - 58*T^5*U^2 + 
       22*T^6*U^2 - 6*T^7*U^2 + 2*T^8*U^2 + U^3 - 9*T*U^3 + 4*T^2*U^3 + 
       74*T^3*U^3 - 128*T^4*U^3 + 70*T^5*U^3 - 24*T^6*U^3 + 8*T^7*U^3 - 
       2*U^4 - 15*T*U^4 + 99*T^2*U^4 - 140*T^3*U^4 + 86*T^4*U^4 - 
       40*T^5*U^4 + 12*T^6*U^4 - 3*U^5 + 49*T*U^5 - 90*T^2*U^5 + 76*T^3*U^5 - 
       36*T^4*U^5 + 8*T^5*U^5 + 8*U^6 - 24*T*U^6 + 34*T^2*U^6 - 18*T^3*U^6 + 
       2*T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/((-1 + T)^2*T*U^2*
      (T + U)^3))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((-4*(-T^3 + 3*T^4 - 3*T^5 + T^6 - 3*T^2*U + 11*T^3*U - 15*T^4*U + 
       11*T^5*U - 6*T^6*U + 2*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 42*T^3*U^2 + 
       59*T^4*U^2 - 40*T^5*U^2 + 14*T^6*U^2 - 6*T^7*U^2 + T^8*U^2 - U^3 + 
       9*T*U^3 - 22*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 40*T^5*U^3 - 
       26*T^6*U^3 + 4*T^7*U^3 + 2*U^4 - 17*T*U^4 + 36*T^2*U^4 - 42*T^3*U^4 + 
       61*T^4*U^4 - 46*T^5*U^4 + 6*T^6*U^4 - U^5 + 19*T*U^5 - 50*T^2*U^5 + 
       74*T^3*U^5 - 42*T^4*U^5 + 4*T^5*U^5 + 4*U^6 - 20*T*U^6 + 37*T^2*U^6 - 
       20*T^3*U^6 + T^4*U^6 - 4*U^7 + 8*T*U^7 - 4*T^2*U^7))/
     ((-1 + T)^2*T*U^2*(T + U)^3) + 
    (8*LbL*Nf*(-6*T^3 + 18*T^4 - 18*T^5 + 6*T^6 - 30*T^2*U + 98*T^3*U - 
       100*T^4*U + 32*T^5*U + 19*T^6*U - 14*T^7*U + 4*T^8*U - 24*T*U^2 + 
       96*T^2*U^2 - 102*T^3*U^2 + 18*T^4*U^2 + 48*T^5*U^2 - 39*T^6*U^2 + 
       12*T^7*U^2 - 3*U^3 + 30*T*U^3 - 30*T^2*U^3 - 30*T^3*U^3 + 54*T^4*U^3 - 
       42*T^5*U^3 + 12*T^6*U^3 + 5*U^4 + 2*T*U^4 - 46*T^2*U^4 + 62*T^3*U^4 - 
       40*T^4*U^4 + 8*T^5*U^4 + 3*U^5 - 30*T*U^5 + 63*T^2*U^5 - 48*T^3*U^5 + 
       12*T^4*U^5 - 9*U^6 + 30*T*U^6 - 33*T^2*U^6 + 12*T^3*U^6 + 4*U^7 - 
       8*T*U^7 + 4*T^2*U^7))/(3*(-1 + T)^2*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((4*(-1 + T + U)*(-T + T^2 - U + 2*T*U + U^2 + 4*T*U^2 - 8*T^2*U^2 + 
       6*T^3*U^2 + 4*T*U^3 - 2*T^2*U^3 + 4*U^4 - 4*T*U^4))/
     ((-1 + T)*T*U^2*(T + U)) + (8*LbL*Nf*(-1 + T + U)*
      (3*T^2 + T^3 - 2*T^4 + 4*T^5 - 6*T*U - 5*T^3*U + 8*T^4*U - 3*U^2 + 
       3*T*U^2 + 3*T^2*U^2 + 4*T^3*U^2 + 2*U^3 + 11*T*U^3 - 4*T^2*U^3 + 
       5*U^4 - 8*T*U^4 - 4*U^5))/(3*T*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-3 + T - 2*U)*G[{T^(-1), 0, 0}, 1]*Log[T])/T + 
  ((32*LbL*Nf*(-3 + 2*T - U))/T + (48*(1 + U))/T)*G[{T^(-1), 0, U^(-1)}, 1]*
   Log[T] + ((-16*LbL*Nf*(-3 + 2*T - U))/T - (24*(1 + U))/T)*
   G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T] + 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T - 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T - 
  (8*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  ((-16*LbL*Nf*(-3 + 2*T - U))/T - (24*(1 + U))/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T] - 
  (16*(T + U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/T + 
  (16*(T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T - 
  (16*(T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/T + 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  (16*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/T - 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T + 
  (16*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/T - 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  (Pi^2*(-60 + 43*T - 54*U + 20*T*U)*Log[U])/(3*(-1 + T)) + 
  ((4*Nf*(13*T + 38*U))/(9*(-1 + T)) - (20*T - 31*T^2 - 28*U - 41*T*U + 
      24*T^2*U - 34*U^2)/((-1 + T)*(T + U)) - 
    (8*LbL*Nf*U*(-18 - 9*T - 3*U + 2*T*U + 2*U^2))/(3*(T + U)))*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*U*(-3 + 3*T - 5*T^2 + 4*T^3 - 10*T*U + 6*T^2*U - 
       5*U^2 + 6*T*U^2 + 4*U^3))/(T + U) + 
    ((4*I)*(-T^2 + T^3 - 2*T*U + 7*T^2*U - 2*T^3*U - 4*T^4*U - U^2 - 
       19*T*U^2 + 9*T^2*U^2 + 4*T^3*U^2 + 6*T^4*U^2 - U^3 - 12*T*U^3 + 
       8*T^2*U^3 + 6*T^3*U^3 - 11*U^4 + 12*T*U^4))/((-1 + T)*U*(T + U)^2))*
   Log[U] - (2*Pi^2*(-10 + T - 9*U)*G[{T^(-1)}, 1]*Log[U])/T + 
  Pi*((((8*I)/3)*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 
       4*T^3*U))/T - ((4*I)*(-1 + 2*T - T^2 + 2*U - 2*T*U + 3*U^2 - 7*T*U^2 + 
       10*T^2*U^2 - 5*T^3*U^2 + T^4*U^2 - U^3 + 7*T*U^3 - 3*T^2*U^3 + 
       T^3*U^3))/((-1 + T)*T*U^2))*G[{T^(-1)}, 1]*Log[U] + 
  ((-8*Nf*(-19*T + 22*T^2 - 19*U + 25*T*U))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-15*T + 6*T^2 - 12*U - 6*T*U + 7*T^2*U - 5*T^3*U + 4*T^4*U - 
       6*U^2 + 11*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 + 7*U^3 - 13*T*U^3 + 
       6*T^2*U^3 - 4*U^4 + 4*T*U^4))/(3*T*(T + U)) - 
    (2*(2*T^2 - 2*T^3 + 4*T*U - 48*T^2*U + 55*T^3*U - 10*T^5*U + 2*U^2 - 
       6*T*U^2 - 41*T^2*U^2 + 41*T^3*U^2 + 2*T^4*U^2 + 12*T^5*U^2 - 8*U^3 - 
       31*T*U^3 + 34*T^2*U^3 + 10*T^3*U^3 + 12*T^4*U^3 - 7*U^4 - 7*T*U^4 + 
       22*T^2*U^4))/((-1 + T)*T*U*(T + U)^2))*G[{T^(-1)}, 1]*Log[U] + 
  Pi*(((4*I)*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/T)*
   G[{U^(-1)}, 1]*Log[U] + ((8*Nf*(-3*T + 4*T^2 - 2*U + 5*T*U + 2*U^2))/
     (3*(-1 + T)*(T + U)) + (8*LbL*Nf*(-15*T + 6*T^2 + 3*U + 9*T*U + 
       2*T^2*U + 4*T^3*U - 3*U^2 + 6*T*U^2 + 4*T^2*U^2 + 4*U^3 - 4*T*U^3 - 
       4*U^4))/(3*(T + U)^2) - (2*(-2*T^2 + 2*T^3 + 40*T*U - 53*T^2*U + 
       10*T^3*U + 2*T^4*U - 6*U^2 - 15*T*U^2 + 3*T^2*U^2 + 6*T^3*U^2 + 
       16*U^3 - 43*T*U^3 + 6*T^2*U^3 - 12*U^4 + 2*T*U^4))/
     ((-1 + T)*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 
       12*T^2*U + 6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (T*(T + U)^2) + ((4*I)*(-T^3 + 2*T^4 - T^5 - 3*T^2*U + 8*T^3*U - 
       5*T^4*U - 3*T*U^2 + 12*T^2*U^2 + 10*T^3*U^2 - 34*T^4*U^2 + 
       18*T^5*U^2 - 5*T^6*U^2 + T^7*U^2 - U^3 + 8*T*U^3 + 4*T^2*U^3 - 
       58*T^3*U^3 + 60*T^4*U^3 - 22*T^5*U^3 + 4*T^6*U^3 + 2*U^4 + 17*T*U^4 - 
       70*T^2*U^4 + 76*T^3*U^4 - 40*T^4*U^4 + 6*T^5*U^4 + 3*U^5 - 42*T*U^5 + 
       66*T^2*U^5 - 38*T^3*U^5 + 4*T^4*U^5 - 8*U^6 + 24*T*U^6 - 19*T^2*U^6 + 
       T^3*U^6 + 4*U^7 - 4*T*U^7))/((-1 + T)*T*U^2*(T + U)^3))*
   G[{(T + U)^(-1)}, 1]*Log[U] + ((16*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), 0}, 1]*
    Log[U])/T + ((16*Nf*(T + U))/(3*T) + 
    (8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 8*U - 3*T^2*U + 4*T^3*U + 
       3*U^2 - 6*T*U^2 - 9*U^3 + 4*T*U^3 + 4*U^4))/(3*T) + 
    (4*(1 - 2*T + T^2 - 2*U + 2*T*U - 3*U^2 + 10*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 - 10*T*U^3 + 8*T^2*U^3 - 4*U^4 + 4*T*U^4))/((-1 + T)*T*U^2))*
   G[{T^(-1), 0}, 1]*Log[U] + ((16*I)*Pi*(T + U)*G[{T^(-1), T^(-1)}, 1]*
    Log[U])/T + ((16*Nf*(T + U))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + T*U + 4*T^2*U))/(3*T) + 
    (4*(1 - 2*T + T^2 - 2*U + 2*T*U + U^2 - 14*T*U^2 + 17*T^2*U^2 - 
       4*T^3*U^2 + 2*T^4*U^2 - 2*U^3 + 4*T*U^3 + 2*T^3*U^3))/
     ((-1 + T)*T*U^2))*G[{T^(-1), T^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  ((-16*Nf*(T + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(3 + T - 2*T^2 + 4*T^3 + U + 
       T*U + 4*T^2*U))/(3*T) - (4*(-1 + T + 2*U - U^2 + 13*T*U^2 - 
       4*T^2*U^2 + T^3*U^2 + 2*U^3 + T^2*U^3))/(T*U^2))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((4*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) + 
    (8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1), 0}, 1]*Log[U] + 
  ((-4*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) - 
    (8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (3*T*(T + U)^2) - (4*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 
       9*T^2*U^2 + 19*T^3*U^2 - 9*T^4*U^2 + 6*T^5*U^2 - U^3 + 7*T*U^3 + 
       11*T^2*U^3 - 29*T^3*U^3 + 28*T^4*U^3 + 2*U^4 + 19*T*U^4 - 33*T^2*U^4 + 
       52*T^3*U^4 + 3*U^5 - 33*T*U^5 + 48*T^2*U^5 - 8*U^6 + 22*T*U^6 + 
       4*U^7))/(T*U^2*(T + U)^3))*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(-3*T^2 + 2*T^3 + 3*T^4 - 6*T^5 + 4*T^6 + 3*T^2*U + 6*T^3*U - 
       15*T^4*U + 12*T^5*U + 6*T*U^2 + 6*T^2*U^2 - 18*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 24*T*U^4 + 
       12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/(3*T*(T + U)^2) - 
    (4*(-T^3 + T^4 - 3*T^2*U + 5*T^3*U - 3*T*U^2 + 9*T^2*U^2 - 17*T^3*U^2 + 
       15*T^4*U^2 - 4*T^5*U^2 + T^6*U^2 - U^3 + 7*T*U^3 - T^2*U^3 + 
       37*T^3*U^3 - 18*T^4*U^3 + 4*T^5*U^3 + 2*U^4 - 5*T*U^4 + 24*T^2*U^4 - 
       34*T^3*U^4 + 6*T^4*U^4 + 3*U^5 + 15*T*U^5 - 34*T^2*U^5 + 4*T^3*U^5 + 
       U^6 - 18*T*U^6 + T^2*U^6 - 4*U^7))/(T*U^2*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-4*(-1 + T + U)*(T - T^2 + U - 2*T*U - U^2 - 8*T^2*U^2 + 6*T^3*U^2 - 
       4*U^3 + 4*T*U^3 - 2*T^2*U^3 + 4*U^4 - 4*T*U^4))/
     ((-1 + T)*T*U^2*(T + U)) - (8*LbL*Nf*(-1 + T + U)*
      (3*T^2 + T^3 - 2*T^4 + 4*T^5 - 6*T*U - 5*T^3*U + 8*T^4*U - 3*U^2 + 
       3*T*U^2 + 3*T^2*U^2 + 4*T^3*U^2 + 2*U^3 + 11*T*U^3 - 4*T^2*U^3 + 
       5*U^4 - 8*T*U^4 - 4*U^5))/(3*T*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (16*(-3 + T - 2*U)*G[{T^(-1), 0, 0}, 1]*Log[U])/T - 
  (24*(-1 + T)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/T + 
  (8*(3 + T + 4*U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/T + 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  (24*(1 + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/T + 
  (8*(-3 + 2*T - U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/T - 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  (8*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/T + 
  (8*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/T - 
  ((4*I)*Pi*(-6 + 5*T - 4*U + 2*T*U)*Log[T]*Log[U])/(-1 + T) + 
  ((8*LbL*Nf*U*(-3 + 3*T - 5*T^2 + 4*T^3 - 10*T*U + 6*T^2*U - 5*U^2 + 
       6*T*U^2 + 4*U^3))/(3*(T + U)) + 
    (4*(-T^2 + T^3 - 2*T*U + 13*T^2*U - 8*T^3*U - 4*T^4*U - U^2 - 7*T*U^2 - 
       2*T^2*U^2 + 4*T^3*U^2 + 6*T^4*U^2 + 5*U^3 - 16*T*U^3 + 8*T^2*U^3 + 
       6*T^3*U^3 - 10*U^4 + 12*T*U^4))/((-1 + T)*U*(T + U)^2))*Log[T]*
   Log[U] + ((8*I)*Pi*(-3 + T - 2*U)*G[{T^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((8*LbL*Nf*(-6 + 8*T + 3*T^2 - 6*T^3 + 4*T^4 + 2*U - 3*T^2*U + 4*T^3*U))/
     (3*T) - (4*(1 - T - 2*U - 3*U^2 + 7*T*U^2 - 4*T^2*U^2 + T^3*U^2 - 
       2*U^3 + T^2*U^3))/(T*U^2))*G[{T^(-1)}, 1]*Log[T]*Log[U] + 
  ((4*(-1 + U)*(-1 + 2*U)*(-1 + T - U + 3*T*U + 2*U^2))/(T*U^2) + 
    (8*LbL*Nf*(-1 + U)^2*(-3 + 2*T - U + 4*T*U + 4*U^2))/(3*T))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-8*LbL*Nf*(-6*T^2 + 8*T^3 + 3*T^4 - 6*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 15*T^4*U + 12*T^5*U - 3*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       18*T^3*U^2 + 12*T^4*U^2 + 5*U^3 + 6*T*U^3 - 24*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 24*T*U^4 + 12*T^2*U^4 - 9*U^5 + 12*T*U^5 + 4*U^6))/
     (3*T*(T + U)^2) + (4*(-T^3 + 2*T^4 - T^5 - 3*T^2*U + 8*T^3*U - 5*T^4*U - 
       3*T*U^2 + 12*T^2*U^2 + 10*T^3*U^2 - 34*T^4*U^2 + 18*T^5*U^2 - 
       5*T^6*U^2 + T^7*U^2 - U^3 + 8*T*U^3 + 4*T^2*U^3 - 58*T^3*U^3 + 
       60*T^4*U^3 - 22*T^5*U^3 + 4*T^6*U^3 + 2*U^4 + 17*T*U^4 - 70*T^2*U^4 + 
       76*T^3*U^4 - 40*T^4*U^4 + 6*T^5*U^4 + 3*U^5 - 42*T*U^5 + 66*T^2*U^5 - 
       38*T^3*U^5 + 4*T^4*U^5 - 8*U^6 + 24*T*U^6 - 19*T^2*U^6 + T^3*U^6 + 
       4*U^7 - 4*T*U^7))/((-1 + T)*T*U^2*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T]*Log[U] + (8*(-3 + T - 2*U)*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T + 
  (8*(-3 + T - 2*U)*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T - 
  (8*(-3 + T - 2*U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T - 
  ((2*I)*Pi*(-6 + 5*T - 4*U + 2*T*U)*Log[U]^2)/(-1 + T) + 
  ((-12 + 9*T - 8*U)/(-1 + T) - (4*Nf*(T + 2*U))/(3*(-1 + T)))*Log[U]^2 + 
  ((4*I)*Pi*(-3 + T - 2*U)*G[{T^(-1)}, 1]*Log[U]^2)/T + 
  ((8*Nf*(T + U))/(3*T) + (4*(-3 + 2*T - 3*U + T*U))/(-1 + T))*G[{T^(-1)}, 1]*
   Log[U]^2 + (4*(-3 + T - 2*U)*G[{T^(-1), 0}, 1]*Log[U]^2)/T + 
  (4*(3 + T + 4*U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/T - 
  (2*(-6 + 5*T - 4*U + 2*T*U)*Log[T]*Log[U]^2)/(-1 + T) + 
  (4*(-3 + T - 2*U)*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T + 
  (-6 - (8*Nf)/3)*Log[\[Mu]\[Mu]] - (4*Pi^2*(T + 2*U)*Log[\[Mu]\[Mu]])/
   (-1 + T) + Pi*((((8*I)/3)*Nf*(T + 2*U))/(-1 + T) + 
    ((2*I)*(2 + T + 6*U))/(-1 + T))*Log[\[Mu]\[Mu]] + 
  (8*Pi^2*(T + U)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  Pi*(((-12*I)*(T + U))/T - (((16*I)/3)*Nf*(T + U))/T)*G[{T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((4*I)*Pi*(-2 + 2*T + T^2 + 3*T*U + 2*U^2)*
    G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/((-1 + T)*(T + U)) + 
  ((-6*(-2 + 2*T + T^2 + 3*T*U + 2*U^2))/((-1 + T)*(T + U)) - 
    (8*Nf*(-2 + 2*T + T^2 + 3*T*U + 2*U^2))/(3*(-1 + T)*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((8*I)*Pi*(T + U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((-12*(T + U))/T - (16*Nf*(T + U))/(3*T))*G[{T^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + ((12*(T + U))/T + (16*Nf*(T + U))/(3*T))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*(T + 2*U)*Log[U]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((6*(T + 2*U))/(-1 + T) + (8*Nf*(T + 2*U))/(3*(-1 + T)))*Log[U]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*(T + U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]])/
   T + ((-12*(T + U))/T - (16*Nf*(T + U))/(3*T))*G[{T^(-1)}, 1]*Log[U]*
   Log[\[Mu]\[Mu]] - 2*Log[\[Mu]\[Mu]]^2 + 
  ((2*I)*Pi*(T + 2*U)*Log[\[Mu]\[Mu]]^2)/(-1 + T) - 
  ((4*I)*Pi*(T + U)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(-2 + 2*T + T^2 + 3*T*U + 2*U^2)*G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*(T + U)) - (4*(T + U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (4*(T + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*(T + 2*U)*Log[U]*Log[\[Mu]\[Mu]]^2)/(-1 + T) - 
  (4*(T + U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/T + 
  ((-24*LbL*Nf*(6 - 11*T + 8*T^2 + 2*U - 5*T*U))/(-1 + T)^2 - 
    (4*(12 - 25*T + 17*T^2 + 2*T^4 - 16*U + 6*T*U + 2*T^2*U + 2*T^3*U))/
     (-1 + T)^2)*Zeta[3] + ((48*LbL*Nf*(-3 + 2*T - U))/T + 
    (8*(-3 + 8*T + 5*U))/T)*G[{T^(-1)}, 1]*Zeta[3], 
 17 + (76*Nf)/9 + Pi*((((-4*I)/9)*Nf*(38*T + 13*U))/(-1 + U) + 
    ((8*I)/3)*LbL*Nf*(-18 - 3*T + 2*T^2 - 9*U + 2*T*U) + 
    (I*(30 + 4*T - 34*T^2 + U - 5*T*U - 20*U^2 + 24*T*U^2))/
     ((-1 + T)*(-1 + U))) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(6 + 2*T - 11*U - 5*T*U + 8*U^2))/(-1 + U)^2 - 
    ((I/3)*(28 + 22*T - 43*U - 36*T*U + 17*U^2 + 8*T*U^2 + 2*T*U^3 + 2*U^4))/
     (-1 + U)^2) + Pi^2*((8*Nf*(2*T + U))/(9*(-1 + U)) + 
    (4*LbL*Nf*(-9*T^2 + 25*T^3 - 20*T^4 - 15*U - 15*T*U + 50*T^2*U - 
       55*T^3*U + 20*T^4*U + 24*U^2 + 40*T*U^2 - 80*T^2*U^2 + 30*T^3*U^2 - 
       45*T*U^3 + 30*T^2*U^3 + 20*T*U^4))/(9*(-1 + U)*(T + U)) + 
    (-14*T^2 + 31*T^3 - 98*T^4 - 28*T*U - 104*T^2*U - 129*T^3*U + 122*T^4*U - 
      14*U^2 + 119*T*U^2 + 36*T^2*U^2 + 86*T^3*U^2 + 14*U^3 - 53*T*U^3 + 
      46*T^2*U^3 + 60*T^3*U^3 - 38*T*U^4 + 60*T^2*U^4)/
     (3*T*(-1 + U)*(T + U)^2)) + 
  Pi^2*((20*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(9*U) + 
    (2*(-1 + T)*(7 - 7*T - 24*T^2 + 20*T^3 - 7*U - 7*T*U + 30*T^2*U))/
     (3*T^2*U))*G[{T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(18*T + 9*T^2 + T^3 - 4*T^4 + 15*U - 
       18*T*U + 8*T^2*U - 7*T^3*U + 4*T^4*U - 21*U^2 + 7*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 - 3*U^3 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/
     (T*(-1 + U)*(T + U)) + ((4*I)*(T^2 - 5*T^3 + 16*T^4 - 11*T^5 + 2*T*U + 
       19*T^2*U - T^3*U - 33*T^4*U + 13*T^5*U + U^2 - T*U^2 - 2*T^2*U^2 - 
       11*T^3*U^2 + 11*T^4*U^2 - U^3 + 3*T*U^3 - 15*T^2*U^3 + 7*T^3*U^3 + 
       6*T^4*U^3 - 2*T*U^4 - 3*T^2*U^4 + 6*T^3*U^4))/
     (T^2*(-1 + U)*(T + U)^2))*G[{T^(-1)}, 1] + 
  Pi^3*((((-2*I)/3)*(12 + 13*T + U))/U + (((8*I)/3)*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1)}, 1] + Pi^2*((-16*Nf*(T + U))/(9*U) + 
    (4*LbL*Nf*(-33 + 13*T + 46*U + 15*U^2 - 15*T*U^2 - 30*U^3 + 20*T*U^3 + 
       20*U^4))/(9*U) - (2*(-7 + 14*T + 17*T^2 - 4*T^3 + 14*U - 14*T*U - 
       46*T^2*U + 20*T^3*U - 7*U^2 + 55*T^2*U^2 - 12*T^3*U^2 - 26*T^2*U^3 + 
       4*T^3*U^3 + 4*T^2*U^4))/(3*T^2*(-1 + U)*U))*G[{U^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(-19*T - 19*U + 25*T*U + 22*U^2))/((-1 + U)*U) + 
    (((8*I)/3)*LbL*Nf*(-12*T - 6*T^2 + 7*T^3 - 4*T^4 - 15*U - 6*T*U + 
       11*T^2*U - 13*T^3*U + 4*T^4*U + 6*U^2 + 7*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 - 5*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(U*(T + U)) + 
    ((2*I)*(2*T^2 - 8*T^3 - 7*T^4 + 4*T*U - 6*T^2*U - 31*T^3*U - 7*T^4*U + 
       2*U^2 - 48*T*U^2 - 41*T^2*U^2 + 34*T^3*U^2 + 22*T^4*U^2 - 2*U^3 + 
       55*T*U^3 + 41*T^2*U^3 + 10*T^3*U^3 + 2*T^2*U^4 + 12*T^3*U^4 - 
       10*T*U^5 + 12*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*G[{U^(-1)}, 1] + 
  Pi*(((8*I)*LbL*Nf*(6 - 3*T - 3*T^2 - 11*U + 3*T*U + 8*U^2))/
     ((-1 + U)*(T + U)) - ((4*I)*(3*T - 4*T^2 + 2*T^3 + 2*U - 8*T*U + 
       4*T^2*U - 2*U^2 + 3*T*U^2))/(T*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(-18 - 3*T + 2*T^2 - 9*U + 2*T*U))/(3*(T + U)) + 
    (4*Nf*(-32 - 6*T + 38*T^2 + 32*U + 57*T*U + 13*U^2))/
     (9*(-1 + U)*(T + U)) - (-56 + 80*T + 10*T^2 - 34*T^3 + 82*U - 41*T*U - 
      45*T^2*U + 5*U^2 - 29*T*U^2 + 24*T^2*U^2 - 20*U^3 + 24*T*U^3)/
     ((-1 + T)*(-1 + U)*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-20*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 
       12*T^2*U + 6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (9*U*(T + U)^2) + (-14*T^3 + 28*T^4 + 34*T^5 - 88*T^6 + 40*T^7 - 
      42*T^2*U + 112*T^3*U + 188*T^4*U - 452*T^5*U + 226*T^6*U - 40*T^7*U - 
      42*T*U^2 + 168*T^2*U^2 + 52*T^3*U^2 - 762*T^4*U^2 + 611*T^5*U^2 - 
      190*T^6*U^2 - 14*U^3 + 112*T*U^3 + 82*T^2*U^3 - 640*T^3*U^3 + 
      697*T^4*U^3 - 380*T^5*U^3 + 10*T^6*U^3 + 28*U^4 - 70*T*U^4 - 
      362*T^2*U^4 + 565*T^3*U^4 - 400*T^4*U^4 + 40*T^5*U^4 - 14*U^5 + 
      173*T^2*U^5 - 220*T^3*U^5 + 60*T^4*U^5 - 50*T^2*U^6 + 40*T^3*U^6 + 
      10*T^2*U^7)/(3*T^2*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1] - 
  (8*Pi^2*(T + U)*G[{T^(-1), 0}, 1])/(3*U) + 
  ((8*LbL*Nf*(-1 + T)*(18*T + 9*T^2 + T^3 - 4*T^4 + 15*U - 18*T*U + 8*T^2*U - 
       7*T^3*U + 4*T^4*U - 21*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       3*U^3 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*T*(-1 + U)*(T + U)) + 
    (4*(T^2 - 5*T^3 + 16*T^4 - 11*T^5 + 2*T*U + 19*T^2*U - T^3*U - 33*T^4*U + 
       13*T^5*U + U^2 - T*U^2 - 2*T^2*U^2 - 11*T^3*U^2 + 11*T^4*U^2 - U^3 + 
       3*T*U^3 - 15*T^2*U^3 + 7*T^3*U^3 + 6*T^4*U^3 - 2*T*U^4 - 3*T^2*U^4 + 
       6*T^3*U^4))/(T^2*(-1 + U)*(T + U)^2))*G[{T^(-1), 0}, 1] + 
  Pi*(((4*I)*(2 - 4*T - 6*T^2 + 16*T^3 - 8*T^4 - 6*U + 8*T*U + 36*T^2*U - 
       30*T^3*U + 16*T^4*U + 6*U^2 - 4*T*U^2 - 56*T^2*U^2 + 29*T^3*U^2 - 
       8*T^4*U^2 - 2*U^3 + 27*T^2*U^3 - 12*T^3*U^3 - 6*T^2*U^4 + T^3*U^4 + 
       T^2*U^5))/(T^2*(-1 + U)^2*U) - 
    (((8*I)/3)*LbL*Nf*(-6 + 10*T + 6*T^2 - 18*T^3 + 8*T^4 + 52*U - 8*T*U - 
       24*T^2*U + 44*T^3*U - 16*T^4*U - 77*U^2 - 23*T*U^2 + 30*T^2*U^2 - 
       34*T^3*U^2 + 8*T^4*U^2 + 40*U^3 + 10*T*U^3 - 12*T^2*U^3 + 8*T^3*U^3 + 
       19*U^4 - 11*T*U^4 - 14*U^5 + 4*T*U^5 + 4*U^6))/((-1 + U)^2*U))*
   G[{T^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/U + 
    ((4*I)*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), T^(-1)}, 1] - ((8*I)*Pi*(-1 + T)*(1 + T)*(-1 + 2*T + U)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(T^2*U) + 
  ((-8*LbL*Nf*(-1 + T)*(18*T + 9*T^2 + T^3 - 4*T^4 + 15*U - 18*T*U + 
       8*T^2*U - 7*T^3*U + 4*T^4*U - 21*U^2 + 7*T*U^2 - 14*T^2*U^2 + 
       6*T^3*U^2 - 3*U^3 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/
     (3*T*(-1 + U)*(T + U)) - (4*(T^2 - 5*T^3 + 16*T^4 - 11*T^5 + 2*T*U + 
       19*T^2*U - T^3*U - 33*T^4*U + 13*T^5*U + U^2 - T*U^2 - 2*T^2*U^2 - 
       11*T^3*U^2 + 11*T^4*U^2 - U^3 + 3*T*U^3 - 15*T^2*U^3 + 7*T^3*U^3 + 
       6*T^4*U^3 - 2*T*U^4 - 3*T^2*U^4 + 6*T^3*U^4))/
     (T^2*(-1 + U)*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(-3 - T + 2*U))/(3*U) + (2*(-48 - 41*T + 7*U))/(3*U))*
   G[{U^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12 + 10*T + 3*T^2 - 9*T^3 + 4*T^4 + 16*U - 
       6*T^2*U + 4*T^3*U + 6*U^2 - 6*T*U^2 - 12*U^3 + 8*T*U^3 + 8*U^4))/U + 
    ((4*I)*(-2 + 4*T + 6*T^2 - T^3 + 4*T^4 + 4*U - 4*T*U - 23*T^2*U + 
       11*T^3*U - 4*T^4*U - 2*U^2 + 28*T^2*U^2 - 9*T^3*U^2 - 11*T^2*U^3 + 
       T^3*U^3 + T^2*U^4))/(T^2*(-1 + U)*U))*G[{U^(-1), 0}, 1] + 
  ((8*Nf*(-19*T - 19*U + 25*T*U + 22*U^2))/(9*(-1 + U)*U) + 
    (8*LbL*Nf*(-12*T - 6*T^2 + 7*T^3 - 4*T^4 - 15*U - 6*T*U + 11*T^2*U - 
       13*T^3*U + 4*T^4*U + 6*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       5*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*U*(T + U)) + 
    (2*(2*T^2 - 8*T^3 - 7*T^4 + 4*T*U - 6*T^2*U - 31*T^3*U - 7*T^4*U + 
       2*U^2 - 48*T*U^2 - 41*T^2*U^2 + 34*T^3*U^2 + 22*T^4*U^2 - 2*U^3 + 
       55*T*U^3 + 41*T^2*U^3 + 10*T^3*U^3 + 2*T^2*U^4 + 12*T^3*U^4 - 
       10*T*U^5 + 12*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*G[{U^(-1), 0}, 1] + 
  (8*Pi^2*(-1 + U)*G[{U^(-1), U^(-1)}, 1])/U + 
  Pi*((((-16*I)/3)*Nf*(T + U))/U + (((8*I)/3)*LbL*Nf*(-1 + U)*
      (3 + T + U + T*U - 2*U^2 + 4*T*U^2 + 4*U^3))/U - 
    ((4*I)*(1 - 2*T + T^2 - 2*T^3 - 2*U + 2*T*U - 14*T^2*U + 4*T^3*U + U^2 + 
       17*T^2*U^2 - 4*T^2*U^3 + 2*T^3*U^3 + 2*T^2*U^4))/(T^2*(-1 + U)*U))*
   G[{U^(-1), U^(-1)}, 1] + (2*Pi^2*(30 + 31*T + U)*
    G[{U^(-1), (T + U)^(-1)}, 1])/(3*U) + 
  Pi*(((8*I)*LbL*Nf*(-1 + T + 2*U))/U + 
    ((4*I)*(-2 + 4*T + 2*T^2 + T^3 + 2*U + 3*T^2*U))/(T^2*U))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((-8*Nf*(-19*T - 19*U + 25*T*U + 22*U^2))/(9*(-1 + U)*U) - 
    (8*LbL*Nf*(-12*T - 6*T^2 + 7*T^3 - 4*T^4 - 15*U - 6*T*U + 11*T^2*U - 
       13*T^3*U + 4*T^4*U + 6*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       5*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*U*(T + U)) - 
    (2*(2*T^2 - 8*T^3 - 7*T^4 + 4*T*U - 6*T^2*U - 31*T^3*U - 7*T^4*U + 
       2*U^2 - 48*T*U^2 - 41*T^2*U^2 + 34*T^3*U^2 + 22*T^4*U^2 - 2*U^3 + 
       55*T*U^3 + 41*T^2*U^3 + 10*T^3*U^3 + 2*T^2*U^4 + 12*T^3*U^4 - 
       10*T*U^5 + 12*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] + (8*Pi^2*(T + U)*G[{(T + U)^(-1), 0}, 1])/
   (3*U) + ((-8*Nf*(-2 + 2*T^2 + 2*U + 3*T*U + U^2))/(3*(-1 + U)*(T + U)) - 
    (16*LbL*Nf*(-9 + 12*T + 6*T^2 + 7*T^3 - 4*T^4 + 21*U - 18*T*U + 
       17*T^2*U - 13*T^3*U + 4*T^4*U - 21*U^2 + 13*T*U^2 - 20*T^2*U^2 + 
       6*T^3*U^2 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*(-1 + U)*(T + U)) - 
    (2*(-2*T^2 - 4*T^3 - 32*T^4 - 80*T^2*U - 27*T^3*U + 48*T^4*U + 2*U^2 + 
       18*T*U^2 + 44*T^2*U^2 + 32*T^3*U^2 - 2*U^3 - 9*T*U^3 + 16*T^2*U^3 + 
       24*T^3*U^3 - 16*T*U^4 + 24*T^2*U^4))/(T*(-1 + U)*(T + U)^2))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*T^2 + 10*T^3 + 6*T^4 - 18*T^5 + 8*T^6 - 12*T*U + 
       54*T^2*U - 2*T^3*U - 60*T^4*U + 60*T^5*U - 16*T^6*U - 12*U^2 + 
       84*T*U^2 - 63*T^2*U^2 - 77*T^3*U^2 + 126*T^4*U^2 - 66*T^5*U^2 + 
       8*T^6*U^2 + 58*U^3 - 108*T*U^3 - 42*T^2*U^3 + 124*T^3*U^3 - 
       96*T^4*U^3 + 24*T^5*U^3 - 71*U^4 + 3*T*U^4 + 108*T^2*U^4 - 
       80*T^3*U^4 + 24*T^4*U^4 + 16*U^5 + 96*T*U^5 - 84*T^2*U^5 + 
       16*T^3*U^5 + 38*U^6 - 78*T*U^6 + 24*T^2*U^6 - 28*U^7 + 24*T*U^7 + 
       8*U^8))/((-1 + U)^2*U*(T + U)^2) - 
    ((4*I)*(2*T^3 - 4*T^4 - 6*T^5 + 16*T^6 - 8*T^7 + 6*T^2*U - 18*T^3*U - 
       30*T^4*U + 88*T^5*U - 62*T^6*U + 16*T^7*U + 6*T*U^2 - 30*T^2*U^2 + 
       8*T^3*U^2 + 168*T^4*U^2 - 207*T^5*U^2 + 86*T^6*U^2 - 8*T^7*U^2 + 
       2*U^3 - 22*T*U^3 + 4*T^2*U^3 + 118*T^3*U^3 - 277*T^4*U^3 + 
       205*T^5*U^3 - 40*T^6*U^3 - 6*U^4 + 26*T*U^4 + 86*T^2*U^4 - 
       225*T^3*U^4 + 223*T^4*U^4 - 84*T^5*U^4 + 2*T^6*U^4 + 6*U^5 - 
       10*T*U^5 - 101*T^2*U^5 + 155*T^3*U^5 - 92*T^4*U^5 + 8*T^5*U^5 - 
       2*U^6 + 43*T^2*U^6 - 52*T^3*U^6 + 12*T^4*U^6 - 12*T^2*U^7 + 
       8*T^3*U^7 + 2*T^2*U^8))/(T^2*(-1 + U)^2*U*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-3*T^3 + 5*T^4 + 3*T^5 - 9*T^6 + 4*T^7 - 24*T^2*U + 
       30*T^3*U + 2*T^4*U - 30*T^5*U + 30*T^6*U - 8*T^7*U - 30*T*U^2 + 
       96*T^2*U^2 - 30*T^3*U^2 - 46*T^4*U^2 + 63*T^5*U^2 - 33*T^6*U^2 + 
       4*T^7*U^2 - 6*U^3 + 98*T*U^3 - 102*T^2*U^3 - 30*T^3*U^3 + 62*T^4*U^3 - 
       48*T^5*U^3 + 12*T^6*U^3 + 18*U^4 - 100*T*U^4 + 18*T^2*U^4 + 
       54*T^3*U^4 - 40*T^4*U^4 + 12*T^5*U^4 - 18*U^5 + 32*T*U^5 + 
       48*T^2*U^5 - 42*T^3*U^5 + 8*T^4*U^5 + 6*U^6 + 19*T*U^6 - 39*T^2*U^6 + 
       12*T^3*U^6 - 14*T*U^7 + 12*T^2*U^7 + 4*T*U^8))/
     (T*(-1 + U)^2*U*(T + U)^2) + 
    ((4*I)*(-T^3 + 2*T^4 - T^5 + 4*T^6 - 4*T^7 - 3*T^2*U + 9*T^3*U - 
       17*T^4*U + 19*T^5*U - 20*T^6*U + 8*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 
       22*T^3*U^2 + 36*T^4*U^2 - 50*T^5*U^2 + 37*T^6*U^2 - 4*T^7*U^2 - U^3 + 
       11*T*U^3 - 42*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 74*T^5*U^3 - 
       20*T^6*U^3 + 3*U^4 - 15*T*U^4 + 59*T^2*U^4 - 42*T^3*U^4 + 61*T^4*U^4 - 
       42*T^5*U^4 + T^6*U^4 - 3*U^5 + 11*T*U^5 - 40*T^2*U^5 + 40*T^3*U^5 - 
       46*T^4*U^5 + 4*T^5*U^5 + U^6 - 6*T*U^6 + 14*T^2*U^6 - 26*T^3*U^6 + 
       6*T^4*U^6 + 2*T*U^7 - 6*T^2*U^7 + 4*T^3*U^7 + T^2*U^8))/
     (T^2*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(2*T^3 + 3*T^4 - 9*T^5 + 4*T^6 + 6*T^2*U + 6*T^3*U - 
       24*T^4*U + 12*T^5*U - 3*U^2 + 3*T*U^2 + 6*T^2*U^2 - 24*T^3*U^2 + 
       12*T^4*U^2 + 2*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 
       15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/(U*(T + U)^2) - 
    ((4*I)*(T^3 - 2*T^4 - 3*T^5 - T^6 + 4*T^7 + 3*T^2*U - 7*T^3*U + 5*T^4*U - 
       15*T^5*U + 18*T^6*U + 3*T*U^2 - 9*T^2*U^2 + T^3*U^2 - 24*T^4*U^2 + 
       34*T^5*U^2 - T^6*U^2 + U^3 - 5*T*U^3 + 17*T^2*U^3 - 37*T^3*U^3 + 
       34*T^4*U^3 - 4*T^5*U^3 - U^4 - 15*T^2*U^4 + 18*T^3*U^4 - 6*T^4*U^4 + 
       4*T^2*U^5 - 4*T^3*U^5 - T^2*U^6))/(T^2*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1)}, 1] - ((8*I)*Pi*(-1 + T + U)*(-1 + T + 2*T^2 + U)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*(-1 + U)*U) + 
  ((4*(-1 + 2*T)*(-1 + T + U))/(T*(-1 + U)) + 
    (16*LbL*Nf*(-1 + T + U)*(-3 - T + 2*T^2 + 2*T*U))/(3*(T + U)))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((8*(1 - 2*T - 3*T^2 + 8*T^3 - 4*T^4 - 3*U + 4*T*U + 23*T^2*U - 8*T^3*U + 
       8*T^4*U + 3*U^2 - 2*T*U^2 - 39*T^2*U^2 + 9*T^3*U^2 - 4*T^4*U^2 - U^3 + 
       20*T^2*U^3 - 6*T^3*U^3 - 6*T^2*U^4 + T^3*U^4 + T^2*U^5))/
     (T^2*(-1 + U)^2*U) - (16*LbL*Nf*(-3 + 5*T + 3*T^2 - 9*T^3 + 4*T^4 + 
       44*U + 2*T*U - 12*T^2*U + 22*T^3*U - 8*T^4*U - 70*U^2 - 28*T*U^2 + 
       15*T^2*U^2 - 17*T^3*U^2 + 4*T^4*U^2 + 38*U^3 + 10*T*U^3 - 6*T^2*U^3 + 
       4*T^3*U^3 + 19*U^4 - 11*T*U^4 - 14*U^5 + 4*T*U^5 + 4*U^6))/
     (3*(-1 + U)^2*U))*G[{T^(-1), 0, 0}, 1] + 
  ((16*I)*Pi*(T + U)*G[{T^(-1), 0, T^(-1)}, 1])/U - 
  ((16*I)*Pi*(T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1])/U + 
  ((-4*(1 - 2*T - 3*T^2 + 8*T^3 - 4*T^4 - 3*U + 4*T*U + 23*T^2*U - 8*T^3*U + 
       8*T^4*U + 3*U^2 - 2*T*U^2 - 39*T^2*U^2 + 9*T^3*U^2 - 4*T^4*U^2 - U^3 + 
       20*T^2*U^3 - 6*T^3*U^3 - 6*T^2*U^4 + T^3*U^4 + T^2*U^5))/
     (T^2*(-1 + U)^2*U) + (8*LbL*Nf*(-3 + 5*T + 3*T^2 - 9*T^3 + 4*T^4 + 
       44*U + 2*T*U - 12*T^2*U + 22*T^3*U - 8*T^4*U - 70*U^2 - 28*T*U^2 + 
       15*T^2*U^2 - 17*T^3*U^2 + 4*T^4*U^2 + 38*U^3 + 10*T*U^3 - 6*T^2*U^3 + 
       4*T^3*U^3 + 19*U^4 - 11*T*U^4 - 14*U^5 + 4*T*U^5 + 4*U^6))/
     (3*(-1 + U)^2*U))*G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(T + U)*G[{T^(-1), T^(-1), 0}, 1])/U + 
  ((8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) + 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), T^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) - 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/U + 
  ((8*LbL*Nf*(36 + 12*T - 63*U - 33*T*U + 36*U^2 + 10*T*U^2 + 19*U^3 - 
       11*T*U^3 - 14*U^4 + 4*T*U^4 + 4*U^5))/(3*(-1 + U)^2) - 
    (4*(2 - 4*T - 2*T^2 + 4*T^3 - 6*U + 8*T*U + 16*T^2*U + 6*T^3*U + 6*U^2 - 
       4*T*U^2 - 28*T^2*U^2 - 7*T^3*U^2 - 2*U^3 + 15*T^2*U^3 - 6*T^2*U^4 + 
       T^3*U^4 + T^2*U^5))/(T^2*(-1 + U)^2*U))*G[{T^(-1), (T + U)^(-1), 0}, 
    1] + ((8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) + 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] - 
  ((24*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), 0, 0}, 1])/U + 
  ((-16*Nf*(T + U))/(3*U) - (8*(-1 + 2*T + 3*T^2 + 4*T^4 + U - 10*T^2*U + 
       7*T^3*U + 6*T^2*U^2))/(T^2*U) - 
    (16*LbL*Nf*(-6 + 8*T + 3*T^2 - 9*T^3 + 4*T^4 + 8*U - 6*T^2*U + 4*T^3*U + 
       3*U^2 - 3*T*U^2 - 6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*
   G[{U^(-1), 0, 0}, 1] + Pi*(((-48*I)*(1 + T))/U - 
    ((32*I)*LbL*Nf*(-3 - T + 2*U))/U)*G[{U^(-1), 0, T^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + U)*G[{U^(-1), 0, U^(-1)}, 1])/U + 
  Pi*(((-8*I)*(T + U))/U + ((16*I)*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*T + 3*T^2 - 9*T^3 + 4*T^4 + 8*U - 6*T^2*U + 4*T^3*U + 
       3*U^2 - 3*T*U^2 - 6*U^3 + 4*T*U^3 + 4*U^4))/(3*U) - 
    (4*(-1 + 2*T + 3*T^2 + 4*T^4 + 2*U - 2*T*U - 16*T^2*U + 6*T^3*U - 
       4*T^4*U - U^2 + 18*T^2*U^2 - 5*T^3*U^2 - 5*T^2*U^3 + T^3*U^3 + 
       T^2*U^4))/(T^2*(-1 + U)*U))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), U^(-1), 0}, 1])/U + 
  ((-16*Nf*(T + U))/(3*U) + (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 
       4*T*U^2 + 4*U^3))/(3*U) - 
    (4*(1 - 2*T + T^2 - 2*T^3 - 2*U + 2*T*U - 14*T^2*U + 4*T^3*U + U^2 + 
       17*T^2*U^2 - 4*T^2*U^3 + 2*T^3*U^3 + 2*T^2*U^4))/(T^2*(-1 + U)*U))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((24*I)*Pi*(-1 + U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U + 
  ((16*Nf*(T + U))/(3*U) - (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 
       4*T*U^2 + 4*U^3))/(3*U) + 
    (4*(1 - 2*T + T^2 - 2*T^3 - 2*U + 2*T*U - 14*T^2*U + 4*T^3*U + U^2 + 
       17*T^2*U^2 - 4*T^2*U^3 + 2*T^3*U^3 + 2*T^2*U^4))/(T^2*(-1 + U)*U))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-6 - 5*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/U + 
  ((16*Nf*(T + U))/(3*U) + (8*LbL*Nf*(-3 + 9*T + 3*T^2 - 9*T^3 + 4*T^4 + 
       6*U - 6*T^2*U + 4*T^3*U))/(3*U) + 
    (4*(2 - 4*T - 2*T^2 - 2*T^3 - 4*T^4 - 4*U + 4*T*U + 2*T^2*U - 2*T^3*U + 
       4*T^4*U + 2*U^2 - T^2*U^2 + 5*T^3*U^2 + T^2*U^3 + T^3*U^3 + T^2*U^4))/
     (T^2*(-1 + U)*U))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  Pi*(((24*I)*(1 + T))/U + ((16*I)*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - T + 2*U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/U + 
  ((16*I)*Pi*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  ((4*(1 - 2*T + T^2 - 2*T^3 - U - 7*T^2*U + 4*T^3*U + 6*T^2*U^2))/(T^2*U) + 
    (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 4*T*U^2 + 4*U^3))/(3*U))*
   G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6*T^2 + 10*T^3 + 6*T^4 - 18*T^5 + 8*T^6 - 12*T*U + 90*T^2*U + 
       10*T^3*U - 60*T^4*U + 60*T^5*U - 16*T^6*U - 12*U^2 + 156*T*U^2 - 
       105*T^2*U^2 - 107*T^3*U^2 + 126*T^4*U^2 - 66*T^5*U^2 + 8*T^6*U^2 + 
       94*U^3 - 228*T*U^3 - 54*T^2*U^3 + 124*T^3*U^3 - 96*T^4*U^3 + 
       24*T^5*U^3 - 137*U^4 + 69*T*U^4 + 108*T^2*U^4 - 80*T^3*U^4 + 
       24*T^4*U^4 + 64*U^5 + 96*T*U^5 - 84*T^2*U^5 + 16*T^3*U^5 + 38*U^6 - 
       78*T*U^6 + 24*T^2*U^6 - 28*U^7 + 24*T*U^7 + 8*U^8))/
     (3*(-1 + U)^2*U*(T + U)^2) - 
    (8*(T^3 - 2*T^4 - 3*T^5 + 8*T^6 - 4*T^7 + 3*T^2*U - 9*T^3*U - 15*T^4*U + 
       51*T^5*U - 21*T^6*U + 8*T^7*U + 3*T*U^2 - 15*T^2*U^2 + 4*T^3*U^2 + 
       105*T^4*U^2 - 86*T^5*U^2 + 32*T^6*U^2 - 4*T^7*U^2 + U^3 - 11*T*U^3 + 
       2*T^2*U^3 + 80*T^3*U^3 - 146*T^4*U^3 + 73*T^5*U^3 - 17*T^6*U^3 - 
       3*U^4 + 13*T*U^4 + 50*T^2*U^4 - 140*T^3*U^4 + 89*T^4*U^4 - 
       33*T^5*U^4 + T^6*U^4 + 3*U^5 - 5*T*U^5 - 63*T^2*U^5 + 77*T^3*U^5 - 
       37*T^4*U^5 + 4*T^5*U^5 - U^6 + 25*T^2*U^6 - 23*T^3*U^6 + 6*T^4*U^6 - 
       6*T^2*U^7 + 4*T^3*U^7 + T^2*U^8))/(T^2*(-1 + U)^2*U*(T + U)^3))*
   G[{(T + U)^(-1), 0, 0}, 1] - 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/U - 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/U + 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  ((-8*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 24*T^4*U + 12*T^5*U - 9*U^2 + 15*T*U^2 + 6*T^2*U^2 - 
       24*T^3*U^2 + 12*T^4*U^2 + 14*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (3*U*(T + U)^2) + (4*(-T^3 + 2*T^4 + 3*T^5 - 8*T^6 + 4*T^7 - 3*T^2*U + 
       8*T^3*U + 27*T^4*U - 48*T^5*U + 24*T^6*U - 4*T^7*U - 3*T*U^2 + 
       12*T^2*U^2 + 6*T^3*U^2 - 80*T^4*U^2 + 72*T^5*U^2 - 16*T^6*U^2 - U^3 + 
       8*T*U^3 + 26*T^2*U^3 - 72*T^3*U^3 + 76*T^4*U^3 - 28*T^5*U^3 + 
       2*T^6*U^3 + 2*U^4 - 5*T*U^4 - 56*T^2*U^4 + 72*T^3*U^4 - 28*T^4*U^4 + 
       8*T^5*U^4 - U^5 + 24*T^2*U^5 - 16*T^3*U^5 + 12*T^4*U^5 - 4*T^2*U^6 + 
       8*T^3*U^6 + 2*T^2*U^7))/(T^2*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/U + 
  ((-8*LbL*Nf*(-3*T^3 + 5*T^4 + 3*T^5 - 9*T^6 + 4*T^7 - 24*T^2*U + 30*T^3*U + 
       2*T^4*U - 30*T^5*U + 30*T^6*U - 8*T^7*U - 30*T*U^2 + 96*T^2*U^2 - 
       30*T^3*U^2 - 46*T^4*U^2 + 63*T^5*U^2 - 33*T^6*U^2 + 4*T^7*U^2 - 
       6*U^3 + 98*T*U^3 - 102*T^2*U^3 - 30*T^3*U^3 + 62*T^4*U^3 - 
       48*T^5*U^3 + 12*T^6*U^3 + 18*U^4 - 100*T*U^4 + 18*T^2*U^4 + 
       54*T^3*U^4 - 40*T^4*U^4 + 12*T^5*U^4 - 18*U^5 + 32*T*U^5 + 
       48*T^2*U^5 - 42*T^3*U^5 + 8*T^4*U^5 + 6*U^6 + 19*T*U^6 - 39*T^2*U^6 + 
       12*T^3*U^6 - 14*T*U^7 + 12*T^2*U^7 + 4*T*U^8))/
     (3*T*(-1 + U)^2*U*(T + U)^2) + 
    (4*(-T^3 + 2*T^4 - T^5 + 4*T^6 - 4*T^7 - 3*T^2*U + 9*T^3*U - 17*T^4*U + 
       19*T^5*U - 20*T^6*U + 8*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 22*T^3*U^2 + 
       36*T^4*U^2 - 50*T^5*U^2 + 37*T^6*U^2 - 4*T^7*U^2 - U^3 + 11*T*U^3 - 
       42*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 74*T^5*U^3 - 20*T^6*U^3 + 
       3*U^4 - 15*T*U^4 + 59*T^2*U^4 - 42*T^3*U^4 + 61*T^4*U^4 - 42*T^5*U^4 + 
       T^6*U^4 - 3*U^5 + 11*T*U^5 - 40*T^2*U^5 + 40*T^3*U^5 - 46*T^4*U^5 + 
       4*T^5*U^5 + U^6 - 6*T*U^6 + 14*T^2*U^6 - 26*T^3*U^6 + 6*T^4*U^6 + 
       2*T*U^7 - 6*T^2*U^7 + 4*T^3*U^7 + T^2*U^8))/
     (T^2*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((8*LbL*Nf*(-3*T^3 + 5*T^4 + 3*T^5 - 9*T^6 + 4*T^7 - 24*T^2*U + 30*T^3*U + 
       2*T^4*U - 30*T^5*U + 30*T^6*U - 8*T^7*U - 30*T*U^2 + 96*T^2*U^2 - 
       30*T^3*U^2 - 46*T^4*U^2 + 63*T^5*U^2 - 33*T^6*U^2 + 4*T^7*U^2 - 
       6*U^3 + 98*T*U^3 - 102*T^2*U^3 - 30*T^3*U^3 + 62*T^4*U^3 - 
       48*T^5*U^3 + 12*T^6*U^3 + 18*U^4 - 100*T*U^4 + 18*T^2*U^4 + 
       54*T^3*U^4 - 40*T^4*U^4 + 12*T^5*U^4 - 18*U^5 + 32*T*U^5 + 
       48*T^2*U^5 - 42*T^3*U^5 + 8*T^4*U^5 + 6*U^6 + 19*T*U^6 - 39*T^2*U^6 + 
       12*T^3*U^6 - 14*T*U^7 + 12*T^2*U^7 + 4*T*U^8))/
     (3*T*(-1 + U)^2*U*(T + U)^2) - 
    (4*(-T^3 + 2*T^4 - T^5 + 4*T^6 - 4*T^7 - 3*T^2*U + 9*T^3*U - 17*T^4*U + 
       19*T^5*U - 20*T^6*U + 8*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 22*T^3*U^2 + 
       36*T^4*U^2 - 50*T^5*U^2 + 37*T^6*U^2 - 4*T^7*U^2 - U^3 + 11*T*U^3 - 
       42*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 74*T^5*U^3 - 20*T^6*U^3 + 
       3*U^4 - 15*T*U^4 + 59*T^2*U^4 - 42*T^3*U^4 + 61*T^4*U^4 - 42*T^5*U^4 + 
       T^6*U^4 - 3*U^5 + 11*T*U^5 - 40*T^2*U^5 + 40*T^3*U^5 - 46*T^4*U^5 + 
       4*T^5*U^5 + U^6 - 6*T*U^6 + 14*T^2*U^6 - 26*T^3*U^6 + 6*T^4*U^6 + 
       2*T*U^7 - 6*T^2*U^7 + 4*T^3*U^7 + T^2*U^8))/
     (T^2*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 
    1] - ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/U + 
  ((-8*LbL*Nf*(2*T^3 + 3*T^4 - 9*T^5 + 4*T^6 + 6*T^2*U + 6*T^3*U - 24*T^4*U + 
       12*T^5*U - 3*U^2 + 3*T*U^2 + 6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 
       12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) - 
    (4*(T^3 - 2*T^4 - 3*T^5 - T^6 + 4*T^7 + 3*T^2*U - 7*T^3*U + 5*T^4*U - 
       15*T^5*U + 18*T^6*U + 3*T*U^2 - 9*T^2*U^2 + T^3*U^2 - 24*T^4*U^2 + 
       34*T^5*U^2 - T^6*U^2 + U^3 - 5*T*U^3 + 17*T^2*U^3 - 37*T^3*U^3 + 
       34*T^4*U^3 - 4*T^5*U^3 - U^4 - 15*T^2*U^4 + 18*T^3*U^4 - 6*T^4*U^4 + 
       4*T^2*U^5 - 4*T^3*U^5 - T^2*U^6))/(T^2*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((8*LbL*Nf*(2*T^3 + 3*T^4 - 9*T^5 + 4*T^6 + 6*T^2*U + 6*T^3*U - 24*T^4*U + 
       12*T^5*U - 3*U^2 + 3*T*U^2 + 6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 
       12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) + 
    (4*(T^3 - 2*T^4 - 3*T^5 - T^6 + 4*T^7 + 3*T^2*U - 7*T^3*U + 5*T^4*U - 
       15*T^5*U + 18*T^6*U + 3*T*U^2 - 9*T^2*U^2 + T^3*U^2 - 24*T^4*U^2 + 
       34*T^5*U^2 - T^6*U^2 + U^3 - 5*T*U^3 + 17*T^2*U^3 - 37*T^3*U^3 + 
       34*T^4*U^3 - 4*T^5*U^3 - U^4 - 15*T^2*U^4 + 18*T^3*U^4 - 6*T^4*U^4 + 
       4*T^2*U^5 - 4*T^3*U^5 - T^2*U^6))/(T^2*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((16*I)*Pi*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/U + 
  (8*(-1 + T)*(1 + T)*(-1 + 2*T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T^2*U) + ((-4*(-1 + T + U)*(1 - T - 4*T^3 - U - 8*T^2*U + 4*T^3*U + 
       6*T^2*U^2))/(T^2*(-1 + U)*U) - 
    (8*LbL*Nf*(-1 + T + U)*(3 - 2*T - 5*T^2 + 4*T^3 + U - T*U - 2*U^2 + 
       4*U^3))/(3*U))*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (16*(T + U)*G[{T^(-1), 0, T^(-1), 0}, 1])/U - 
  (16*(T + U)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{T^(-1), 0, (T + U)^(-1), 0}, 1])/U + 
  (16*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  (32*(T + U)*G[{T^(-1), T^(-1), 0, 0}, 1])/U - 
  (16*(T + U)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/U - 
  (32*(T + U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/U + 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/U - 
  (24*(-3 - 2*T + U)*G[{U^(-1), 0, 0, 0}, 1])/U + 
  ((24*(-3 - 2*T + U))/U - (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  ((-48*(1 + T))/U - (32*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, T^(-1), 0}, 1] + 
  ((48*(1 + T))/U + (32*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (24*(-1 + U)*G[{U^(-1), 0, U^(-1), 0}, 1])/U - 
  (24*(-1 + U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/U + 
  (16*LbL*Nf*(-3 - T + 2*U)*G[{U^(-1), 0, (T + U)^(-1), 0}, 1])/U + 
  (16*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  (8*(3 + 4*T + U)*G[{U^(-1), U^(-1), 0, 0}, 1])/U + 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (24*(-1 + U)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/U - 
  (24*(-1 + U)*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/U - 
  (48*(1 + T)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/U - 
  (16*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  ((24*(1 + T))/U + (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((-24*(1 + T))/U - (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  (8*(-3 - T + 2*U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U + 
  (8*(-3 - T + 2*U)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/U + 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/U - 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/U + 
  (16*(T + U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U - 
  (8*(T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/U + 
  (8*(T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/U + 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/U - 
  (32*(T + U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/U + 
  (16*(T + U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (16*(T + U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/U + 
  (8*(T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (8*(T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/U + 
  (32*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U - 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/U - 
  (Pi^2*(-60 - 54*T + 43*U + 20*T*U)*Log[T])/(3*(-1 + U)) + 
  ((-4*Nf*(38*T + 13*U))/(9*(-1 + U)) + 
    (8*LbL*Nf*T*(-18 - 3*T + 2*T^2 - 9*U + 2*T*U))/(3*(T + U)) - 
    (28*T + 34*T^2 - 20*U + 41*T*U + 31*U^2 - 24*T*U^2)/((-1 + U)*(T + U)))*
   Log[T] + Pi*((((-8*I)/3)*LbL*Nf*T*(-3 - 5*T^2 + 4*T^3 + 3*U - 10*T*U + 
       6*T^2*U - 5*U^2 + 6*T*U^2 + 4*U^3))/(T + U) - 
    ((4*I)*(-T^2 - T^3 - 11*T^4 - 2*T*U - 19*T^2*U - 12*T^3*U + 12*T^4*U - 
       U^2 + 7*T*U^2 + 9*T^2*U^2 + 8*T^3*U^2 + U^3 - 2*T*U^3 + 4*T^2*U^3 + 
       6*T^3*U^3 - 4*T*U^4 + 6*T^2*U^4))/(T*(-1 + U)*(T + U)^2))*Log[T] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/U)*
   G[{T^(-1)}, 1]*Log[T] + (2*Pi^2*(-10 - 9*T + U)*G[{U^(-1)}, 1]*Log[T])/U + 
  Pi*((((-8*I)/3)*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 3*T*U^2 - 6*U^3 + 
       4*T*U^3 + 4*U^4))/U + ((4*I)*(-1 + 2*T + 3*T^2 - T^3 + 2*U - 2*T*U - 
       7*T^2*U + 7*T^3*U - U^2 + 10*T^2*U^2 - 3*T^3*U^2 - 5*T^2*U^3 + 
       T^3*U^3 + T^2*U^4))/(T^2*(-1 + U)*U))*G[{U^(-1)}, 1]*Log[T] + 
  ((8*Nf*(-19*T - 19*U + 25*T*U + 22*U^2))/(9*(-1 + U)*U) + 
    (8*LbL*Nf*(-12*T - 6*T^2 + 7*T^3 - 4*T^4 - 15*U - 6*T*U + 11*T^2*U - 
       13*T^3*U + 4*T^4*U + 6*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       5*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*U*(T + U)) + 
    (2*(2*T^2 - 8*T^3 - 7*T^4 + 4*T*U - 6*T^2*U - 31*T^3*U - 7*T^4*U + 
       2*U^2 - 48*T*U^2 - 41*T^2*U^2 + 34*T^3*U^2 + 22*T^4*U^2 - 2*U^3 + 
       55*T*U^3 + 41*T^2*U^3 + 10*T^3*U^3 + 2*T^2*U^4 + 12*T^3*U^4 - 
       10*T*U^5 + 12*T^2*U^5))/(T*(-1 + U)*U*(T + U)^2))*G[{U^(-1)}, 1]*
   Log[T] + ((-8*Nf*(-2*T + 2*T^2 - 3*U + 5*T*U + 4*U^2))/
     (3*(-1 + U)*(T + U)) + (8*LbL*Nf*(-3*T + 3*T^2 - 4*T^3 + 4*T^4 + 15*U - 
       9*T*U - 6*T^2*U + 4*T^3*U - 6*U^2 - 2*T*U^2 - 4*T^2*U^2 - 4*T*U^3))/
     (3*(T + U)^2) + (2*(-6*T^2 + 16*T^3 - 12*T^4 + 40*T*U - 15*T^2*U - 
       43*T^3*U + 2*T^4*U - 2*U^2 - 53*T*U^2 + 3*T^2*U^2 + 6*T^3*U^2 + 
       2*U^3 + 10*T*U^3 + 6*T^2*U^3 + 2*T*U^4))/(T*(-1 + U)*(T + U)^2))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*((((8*I)/3)*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 
       12*T^2*U + 6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (U*(T + U)^2) - ((4*I)*(-T^3 + 2*T^4 + 3*T^5 - 8*T^6 + 4*T^7 - 3*T^2*U + 
       8*T^3*U + 17*T^4*U - 42*T^5*U + 24*T^6*U - 4*T^7*U - 3*T*U^2 + 
       12*T^2*U^2 + 4*T^3*U^2 - 70*T^4*U^2 + 66*T^5*U^2 - 19*T^6*U^2 - U^3 + 
       8*T*U^3 + 10*T^2*U^3 - 58*T^3*U^3 + 76*T^4*U^3 - 38*T^5*U^3 + 
       T^6*U^3 + 2*U^4 - 5*T*U^4 - 34*T^2*U^4 + 60*T^3*U^4 - 40*T^4*U^4 + 
       4*T^5*U^4 - U^5 + 18*T^2*U^5 - 22*T^3*U^5 + 6*T^4*U^5 - 5*T^2*U^6 + 
       4*T^3*U^6 + T^2*U^7))/(T^2*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T] + ((-4*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U))*
   G[{T^(-1), 0}, 1]*Log[T] + 
  ((4*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  ((16*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), 0}, 1]*Log[T])/U + 
  ((-16*Nf*(T + U))/(3*U) - (4*(1 - 2*T - 3*T^2 - 4*T^4 - 2*U + 2*T*U + 
       10*T^2*U - 10*T^3*U + 4*T^4*U + U^2 - 14*T^2*U^2 + 8*T^3*U^2 + 
       6*T^2*U^3))/(T^2*(-1 + U)*U) - 
    (8*LbL*Nf*(-6 + 8*T + 3*T^2 - 9*T^3 + 4*T^4 + 8*U - 6*T^2*U + 4*T^3*U + 
       3*U^2 - 3*T*U^2 - 6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*G[{U^(-1), 0}, 1]*
   Log[T] - ((16*I)*Pi*(T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T])/U + 
  ((-16*Nf*(T + U))/(3*U) + (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 
       4*T*U^2 + 4*U^3))/(3*U) - 
    (4*(1 - 2*T + T^2 - 2*T^3 - 2*U + 2*T*U - 14*T^2*U + 4*T^3*U + U^2 + 
       17*T^2*U^2 - 4*T^2*U^3 + 2*T^3*U^3 + 2*T^2*U^4))/(T^2*(-1 + U)*U))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  ((16*Nf*(T + U))/(3*U) - (8*LbL*Nf*(-1 + U)*(3 + T + U + T*U - 2*U^2 + 
       4*T*U^2 + 4*U^3))/(3*U) + 
    (4*(-1 + 2*T - T^2 + 2*T^3 + U + 13*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((4*(-T^3 + 2*T^4 + 3*T^5 - 8*T^6 + 4*T^7 - 3*T^2*U + 7*T^3*U + 19*T^4*U - 
       33*T^5*U + 22*T^6*U - 3*T*U^2 + 9*T^2*U^2 + 11*T^3*U^2 - 33*T^4*U^2 + 
       48*T^5*U^2 - U^3 + 5*T*U^3 + 19*T^2*U^3 - 29*T^3*U^3 + 52*T^4*U^3 + 
       U^4 - 9*T^2*U^4 + 28*T^3*U^4 + 6*T^2*U^5))/(T^2*U*(T + U)^3) + 
    (8*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (3*U*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((-8*LbL*Nf*(2*T^3 + 3*T^4 - 9*T^5 + 4*T^6 + 6*T^2*U + 6*T^3*U - 24*T^4*U + 
       12*T^5*U - 3*U^2 + 3*T*U^2 + 6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 
       2*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 
       12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/(3*U*(T + U)^2) - 
    (4*(T^3 - 2*T^4 - 3*T^5 - T^6 + 4*T^7 + 3*T^2*U - 7*T^3*U + 5*T^4*U - 
       15*T^5*U + 18*T^6*U + 3*T*U^2 - 9*T^2*U^2 + T^3*U^2 - 24*T^4*U^2 + 
       34*T^5*U^2 - T^6*U^2 + U^3 - 5*T*U^3 + 17*T^2*U^3 - 37*T^3*U^3 + 
       34*T^4*U^3 - 4*T^5*U^3 - U^4 - 15*T^2*U^4 + 18*T^3*U^4 - 6*T^4*U^4 + 
       4*T^2*U^5 - 4*T^3*U^5 - T^2*U^6))/(T^2*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((4*(-1 + T + U)*(T - T^2 - 4*T^3 + 4*T^4 + U - 2*T*U + 4*T^3*U - 4*T^4*U - 
       U^2 - 8*T^2*U^2 - 2*T^3*U^2 + 6*T^2*U^3))/(T^2*(-1 + U)*U*(T + U)) - 
    (8*LbL*Nf*(-1 + T + U)*(3*T^2 - 2*T^3 - 5*T^4 + 4*T^5 + 6*T*U - 3*T^2*U - 
       11*T^3*U + 8*T^4*U - 3*U^2 - 3*T^2*U^2 + 4*T^3*U^2 - U^3 + 5*T*U^3 - 
       4*T^2*U^3 + 2*U^4 - 8*T*U^4 - 4*U^5))/(3*U*(T + U)^2))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (16*(-3 - 2*T + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U + 
  (24*(-1 + U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/U - 
  (8*(3 + 4*T + U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/U + 
  (24*(-1 + U)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/U - 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (24*(1 + T)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/U - 
  (8*(-3 - T + 2*U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/U + 
  (16*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (8*(T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/U - 
  (8*(T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/U + 
  ((2*I)*Pi*(-6 - 4*T + 5*U + 2*T*U)*Log[T]^2)/(-1 + U) + 
  ((4*Nf*(2*T + U))/(3*(-1 + U)) - (-12 - 8*T + 9*U)/(-1 + U))*Log[T]^2 - 
  ((4*I)*Pi*(-3 - 2*T + U)*G[{U^(-1)}, 1]*Log[T]^2)/U + 
  ((-8*Nf*(T + U))/(3*U) - (4*(-3 - 3*T + 2*U + T*U))/(-1 + U))*
   G[{U^(-1)}, 1]*Log[T]^2 - (4*(-3 - 2*T + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/
   U - (4*(3 + 4*T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/U + 
  ((-8*Nf)/3 + (8*LbL*Nf*U*(-18 - 3*T + 2*T^2 - 9*U + 2*T*U))/(3*(T + U)) - 
    (4*(-T + T^2 + 11*U - 12*T*U + 5*U^2 - 6*T*U^2))/((-1 + T)*(T + U)))*
   Log[U] + Pi^2*((-4*LbL*Nf*(6 + 2*T - 11*U - 5*T*U + 8*U^2))/
     (3*(-1 + U)^2) - (2*(20 + 8*T - 36*U - 17*T*U + 17*U^2 + 6*T*U^2 + 
       T*U^3 + U^4))/(3*(-1 + U)^2))*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(-3 - 5*T^2 + 4*T^3 + 3*U - 10*T*U + 6*T^2*U - 
       5*U^2 + 6*T*U^2 + 4*U^3))/(T + U) - 
    ((4*I)*(-T^2 + 5*T^3 - 10*T^4 - 2*T*U - 7*T^2*U - 16*T^3*U + 12*T^4*U - 
       U^2 + 13*T*U^2 - 2*T^2*U^2 + 8*T^3*U^2 + U^3 - 8*T*U^3 + 4*T^2*U^3 + 
       6*T^3*U^3 - 4*T*U^4 + 6*T^2*U^4))/(T*(-1 + U)*(T + U)^2))*Log[U] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/U)*
   G[{T^(-1)}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T)*(18*T + 9*T^2 + T^3 - 4*T^4 + 15*U - 18*T*U + 8*T^2*U - 
       7*T^3*U + 4*T^4*U - 21*U^2 + 7*T*U^2 - 14*T^2*U^2 + 6*T^3*U^2 - 
       3*U^3 - 11*T*U^3 + 6*T^2*U^3 + 4*T*U^4))/(3*T*(-1 + U)*(T + U)) + 
    (4*(T^2 - 5*T^3 + 16*T^4 - 11*T^5 + 2*T*U + 19*T^2*U - T^3*U - 33*T^4*U + 
       13*T^5*U + U^2 - T*U^2 - 2*T^2*U^2 - 11*T^3*U^2 + 11*T^4*U^2 - U^3 + 
       3*T*U^3 - 15*T^2*U^3 + 7*T^3*U^3 + 6*T^4*U^3 - 2*T*U^4 - 3*T^2*U^4 + 
       6*T^3*U^4))/(T^2*(-1 + U)*(T + U)^2))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((8*LbL*Nf*(-3 - T + 2*U))/(3*U) + (4*(-9 - 5*T + 4*U))/(3*U))*
   G[{U^(-1)}, 1]*Log[U] + 
  Pi*(((4*I)*(1 - 2*T - 3*T^2 - 2*T^3 - U + 7*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U) - (((8*I)/3)*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 
       3*T*U^2 - 6*U^3 + 4*T*U^3 + 4*U^4))/U)*G[{U^(-1)}, 1]*Log[U] + 
  ((8*Nf*(-2 + 2*T + 3*U))/(3*(T + U)) - 
    (8*LbL*Nf*(-15*T + 6*T^2 + 13*T^3 - 4*T^4 - 33*U + 48*T*U + 9*T^2*U - 
       8*T^3*U + 4*T^4*U + 54*U^2 - 40*T*U^2 - 2*T^2*U^2 + 4*T^3*U^2 - 
       30*U^3 + 2*T*U^3 - 4*T^2*U^3 - 4*T*U^4))/(3*(-1 + U)*(T + U)^2) - 
    (2*(-6*T^2 + 8*T^3 - 2*T^4 + 44*T*U - 33*T^2*U - 16*T^3*U + 2*T^4*U + 
       2*U^2 - 67*T*U^2 + 29*T^2*U^2 + 6*T^3*U^2 - 2*U^3 + 19*T*U^3 + 
       6*T^2*U^3 + 2*T*U^4))/(T*(-1 + U)*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[U] + Pi*((((8*I)/3)*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 
       6*T*U + 12*T^2*U + 6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 
       6*T^2*U^2 - 24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 
       8*T^3*U^3 + 3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (U*(T + U)^2) - ((4*I)*(-T^3 + 2*T^4 + 3*T^5 - 8*T^6 + 4*T^7 - 3*T^2*U + 
       8*T^3*U + 17*T^4*U - 42*T^5*U + 24*T^6*U - 4*T^7*U - 3*T*U^2 + 
       12*T^2*U^2 + 4*T^3*U^2 - 70*T^4*U^2 + 66*T^5*U^2 - 19*T^6*U^2 - U^3 + 
       8*T*U^3 + 10*T^2*U^3 - 58*T^3*U^3 + 76*T^4*U^3 - 38*T^5*U^3 + 
       T^6*U^3 + 2*U^4 - 5*T*U^4 - 34*T^2*U^4 + 60*T^3*U^4 - 40*T^4*U^4 + 
       4*T^5*U^4 - U^5 + 18*T^2*U^5 - 22*T^3*U^5 + 6*T^4*U^5 - 5*T^2*U^6 + 
       4*T^3*U^6 + T^2*U^7))/(T^2*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[U] + ((4*(1 - 2*T - 3*T^2 + 8*T^3 - 4*T^4 - 3*U + 4*T*U + 23*T^2*U - 
       8*T^3*U + 8*T^4*U + 3*U^2 - 2*T*U^2 - 39*T^2*U^2 + 9*T^3*U^2 - 
       4*T^4*U^2 - U^3 + 20*T^2*U^3 - 6*T^3*U^3 - 6*T^2*U^4 + T^3*U^4 + 
       T^2*U^5))/(T^2*(-1 + U)^2*U) - 
    (8*LbL*Nf*(-3 + 5*T + 3*T^2 - 9*T^3 + 4*T^4 + 44*U + 2*T*U - 12*T^2*U + 
       22*T^3*U - 8*T^4*U - 70*U^2 - 28*T*U^2 + 15*T^2*U^2 - 17*T^3*U^2 + 
       4*T^4*U^2 + 38*U^3 + 10*T*U^3 - 6*T^2*U^3 + 4*T^3*U^3 + 19*U^4 - 
       11*T*U^4 - 14*U^5 + 4*T*U^5 + 4*U^6))/(3*(-1 + U)^2*U))*
   G[{T^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) + 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U) - 
    (4*(-1 + T)*(-1 + T + 4*T^3 + U + T*U + 6*T^2*U))/(T^2*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), 0}, 1]*Log[U])/U + 
  ((4*(1 - 2*T - 3*T^2 - 2*T^3 - U + 7*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U) - (8*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 3*T*U^2 - 
       6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*G[{U^(-1), 0}, 1]*Log[U] - 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/U + 
  ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  ((-4*(1 - 2*T - 3*T^2 - 2*T^3 - U + 7*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U) + (8*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 3*T*U^2 - 
       6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((8*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 36*T^2*U + 
       2*T^3*U - 30*T^4*U + 30*T^5*U - 8*T^6*U - 6*U^2 + 60*T*U^2 - 
       42*T^2*U^2 - 46*T^3*U^2 + 63*T^4*U^2 - 33*T^5*U^2 + 4*T^6*U^2 + 
       38*U^3 - 84*T*U^3 - 24*T^2*U^3 + 62*T^3*U^3 - 48*T^4*U^3 + 
       12*T^5*U^3 - 52*U^4 + 18*T*U^4 + 54*T^2*U^4 - 40*T^3*U^4 + 
       12*T^4*U^4 + 20*U^5 + 48*T*U^5 - 42*T^2*U^5 + 8*T^3*U^5 + 19*U^6 - 
       39*T*U^6 + 12*T^2*U^6 - 14*U^7 + 12*T*U^7 + 4*U^8))/
     (3*(-1 + U)^2*U*(T + U)^2) - 
    (4*(T^3 - 2*T^4 - 3*T^5 + 8*T^6 - 4*T^7 + 3*T^2*U - 9*T^3*U - 15*T^4*U + 
       49*T^5*U - 24*T^6*U + 8*T^7*U + 3*T*U^2 - 15*T^2*U^2 + 4*T^3*U^2 + 
       99*T^4*U^2 - 90*T^5*U^2 + 34*T^6*U^2 - 4*T^7*U^2 + U^3 - 11*T*U^3 + 
       2*T^2*U^3 + 74*T^3*U^3 - 140*T^4*U^3 + 76*T^5*U^3 - 18*T^6*U^3 - 
       3*U^4 + 13*T*U^4 + 48*T^2*U^4 - 128*T^3*U^4 + 86*T^4*U^4 - 
       36*T^5*U^4 + 2*T^6*U^4 + 3*U^5 - 5*T*U^5 - 58*T^2*U^5 + 70*T^3*U^5 - 
       40*T^4*U^5 + 8*T^5*U^5 - U^6 + 22*T^2*U^6 - 24*T^3*U^6 + 12*T^4*U^6 - 
       6*T^2*U^7 + 8*T^3*U^7 + 2*T^2*U^8))/(T^2*(-1 + U)^2*U*(T + U)^3))*
   G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-3*T^3 + 5*T^4 + 3*T^5 - 9*T^6 + 4*T^7 - 24*T^2*U + 30*T^3*U + 
       2*T^4*U - 30*T^5*U + 30*T^6*U - 8*T^7*U - 30*T*U^2 + 96*T^2*U^2 - 
       30*T^3*U^2 - 46*T^4*U^2 + 63*T^5*U^2 - 33*T^6*U^2 + 4*T^7*U^2 - 
       6*U^3 + 98*T*U^3 - 102*T^2*U^3 - 30*T^3*U^3 + 62*T^4*U^3 - 
       48*T^5*U^3 + 12*T^6*U^3 + 18*U^4 - 100*T*U^4 + 18*T^2*U^4 + 
       54*T^3*U^4 - 40*T^4*U^4 + 12*T^5*U^4 - 18*U^5 + 32*T*U^5 + 
       48*T^2*U^5 - 42*T^3*U^5 + 8*T^4*U^5 + 6*U^6 + 19*T*U^6 - 39*T^2*U^6 + 
       12*T^3*U^6 - 14*T*U^7 + 12*T^2*U^7 + 4*T*U^8))/
     (3*T*(-1 + U)^2*U*(T + U)^2) + 
    (4*(-T^3 + 2*T^4 - T^5 + 4*T^6 - 4*T^7 - 3*T^2*U + 9*T^3*U - 17*T^4*U + 
       19*T^5*U - 20*T^6*U + 8*T^7*U - 3*T*U^2 + 15*T^2*U^2 - 22*T^3*U^2 + 
       36*T^4*U^2 - 50*T^5*U^2 + 37*T^6*U^2 - 4*T^7*U^2 - U^3 + 11*T*U^3 - 
       42*T^2*U^3 + 34*T^3*U^3 - 42*T^4*U^3 + 74*T^5*U^3 - 20*T^6*U^3 + 
       3*U^4 - 15*T*U^4 + 59*T^2*U^4 - 42*T^3*U^4 + 61*T^4*U^4 - 42*T^5*U^4 + 
       T^6*U^4 - 3*U^5 + 11*T*U^5 - 40*T^2*U^5 + 40*T^3*U^5 - 46*T^4*U^5 + 
       4*T^5*U^5 + U^6 - 6*T*U^6 + 14*T^2*U^6 - 26*T^3*U^6 + 6*T^4*U^6 + 
       2*T*U^7 - 6*T^2*U^7 + 4*T^3*U^7 + T^2*U^8))/
     (T^2*(-1 + U)^2*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-4*(-1 + T + U)*(-T + T^2 + 4*T^4 - U + 2*T*U + 4*T^2*U + 4*T^3*U - 
       4*T^4*U + U^2 - 8*T^2*U^2 - 2*T^3*U^2 + 6*T^2*U^3))/
     (T^2*(-1 + U)*U*(T + U)) + (8*LbL*Nf*(-1 + T + U)*
      (3*T^2 - 2*T^3 - 5*T^4 + 4*T^5 + 6*T*U - 3*T^2*U - 11*T^3*U + 8*T^4*U - 
       3*U^2 - 3*T^2*U^2 + 4*T^3*U^2 - U^3 + 5*T*U^3 - 4*T^2*U^3 + 2*U^4 - 
       8*T*U^4 - 4*U^5))/(3*U*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*
   Log[U] + (16*(T + U)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/U - 
  (16*(T + U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U + 
  (16*(T + U)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/U - 
  (16*(T + U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U - 
  (8*(-3 - 2*T + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U + 
  ((-48*(1 + T))/U - (32*LbL*Nf*(-3 - T + 2*U))/U)*G[{U^(-1), 0, T^(-1)}, 1]*
   Log[U] + ((24*(1 + T))/U + (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U] - 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U + 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  (8*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((24*(1 + T))/U + (16*LbL*Nf*(-3 - T + 2*U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U] - 
  (16*(T + U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/U + 
  (16*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U - 
  (16*(T + U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/U + 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((4*I)*Pi*(-6 - 4*T + 5*U + 2*T*U)*Log[T]*Log[U])/(-1 + U) + 
  ((-8*LbL*Nf*T*(-3 - 5*T^2 + 4*T^3 + 3*U - 10*T*U + 6*T^2*U - 5*U^2 + 
       6*T*U^2 + 4*U^3))/(3*(T + U)) - 
    (4*(-T^2 + 5*T^3 - 10*T^4 - 2*T*U - 7*T^2*U - 16*T^3*U + 12*T^4*U - U^2 + 
       13*T*U^2 - 2*T^2*U^2 + 8*T^3*U^2 + U^3 - 8*T*U^3 + 4*T^2*U^3 + 
       6*T^3*U^3 - 4*T*U^4 + 6*T^2*U^4))/(T*(-1 + U)*(T + U)^2))*Log[T]*
   Log[U] + ((-4*(-1 + T)*(-1 + 2*T)*(-1 - T + 2*T^2 + U + 3*T*U))/(T^2*U) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 - T + 4*T^2 + 2*U + 4*T*U))/(3*U))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] - ((8*I)*Pi*(-3 - 2*T + U)*G[{U^(-1)}, 1]*
    Log[T]*Log[U])/U + 
  ((4*(1 - 2*T - 3*T^2 - 2*T^3 - U + 7*T^2*U - 4*T^2*U^2 + T^3*U^2 + 
       T^2*U^3))/(T^2*U) - (8*LbL*Nf*(-6 + 2*T + 8*U + 3*U^2 - 3*T*U^2 - 
       6*U^3 + 4*T*U^3 + 4*U^4))/(3*U))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((8*LbL*Nf*(-3*T^2 + 5*T^3 + 3*T^4 - 9*T^5 + 4*T^6 - 6*T*U + 12*T^2*U + 
       6*T^3*U - 24*T^4*U + 12*T^5*U - 6*U^2 + 12*T*U^2 + 6*T^2*U^2 - 
       24*T^3*U^2 + 12*T^4*U^2 + 8*U^3 + 6*T*U^3 - 18*T^2*U^3 + 8*T^3*U^3 + 
       3*U^4 - 15*T*U^4 + 12*T^2*U^4 - 6*U^5 + 12*T*U^5 + 4*U^6))/
     (3*U*(T + U)^2) - (4*(-T^3 + 2*T^4 + 3*T^5 - 8*T^6 + 4*T^7 - 3*T^2*U + 
       8*T^3*U + 17*T^4*U - 42*T^5*U + 24*T^6*U - 4*T^7*U - 3*T*U^2 + 
       12*T^2*U^2 + 4*T^3*U^2 - 70*T^4*U^2 + 66*T^5*U^2 - 19*T^6*U^2 - U^3 + 
       8*T*U^3 + 10*T^2*U^3 - 58*T^3*U^3 + 76*T^4*U^3 - 38*T^5*U^3 + 
       T^6*U^3 + 2*U^4 - 5*T*U^4 - 34*T^2*U^4 + 60*T^3*U^4 - 40*T^4*U^4 + 
       4*T^5*U^4 - U^5 + 18*T^2*U^5 - 22*T^3*U^5 + 6*T^4*U^5 - 5*T^2*U^6 + 
       4*T^3*U^6 + T^2*U^7))/(T^2*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T]*Log[U] - (8*(-3 - 2*T + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U - 
  (8*(-3 - 2*T + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U + 
  (8*(-3 - 2*T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U + 
  (2*(-6 - 4*T + 5*U + 2*T*U)*Log[T]^2*Log[U])/(-1 + U) - 
  (4*(-3 - 2*T + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U + 
  (6 + (8*Nf)/3)*Log[\[Mu]\[Mu]] + (4*Pi^2*(2*T + U)*Log[\[Mu]\[Mu]])/
   (-1 + U) + Pi*((((-8*I)/3)*Nf*(2*T + U))/(-1 + U) - 
    ((2*I)*(2 + 6*T + U))/(-1 + U))*Log[\[Mu]\[Mu]] - 
  (8*Pi^2*(T + U)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]])/U + 
  Pi*(((12*I)*(T + U))/U + (((16*I)/3)*Nf*(T + U))/U)*G[{U^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((4*I)*Pi*(-2 + 2*T^2 + 2*U + 3*T*U + U^2)*
    G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/((-1 + U)*(T + U)) + 
  ((6*(-2 + 2*T^2 + 2*U + 3*T*U + U^2))/((-1 + U)*(T + U)) + 
    (8*Nf*(-2 + 2*T^2 + 2*U + 3*T*U + U^2))/(3*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((8*I)*Pi*(T + U)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/U + 
  ((12*(T + U))/U + (16*Nf*(T + U))/(3*U))*G[{U^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/U + ((-12*(T + U))/U - (16*Nf*(T + U))/(3*U))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(2*T + U)*Log[T]*Log[\[Mu]\[Mu]])/(-1 + U) + 
  ((-6*(2*T + U))/(-1 + U) - (8*Nf*(2*T + U))/(3*(-1 + U)))*Log[T]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*(T + U)*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]])/
   U + ((12*(T + U))/U + (16*Nf*(T + U))/(3*U))*G[{U^(-1)}, 1]*Log[T]*
   Log[\[Mu]\[Mu]] + 2*Log[\[Mu]\[Mu]]^2 - 
  ((2*I)*Pi*(2*T + U)*Log[\[Mu]\[Mu]]^2)/(-1 + U) + 
  ((4*I)*Pi*(T + U)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (2*(-2 + 2*T^2 + 2*U + 3*T*U + U^2)*G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + U)*(T + U)) + (4*(T + U)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/U - 
  (4*(T + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U - 
  (2*(2*T + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(-1 + U) + 
  (4*(T + U)*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/U + 
  ((24*LbL*Nf*(6 + 2*T - 11*U - 5*T*U + 8*U^2))/(-1 + U)^2 + 
    (4*(12 - 16*T - 25*U + 6*T*U + 17*U^2 + 2*T*U^2 + 2*T*U^3 + 2*U^4))/
     (-1 + U)^2)*Zeta[3] + ((-48*LbL*Nf*(-3 - T + 2*U))/U - 
    (8*(-3 + 5*T + 8*U))/U)*G[{U^(-1)}, 1]*Zeta[3], 
 (510 - 331*T - 331*U)/8 - (157*Pi^4*(-2 + T + U))/360 - 
  (19*Nf*(-430 + 251*T + 251*U))/162 + 
  Pi*(((-8*I)/3)*LbL*Nf*(-15 + T + U)*(T + U) - 
    (((3*I)/2)*(-30 + 69*T - 39*T^2 + 69*U - 82*T*U + 26*T^2*U - 39*U^2 + 
       26*T*U^2))/((-1 + T)*(-1 + U)) - 
    (((2*I)/27)*Nf*(-418 + 741*T - 323*T^2 + 741*U - 758*T*U + 170*T^2*U - 
       323*U^2 + 170*T*U^2))/((-1 + T)*(-1 + U))) + 
  Pi^3*(((16*I)/3)*LbL*Nf*(T + U) + 
    ((I/6)*(-18 + 77*T - 55*T^2 - 2*T^3 + 77*U - 102*T*U + 36*T^2*U + 
       2*T^3*U - 55*U^2 + 36*T*U^2 + 4*T^2*U^2 - 2*U^3 + 2*T*U^3))/
     ((-1 + T)*(-1 + U))) + 
  Pi^2*((Nf*(-182 + 297*T - 115*T^2 + 297*U - 340*T*U + 79*T^2*U - 115*U^2 + 
       79*T*U^2))/(27*(-1 + T)*(-1 + U)) + 
    (-136*T + 123*T^2 + 13*T^3 - 136*U + 126*T*U + 91*T^2*U - 57*T^3*U + 
      123*U^2 + 91*T*U^2 - 234*T^2*U^2 + 20*T^3*U^2 + 13*U^3 - 57*T*U^3 + 
      20*T^2*U^3)/(6*(-1 + T)*(-1 + U)*(T + U)) - 
    (4*LbL*Nf*(12*T^2 - 20*T^3 + 10*T^4 + 54*T*U - 45*T^2*U + 25*T^3*U + 
       12*U^2 - 45*T*U^2 + 30*T^2*U^2 - 20*U^3 + 25*T*U^3 + 10*U^4))/
     (9*(T + U))) + Pi^3*((((-8*I)/3)*LbL*Nf*(-2 + T)*U)/T - 
    ((I/3)*(-14*T + 7*T^2 - 25*U + 6*T*U))/T)*G[{T^(-1)}, 1] + 
  Pi^2*((8*Nf*(2*T - T^2 + U))/(9*T) + (-14 + 49*T - 66*T^2 + 41*T^3 - 
      10*T^4 + 35*U - 95*T*U + 105*T^2*U - 49*T^3*U + 4*T^4*U - U^2 + 
      18*T*U^2 - 9*T^2*U^2 + 4*T^3*U^2)/(3*(-1 + T)*T*U) - 
    (4*LbL*Nf*(-10*T^2 + 30*T^3 - 30*T^4 + 10*T^5 - 20*T*U + 45*T^2*U - 
       45*T^3*U + 20*T^4*U - 10*U^2 + 33*T*U^2 - 15*T^2*U^2 + 10*T^3*U^2))/
     (9*T*U))*G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(38*T - 57*T^2 + 19*T^3 + 19*U - 25*T*U - 3*T^2*U))/
     ((-1 + T)*T) + (I*(-4*T + 40*T^2 - 43*T^3 + 7*T^4 - 4*U + 25*T*U + 
       8*T^2*U - 42*T^3*U + 4*T^4*U + 9*U^2 + 3*T*U^2 - 25*T^2*U^2 + 
       4*T^3*U^2))/((-1 + T)*T*(T + U)) - 
    (((8*I)/3)*LbL*Nf*(12*T^2 - 10*T^3 - 4*T^4 + 2*T^5 - 9*T*U + 9*T^2*U - 
       11*T^3*U + 5*T^4*U - 15*U^2 + 18*T*U^2 - 15*T^2*U^2 + 6*T^3*U^2 + 
       5*U^3 - 10*T*U^3 + 5*T^2*U^3 - 2*U^4 + 2*T*U^4))/(T*(T + U)))*
   G[{T^(-1)}, 1] + Pi^3*((((-8*I)/3)*LbL*Nf*T*(-2 + U))/U - 
    ((I/3)*(-25*T - 14*U + 6*T*U + 7*U^2))/U)*G[{U^(-1)}, 1] + 
  Pi*((((-4*I)/9)*Nf*(-19*T - 38*U + 25*T*U + 57*U^2 + 3*T*U^2 - 19*U^3))/
     ((-1 + U)*U) + (I*(-4*T + 9*T^2 - 4*U + 25*T*U + 3*T^2*U + 40*U^2 + 
       8*T*U^2 - 25*T^2*U^2 - 43*U^3 - 42*T*U^3 + 4*T^2*U^3 + 7*U^4 + 
       4*T*U^4))/((-1 + U)*U*(T + U)) - 
    (((8*I)/3)*LbL*Nf*(-15*T^2 + 5*T^3 - 2*T^4 - 9*T*U + 18*T^2*U - 
       10*T^3*U + 2*T^4*U + 12*U^2 + 9*T*U^2 - 15*T^2*U^2 + 5*T^3*U^2 - 
       10*U^3 - 11*T*U^3 + 6*T^2*U^3 - 4*U^4 + 5*T*U^4 + 2*U^5))/(U*(T + U)))*
   G[{U^(-1)}, 1] + Pi^2*((8*Nf*(T + 2*U - U^2))/(9*U) + 
    (-14 + 35*T - T^2 + 49*U - 95*T*U + 18*T^2*U - 66*U^2 + 105*T*U^2 - 
      9*T^2*U^2 + 41*U^3 - 49*T*U^3 + 4*T^2*U^3 - 10*U^4 + 4*T*U^4)/
     (3*T*(-1 + U)*U) - (4*LbL*Nf*(-10*T^2 - 20*T*U + 33*T^2*U - 10*U^2 + 
       45*T*U^2 - 15*T^2*U^2 + 30*U^3 - 45*T*U^3 + 10*T^2*U^3 - 30*U^4 + 
       20*T*U^4 + 10*U^5))/(9*T*U))*G[{U^(-1)}, 1] + 
  Pi*((4*I)*(-1 + T + U) - (32*I)*LbL*Nf*(-1 + T + U))*G[{(T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(-15 + T + U)*(-1 + T + U))/3 + 
    (39*(-1 + T + U)*(4 - 3*T - 3*U + 2*T*U))/(2*(-1 + T)*(-1 + U)) + 
    (2*Nf*(-1 + T + U)*(140 - 89*T - 89*U + 38*T*U))/(9*(-1 + T)*(-1 + U)))*
   G[{(T + U)^(-1)}, 1] + 
  Pi^2*(-1/6*((-1 + T + U)*(-28*T^2 + 70*T^3 - 62*T^4 + 20*T^5 - 56*T*U + 
        210*T^2*U - 56*T^3*U - 5*T^4*U - 30*T^5*U - 28*U^2 + 210*T*U^2 - 
        108*T^2*U^2 + 5*T^3*U^2 - 26*T^4*U^2 + 10*T^5*U^2 + 70*U^3 - 
        56*T*U^3 + 5*T^2*U^3 - 112*T^3*U^3 + 30*T^4*U^3 - 62*U^4 - 5*T*U^4 - 
        26*T^2*U^4 + 30*T^3*U^4 + 20*U^5 - 30*T*U^5 + 10*T^2*U^5))/
      ((-1 + T)*T*(-1 + U)*U*(T + U)^2) + 
    (20*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 18*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (9*T*U*(T + U)^2))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((-8*LbL*Nf*(-2 + T)*U)/(3*T) - (-4*T^2 - 30*T*U + 11*T^2*U - 89*U^2 + 
      22*T*U^2)/(3*T*U))*G[{T^(-1), 0}, 1] + 
  ((4*Nf*(38*T - 57*T^2 + 19*T^3 + 19*U - 25*T*U - 3*T^2*U))/(9*(-1 + T)*T) + 
    (-4*T + 40*T^2 - 43*T^3 + 7*T^4 - 4*U + 25*T*U + 8*T^2*U - 42*T^3*U + 
      4*T^4*U + 9*U^2 + 3*T*U^2 - 25*T^2*U^2 + 4*T^3*U^2)/
     ((-1 + T)*T*(T + U)) - (8*LbL*Nf*(12*T^2 - 10*T^3 - 4*T^4 + 2*T^5 - 
       9*T*U + 9*T^2*U - 11*T^3*U + 5*T^4*U - 15*U^2 + 18*T*U^2 - 
       15*T^2*U^2 + 6*T^3*U^2 + 5*U^3 - 10*T*U^3 + 5*T^2*U^3 - 2*U^4 + 
       2*T*U^4))/(3*T*(T + U)))*G[{T^(-1), 0}, 1] + 
  Pi*(((-2*I)*(4 - 14*T + 20*T^2 - 14*T^3 + 4*T^4 - 14*U + 42*T*U - 
       31*T^2*U + 8*T^3*U - 5*T^4*U + 7*U^2 - 27*T*U^2 + 30*T^2*U^2 - 
       14*T^3*U^2 + T^4*U^2 + U^3 + 2*T^3*U^3 + 2*U^4 - 3*T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (((8*I)/3)*LbL*Nf*(-4*T^2 + 12*T^3 - 12*T^4 + 
       4*T^5 - 8*T*U + 42*T^2*U - 18*T^3*U + 8*T^4*U - 4*U^2 + 18*T*U^2 - 
       9*T^2*U^2 + 4*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 
       4*T*U^4 + 2*U^5))/(T*U))*G[{T^(-1), 0}, 1] + 
  (4*Pi^2*(-4*T + 2*T^2 + 3*U - T*U)*G[{T^(-1), T^(-1)}, 1])/(3*T) + 
  Pi*((((8*I)/3)*Nf*(2*T - T^2 + U))/T - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 
       2*T^2*U))/(T*U) + ((2*I)*(2 - 7*T + 6*T^2 + T^3 - 2*T^4 - 5*U - 
       7*T*U + 21*T^2*U - 11*T^3*U + 2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 
       2*T^3*U^2))/((-1 + T)*T*U))*G[{T^(-1), T^(-1)}, 1] + 
  (Pi^2*(-22*T + 11*T^2 - 61*U + 10*T*U)*G[{T^(-1), (T + U)^(-1)}, 1])/
   (3*T) + Pi*((-8*I)*LbL*Nf*U + 
    ((2*I)*(4 - 10*T + 6*T^2 - 10*U + 2*T^2*U + U^2 - 3*T*U^2))/(T*U))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((-4*Nf*(38*T - 57*T^2 + 19*T^3 + 19*U - 25*T*U - 3*T^2*U))/
     (9*(-1 + T)*T) - (-4*T + 40*T^2 - 43*T^3 + 7*T^4 - 4*U + 25*T*U + 
      8*T^2*U - 42*T^3*U + 4*T^4*U + 9*U^2 + 3*T*U^2 - 25*T^2*U^2 + 
      4*T^3*U^2)/((-1 + T)*T*(T + U)) + 
    (8*LbL*Nf*(12*T^2 - 10*T^3 - 4*T^4 + 2*T^5 - 9*T*U + 9*T^2*U - 11*T^3*U + 
       5*T^4*U - 15*U^2 + 18*T*U^2 - 15*T^2*U^2 + 6*T^3*U^2 + 5*U^3 - 
       10*T*U^3 + 5*T^2*U^3 - 2*U^4 + 2*T*U^4))/(3*T*(T + U)))*
   G[{T^(-1), (T + U)^(-1)}, 1] + Pi^2*((-8*LbL*Nf*T*(-2 + U))/(3*U) - 
    (-89*T^2 - 30*T*U + 22*T^2*U - 4*U^2 + 11*T*U^2)/(3*T*U))*
   G[{U^(-1), 0}, 1] + 
  ((-4*Nf*(-19*T - 38*U + 25*T*U + 57*U^2 + 3*T*U^2 - 19*U^3))/
     (9*(-1 + U)*U) + (-4*T + 9*T^2 - 4*U + 25*T*U + 3*T^2*U + 40*U^2 + 
      8*T*U^2 - 25*T^2*U^2 - 43*U^3 - 42*T*U^3 + 4*T^2*U^3 + 7*U^4 + 4*T*U^4)/
     ((-1 + U)*U*(T + U)) - (8*LbL*Nf*(-15*T^2 + 5*T^3 - 2*T^4 - 9*T*U + 
       18*T^2*U - 10*T^3*U + 2*T^4*U + 12*U^2 + 9*T*U^2 - 15*T^2*U^2 + 
       5*T^3*U^2 - 10*U^3 - 11*T*U^3 + 6*T^2*U^3 - 4*U^4 + 5*T*U^4 + 2*U^5))/
     (3*U*(T + U)))*G[{U^(-1), 0}, 1] + 
  Pi*(((-2*I)*(4 - 14*T + 7*T^2 + T^3 + 2*T^4 - 14*U + 42*T*U - 27*T^2*U - 
       3*T^4*U + 20*U^2 - 31*T*U^2 + 30*T^2*U^2 + T^4*U^2 - 14*U^3 + 
       8*T*U^3 - 14*T^2*U^3 + 2*T^3*U^3 + 4*U^4 - 5*T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (((8*I)/3)*LbL*Nf*(-4*T^2 + 6*T^3 - 6*T^4 + 
       2*T^5 - 8*T*U + 18*T^2*U - 9*T^3*U + 4*T^4*U - 4*U^2 + 42*T*U^2 - 
       9*T^2*U^2 + 2*T^3*U^2 + 12*U^3 - 18*T*U^3 + 4*T^2*U^3 - 12*U^4 + 
       8*T*U^4 + 4*U^5))/(T*U))*G[{U^(-1), 0}, 1] - 
  (4*Pi^2*(-3*T + 4*U + T*U - 2*U^2)*G[{U^(-1), U^(-1)}, 1])/(3*U) + 
  Pi*((((8*I)/3)*Nf*(T + 2*U - U^2))/U - 
    (((8*I)/3)*LbL*Nf*(-1 + U)*(T + U)*(2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 
       2*U^3))/(T*U) + ((2*I)*(2 - 5*T + T^2 - 7*U - 7*T*U - 6*T^2*U + 
       6*U^2 + 21*T*U^2 + 9*T^2*U^2 + U^3 - 11*T*U^3 + 2*T^2*U^3 - 2*U^4 + 
       2*T*U^4))/(T*(-1 + U)*U))*G[{U^(-1), U^(-1)}, 1] + 
  (Pi^2*(-61*T - 22*U + 10*T*U + 11*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/
   (3*U) + Pi*((-8*I)*LbL*Nf*T - 
    ((2*I)*(-4 + 10*T - T^2 + 10*U + 3*T^2*U - 6*U^2 - 2*T*U^2))/(T*U))*
   G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((4*Nf*(-19*T - 38*U + 25*T*U + 57*U^2 + 3*T*U^2 - 19*U^3))/
     (9*(-1 + U)*U) - (-4*T + 9*T^2 - 4*U + 25*T*U + 3*T^2*U + 40*U^2 + 
      8*T*U^2 - 25*T^2*U^2 - 43*U^3 - 42*T*U^3 + 4*T^2*U^3 + 7*U^4 + 4*T*U^4)/
     ((-1 + U)*U*(T + U)) + (8*LbL*Nf*(-15*T^2 + 5*T^3 - 2*T^4 - 9*T*U + 
       18*T^2*U - 10*T^3*U + 2*T^4*U + 12*U^2 + 9*T*U^2 - 15*T^2*U^2 + 
       5*T^3*U^2 - 10*U^3 - 11*T*U^3 + 6*T^2*U^3 - 4*U^4 + 5*T*U^4 + 2*U^5))/
     (3*U*(T + U)))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  (4*Pi^2*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*G[{(T + U)^(-1), 0}, 1])/
   (3*T*U) + ((-4*Nf*(-1 + T + U)*(8 - 5*T - 5*U + 2*T*U))/
     (3*(-1 + T)*(-1 + U)) - (-24*T - 5*T^2 + 29*T^3 - 24*U - 58*T*U + 
      137*T^2*U - 46*T^3*U - 5*U^2 + 137*T*U^2 - 140*T^2*U^2 + 8*T^3*U^2 + 
      29*U^3 - 46*T*U^3 + 8*T^2*U^3)/((-1 + T)*(-1 + U)*(T + U)) + 
    (16*LbL*Nf*(6*T - 9*T^2 - 5*T^3 + 2*T^4 + 6*U - 12*T*U - 12*T^2*U + 
       5*T^3*U - 9*U^2 - 12*T*U^2 + 6*T^2*U^2 - 5*U^3 + 5*T*U^3 + 2*U^4))/
     (3*(T + U)))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((2*I)*(4*T^2 - 14*T^3 + 20*T^4 - 14*T^5 + 4*T^6 + 8*T*U - 42*T^2*U + 
       56*T^3*U - 30*T^4*U + 13*T^5*U - 6*T^6*U + 4*U^2 - 42*T*U^2 + 
       96*T^2*U^2 - 68*T^3*U^2 + 32*T^4*U^2 - 16*T^5*U^2 + 2*T^6*U^2 - 
       14*U^3 + 56*T*U^3 - 68*T^2*U^3 + 70*T^3*U^3 - 42*T^4*U^3 + 8*T^5*U^3 + 
       20*U^4 - 30*T*U^4 + 32*T^2*U^4 - 42*T^3*U^4 + 12*T^4*U^4 - 14*U^5 + 
       13*T*U^5 - 16*T^2*U^5 + 8*T^3*U^5 + 4*U^6 - 6*T*U^6 + 2*T^2*U^6))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^2) - 
    (((16*I)/3)*LbL*Nf*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 27*T^4*U - 
       21*T^5*U + 8*T^6*U - 18*T^2*U^2 + 57*T^3*U^2 - 30*T^4*U^2 + 
       12*T^5*U^2 - 8*T*U^3 + 57*T^2*U^3 - 30*T^3*U^3 + 10*T^4*U^3 - 2*U^4 + 
       27*T*U^4 - 30*T^2*U^4 + 10*T^3*U^4 + 6*U^5 - 21*T*U^5 + 12*T^2*U^5 - 
       6*U^6 + 8*T*U^6 + 2*U^7))/(T*U*(T + U)^2))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((-2*I)*(-1 + T + U)*(-2*T^2 + 3*T^3 + 2*T^4 - 4*T*U + 11*T^2*U - 
       9*T^3*U - 3*T^4*U - 2*U^2 + 13*T*U^2 - 24*T^2*U^2 - 6*T^3*U^2 + 
       T^4*U^2 + 5*U^3 - 25*T*U^3 - 5*T^2*U^3 + 3*T^3*U^3 + 8*T*U^4 + 
       3*T^2*U^4 - 2*U^5 + T*U^5))/(T*(-1 + U)*U*(T + U)^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 20*T^3*U - 
       11*T^4*U + 6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(T*U*(T + U)^2))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(-1 + T + U)*(-2*T^2 + 5*T^3 - 2*T^5 - 4*T*U + 13*T^2*U - 
       25*T^3*U + 8*T^4*U + T^5*U - 2*U^2 + 11*T*U^2 - 24*T^2*U^2 - 
       5*T^3*U^2 + 3*T^4*U^2 + 3*U^3 - 9*T*U^3 - 6*T^2*U^3 + 3*T^3*U^3 + 
       2*U^4 - 3*T*U^4 + T^2*U^4))/((-1 + T)*T*U*(T + U)^2) + 
    (((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 
       11*T^4*U + 6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 20*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(T*U*(T + U)^2))*G[{(T + U)^(-1), U^(-1)}, 1] + 
  ((4*I)*Pi*(-1 + T + U)*(2 - 5*T + 3*T^2 - 5*U + 2*T*U + 3*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T*(-1 + U)*U) + 
  ((-16*LbL*Nf*(-2 + T + U)*(-1 + T + U))/3 - (2*(-2 + T + U)*(-1 + T + U))/
     ((-1 + T)*(-1 + U)))*G[{(T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((12*I)*Pi*(-5 + T)*U*G[{T^(-1), 0, 0}, 1])/T + 
  ((8*Nf*(2*T - T^2 + U))/(3*T) + 
    (4*(2 - 5*T + 5*T^2 - 2*T^3 - 7*U + 11*T*U + 11*T^2*U + 2*T^3*U + 2*U^2 - 
       6*T*U^2 + 3*T^2*U^2 + U^3 - T*U^3 - T^2*U^3 + 2*U^4 - T*U^4))/
     (T*(-1 + U)*U) + (16*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 
       33*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 12*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{T^(-1), 0, 0}, 1] + 
  ((4*I)*Pi*(-2*T^2 - 8*T*U + 2*T^2*U + 3*U^2 + T*U^2)*
    G[{T^(-1), 0, T^(-1)}, 1])/(T*U) + 
  Pi*(((48*I)*U)/T + ((32*I)*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), 0, U^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*(-2 + T)*U)/T - 
    ((4*I)*(-2*T^2 - 8*T*U + 2*T^2*U - U^2 + 3*T*U^2))/(T*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((2*(2 - 7*T + 10*T^2 - 7*T^3 + 2*T^4 - 7*U + 18*T*U + 2*T^2*U - 10*T^3*U - 
       3*T^4*U + 2*U^2 - 4*T*U^2 + T^2*U^2 - 3*T^3*U^2 + T^4*U^2 + U^3 - 
       6*T*U^3 + 6*T^2*U^3 + 2*T^3*U^3 + 2*U^4 - 3*T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) - (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 
       4*T*U + 33*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 12*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(2*T^2 + 4*T*U + 5*U^2 - 3*T*U^2)*G[{T^(-1), T^(-1), 0}, 1])/
   (T*U) + ((8*Nf*(2*T - T^2 + U))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/
     (3*T*U) + (2*(2 - 7*T + 6*T^2 + T^3 - 2*T^4 - 5*U - 7*T*U + 21*T^2*U - 
       11*T^3*U + 2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/
     ((-1 + T)*T*U))*G[{T^(-1), T^(-1), 0}, 1] + 
  ((4*I)*Pi*(-4*T + 2*T^2 + 3*U - T*U)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-8*Nf*(2*T - T^2 + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/(3*T*U) - 
    (2*(2 - 7*T + 6*T^2 + T^3 - 2*T^4 - 5*U - 7*T*U + 21*T^2*U - 11*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-2*T^2 - 6*T*U + T^2*U - 11*U^2 + 4*T*U^2)*
    G[{T^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((8*Nf*(-2*T + T^2 - U))/(3*T) - 
    (8*LbL*Nf*(24*T^2 + 9*T*U - 3*T^2*U + 6*U^2 - 9*T*U^2 + 2*T^2*U^2 - 
       6*U^3 + 4*T*U^3 + 2*U^4))/(3*T) - 
    (2*(-4 + 14*T - 16*T^2 + 6*T^3 + 14*U - 18*T*U - 17*T^2*U + 22*T^3*U - 
       T^4*U - 8*U^2 + 3*T*U^2 + 11*T^2*U^2 - 10*T^3*U^2 + T^4*U^2 + 
       3*T^2*U^3 - 2*U^4 + 3*T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U))*
   G[{T^(-1), (T + U)^(-1), 0}, 1] - 
  ((4*I)*Pi*(-2*T + T^2 + 4*U - T*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/
   T + Pi*(((-24*I)*U)/T - ((16*I)*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
  ((8*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  ((-8*LbL*Nf*(-1 + T)*(T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/
     (3*T*U) - (2*(2 - 5*T + T^2 + 2*T^3 - 5*U - 12*T*U + 13*T^2*U + U^2 + 
       3*T*U^2))/(T*U))*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((12*I)*Pi*T*(-5 + U)*G[{U^(-1), 0, 0}, 1])/U + 
  ((8*Nf*(T + 2*U - U^2))/(3*U) - 
    (4*(-2 + 7*T - 2*T^2 - T^3 - 2*T^4 + 5*U - 11*T*U + 6*T^2*U + T^3*U + 
       T^4*U - 5*U^2 - 11*T*U^2 - 3*T^2*U^2 + T^3*U^2 + 2*U^3 - 2*T*U^3))/
     ((-1 + T)*T*U) + (16*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 
       12*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 33*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{U^(-1), 0, 0}, 1] + 
  Pi*(((48*I)*T)/U + ((32*I)*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1)}, 1] + 
  ((4*I)*Pi*(3*T^2 - 8*T*U + T^2*U - 2*U^2 + 2*T*U^2)*
    G[{U^(-1), 0, U^(-1)}, 1])/(T*U) + 
  Pi*(((-16*I)*LbL*Nf*T*(-2 + U))/U - 
    ((4*I)*(-T^2 - 8*T*U + 3*T^2*U - 2*U^2 + 2*T*U^2))/(T*U))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((2*(2 - 7*T + 2*T^2 + T^3 + 2*T^4 - 7*U + 18*T*U - 4*T^2*U - 6*T^3*U - 
       3*T^4*U + 10*U^2 + 2*T*U^2 + T^2*U^2 + 6*T^3*U^2 + T^4*U^2 - 7*U^3 - 
       10*T*U^3 - 3*T^2*U^3 + 2*T^3*U^3 + 2*U^4 - 3*T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) - (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 
       4*T*U + 12*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 33*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(-5*T^2 - 4*T*U + 3*T^2*U - 2*U^2)*G[{U^(-1), U^(-1), 0}, 1])/
   (T*U) + ((8*Nf*(T + 2*U - U^2))/(3*U) - 
    (8*LbL*Nf*(-1 + U)*(T + U)*(2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 2*U^3))/
     (3*T*U) + (2*(2 - 5*T + T^2 - 7*U - 7*T*U - 6*T^2*U + 6*U^2 + 21*T*U^2 + 
       9*T^2*U^2 + U^3 - 11*T*U^3 + 2*T^2*U^3 - 2*U^4 + 2*T*U^4))/
     (T*(-1 + U)*U))*G[{U^(-1), U^(-1), 0}, 1] - 
  ((4*I)*Pi*(-3*T + 4*U + T*U - 2*U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1])/U + 
  ((-8*Nf*(T + 2*U - U^2))/(3*U) + (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 2*U^3))/(3*T*U) - 
    (2*(2 - 5*T + T^2 - 7*U - 7*T*U - 6*T^2*U + 6*U^2 + 21*T*U^2 + 
       9*T^2*U^2 + U^3 - 11*T*U^3 + 2*T^2*U^3 - 2*U^4 + 2*T*U^4))/
     (T*(-1 + U)*U))*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-11*T^2 - 6*T*U + 4*T^2*U - 2*U^2 + T*U^2)*
    G[{U^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((-8*Nf*(T + 2*U - U^2))/(3*U) - 
    (8*LbL*Nf*(6*T^2 - 6*T^3 + 2*T^4 + 9*T*U - 9*T^2*U + 4*T^3*U + 24*U^2 - 
       3*T*U^2 + 2*T^2*U^2))/(3*U) + 
    (2*(4 - 14*T + 8*T^2 + 2*T^4 - 14*U + 18*T*U - 3*T^2*U - 3*T^4*U + 
       16*U^2 + 17*T*U^2 - 11*T^2*U^2 - 3*T^3*U^2 + T^4*U^2 - 6*U^3 - 
       22*T*U^3 + 10*T^2*U^3 + T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U))*
   G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  Pi*(((-24*I)*T)/U - ((16*I)*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(-4*T + 2*U + T*U - U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/
   U - ((8*I)*Pi*(T + 2*U - U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   U + ((-8*LbL*Nf*(-1 + U)*(T + U)*(2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 
       2*U^3))/(3*T*U) - (2*(2 - 5*T + T^2 - 5*U - 12*T*U + 3*T^2*U + U^2 + 
       13*T*U^2 + 2*U^3))/(T*U))*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((2*(4*T^2 - 14*T^3 + 20*T^4 - 14*T^5 + 4*T^6 + 8*T*U - 42*T^2*U + 
       56*T^3*U + 8*T^4*U - 27*T^5*U - 6*T^6*U + 4*U^2 - 42*T*U^2 + 
       96*T^2*U^2 + 46*T^3*U^2 - 82*T^4*U^2 + 3*T^5*U^2 + 2*T^6*U^2 - 
       14*U^3 + 56*T*U^3 + 46*T^2*U^3 - 78*T^3*U^3 + 15*T^4*U^3 + 8*T^5*U^3 + 
       20*U^4 + 8*T*U^4 - 82*T^2*U^4 + 15*T^3*U^4 + 12*T^4*U^4 - 14*U^5 - 
       27*T*U^5 + 3*T^2*U^5 + 8*T^3*U^5 + 4*U^6 - 6*T*U^6 + 2*T^2*U^6))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^2) - 
    (16*LbL*Nf*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 39*T^4*U - 
       21*T^5*U + 8*T^6*U - 18*T^2*U^2 + 93*T^3*U^2 - 30*T^4*U^2 + 
       12*T^5*U^2 - 8*T*U^3 + 93*T^2*U^3 - 30*T^3*U^3 + 10*T^4*U^3 - 2*U^4 + 
       39*T*U^4 - 30*T^2*U^4 + 10*T^3*U^4 + 6*U^5 - 21*T*U^5 + 12*T^2*U^5 - 
       6*U^6 + 8*T*U^6 + 2*U^7))/(3*T*U*(T + U)^2))*
   G[{(T + U)^(-1), 0, 0}, 1] - 
  ((4*I)*Pi*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1])/(T*U) - 
  ((4*I)*Pi*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1])/(T*U) + 
  ((8*I)*Pi*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  ((8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 24*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2) - (2*(2*T^2 - 7*T^3 + 10*T^4 - 7*T^5 + 2*T^6 + 4*T*U - 
       21*T^2*U + 12*T^3*U + 11*T^4*U - 2*T^5*U - 4*T^6*U + 2*U^2 - 
       21*T*U^2 + 28*T^2*U^2 + 20*T^3*U^2 - 38*T^4*U^2 + 4*T^5*U^2 + 
       2*T^6*U^2 - 7*U^3 + 12*T*U^3 + 20*T^2*U^3 - 44*T^3*U^3 + 8*T^4*U^3 + 
       8*T^5*U^3 + 10*U^4 + 11*T*U^4 - 38*T^2*U^4 + 8*T^3*U^4 + 12*T^4*U^4 - 
       7*U^5 - 2*T*U^5 + 4*T^2*U^5 + 8*T^3*U^5 + 2*U^6 - 4*T*U^6 + 
       2*T^2*U^6))/((-1 + T)*T*(-1 + U)*U*(T + U)^2))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), 0}, 1])/(T*U) + 
  ((-2*(-1 + T + U)*(-2*T^2 + 3*T^3 + 2*T^4 - 4*T*U + 11*T^2*U - 9*T^3*U - 
       3*T^4*U - 2*U^2 + 13*T*U^2 - 24*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 + 
       5*U^3 - 25*T*U^3 - 5*T^2*U^3 + 3*T^3*U^3 + 8*T*U^4 + 3*T^2*U^4 - 
       2*U^5 + T*U^5))/(T*(-1 + U)*U*(T + U)^2) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 20*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((2*(-1 + T + U)*(-2*T^2 + 3*T^3 + 2*T^4 - 4*T*U + 11*T^2*U - 9*T^3*U - 
       3*T^4*U - 2*U^2 + 13*T*U^2 - 24*T^2*U^2 - 6*T^3*U^2 + T^4*U^2 + 
       5*U^3 - 25*T*U^3 - 5*T^2*U^3 + 3*T^3*U^3 + 8*T*U^4 + 3*T^2*U^4 - 
       2*U^5 + T*U^5))/(T*(-1 + U)*U*(T + U)^2) - 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 20*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), U^(-1), 0}, 1])/(T*U) + 
  ((-2*(-1 + T + U)*(-2*T^2 + 5*T^3 - 2*T^5 - 4*T*U + 13*T^2*U - 25*T^3*U + 
       8*T^4*U + T^5*U - 2*U^2 + 11*T*U^2 - 24*T^2*U^2 - 5*T^3*U^2 + 
       3*T^4*U^2 + 3*U^3 - 9*T*U^3 - 6*T^2*U^3 + 3*T^3*U^3 + 2*U^4 - 
       3*T*U^4 + T^2*U^4))/((-1 + T)*T*U*(T + U)^2) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 20*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(3*T*U*(T + U)^2))*G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((2*(-1 + T + U)*(-2*T^2 + 5*T^3 - 2*T^5 - 4*T*U + 13*T^2*U - 25*T^3*U + 
       8*T^4*U + T^5*U - 2*U^2 + 11*T*U^2 - 24*T^2*U^2 - 5*T^3*U^2 + 
       3*T^4*U^2 + 3*U^3 - 9*T*U^3 - 6*T^2*U^3 + 3*T^3*U^3 + 2*U^4 - 
       3*T*U^4 + T^2*U^4))/((-1 + T)*T*U*(T + U)^2) - 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 20*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(3*T*U*(T + U)^2))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (4*(2 - 5*T + 3*T^2 - 5*U + T^2*U + 3*U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((8*LbL*Nf*(-1 + T + U)*(T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U + T*U - 4*U^2 + 
       2*U^3))/(3*T*U) + (2*(-1 + T + U)*(-2 + 5*T - T^2 - 2*T^3 + 5*U + 
       10*T*U - 14*T^2*U + 2*T^3*U - U^2 - 14*T*U^2 + 12*T^2*U^2 - 2*U^3 + 
       2*T*U^3))/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  (12*(-5 + T)*U*G[{T^(-1), 0, 0, 0}, 1])/T + 
  ((16*LbL*Nf*(-2 + T)*U)/T + (4*(-2*T + T^2 + 15*U - 2*T*U))/T)*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  (4*(-2*T^2 - 8*T*U + 2*T^2*U + 3*U^2 + T*U^2)*G[{T^(-1), 0, T^(-1), 0}, 1])/
   (T*U) - (4*(-2*T^2 - 8*T*U + 2*T^2*U + 3*U^2 + T*U^2)*
    G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  ((48*U)/T + (32*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, U^(-1), 0}, 1] + 
  ((-48*U)/T - (32*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 
    1] + ((-16*LbL*Nf*(-2 + T)*U)/T - (4*(-2 + U)*(T + 3*U))/U)*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-4*T^2 - 12*T*U + 2*T^2*U - 7*U^2 + 5*T*U^2)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T*U) + 
  (4*(2*T^2 + 4*T*U + 5*U^2 - 3*T*U^2)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 
     1])/(T*U) + (4*(-4*T + 2*T^2 + 3*U - T*U)*G[{T^(-1), T^(-1), T^(-1), 0}, 
     1])/T - (4*(-4*T + 2*T^2 + 3*U - T*U)*
    G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/T - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-2*T^2 - 6*T*U + T^2*U - 6*U^2 + 3*T*U^2)*
    G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (8*(T^2 + 2*T*U + 5*U^2 - 2*T*U^2)*G[{T^(-1), (T + U)^(-1), 0, 
      (T + U)^(-1)}, 1])/(T*U) - 
  (4*(-2*T + T^2 + 4*U - T*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T + 
  (4*(-2*T + T^2 + 4*U - T*U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 
     1])/T + ((-24*U)/T - (16*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((24*U)/T + (16*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/T + (12*T*(-5 + U)*G[{U^(-1), 0, 0, 0}, 1])/U + 
  ((16*LbL*Nf*T*(-2 + U))/U - (4*(-15*T + 2*U + 2*T*U - U^2))/U)*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + ((48*T)/U + (32*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1), 0}, 1] + ((-48*T)/U - (32*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (4*(3*T^2 - 8*T*U + T^2*U - 2*U^2 + 2*T*U^2)*G[{U^(-1), 0, U^(-1), 0}, 1])/
   (T*U) - (4*(3*T^2 - 8*T*U + T^2*U - 2*U^2 + 2*T*U^2)*
    G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  ((-16*LbL*Nf*T*(-2 + U))/U - (4*(-2 + T)*(3*T + U))/T)*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-7*T^2 - 12*T*U + 5*T^2*U - 4*U^2 + 2*T*U^2)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T*U) - 
  (4*(-5*T^2 - 4*T*U + 3*T^2*U - 2*U^2)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 
     1])/(T*U) - (4*(-3*T + 4*U + T*U - 2*U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 
     1])/U + (4*(-3*T + 4*U + T*U - 2*U^2)*
    G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/U - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-6*T^2 - 6*T*U + 3*T^2*U - 2*U^2 + T*U^2)*
    G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) + 
  (8*(-5*T^2 - 2*T*U + 2*T^2*U - U^2)*G[{U^(-1), (T + U)^(-1), 0, 
      (T + U)^(-1)}, 1])/(T*U) + ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1] + 
  ((24*T)/U + (16*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  (4*(-4*T + 2*U + T*U - U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U - 
  (4*(-4*T + 2*U + T*U - U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 
     1])/U + (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(T + 2*U - U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/U - (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T*U) + 
  (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*G[{(T + U)^(-1), 0, U^(-1), 0}, 
     1])/(T*U) + (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (8*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*G[{(T + U)^(-1), T^(-1), 0, 0}, 
     1])/(T*U) + (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*G[{(T + U)^(-1), U^(-1), 0, 0}, 
     1])/(T*U) + (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (16*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) - 
  (8*(-T^2 - 4*T*U + T^2*U - U^2 + T*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((-8*LbL*Nf*T*(-15 + T + U))/3 - (3*T*(-22 + 9*U))/(2*(-1 + U)) + 
    (2*Nf*(38*T - 6*U + 13*T*U + 6*U^2))/(9*(-1 + U)))*Log[T] + 
  Pi^2*((16*LbL*Nf*U)/3 + (114*T - 110*T^2 - 2*T^3 + 56*U - 117*T*U + 
      57*T^2*U + 2*T^3*U - 56*U^2 + 54*T*U^2 + 2*T^2*U^2)/
     (6*(-1 + T)*(-1 + U)))*Log[T] + 
  Pi*(((-2*I)*(2*T + 10*T^2 - 12*T^3 + 2*U + 27*T*U - 32*T^2*U + 2*T^3*U + 
       5*U^2 - 8*T*U^2 + 2*T^2*U^2))/((-1 + T)*(T + U)) + 
    (((8*I)/3)*LbL*Nf*(-2 + T + U)*(2*T^3 - 3*T*U + 3*T^2*U + 3*T*U^2 + 
       2*U^3))/(T + U))*Log[T] + Pi^2*((-8*LbL*Nf*(-2 + T)*U)/(3*T) - 
    (4*(-7 + 2*T)*U)/(3*T))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*(((-2*I)*(2 - 5*T + 5*T^2 - 2*T^3 - 5*U + 6*T*U - 6*T^2*U + T^3*U - 
       3*U^2 + 4*T*U^2 + T^2*U^2))/(T*U) + 
    (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 
       9*T^3*U + 4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(T*U))*
   G[{T^(-1)}, 1]*Log[T] - (Pi^2*(-57*T - 14*U + 10*T*U + 7*U^2)*
    G[{U^(-1)}, 1]*Log[T])/(3*U) + 
  Pi*(((-2*I)*(-2 + 5*T + 7*U - 17*T*U + 8*T^2*U - 10*U^2 + 21*T*U^2 - 
       3*T^2*U^2 + 7*U^3 - 10*T*U^3 + T^2*U^3 - 2*U^4 + T*U^4))/
     (T*(-1 + U)*U) + (((8*I)/3)*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 
       9*T*U^2 - 3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 
       2*U^5))/(T*U))*G[{U^(-1)}, 1]*Log[T] + 
  ((-4*Nf*(-19*T - 38*U + 25*T*U + 57*U^2 + 3*T*U^2 - 19*U^3))/
     (9*(-1 + U)*U) + (-4*T + 9*T^2 - 4*U + 25*T*U + 3*T^2*U + 40*U^2 + 
      8*T*U^2 - 25*T^2*U^2 - 43*U^3 - 42*T*U^3 + 4*T^2*U^3 + 7*U^4 + 4*T*U^4)/
     ((-1 + U)*U*(T + U)) - (8*LbL*Nf*(-15*T^2 + 5*T^3 - 2*T^4 - 9*T*U + 
       18*T^2*U - 10*T^3*U + 2*T^4*U + 12*U^2 + 9*T*U^2 - 15*T^2*U^2 + 
       5*T^3*U^2 - 10*U^3 - 11*T*U^3 + 6*T^2*U^3 - 4*U^4 + 5*T*U^4 + 2*U^5))/
     (3*U*(T + U)))*G[{U^(-1)}, 1]*Log[T] + 
  (-(((-1 + T + U)*(10 - 12*T + U + T*U))/((-1 + T)*(-1 + U))) + 
    (4*Nf*(-1 + T + U)*(2*T + 6*U + T*U - 3*U^2))/(3*(-1 + U)*(T + U)) - 
    (16*LbL*Nf*(-1 + T + U)*(T^2 + 6*U - U^2))/(3*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*(((2*I)*(-1 + T + U)*(-2*T^2 + 5*T^3 - 5*T^4 + 2*T^5 - 4*T*U + 
       15*T^2*U - 8*T^3*U + 3*T^4*U - 3*T^5*U - 2*U^2 + 15*T*U^2 - 
       18*T^2*U^2 + 11*T^3*U^2 - 4*T^4*U^2 + T^5*U^2 + 5*U^3 - 8*T*U^3 + 
       11*T^2*U^3 - 14*T^3*U^3 + 3*T^4*U^3 - 5*U^4 + 3*T*U^4 - 4*T^2*U^4 + 
       3*T^3*U^4 + 2*U^5 - 3*T*U^5 + T^2*U^5))/((-1 + T)*T*(-1 + U)*U*
      (T + U)^2) - (((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 
       8*T^3*U - 11*T^4*U + 6*T^5*U + 18*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 
       8*T*U^3 - 13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 
       4*U^5 + 6*T*U^5 + 2*U^6))/(T*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[T] + ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[T])/T + 
  ((-2*(2 - 5*T + 5*T^2 - 2*T^3 - 5*U + 6*T*U - 6*T^2*U + T^3*U - 3*U^2 + 
       4*T*U^2 + T^2*U^2))/(T*U) + 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 9*T^3*U + 
       4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1), 0}, 1]*Log[T] + ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), T^(-1)}, 1]*
    Log[T])/T - ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  ((2*(2 - 5*T + 5*T^2 - 2*T^3 - 5*U + 6*T*U - 6*T^2*U + T^3*U - 3*U^2 + 
       4*T*U^2 + T^2*U^2))/(T*U) - 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 9*T^3*U + 
       4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((8*I)*Pi*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T])/U + 
  ((8*Nf*(T + 2*U - U^2))/(3*U) - 
    (2*(2 - 7*T + 2*T^2 + T^3 + 2*T^4 - 7*U + 18*T*U - 14*T^2*U + 4*T^3*U - 
       3*T^4*U + 10*U^2 + 12*T^2*U^2 - 3*T^3*U^2 + T^4*U^2 - 7*U^3 - 
       9*T*U^3 - 3*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 
       4*T*U + 12*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 33*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*(T + 2*U - U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T])/U + 
  ((8*Nf*(T + 2*U - U^2))/(3*U) - (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 2*U^3))/(3*T*U) + 
    (2*(2 - 5*T + T^2 - 7*U - 7*T*U - 6*T^2*U + 6*U^2 + 21*T*U^2 + 
       9*T^2*U^2 + U^3 - 11*T*U^3 + 2*T^2*U^3 - 2*U^4 + 2*T*U^4))/
     (T*(-1 + U)*U))*G[{U^(-1), U^(-1)}, 1]*Log[T] - 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  ((-8*Nf*(T + 2*U - U^2))/(3*U) + (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T + 2*U - T*U - 4*U^2 + 2*T*U^2 + 2*U^3))/(3*T*U) - 
    (2*(-2 + 5*T - T^2 + 5*U + 12*T*U + 7*T^2*U - U^2 - 11*T*U^2 + T^2*U^2 - 
       2*U^3 + T*U^3))/(T*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((2*(-2*T^2 + 7*T^3 - 10*T^4 + 7*T^5 - 2*T^6 - 4*T*U + 19*T^2*U - 
       21*T^3*U + 14*T^4*U - 9*T^5*U + 2*T^6*U - 2*U^2 + 17*T*U^2 - 
       29*T^2*U^2 + 22*T^3*U^2 - 21*T^4*U^2 + 6*T^5*U^2 + 5*U^3 - 11*T*U^3 - 
       4*T^2*U^3 - 13*T^3*U^3 + 6*T^4*U^3 - 5*U^4 - 5*T*U^4 - T^2*U^4 + 
       2*T^3*U^4 + 2*U^5 - 2*T*U^5))/((-1 + T)*T*U*(T + U)^2) - 
    (8*LbL*Nf*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 21*T^4*U - 
       21*T^5*U + 8*T^6*U - 18*T^2*U^2 + 51*T^3*U^2 - 30*T^4*U^2 + 
       12*T^5*U^2 - 8*T*U^3 + 63*T^2*U^3 - 30*T^3*U^3 + 10*T^4*U^3 - 2*U^4 + 
       33*T*U^4 - 30*T^2*U^4 + 10*T^3*U^4 + 6*U^5 - 21*T*U^5 + 12*T^2*U^5 - 
       6*U^6 + 8*T*U^6 + 2*U^7))/(3*T*U*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*
   Log[T] + ((-2*(-1 + T + U)*(-2*T^2 + 5*T^3 - 2*T^5 - 4*T*U + 13*T^2*U - 
       25*T^3*U + 8*T^4*U + T^5*U - 2*U^2 + 11*T*U^2 - 24*T^2*U^2 - 
       5*T^3*U^2 + 3*T^4*U^2 + 3*U^3 - 9*T*U^3 - 6*T^2*U^3 + 3*T^3*U^3 + 
       2*U^4 - 3*T*U^4 + T^2*U^4))/((-1 + T)*T*U*(T + U)^2) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 20*T*U^3 - 
       13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 
       6*T*U^5 + 2*U^6))/(3*T*U*(T + U)^2))*G[{(T + U)^(-1), U^(-1)}, 1]*
   Log[T] + ((8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 8*T*U - 
       11*T^2*U + 6*T^3*U + 2*U^2 - 11*T*U^2 + 8*T^2*U^2 - 4*U^3 + 6*T*U^3 + 
       2*U^4))/(3*T*U*(T + U)) + 
    (2*(-1 + T + U)*(2*T - 5*T^2 + 5*T^3 - 2*T^4 + 2*U - 10*T*U + 15*T^2*U - 
       12*T^3*U + 2*T^4*U - 5*U^2 - 5*T*U^2 + 10*T^3*U^2 + U^3 + 12*T*U^3 - 
       10*T^2*U^3 + 2*U^4 - 2*T*U^4))/((-1 + T)*T*(-1 + U)*U*(T + U)))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  (4*(-5 + T)*U*G[{T^(-1), 0, 0}, 1]*Log[T])/T + 
  ((48*U)/T + (32*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((-24*U)/T - (16*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
   Log[T] + (4*(-5 + T)*U*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T - 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T - 
  (4*(-5 + T)*U*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  ((-24*U)/T - (16*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*
   Log[T] + (8*T*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U + 
  (4*(3*T^2 - 8*T*U + T^2*U - 2*U^2 + 2*T*U^2)*G[{U^(-1), 0, U^(-1)}, 1]*
    Log[T])/(T*U) - (4*(-7*T^2 - 8*T*U + 3*T^2*U - 2*U^2 + 2*T*U^2)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T*U) + 
  (8*(-2*T + T^2 - U)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/T - 
  (4*(-3*T + 4*U + T*U - 2*U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/U + 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (4*(-6*T^2 - 6*T*U + 3*T^2*U - 2*U^2 + T*U^2)*G[{U^(-1), (T + U)^(-1), 0}, 
     1]*Log[T])/(T*U) + (4*(-4*T + 2*U + T*U - U^2)*
    G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/U - 
  (8*(T + 2*U - U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*
    Log[T])/(T*U) + (8*(-2*T + T^2 - U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[T])/T - (4*(-T^2 - 6*T*U + 2*T^2*U - 2*U^2 + T*U^2)*
    G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T*U) + 
  (8*(-2*T + T^2 - U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T - 
  (I*Pi*T*(-10 + 7*U)*Log[T]^2)/(-1 + U) + 
  ((-2*Nf*T*(2 + U))/(3*(-1 + U)) + (T*(-20 + 9*U))/(2*(-1 + U)))*Log[T]^2 + 
  ((2*I)*Pi*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2)/U + 
  ((6*T*(-2 + U))/(-1 + U) + (4*Nf*(T + 2*U - U^2))/(3*U))*G[{U^(-1)}, 1]*
   Log[T]^2 + (2*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/U - 
  (2*(-7*T - 4*U + T*U + 2*U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/U + 
  ((-3*(-22 + 9*T)*U)/(2*(-1 + T)) - (8*LbL*Nf*U*(-15 + T + U))/3 + 
    (2*Nf*(-6*T + 6*T^2 + 38*U + 13*T*U))/(9*(-1 + T)))*Log[U] + 
  Pi*((((8*I)/3)*LbL*Nf*(-2 + T + U)*(2*T^3 - 3*T*U + 3*T^2*U + 3*T*U^2 + 
       2*U^3))/(T + U) - ((2*I)*(2*T + 5*T^2 + 2*U + 27*T*U - 8*T^2*U + 
       10*U^2 - 32*T*U^2 + 2*T^2*U^2 - 12*U^3 + 2*T*U^3))/((-1 + U)*(T + U)))*
   Log[U] + Pi^2*((16*LbL*Nf*T)/3 + (56*T - 56*T^2 + 114*U - 117*T*U + 
      54*T^2*U - 110*U^2 + 57*T*U^2 + 2*T^2*U^2 - 2*U^3 + 2*T*U^3)/
     (6*(-1 + T)*(-1 + U)))*Log[U] - 
  (Pi^2*(-14*T + 7*T^2 - 57*U + 10*T*U)*G[{T^(-1)}, 1]*Log[U])/(3*T) + 
  Pi*(((-2*I)*(-2 + 7*T - 10*T^2 + 7*T^3 - 2*T^4 + 5*U - 17*T*U + 21*T^2*U - 
       10*T^3*U + T^4*U + 8*T*U^2 - 3*T^2*U^2 + T^3*U^2))/((-1 + T)*T*U) + 
    (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 
       9*T^3*U + 4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(T*U))*
   G[{T^(-1)}, 1]*Log[U] + 
  ((4*Nf*(38*T - 57*T^2 + 19*T^3 + 19*U - 25*T*U - 3*T^2*U))/(9*(-1 + T)*T) + 
    (-4*T + 40*T^2 - 43*T^3 + 7*T^4 - 4*U + 25*T*U + 8*T^2*U - 42*T^3*U + 
      4*T^4*U + 9*U^2 + 3*T*U^2 - 25*T^2*U^2 + 4*T^3*U^2)/
     ((-1 + T)*T*(T + U)) - (8*LbL*Nf*(12*T^2 - 10*T^3 - 4*T^4 + 2*T^5 - 
       9*T*U + 9*T^2*U - 11*T^3*U + 5*T^4*U - 15*U^2 + 18*T*U^2 - 
       15*T^2*U^2 + 6*T^3*U^2 + 5*U^3 - 10*T*U^3 + 5*T^2*U^3 - 2*U^4 + 
       2*T*U^4))/(3*T*(T + U)))*G[{T^(-1)}, 1]*Log[U] + 
  Pi^2*((-8*LbL*Nf*T*(-2 + U))/(3*U) - (4*T*(-7 + 2*U))/(3*U))*G[{U^(-1)}, 1]*
   Log[U] + Pi*(((-2*I)*(2 - 5*T - 3*T^2 - 5*U + 6*T*U + 4*T^2*U + 5*U^2 - 
       6*T*U^2 + T^2*U^2 - 2*U^3 + T*U^3))/(T*U) + 
    (((8*I)/3)*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 9*T*U^2 - 
       3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (T*U))*G[{U^(-1)}, 1]*Log[U] + 
  ((-4*Nf*(-1 + T + U)*(-6*T + 3*T^2 - 2*U - T*U))/(3*(-1 + T)*(T + U)) - 
    ((-1 + T + U)*(10 + T - 12*U + T*U))/((-1 + T)*(-1 + U)) + 
    (16*LbL*Nf*(-1 + T + U)*(-6*T + T^2 - U^2))/(3*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*(((2*I)*(-1 + T + U)*(-2*T^2 + 5*T^3 - 5*T^4 + 2*T^5 - 4*T*U + 
       15*T^2*U - 8*T^3*U + 3*T^4*U - 3*T^5*U - 2*U^2 + 15*T*U^2 - 
       18*T^2*U^2 + 11*T^3*U^2 - 4*T^4*U^2 + T^5*U^2 + 5*U^3 - 8*T*U^3 + 
       11*T^2*U^3 - 14*T^3*U^3 + 3*T^4*U^3 - 5*U^4 + 3*T*U^4 - 4*T^2*U^4 + 
       3*T^3*U^4 + 2*U^5 - 3*T*U^5 + T^2*U^5))/((-1 + T)*T*(-1 + U)*U*
      (T + U)^2) - (((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 
       8*T^3*U - 11*T^4*U + 6*T^5*U + 18*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 
       8*T*U^3 - 13*T^2*U^3 + 4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 
       4*U^5 + 6*T*U^5 + 2*U^6))/(T*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*
   Log[U] + ((8*I)*Pi*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[U])/T + 
  ((8*Nf*(2*T - T^2 + U))/(3*T) + 
    (2*(-2 + 7*T - 10*T^2 + 7*T^3 - 2*T^4 + 7*U - 18*T*U + 9*T^3*U + 
       2*T^4*U - 2*U^2 + 14*T*U^2 - 12*T^2*U^2 + 3*T^3*U^2 - U^3 - 4*T*U^3 + 
       3*T^2*U^3 - T^3*U^3 - 2*U^4 + 3*T*U^4 - T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 
       4*T*U + 33*T^2*U - 9*T^3*U + 4*T^4*U - 2*U^2 + 12*T*U^2 - 6*T^2*U^2 + 
       2*T^3*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 2*U^5))/
     (3*T*U))*G[{T^(-1), 0}, 1]*Log[U] - 
  ((8*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/T + 
  ((8*Nf*(2*T - T^2 + U))/(3*T) - (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/(3*T*U) + 
    (2*(2 - 7*T + 6*T^2 + T^3 - 2*T^4 - 5*U - 7*T*U + 21*T^2*U - 11*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] - 
  ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  ((8*Nf*(-2*T + T^2 - U))/(3*T) + (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 + 2*U - T*U + 2*T^2*U))/(3*T*U) - 
    (2*(-2 + 5*T - T^2 - 2*T^3 + 5*U + 12*T*U - 11*T^2*U + T^3*U - U^2 + 
       7*T*U^2 + T^2*U^2))/(T*U))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[U])/U + 
  ((-2*(2 - 5*T - 3*T^2 - 5*U + 6*T*U + 4*T^2*U + 5*U^2 - 6*T*U^2 + T^2*U^2 - 
       2*U^3 + T*U^3))/(T*U) + (8*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 
       9*T*U^2 - 3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 
       2*U^5))/(3*T*U))*G[{U^(-1), 0}, 1]*Log[U] + 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[U])/U - 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  ((2*(2 - 5*T - 3*T^2 - 5*U + 6*T*U + 4*T^2*U + 5*U^2 - 6*T*U^2 + T^2*U^2 - 
       2*U^3 + T*U^3))/(T*U) - (8*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 
       9*T*U^2 - 3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 
       2*U^5))/(3*T*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-2*(2*T^2 - 5*T^3 + 5*T^4 - 2*T^5 + 4*T*U - 17*T^2*U + 11*T^3*U + 
       5*T^4*U + 2*T^5*U + 2*U^2 - 19*T*U^2 + 29*T^2*U^2 + 4*T^3*U^2 + 
       T^4*U^2 - 7*U^3 + 21*T*U^3 - 22*T^2*U^3 + 13*T^3*U^3 - 2*T^4*U^3 + 
       10*U^4 - 14*T*U^4 + 21*T^2*U^4 - 6*T^3*U^4 - 7*U^5 + 9*T*U^5 - 
       6*T^2*U^5 + 2*U^6 - 2*T*U^6))/(T*(-1 + U)*U*(T + U)^2) - 
    (8*LbL*Nf*(-2*T^4 + 6*T^5 - 6*T^6 + 2*T^7 - 8*T^3*U + 33*T^4*U - 
       21*T^5*U + 8*T^6*U - 18*T^2*U^2 + 63*T^3*U^2 - 30*T^4*U^2 + 
       12*T^5*U^2 - 8*T*U^3 + 51*T^2*U^3 - 30*T^3*U^3 + 10*T^4*U^3 - 2*U^4 + 
       21*T*U^4 - 30*T^2*U^4 + 10*T^3*U^4 + 6*U^5 - 21*T*U^5 + 12*T^2*U^5 - 
       6*U^6 + 8*T*U^6 + 2*U^7))/(3*T*U*(T + U)^2))*G[{(T + U)^(-1), 0}, 1]*
   Log[U] + ((-2*(-1 + T + U)*(-2*T^2 + 3*T^3 + 2*T^4 - 4*T*U + 11*T^2*U - 
       9*T^3*U - 3*T^4*U - 2*U^2 + 13*T*U^2 - 24*T^2*U^2 - 6*T^3*U^2 + 
       T^4*U^2 + 5*U^3 - 25*T*U^3 - 5*T^2*U^3 + 3*T^3*U^3 + 8*T*U^4 + 
       3*T^2*U^4 - 2*U^5 + T*U^5))/(T*(-1 + U)*U*(T + U)^2) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 20*T^3*U - 11*T^4*U + 
       6*T^5*U + 30*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T^2 - 4*T^3 + 2*T^4 + 8*T*U - 
       11*T^2*U + 6*T^3*U + 2*U^2 - 11*T*U^2 + 8*T^2*U^2 - 4*U^3 + 6*T*U^3 + 
       2*U^4))/(3*T*U*(T + U)) - 
    (2*(-1 + T + U)*(-2*T + 5*T^2 - T^3 - 2*T^4 - 2*U + 10*T*U + 5*T^2*U - 
       12*T^3*U + 2*T^4*U + 5*U^2 - 15*T*U^2 + 10*T^3*U^2 - 5*U^3 + 
       12*T*U^3 - 10*T^2*U^3 + 2*U^4 - 2*T*U^4))/((-1 + T)*T*(-1 + U)*U*
      (T + U)))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  (8*(-5 + T)*U*G[{T^(-1), 0, 0}, 1]*Log[U])/T + 
  (4*(-2*T^2 - 8*T*U + 2*T^2*U + 3*U^2 + T*U^2)*G[{T^(-1), 0, T^(-1)}, 1]*
    Log[U])/(T*U) - (4*(-2*T^2 - 8*T*U + 2*T^2*U - 7*U^2 + 3*T*U^2)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U) - 
  (8*(T + 2*U - U^2)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/U + 
  (4*(-4*T + 2*T^2 + 3*U - T*U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/T + 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T - 
  (4*(-2*T^2 - 6*T*U + T^2*U - 6*U^2 + 3*T*U^2)*G[{T^(-1), (T + U)^(-1), 0}, 
     1]*Log[U])/(T*U) - (4*(-2*T + T^2 + 4*U - T*U)*
    G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/T + 
  (8*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  (4*T*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U + 
  ((48*T)/U + (32*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
   Log[U] + (4*T*(-5 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*
   Log[U] - (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T*U) - 
  (8*(T + 2*U - U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*(-2*T^2 - 6*T*U + T^2*U - U^2 + 2*T*U^2)*G[{(T + U)^(-1), T^(-1), 0}, 1]*
    Log[U])/(T*U) - (8*(T + 2*U - U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/U - ((2*I)*Pi*(10*T - 10*T^2 + 10*U - 14*T*U + 7*T^2*U - 10*U^2 + 
     7*T*U^2)*Log[T]*Log[U])/((-1 + T)*(-1 + U)) + 
  ((8*LbL*Nf*(-2 + T + U)*(2*T^3 - 3*T*U + 3*T^2*U + 3*T*U^2 + 2*U^3))/
     (3*(T + U)) - (2*(-2*T - 3*T^2 + 5*T^3 - 2*U - 18*T*U + 29*T^2*U - 
       8*T^3*U - 3*U^2 + 29*T*U^2 - 28*T^2*U^2 + 2*T^3*U^2 + 5*U^3 - 
       8*T*U^3 + 2*T^2*U^3))/((-1 + T)*(-1 + U)*(T + U)))*Log[T]*Log[U] + 
  ((4*I)*Pi*(-5 + T)*U*G[{T^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((-2*(2 - 5*T + 5*T^2 - 2*T^3 - 5*U + 6*T*U - 6*T^2*U + T^3*U - 3*U^2 + 
       4*T*U^2 + T^2*U^2))/(T*U) + 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 - 4*T*U + 9*T^2*U - 9*T^3*U + 
       4*T^4*U - 2*U^2 + 6*T*U^2 - 3*T^2*U^2 + 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] + ((4*I)*Pi*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]*
    Log[U])/U + 
  ((-2*(2 - 5*T - 3*T^2 - 5*U + 6*T*U + 4*T^2*U + 5*U^2 - 6*T*U^2 + T^2*U^2 - 
       2*U^3 + T*U^3))/(T*U) + (8*LbL*Nf*(-2*T^2 - 4*T*U + 6*T^2*U - 2*U^2 + 
       9*T*U^2 - 3*T^2*U^2 + 6*U^3 - 9*T*U^3 + 2*T^2*U^3 - 6*U^4 + 4*T*U^4 + 
       2*U^5))/(3*T*U))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((2*(-1 + T + U)*(-2*T^2 + 5*T^3 - 5*T^4 + 2*T^5 - 4*T*U + 15*T^2*U - 
       8*T^3*U + 3*T^4*U - 3*T^5*U - 2*U^2 + 15*T*U^2 - 18*T^2*U^2 + 
       11*T^3*U^2 - 4*T^4*U^2 + T^5*U^2 + 5*U^3 - 8*T*U^3 + 11*T^2*U^3 - 
       14*T^3*U^3 + 3*T^4*U^3 - 5*U^4 + 3*T*U^4 - 4*T^2*U^4 + 3*T^3*U^4 + 
       2*U^5 - 3*T*U^5 + T^2*U^5))/((-1 + T)*T*(-1 + U)*U*(T + U)^2) - 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 8*T^3*U - 11*T^4*U + 
       6*T^5*U + 18*T^2*U^2 - 13*T^3*U^2 + 6*T^4*U^2 + 8*T*U^3 - 13*T^2*U^3 + 
       4*T^3*U^3 + 2*U^4 - 11*T*U^4 + 6*T^2*U^4 - 4*U^5 + 6*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] + 
  (4*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T + 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T - 
  (4*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T + 
  (4*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U + 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U - 
  (T*(-10 + 7*U)*Log[T]^2*Log[U])/(-1 + U) + 
  (2*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U - 
  (I*Pi*(-10 + 7*T)*U*Log[U]^2)/(-1 + T) + 
  ((-2*Nf*(2 + T)*U)/(3*(-1 + T)) + ((-20 + 9*T)*U)/(2*(-1 + T)))*Log[U]^2 + 
  ((2*I)*Pi*(-5 + T)*U*G[{T^(-1)}, 1]*Log[U]^2)/T + 
  ((6*(-2 + T)*U)/(-1 + T) + (4*Nf*(2*T - T^2 + U))/(3*T))*G[{T^(-1)}, 1]*
   Log[U]^2 + (2*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[U]^2)/T - 
  (2*(-4*T + 2*T^2 - 7*U + T*U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/T - 
  ((-10 + 7*T)*U*Log[T]*Log[U]^2)/(-1 + T) + 
  (2*(-5 + T)*U*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T + 
  ((7*I)/3)*Pi^3*(-2 + T + U)*Log[\[Mu]\[Mu]] + 
  ((-3*(-30 + 17*T + 17*U))/2 - (2*Nf*(-418 + 227*T + 227*U))/27)*
   Log[\[Mu]\[Mu]] + Pi^2*((8*Nf*(-2 + T + U))/9 + 
    (-30 + 53*T - 23*T^2 + 53*U - 52*T*U + 11*T^2*U - 23*U^2 + 11*T*U^2)/
     (2*(-1 + T)*(-1 + U)))*Log[\[Mu]\[Mu]] + 
  Pi*((((-4*I)/9)*Nf*(-38 + 63*T - 25*T^2 + 63*U - 70*T*U + 16*T^2*U - 
       25*U^2 + 16*T*U^2))/((-1 + T)*(-1 + U)) - 
    (I*(-50 + 83*T - 33*T^2 + 83*U - 98*T*U + 24*T^2*U - 33*U^2 + 24*T*U^2))/
     ((-1 + T)*(-1 + U)))*Log[\[Mu]\[Mu]] + 
  Pi*(((6*I)*(-2*T + T^2 - U))/T + (((8*I)/3)*Nf*(-2*T + T^2 - U))/T)*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] - (4*Pi^2*(-2*T + T^2 - U)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + (4*Pi^2*(T + 2*U - U^2)*G[{U^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/U + Pi*(((-6*I)*(T + 2*U - U^2))/U - 
    (((8*I)/3)*Nf*(T + 2*U - U^2))/U)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((2*I)*Pi*(-1 + T + U)*(8 - 5*T - 5*U + 2*T*U)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/((-1 + T)*(-1 + U)) + 
  ((3*(-1 + T + U)*(8 - 5*T - 5*U + 2*T*U))/((-1 + T)*(-1 + U)) + 
    (4*Nf*(-1 + T + U)*(8 - 5*T - 5*U + 2*T*U))/(3*(-1 + T)*(-1 + U)))*
   G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((6*(-2*T + T^2 - U))/T + (8*Nf*(-2*T + T^2 - U))/(3*T))*G[{T^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((4*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1), 0}, 1]*
    Log[\[Mu]\[Mu]])/T + ((-6*(-2*T + T^2 - U))/T - 
    (8*Nf*(-2*T + T^2 - U))/(3*T))*G[{T^(-1), (T + U)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((4*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T - ((4*I)*Pi*(T + 2*U - U^2)*G[{U^(-1), 0}, 1]*
    Log[\[Mu]\[Mu]])/U + ((-6*(T + 2*U - U^2))/U - 
    (8*Nf*(T + 2*U - U^2))/(3*U))*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*(T + 2*U - U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/U + 
  ((6*(T + 2*U - U^2))/U + (8*Nf*(T + 2*U - U^2))/(3*U))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((2*I)*Pi*T*(2 + U)*Log[T]*Log[\[Mu]\[Mu]])/(-1 + U) + 
  ((3*T*(2 + U))/(-1 + U) + (4*Nf*T*(2 + U))/(3*(-1 + U)))*Log[T]*
   Log[\[Mu]\[Mu]] - ((4*I)*Pi*(T + 2*U - U^2)*G[{U^(-1)}, 1]*Log[T]*
    Log[\[Mu]\[Mu]])/U + ((-6*(T + 2*U - U^2))/U - 
    (8*Nf*(T + 2*U - U^2))/(3*U))*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]] + 
  ((2*I)*Pi*(2 + T)*U*Log[U]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((3*(2 + T)*U)/(-1 + T) + (4*Nf*(2 + T)*U)/(3*(-1 + T)))*Log[U]*
   Log[\[Mu]\[Mu]] + ((6*(-2*T + T^2 - U))/T + (8*Nf*(-2*T + T^2 - U))/(3*T))*
   G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]])/T + 
  (19*Pi^2*(-2 + T + U)*Log[\[Mu]\[Mu]]^2)/6 + 
  ((50 - 27*T - 27*U)/2 - (38*Nf*(-2 + T + U))/9)*Log[\[Mu]\[Mu]]^2 + 
  Pi*(((-4*I)/3)*Nf*(-2 + T + U) - 
    (I*(-18 + 29*T - 11*T^2 + 29*U - 34*T*U + 8*T^2*U - 11*U^2 + 8*T*U^2))/
     ((-1 + T)*(-1 + U)))*Log[\[Mu]\[Mu]]^2 + 
  ((2*I)*Pi*(-2*T + T^2 - U)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  ((2*I)*Pi*(T + 2*U - U^2)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  ((-1 + T + U)*(8 - 5*T - 5*U + 2*T*U)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)*(-1 + U)) + 
  (2*(-2*T + T^2 - U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(-2*T + T^2 - U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(T + 2*U - U^2)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (2*(T + 2*U - U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (T*(2 + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(-1 + U) - 
  (2*(T + 2*U - U^2)*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/U + 
  ((2 + T)*U*Log[U]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  (2*(-2*T + T^2 - U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*I)*Pi*(-2 + T + U)*Log[\[Mu]\[Mu]]^3 + 
  (-3*(-2 + T + U) - (4*Nf*(-2 + T + U))/9)*Log[\[Mu]\[Mu]]^3 + 
  ((2 - T - U)*Log[\[Mu]\[Mu]]^4)/2 + (24*I)*Pi*(-2 + T + U)*Zeta[3] + 
  ((-4*Nf*(-2 + T + U))/9 - 96*LbL*Nf*(T + U) - 
    (2*(30 - 51*T + 26*T^2 - 2*T^3 - 51*U + 10*T*U + 3*T^2*U + 2*T^3*U + 
       26*U^2 + 3*T*U^2 + 4*T^2*U^2 - 2*U^3 + 2*T*U^3))/((-1 + T)*(-1 + U)))*
   Zeta[3] + ((48*LbL*Nf*(-2 + T)*U)/T - (8*(-4*T + 2*T^2 - U - 2*T*U))/T)*
   G[{T^(-1)}, 1]*Zeta[3] + ((48*LbL*Nf*T*(-2 + U))/U + 
    (8*(T + 4*U + 2*T*U - 2*U^2))/U)*G[{U^(-1)}, 1]*Zeta[3] + 
  24*(-2 + T + U)*Log[\[Mu]\[Mu]]*Zeta[3], 
 (-331*(T - U))/8 - (4769*Nf*(T - U))/162 - (157*Pi^4*(T - U))/360 + 
  Pi*(((-8*I)/3)*LbL*Nf*(T - U)*(-6 + T + U) - 
    (((34*I)/27)*Nf*(T - U)*(19 - 19*T - 19*U + 10*T*U))/
     ((-1 + T)*(-1 + U)) - ((I/2)*(T - U)*(109 - 109*T - 109*U + 58*T*U))/
     ((-1 + T)*(-1 + U))) + Pi^3*(((16*I)/3)*LbL*Nf*(T - U) - 
    ((I/6)*(T - U)*(-51 + 51*T - 2*T^2 + 51*U - 38*T*U + 2*T^2*U - 2*U^2 + 
       2*T*U^2))/((-1 + T)*(-1 + U))) + 
  Pi^2*((Nf*(T - U)*(115 - 115*T - 115*U + 79*T*U))/(27*(-1 + T)*(-1 + U)) - 
    (4*LbL*Nf*(T - U)*(12 - 20*T + 10*T^2 - 20*U + 5*T*U + 10*U^2))/9 + 
    ((T - U)*(-3*T^2 + 3*T^3 - 46*T*U + 69*T^2*U - 31*T^3*U - 3*U^2 + 
       69*T*U^2 - 102*T^2*U^2 + 20*T^3*U^2 + 3*U^3 - 31*T*U^3 + 20*T^2*U^3))/
     (2*(-1 + T)*(-1 + U)*(T + U)^2)) + 
  Pi^3*((((8*I)/3)*LbL*Nf*(-2 + T)*U)/T - ((I/3)*(7*T^2 + 25*U - 6*T*U))/T)*
   G[{T^(-1)}, 1] + Pi^2*((-8*Nf*(T^2 + U))/(9*T) - 
    (4*LbL*Nf*(-10*T^2 + 30*T^3 - 30*T^4 + 10*T^5 + 15*T^2*U - 15*T^3*U + 
       10*U^2 - 33*T*U^2 + 15*T^2*U^2 - 10*T^3*U^2))/(9*T*U) - 
    (-21*T + 52*T^2 - 41*T^3 + 10*T^4 + 21*U - 21*T*U - T^2*U - 3*T^3*U + 
      4*T^4*U - U^2 + 18*T*U^2 - 9*T^2*U^2 + 4*T^3*U^2)/(3*(-1 + T)*T*U))*
   G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(-19*T^2 + 19*T^3 - 19*U + 25*T*U + 3*T^2*U))/
     ((-1 + T)*T) - (((8*I)/3)*LbL*Nf*(12*T - 10*T^2 - 4*T^3 + 2*T^4 + 6*U + 
       3*T*U - 2*T^2*U - T^3*U - 5*U^2 + 4*T*U^2 + T^2*U^2 + 2*U^3 - 
       2*T*U^3))/T + (I*(-26*T^3 + 23*T^4 + 3*T^5 - 117*T^2*U + 175*T^3*U - 
       61*T^4*U + 12*T^5*U - 60*T*U^2 + 65*T^2*U^2 + 13*T^3*U^2 - 17*U^3 + 
       9*T*U^3 + 29*T^2*U^3 - 12*T^3*U^3))/((-1 + T)*T*(T + U)^2))*
   G[{T^(-1)}, 1] + Pi^3*((((-8*I)/3)*LbL*Nf*T*(-2 + U))/U + 
    ((I/3)*(25*T - 6*T*U + 7*U^2))/U)*G[{U^(-1)}, 1] + 
  Pi^2*((8*Nf*(T + U^2))/(9*U) + (21*T - T^2 - 21*U - 21*T*U + 18*T^2*U + 
      52*U^2 - T*U^2 - 9*T^2*U^2 - 41*U^3 - 3*T*U^3 + 4*T^2*U^3 + 10*U^4 + 
      4*T*U^4)/(3*T*(-1 + U)*U) - 
    (4*LbL*Nf*(-10*T^2 + 33*T^2*U + 10*U^2 - 15*T*U^2 - 15*T^2*U^2 - 30*U^3 + 
       15*T*U^3 + 10*T^2*U^3 + 30*U^4 - 10*U^5))/(9*T*U))*G[{U^(-1)}, 1] + 
  Pi*((((-4*I)/9)*Nf*(-19*T + 25*T*U - 19*U^2 + 3*T*U^2 + 19*U^3))/
     ((-1 + U)*U) + (((8*I)/3)*LbL*Nf*(6*T - 5*T^2 + 2*T^3 + 12*U + 3*T*U + 
       4*T^2*U - 2*T^3*U - 10*U^2 - 2*T*U^2 + T^2*U^2 - 4*U^3 - T*U^3 + 
       2*U^4))/U - (I*(-17*T^3 - 60*T^2*U + 9*T^3*U - 117*T*U^2 + 
       65*T^2*U^2 + 29*T^3*U^2 - 26*U^3 + 175*T*U^3 + 13*T^2*U^3 - 
       12*T^3*U^3 + 23*U^4 - 61*T*U^4 + 3*U^5 + 12*T*U^5))/
     ((-1 + U)*U*(T + U)^2))*G[{U^(-1)}, 1] + 
  Pi*(((4*I)*(T - U)*(-1 + T + U))/(T + U) - 
    ((32*I)*LbL*Nf*(T - U)*(-1 + T + U))/(T + U))*G[{(T + U)^(-1)}, 1] + 
  ((8*LbL*Nf*(T - U)*(-6 + T + U)*(-1 + T + U))/(3*(T + U)) + 
    (2*Nf*(T - U)*(-1 + T + U)*(38 - 89*T - 89*U + 38*T*U))/
     (9*(-1 + T)*(-1 + U)*(T + U)) + 
    ((T - U)*(-1 + T + U)*(58 - 109*T - 109*U + 58*T*U))/
     (2*(-1 + T)*(-1 + U)*(T + U)))*G[{(T + U)^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 5*T*U - 
       4*U^2 + 2*U^3))/(9*T*U) + ((T - U)*(-1 + T + U)*
      (-42*T^3 + 62*T^4 - 20*T^5 - 126*T^2*U + 134*T^3*U + 45*T^4*U + 
       10*T^5*U - 126*T*U^2 + 264*T^2*U^2 + 115*T^3*U^2 - 74*T^4*U^2 + 
       10*T^5*U^2 - 42*U^3 + 134*T*U^3 + 115*T^2*U^3 - 48*T^3*U^3 + 
       30*T^4*U^3 + 62*U^4 + 45*T*U^4 - 74*T^2*U^4 + 30*T^3*U^4 - 20*U^5 + 
       10*T*U^5 + 10*T^2*U^5))/(6*(-1 + T)*T*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1)}, 1] + Pi^2*((8*LbL*Nf*(-2 + T)*U)/(3*T) - 
    (-4*T^2 + 11*T^2*U + 89*U^2 - 22*T*U^2)/(3*T*U))*G[{T^(-1), 0}, 1] + 
  ((4*Nf*(-19*T^2 + 19*T^3 - 19*U + 25*T*U + 3*T^2*U))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(12*T - 10*T^2 - 4*T^3 + 2*T^4 + 6*U + 3*T*U - 2*T^2*U - 
       T^3*U - 5*U^2 + 4*T*U^2 + T^2*U^2 + 2*U^3 - 2*T*U^3))/(3*T) + 
    (-26*T^3 + 23*T^4 + 3*T^5 - 117*T^2*U + 175*T^3*U - 61*T^4*U + 12*T^5*U - 
      60*T*U^2 + 65*T^2*U^2 + 13*T^3*U^2 - 17*U^3 + 9*T*U^3 + 29*T^2*U^3 - 
      12*T^3*U^3)/((-1 + T)*T*(T + U)^2))*G[{T^(-1), 0}, 1] + 
  Pi*(((2*I)*(6*T - 16*T^2 + 14*T^3 - 4*T^4 - 6*U - 11*T^2*U + 14*T^3*U + 
       3*T^4*U + 3*U^2 + 3*T*U^2 - 10*T^3*U^2 + T^4*U^2 + U^3 - 10*T*U^3 + 
       12*T^2*U^3 + 2*U^4 - T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U) + 
    (((8*I)/3)*LbL*Nf*(-4*T^2 + 12*T^3 - 12*T^4 + 4*T^5 + 30*T^2*U - 
       6*T^3*U + 4*U^2 - 12*T*U^2 + 3*T^2*U^2 - 4*T^3*U^2 - 6*U^3 + 3*T*U^3 + 
       2*T^2*U^3 + 6*U^4 - 2*U^5))/(T*U))*G[{T^(-1), 0}, 1] + 
  (4*Pi^2*(2*T^2 - 3*U + T*U)*G[{T^(-1), T^(-1)}, 1])/(3*T) + 
  Pi*((((-8*I)/3)*Nf*(T^2 + U))/T - (((8*I)/3)*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(T*U) - 
    ((2*I)*(3*T - 4*T^2 - T^3 + 2*T^4 - 3*U + 3*T*U - 5*T^2*U + 3*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1)}, 1] + (Pi^2*(11*T^2 + 61*U - 10*T*U)*
    G[{T^(-1), (T + U)^(-1)}, 1])/(3*T) + 
  Pi*((8*I)*LbL*Nf*U + ((2*I)*(-6*T + 6*T^2 + 6*U + 2*T^2*U - U^2 + 3*T*U^2))/
     (T*U))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  ((-4*Nf*(-19*T^2 + 19*T^3 - 19*U + 25*T*U + 3*T^2*U))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(12*T - 10*T^2 - 4*T^3 + 2*T^4 + 6*U + 3*T*U - 2*T^2*U - 
       T^3*U - 5*U^2 + 4*T*U^2 + T^2*U^2 + 2*U^3 - 2*T*U^3))/(3*T) - 
    (-26*T^3 + 23*T^4 + 3*T^5 - 117*T^2*U + 175*T^3*U - 61*T^4*U + 12*T^5*U - 
      60*T*U^2 + 65*T^2*U^2 + 13*T^3*U^2 - 17*U^3 + 9*T*U^3 + 29*T^2*U^3 - 
      12*T^3*U^3)/((-1 + T)*T*(T + U)^2))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((-8*LbL*Nf*T*(-2 + U))/(3*U) - 
    (-89*T^2 + 22*T^2*U + 4*U^2 - 11*T*U^2)/(3*T*U))*G[{U^(-1), 0}, 1] + 
  Pi*(((2*I)*(6*T - 3*T^2 - T^3 - 2*T^4 - 6*U - 3*T^2*U + 10*T^3*U + T^4*U + 
       16*U^2 + 11*T*U^2 - 12*T^3*U^2 + T^4*U^2 - 14*U^3 - 14*T*U^3 + 
       10*T^2*U^3 + 4*U^4 - 3*T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U) + 
    (((8*I)/3)*LbL*Nf*(-4*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 12*T^2*U - 3*T^3*U + 
       4*U^2 - 30*T*U^2 - 3*T^2*U^2 - 2*T^3*U^2 - 12*U^3 + 6*T*U^3 + 
       4*T^2*U^3 + 12*U^4 - 4*U^5))/(T*U))*G[{U^(-1), 0}, 1] + 
  ((-4*Nf*(-19*T + 25*T*U - 19*U^2 + 3*T*U^2 + 19*U^3))/(9*(-1 + U)*U) + 
    (8*LbL*Nf*(6*T - 5*T^2 + 2*T^3 + 12*U + 3*T*U + 4*T^2*U - 2*T^3*U - 
       10*U^2 - 2*T*U^2 + T^2*U^2 - 4*U^3 - T*U^3 + 2*U^4))/(3*U) - 
    (-17*T^3 - 60*T^2*U + 9*T^3*U - 117*T*U^2 + 65*T^2*U^2 + 29*T^3*U^2 - 
      26*U^3 + 175*T*U^3 + 13*T^2*U^3 - 12*T^3*U^3 + 23*U^4 - 61*T*U^4 + 
      3*U^5 + 12*T*U^5)/((-1 + U)*U*(T + U)^2))*G[{U^(-1), 0}, 1] - 
  (4*Pi^2*(-3*T + T*U + 2*U^2)*G[{U^(-1), U^(-1)}, 1])/(3*U) + 
  Pi*((((8*I)/3)*Nf*(T + U^2))/U - (((8*I)/3)*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(T*U) + 
    ((2*I)*(-3*T + T^2 + 3*U + 3*T*U - 6*T^2*U - 4*U^2 - 5*T*U^2 + 
       9*T^2*U^2 - U^3 + 3*T*U^3 + 2*T^2*U^3 + 2*U^4 + 2*T*U^4))/
     (T*(-1 + U)*U))*G[{U^(-1), U^(-1)}, 1] - 
  (Pi^2*(61*T - 10*T*U + 11*U^2)*G[{U^(-1), (T + U)^(-1)}, 1])/(3*U) + 
  Pi*((-8*I)*LbL*Nf*T - ((2*I)*(6*T - T^2 - 6*U + 3*T^2*U + 6*U^2 + 2*T*U^2))/
     (T*U))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  ((4*Nf*(-19*T + 25*T*U - 19*U^2 + 3*T*U^2 + 19*U^3))/(9*(-1 + U)*U) - 
    (8*LbL*Nf*(6*T - 5*T^2 + 2*T^3 + 12*U + 3*T*U + 4*T^2*U - 2*T^3*U - 
       10*U^2 - 2*T*U^2 + T^2*U^2 - 4*U^3 - T*U^3 + 2*U^4))/(3*U) + 
    (-17*T^3 - 60*T^2*U + 9*T^3*U - 117*T*U^2 + 65*T^2*U^2 + 29*T^3*U^2 - 
      26*U^3 + 175*T*U^3 + 13*T^2*U^3 - 12*T^3*U^3 + 23*U^4 - 61*T*U^4 + 
      3*U^5 + 12*T*U^5)/((-1 + U)*U*(T + U)^2))*G[{U^(-1), (T + U)^(-1)}, 
    1] + (4*Pi^2*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), 0}, 1])/(3*T*U) + 
  ((-4*Nf*(T - U)*(-1 + T + U)*(2 - 5*T - 5*U + 2*T*U))/
     (3*(-1 + T)*(-1 + U)*(T + U)) + 
    (16*LbL*Nf*(T - U)*(6 - 9*T - 5*T^2 + 2*T^3 - 9*U - 10*T*U + 3*T^2*U - 
       5*U^2 + 3*T*U^2 + 2*U^3))/(3*(T + U)) - 
    ((T - U)*(-2*T - 27*T^2 + 29*T^3 - 2*U - 102*T*U + 157*T^2*U - 62*T^3*U - 
       27*U^2 + 157*T*U^2 - 172*T^2*U^2 + 24*T^3*U^2 + 29*U^3 - 62*T*U^3 + 
       24*T^2*U^3))/((-1 + T)*(-1 + U)*(T + U)^2))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((-16*I)/3)*LbL*Nf*(T - U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + 
       15*T*U - 9*T^2*U + 2*T^3*U + 6*U^2 - 9*T*U^2 - 6*U^3 + 2*T*U^3 + 
       2*U^4))/(T*U) - ((2*I)*(T - U)*(6*T^3 - 16*T^4 + 14*T^5 - 4*T^6 + 
       18*T^2*U - 44*T^3*U + 26*T^4*U - T^5*U + 2*T^6*U + 18*T*U^2 - 
       80*T^2*U^2 + 56*T^3*U^2 + 28*T^4*U^2 - 12*T^5*U^2 + 2*T^6*U^2 + 
       6*U^3 - 44*T*U^3 + 56*T^2*U^3 + 26*T^3*U^3 - 22*T^4*U^3 + 8*T^5*U^3 - 
       16*U^4 + 26*T*U^4 + 28*T^2*U^4 - 22*T^3*U^4 + 12*T^4*U^4 + 14*U^5 - 
       T*U^5 - 12*T^2*U^5 + 8*T^3*U^5 - 4*U^6 + 2*T*U^6 + 2*T^2*U^6))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 + 14*T^2*U - 
       5*T^3*U + 4*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(T*U*(T + U)) + ((2*I)*(-1 + T + U)*(-3*T^4 - 2*T^5 - 
       6*T^3*U + 13*T^4*U + T^5*U + 17*T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 
       6*T*U^3 + 23*T^2*U^3 + 17*T^3*U^3 + 2*T^4*U^3 + 3*U^4 - 3*T*U^4 + 
       9*T^2*U^4 + 10*T*U^5 - 2*T^2*U^5 - 2*U^6 - T*U^6))/
     (T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 - 4*T^2*U - 
       5*T^3*U - 14*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(T*U*(T + U)) + ((2*I)*(-1 + T + U)*(-3*T^4 + 2*T^6 - 
       6*T^3*U + 3*T^4*U - 10*T^5*U + T^6*U - 23*T^3*U^2 - 9*T^4*U^2 + 
       2*T^5*U^2 + 6*T*U^3 - 17*T^2*U^3 - 17*T^3*U^3 + 3*U^4 - 13*T*U^4 + 
       3*T^2*U^4 - 2*T^3*U^4 + 2*U^5 - T*U^5 - T^2*U^5))/
     ((-1 + T)*T*U*(T + U)^3))*G[{(T + U)^(-1), U^(-1)}, 1] + 
  ((12*I)*Pi*(T - U)*(-1 + T + U)^2*G[{(T + U)^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)*T*(-1 + U)*U) + ((-2*(T - U)*(-1 + T + U))/((-1 + T)*(-1 + U)) - 
    (16*LbL*Nf*(T - U)*(-2 + T + U)*(-1 + T + U))/(3*(T + U)))*
   G[{(T + U)^(-1), (T + U)^(-1)}, 1] - 
  ((12*I)*Pi*(-5 + T)*U*G[{T^(-1), 0, 0}, 1])/T + 
  ((-8*Nf*(T^2 + U))/(3*T) + (4*(-3*T + 5*T^2 - 2*T^3 + 3*U + 3*T*U + 
       23*T^2*U + 2*T^3*U - 8*T*U^2 - 9*T^2*U^2 - U^3 + 11*T*U^3 - T^2*U^3 - 
       2*U^4 - T*U^4))/(T*(-1 + U)*U) + 
    (16*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 3*T^3*U + 2*U^2 - 
       6*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U))*G[{T^(-1), 0, 0}, 1] + 
  ((4*I)*Pi*(-2*T^2 + 2*T^2*U - 3*U^2 - T*U^2)*G[{T^(-1), 0, T^(-1)}, 1])/
   (T*U) + Pi*(((-48*I)*U)/T - ((32*I)*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), 0, U^(-1)}, 1] + Pi*(((16*I)*LbL*Nf*(-2 + T)*U)/T - 
    ((4*I)*(-2*T^2 + 2*T^2*U + U^2 - 3*T*U^2))/(T*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-2*(3*T - 8*T^2 + 7*T^3 - 2*T^4 - 3*U - 18*T^2*U + 20*T^3*U + T^4*U + 
       12*T*U^2 - 7*T^2*U^2 - 9*T^3*U^2 + T^4*U^2 + U^3 - 16*T*U^3 + 
       18*T^2*U^3 + 2*U^4 - T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U) - 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 27*T^2*U - 3*T^3*U + 2*U^2 - 
       6*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U))*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(2*T^2 - 5*U^2 + 3*T*U^2)*G[{T^(-1), T^(-1), 0}, 1])/(T*U) + 
  ((-8*Nf*(T^2 + U))/(3*T) - (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(3*T*U) - 
    (2*(3*T - 4*T^2 - T^3 + 2*T^4 - 3*U + 3*T*U - 5*T^2*U + 3*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1), 0}, 1] + ((4*I)*Pi*(2*T^2 - 3*U + T*U)*
    G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((8*Nf*(T^2 + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(3*T*U) + 
    (2*(3*T - 4*T^2 - T^3 + 2*T^4 - 3*U + 3*T*U - 5*T^2*U + 3*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-2*T^2 + T^2*U + 11*U^2 - 4*T*U^2)*G[{T^(-1), (T + U)^(-1), 0}, 
     1])/(T*U) + ((8*Nf*(T^2 + U))/(3*T) - 
    (8*LbL*Nf*(24*T^2 - 3*T*U - 3*T^2*U - 6*U^2 + 3*T*U^2 + 2*T^2*U^2 + 
       6*U^3 - 2*U^4))/(3*T) + (2*(-6*T + 12*T^2 - 6*T^3 + 6*U + 19*T^2*U - 
       24*T^3*U - T^4*U - 4*U^2 - 3*T*U^2 - 7*T^2*U^2 + 10*T^3*U^2 + 
       T^4*U^2 + 10*T*U^3 - 9*T^2*U^3 + 2*T^3*U^3 - 2*U^4 + T*U^4 + T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U))*G[{T^(-1), (T + U)^(-1), 0}, 1] - 
  ((4*I)*Pi*(T^2 - 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/T + 
  Pi*(((24*I)*U)/T + ((16*I)*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1)}, 1] + 
  ((8*I)*Pi*(T^2 + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  ((-2*(T - U)*(-3 + T + 2*T^2 + U + 3*T*U))/(T*U) - 
    (8*LbL*Nf*(-1 + T)*(T + U)*(2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/
     (3*T*U))*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((12*I)*Pi*T*(-5 + U)*G[{U^(-1), 0, 0}, 1])/U + 
  ((8*Nf*(T + U^2))/(3*U) + (4*(-3*T + T^3 + 2*T^4 + 3*U - 3*T*U + 8*T^2*U - 
       11*T^3*U + T^4*U - 5*U^2 - 23*T*U^2 + 9*T^2*U^2 + T^3*U^2 + 2*U^3 - 
       2*T*U^3))/((-1 + T)*T*U) + 
    (16*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 6*T^2*U - 3*T^3*U + 2*U^2 - 
       27*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U))*G[{U^(-1), 0, 0}, 1] + 
  Pi*(((48*I)*T)/U + ((32*I)*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1)}, 1] + ((4*I)*Pi*(3*T^2 + T^2*U + 2*U^2 - 2*T*U^2)*
    G[{U^(-1), 0, U^(-1)}, 1])/(T*U) + 
  Pi*(((-16*I)*LbL*Nf*T*(-2 + U))/U - 
    ((4*I)*(-T^2 + 3*T^2*U + 2*U^2 - 2*T*U^2))/(T*U))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-2*(3*T - T^3 - 2*T^4 - 3*U - 12*T^2*U + 16*T^3*U + T^4*U + 8*U^2 + 
       18*T*U^2 + 7*T^2*U^2 - 18*T^3*U^2 + T^4*U^2 - 7*U^3 - 20*T*U^3 + 
       9*T^2*U^3 + 2*U^4 - T*U^4 - T^2*U^4))/((-1 + T)*T*(-1 + U)*U) - 
    (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 6*T^2*U - 3*T^3*U + 2*U^2 - 
       27*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U))*G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(-5*T^2 + 3*T^2*U + 2*U^2)*G[{U^(-1), U^(-1), 0}, 1])/(T*U) + 
  ((8*Nf*(T + U^2))/(3*U) - (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(3*T*U) + 
    (2*(-3*T + T^2 + 3*U + 3*T*U - 6*T^2*U - 4*U^2 - 5*T*U^2 + 9*T^2*U^2 - 
       U^3 + 3*T*U^3 + 2*T^2*U^3 + 2*U^4 + 2*T*U^4))/(T*(-1 + U)*U))*
   G[{U^(-1), U^(-1), 0}, 1] - ((4*I)*Pi*(-3*T + T*U + 2*U^2)*
    G[{U^(-1), U^(-1), U^(-1)}, 1])/U + 
  ((-8*Nf*(T + U^2))/(3*U) + (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(3*T*U) - 
    (2*(-3*T + T^2 + 3*U + 3*T*U - 6*T^2*U - 4*U^2 - 5*T*U^2 + 9*T^2*U^2 - 
       U^3 + 3*T*U^3 + 2*T^2*U^3 + 2*U^4 + 2*T*U^4))/(T*(-1 + U)*U))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-11*T^2 + 4*T^2*U + 2*U^2 - T*U^2)*G[{U^(-1), (T + U)^(-1), 0}, 
     1])/(T*U) + ((-8*Nf*(T + U^2))/(3*U) - 
    (8*LbL*Nf*(6*T^2 - 6*T^3 + 2*T^4 + 3*T*U - 3*T^2*U - 24*U^2 + 3*T*U^2 - 
       2*T^2*U^2))/(3*U) - (2*(6*T - 4*T^2 - 2*T^4 - 6*U - 3*T^2*U + 
       10*T^3*U + T^4*U + 12*U^2 + 19*T*U^2 - 7*T^2*U^2 - 9*T^3*U^2 + 
       T^4*U^2 - 6*U^3 - 24*T*U^3 + 10*T^2*U^3 + 2*T^3*U^3 - T*U^4 + 
       T^2*U^4))/((-1 + T)*T*(-1 + U)*U))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  Pi*(((-24*I)*T)/U - ((16*I)*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(-4*T + T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/U - 
  ((8*I)*Pi*(T + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  ((-2*(T - U)*(-3 + T + U + 3*T*U + 2*U^2))/(T*U) - 
    (8*LbL*Nf*(-1 + U)*(T + U)*(2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/
     (3*T*U))*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(T - U)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + 27*T*U - 
       9*T^2*U + 2*T^3*U + 6*U^2 - 9*T*U^2 - 6*U^3 + 2*T*U^3 + 2*U^4))/
     (3*T*U) - (2*(T - U)*(6*T^3 - 16*T^4 + 14*T^5 - 4*T^6 + 18*T^2*U - 
       44*T^3*U - 12*T^4*U + 39*T^5*U + 2*T^6*U + 18*T*U^2 - 80*T^2*U^2 - 
       58*T^3*U^2 + 188*T^4*U^2 - 31*T^5*U^2 + 2*T^6*U^2 + 6*U^3 - 44*T*U^3 - 
       58*T^2*U^3 + 266*T^3*U^3 - 79*T^4*U^3 + 8*T^5*U^3 - 16*U^4 - 
       12*T*U^4 + 188*T^2*U^4 - 79*T^3*U^4 + 12*T^4*U^4 + 14*U^5 + 39*T*U^5 - 
       31*T^2*U^5 + 8*T^3*U^5 - 4*U^6 + 2*T*U^6 + 2*T^2*U^6))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), 0, 0}, 1] - 
  ((4*I)*Pi*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/
   (T*U) - ((4*I)*Pi*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1])/(T*U) + 
  ((8*I)*Pi*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/
   (T*U) + ((8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 
       5*T*U - 4*U^2 + 2*U^3))/(3*T*U) + 
    (2*(T - U)*(3*T^3 - 8*T^4 + 7*T^5 - 2*T^6 + 9*T^2*U - 12*T^3*U - 
       3*T^4*U + 6*T^5*U + 9*T*U^2 - 32*T^2*U^2 + 4*T^3*U^2 + 38*T^4*U^2 - 
       24*T^5*U^2 + 2*T^6*U^2 + 3*U^3 - 12*T*U^3 + 4*T^2*U^3 + 36*T^3*U^3 - 
       48*T^4*U^3 + 8*T^5*U^3 - 8*U^4 - 3*T*U^4 + 38*T^2*U^4 - 48*T^3*U^4 + 
       12*T^4*U^4 + 7*U^5 + 6*T*U^5 - 24*T^2*U^5 + 8*T^3*U^5 - 2*U^6 + 
       2*T^2*U^6))/((-1 + T)*T*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), T^(-1), 0}, 1])/
   (T*U) + ((8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 + 14*T^2*U - 
       5*T^3*U + 4*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(3*T*U*(T + U)) + 
    (2*(-1 + T + U)*(-3*T^4 - 2*T^5 - 6*T^3*U + 13*T^4*U + T^5*U + 
       17*T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 6*T*U^3 + 23*T^2*U^3 + 17*T^3*U^3 + 
       2*T^4*U^3 + 3*U^4 - 3*T*U^4 + 9*T^2*U^4 + 10*T*U^5 - 2*T^2*U^5 - 
       2*U^6 - T*U^6))/(T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), T^(-1), 0}, 
    1] + ((-8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 + 14*T^2*U - 
       5*T^3*U + 4*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(3*T*U*(T + U)) - 
    (2*(-1 + T + U)*(-3*T^4 - 2*T^5 - 6*T^3*U + 13*T^4*U + T^5*U + 
       17*T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 6*T*U^3 + 23*T^2*U^3 + 17*T^3*U^3 + 
       2*T^4*U^3 + 3*U^4 - 3*T*U^4 + 9*T^2*U^4 + 10*T*U^5 - 2*T^2*U^5 - 
       2*U^6 - T*U^6))/(T*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] - 
  ((4*I)*Pi*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), U^(-1), 0}, 1])/
   (T*U) + ((8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 - 4*T^2*U - 
       5*T^3*U - 14*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 
       2*U^5))/(3*T*U*(T + U)) + 
    (2*(-1 + T + U)*(-3*T^4 + 2*T^6 - 6*T^3*U + 3*T^4*U - 10*T^5*U + T^6*U - 
       23*T^3*U^2 - 9*T^4*U^2 + 2*T^5*U^2 + 6*T*U^3 - 17*T^2*U^3 - 
       17*T^3*U^3 + 3*U^4 - 13*T*U^4 + 3*T^2*U^4 - 2*T^3*U^4 + 2*U^5 - 
       T*U^5 - T^2*U^5))/((-1 + T)*T*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 - 4*T^2*U - 5*T^3*U - 
       14*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 2*U^5))/
     (3*T*U*(T + U)) - (2*(-1 + T + U)*(-3*T^4 + 2*T^6 - 6*T^3*U + 3*T^4*U - 
       10*T^5*U + T^6*U - 23*T^3*U^2 - 9*T^4*U^2 + 2*T^5*U^2 + 6*T*U^3 - 
       17*T^2*U^3 - 17*T^3*U^3 + 3*U^4 - 13*T*U^4 + 3*T^2*U^4 - 2*T^3*U^4 + 
       2*U^5 - T*U^5 - T^2*U^5))/((-1 + T)*T*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((8*I)*Pi*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T*U) - (4*(T - U)*(-3 + 3*T + 3*U + T*U)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((2*(T - U)*(-1 + T + U)*(3 - T - 2*T^2 - U - 4*T*U + 2*T^2*U - 2*U^2 + 
       2*T*U^2))/((-1 + T)*T*(-1 + U)*U) + 
    (8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 5*T*U - 
       4*U^2 + 2*U^3))/(3*T*U))*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
    1] - (12*(-5 + T)*U*G[{T^(-1), 0, 0, 0}, 1])/T + 
  ((-16*LbL*Nf*(-2 + T)*U)/T + (4*(T^2 - 15*U + 2*T*U))/T)*
   G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] + 
  (4*(-2*T^2 + 2*T^2*U - 3*U^2 - T*U^2)*G[{T^(-1), 0, T^(-1), 0}, 1])/(T*U) - 
  (4*(-2*T^2 + 2*T^2*U - 3*U^2 - T*U^2)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 
     1])/(T*U) + ((-48*U)/T - (32*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), 0, U^(-1), 0}, 1] + ((48*U)/T + (32*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1] + 
  ((16*LbL*Nf*(-2 + T)*U)/T - (4*(-2*T + T*U - 3*U^2))/U)*
   G[{T^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (8*(T - U)*(-T - U + T*U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U) + (4*(-4*T^2 + 2*T^2*U + 7*U^2 - 5*T*U^2)*
    G[{T^(-1), T^(-1), 0, 0}, 1])/(T*U) + 
  (4*(2*T^2 - 5*U^2 + 3*T*U^2)*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/
   (T*U) + (4*(2*T^2 - 3*U + T*U)*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/T - 
  (4*(2*T^2 - 3*U + T*U)*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/T - 
  (8*(T - U)*(-T - U + T*U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-2*T^2 + T^2*U + 6*U^2 - 3*T*U^2)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/
   (T*U) - (8*(T^2 - 5*U^2 + 2*T*U^2)*G[{T^(-1), (T + U)^(-1), 0, 
      (T + U)^(-1)}, 1])/(T*U) - 
  (4*(T^2 - 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/T + 
  (4*(T^2 - 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/
   T + ((24*U)/T + (16*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1] + 
  ((-24*U)/T - (16*LbL*Nf*(-2 + T)*U)/T)*
   G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  (8*(T - U)*(-T - U + T*U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/
   (T*U) - (8*(T^2 + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 
     1])/T + (12*T*(-5 + U)*G[{U^(-1), 0, 0, 0}, 1])/U + 
  ((16*LbL*Nf*T*(-2 + U))/U - (4*(-15*T + 2*T*U + U^2))/U)*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] + ((48*T)/U + (32*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1), 0}, 1] + ((-48*T)/U - (32*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1] + 
  (4*(3*T^2 + T^2*U + 2*U^2 - 2*T*U^2)*G[{U^(-1), 0, U^(-1), 0}, 1])/(T*U) - 
  (4*(3*T^2 + T^2*U + 2*U^2 - 2*T*U^2)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 
     1])/(T*U) + ((-16*LbL*Nf*T*(-2 + U))/U - (4*(3*T^2 + 2*U - T*U))/T)*
   G[{U^(-1), 0, (T + U)^(-1), 0}, 1] + 
  (8*(T - U)*(-T - U + T*U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/
   (T*U) + (4*(-7*T^2 + 5*T^2*U + 4*U^2 - 2*T*U^2)*
    G[{U^(-1), U^(-1), 0, 0}, 1])/(T*U) - 
  (4*(-5*T^2 + 3*T^2*U + 2*U^2)*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/
   (T*U) - (4*(-3*T + T*U + 2*U^2)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/U + 
  (4*(-3*T + T*U + 2*U^2)*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/U - 
  (8*(T - U)*(-T - U + T*U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-6*T^2 + 3*T^2*U + 2*U^2 - T*U^2)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/
   (T*U) + (8*(-5*T^2 + 2*T^2*U + U^2)*
    G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 
    1] + ((24*T)/U + (16*LbL*Nf*T*(-2 + U))/U)*
   G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  (4*(-4*T + T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/U - 
  (4*(-4*T + T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/
   U + (8*(T - U)*(-T - U + T*U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 
     1])/(T*U) + (8*(T + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 
      (T + U)^(-1)}, 1])/U - (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*
    G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T*U) + 
  (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), 0, T^(-1), 
      (T + U)^(-1)}, 1])/(T*U) - (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T*U) + 
  (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), 0, U^(-1), 
      (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 
     1])/(T*U) - (8*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T*U) + 
  (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), T^(-1), 0, 
      (T + U)^(-1)}, 1])/(T*U) + (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (8*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/
   (T*U) + (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*
    G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 
      0}, 1])/(T*U) + (16*(T - U)*(-T - U + T*U)*
    G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (8*(T - U)*(-T - U + T*U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 
     1])/(T*U) - (8*(T - U)*(-T - U + T*U)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((8*LbL*Nf*T*(-T + U)*(-6 + T + U))/(3*(T + U)) - 
    (2*Nf*(-38*T - 6*U - 13*T*U + 6*U^2))/(9*(-1 + U)) + 
    (T*(58*T + 10*U - 7*T*U + 41*U^2))/(2*(-1 + U)*(T + U)))*Log[T] + 
  Pi^2*((-16*LbL*Nf*U)/3 - (-106*T + 106*T^2 - 2*T^3 + 56*U + T*U - 
      57*T^2*U + 2*T^3*U - 56*U^2 + 54*T*U^2 + 2*T^2*U^2)/
     (6*(-1 + T)*(-1 + U)))*Log[T] + 
  Pi*(((8*I)/3)*LbL*Nf*(T - U)*(-4*T + 2*T^2 - 4*U + T*U + 2*U^2) - 
    ((2*I)*(12*T^3 - 12*T^4 + 31*T^2*U - 36*T^3*U + 6*T^4*U - 10*T*U^2 + 
       12*T^2*U^2 - 5*U^3 + 12*T*U^3 - 6*T^2*U^3))/((-1 + T)*(T + U)^2))*
   Log[T] + Pi^2*((8*LbL*Nf*(-2 + T)*U)/(3*T) + (4*(-7 + 2*T)*U)/(3*T))*
   G[{T^(-1)}, 1]*Log[T] + 
  Pi*(((2*I)*(3*T - 5*T^2 + 2*T^3 - 3*U - 2*T^2*U + T^3*U - 3*U^2 + 4*T*U^2 + 
       T^2*U^2))/(T*U) + (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       3*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(T*U))*
   G[{T^(-1)}, 1]*Log[T] + (Pi^2*(57*T - 10*T*U + 7*U^2)*G[{U^(-1)}, 1]*
    Log[T])/(3*U) + 
  Pi*(((-2*I)*(3*T - 3*U - 3*T*U + 8*T^2*U + 8*U^2 - T*U^2 - 3*T^2*U^2 - 
       7*U^3 + T^2*U^3 + 2*U^4 + T*U^4))/(T*(-1 + U)*U) + 
    (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 3*T*U^2 - 3*T^2*U^2 - 
       6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/(T*U))*G[{U^(-1)}, 1]*
   Log[T] + ((-4*Nf*(-19*T + 25*T*U - 19*U^2 + 3*T*U^2 + 19*U^3))/
     (9*(-1 + U)*U) + (8*LbL*Nf*(6*T - 5*T^2 + 2*T^3 + 12*U + 3*T*U + 
       4*T^2*U - 2*T^3*U - 10*U^2 - 2*T*U^2 + T^2*U^2 - 4*U^3 - T*U^3 + 
       2*U^4))/(3*U) - (-17*T^3 - 60*T^2*U + 9*T^3*U - 117*T*U^2 + 
      65*T^2*U^2 + 29*T^3*U^2 - 26*U^3 + 175*T*U^3 + 13*T^2*U^3 - 
      12*T^3*U^3 + 23*U^4 - 61*T*U^4 + 3*U^5 + 12*T*U^5)/
     ((-1 + U)*U*(T + U)^2))*G[{U^(-1)}, 1]*Log[T] + 
  ((4*Nf*(-1 + T + U)*(2*T + T*U + 3*U^2))/(3*(-1 + U)*(T + U)) - 
    (16*LbL*Nf*(-1 + T + U)*(T^3 - 12*T*U - T^2*U - 6*U^2 - T*U^2 + U^3))/
     (3*(T + U)^2) - ((-1 + T + U)*(18*T^2 - 16*T^3 + 82*T*U - 85*T^2*U + 
       5*T^3*U + 16*U^2 - 74*T*U^2 + 56*T^2*U^2 - 5*U^3 + 3*T*U^3))/
     ((-1 + T)*(-1 + U)*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[T] + 
  Pi*((((-8*I)/3)*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 
       5*T*U - 4*U^2 + 2*U^3))/(T*U) - 
    ((2*I)*(T - U)*(-1 + T + U)*(-3*T^3 + 5*T^4 - 2*T^5 - 9*T^2*U + 
       10*T^3*U + T^4*U + T^5*U - 9*T*U^2 + 22*T^2*U^2 + T^3*U^2 - 
       6*T^4*U^2 + T^5*U^2 - 3*U^3 + 10*T*U^3 + T^2*U^3 - 2*T^3*U^3 + 
       3*T^4*U^3 + 5*U^4 + T*U^4 - 6*T^2*U^4 + 3*T^3*U^4 - 2*U^5 + T*U^5 + 
       T^2*U^5))/((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[T] - ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[T])/T + 
  ((2*(3*T - 5*T^2 + 2*T^3 - 3*U - 2*T^2*U + T^3*U - 3*U^2 + 4*T*U^2 + 
       T^2*U^2))/(T*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       3*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1), 0}, 1]*Log[T] - ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), T^(-1)}, 1]*
    Log[T])/T + ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  ((-2*(3*T - 5*T^2 + 2*T^3 - 3*U - 2*T^2*U + T^3*U - 3*U^2 + 4*T*U^2 + 
       T^2*U^2))/(T*U) - (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       3*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((8*I)*Pi*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T])/U + 
  ((8*Nf*(T + U^2))/(3*U) + (2*(3*T - T^3 - 2*T^4 - 3*U - 2*T^2*U + 6*T^3*U + 
       T^4*U + 8*U^2 + 20*T*U^2 - 4*T^2*U^2 - 9*T^3*U^2 + T^4*U^2 - 7*U^3 - 
       21*T*U^3 + 9*T^2*U^3 + T^3*U^3 + 2*U^4 - 2*T*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       6*T^2*U - 3*T^3*U + 2*U^2 - 27*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 
       2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*(T + U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T])/U + 
  ((8*Nf*(T + U^2))/(3*U) - (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(3*T*U) + 
    (2*(-3*T + T^2 + 3*U + 3*T*U - 6*T^2*U - 4*U^2 - 5*T*U^2 + 9*T^2*U^2 - 
       U^3 + 3*T*U^3 + 2*T^2*U^3 + 2*U^4 + 2*T*U^4))/(T*(-1 + U)*U))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] - 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  ((-8*Nf*(T + U^2))/(3*U) + (8*LbL*Nf*(-1 + U)*(T + U)*
      (2*T - 2*U - T*U + 4*U^2 + 2*T*U^2 - 2*U^3))/(3*T*U) - 
    (2*(3*T - T^2 - 3*U + 7*T^2*U + U^2 + 3*T*U^2 + T^2*U^2 + 2*U^3 + T*U^3))/
     (T*U))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 3*T^2*U - 3*T^3*U + 2*U^2 - 
       15*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U) - (2*(-3*T^4 + 8*T^5 - 7*T^6 + 2*T^7 - 6*T^3*U + 11*T^4*U - 
       11*T^5*U + 3*T^6*U + 2*T^7*U + 12*T^3*U^2 - 56*T^4*U^2 + 24*T^5*U^2 + 
       8*T^6*U^2 + 6*T*U^3 - 18*T^2*U^3 - 66*T^3*U^3 + 36*T^4*U^3 + 
       12*T^5*U^3 + 3*U^4 - 8*T*U^4 - 55*T^2*U^4 + 24*T^3*U^4 + 8*T^4*U^4 - 
       5*U^5 - 15*T*U^5 + 9*T^2*U^5 + 2*T^3*U^5 + 2*U^6 - 2*T*U^6))/
     ((-1 + T)*T*U*(T + U)^3))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 - 4*T^2*U - 5*T^3*U - 
       14*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 2*U^5))/
     (3*T*U*(T + U)) + (2*(-1 + T + U)*(-3*T^4 + 2*T^6 - 6*T^3*U + 3*T^4*U - 
       10*T^5*U + T^6*U - 23*T^3*U^2 - 9*T^4*U^2 + 2*T^5*U^2 + 6*T*U^3 - 
       17*T^2*U^3 - 17*T^3*U^3 + 3*U^4 - 13*T*U^4 + 3*T^2*U^4 - 2*T^3*U^4 + 
       2*U^5 - T*U^5 - T^2*U^5))/((-1 + T)*T*U*(T + U)^3))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] + 
  ((2*(T - U)*(-1 + T + U)*(-3 + 5*T - 2*T^2 + U + 2*T^2*U + 2*U^2 - 
       2*T*U^2))/((-1 + T)*T*(-1 + U)*U) + 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 4*T^3*U - 9*T^4*U + 
       2*T^5*U + T^3*U^2 - 2*T^4*U^2 + 4*T*U^3 + T^2*U^3 - 4*T^3*U^3 + 
       2*U^4 - 9*T*U^4 - 2*T^2*U^4 - 4*U^5 + 2*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  (4*(-5 + T)*U*G[{T^(-1), 0, 0}, 1]*Log[T])/T + 
  ((-48*U)/T - (32*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, U^(-1)}, 1]*Log[T] + 
  ((24*U)/T + (16*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*
   Log[T] - (4*(-5 + T)*U*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T + 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  (4*(-5 + T)*U*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  ((24*U)/T + (16*LbL*Nf*(-2 + T)*U)/T)*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*
   Log[T] + (8*T*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[T])/U + 
  (4*(3*T^2 + T^2*U + 2*U^2 - 2*T*U^2)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/
   (T*U) - (4*(-7*T^2 + 3*T^2*U + 2*U^2 - 2*T*U^2)*
    G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T*U) + 
  (8*(T^2 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/T - 
  (4*(-3*T + T*U + 2*U^2)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/U + 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U - 
  (4*(-6*T^2 + 3*T^2*U + 2*U^2 - T*U^2)*G[{U^(-1), (T + U)^(-1), 0}, 1]*
    Log[T])/(T*U) + (4*(-4*T + T*U + U^2)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 
     1]*Log[T])/U - (8*(T + U^2)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*
    Log[T])/U - (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*
    G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T*U) + 
  (8*(T^2 + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T - 
  (4*(-T^2 + 2*T^2*U + 2*U^2 - T*U^2)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/
   (T*U) + (8*(T^2 + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T - 
  (I*Pi*T*(-10 + 7*U)*Log[T]^2)/(-1 + U) + 
  ((-2*Nf*T*(2 + U))/(3*(-1 + U)) + (T*(-20 + 9*U))/(2*(-1 + U)))*Log[T]^2 + 
  ((2*I)*Pi*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2)/U + 
  ((6*T*(-2 + U))/(-1 + U) + (4*Nf*(T + U^2))/(3*U))*G[{U^(-1)}, 1]*
   Log[T]^2 + (2*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]^2)/U + 
  (2*(7*T - T*U + 2*U^2)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/U + 
  ((-8*LbL*Nf*(T - U)*U*(-6 + T + U))/(3*(T + U)) + 
    (2*Nf*(-6*T + 6*T^2 - 38*U - 13*T*U))/(9*(-1 + T)) - 
    (U*(10*T + 41*T^2 + 58*U - 7*T*U))/(2*(-1 + T)*(T + U)))*Log[U] + 
  Pi^2*((16*LbL*Nf*T)/3 + (56*T - 56*T^2 - 106*U + T*U + 54*T^2*U + 106*U^2 - 
      57*T*U^2 + 2*T^2*U^2 - 2*U^3 + 2*T*U^3)/(6*(-1 + T)*(-1 + U)))*Log[U] + 
  Pi*(((-8*I)/3)*LbL*Nf*(-T + U)*(-4*T + 2*T^2 - 4*U + T*U + 2*U^2) + 
    ((2*I)*(-5*T^3 - 10*T^2*U + 12*T^3*U + 31*T*U^2 + 12*T^2*U^2 - 
       6*T^3*U^2 + 12*U^3 - 36*T*U^3 - 12*U^4 + 6*T*U^4))/
     ((-1 + U)*(T + U)^2))*Log[U] - 
  (Pi^2*(7*T^2 + 57*U - 10*T*U)*G[{T^(-1)}, 1]*Log[U])/(3*T) + 
  Pi*((((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 3*T^2*U - 3*T^3*U + 
       2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(T*U) + 
    ((2*I)*(-3*T + 8*T^2 - 7*T^3 + 2*T^4 + 3*U - 3*T*U - T^2*U + T^4*U + 
       8*T*U^2 - 3*T^2*U^2 + T^3*U^2))/((-1 + T)*T*U))*G[{T^(-1)}, 1]*
   Log[U] + ((4*Nf*(-19*T^2 + 19*T^3 - 19*U + 25*T*U + 3*T^2*U))/
     (9*(-1 + T)*T) - (8*LbL*Nf*(12*T - 10*T^2 - 4*T^3 + 2*T^4 + 6*U + 
       3*T*U - 2*T^2*U - T^3*U - 5*U^2 + 4*T*U^2 + T^2*U^2 + 2*U^3 - 
       2*T*U^3))/(3*T) + (-26*T^3 + 23*T^4 + 3*T^5 - 117*T^2*U + 175*T^3*U - 
      61*T^4*U + 12*T^5*U - 60*T*U^2 + 65*T^2*U^2 + 13*T^3*U^2 - 17*U^3 + 
      9*T*U^3 + 29*T^2*U^3 - 12*T^3*U^3)/((-1 + T)*T*(T + U)^2))*
   G[{T^(-1)}, 1]*Log[U] + Pi^2*((-8*LbL*Nf*T*(-2 + U))/(3*U) - 
    (4*T*(-7 + 2*U))/(3*U))*G[{U^(-1)}, 1]*Log[U] + 
  Pi*(((-2*I)*(-3*T - 3*T^2 + 3*U + 4*T^2*U - 5*U^2 - 2*T*U^2 + T^2*U^2 + 
       2*U^3 + T*U^3))/(T*U) + (((8*I)/3)*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 
       3*T*U^2 - 3*T^2*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (T*U))*G[{U^(-1)}, 1]*Log[U] + 
  ((-4*Nf*(-1 + T + U)*(3*T^2 + 2*U + T*U))/(3*(-1 + T)*(T + U)) + 
    (16*LbL*Nf*(-1 + T + U)*(-6*T^2 + T^3 - 12*T*U - T^2*U - T*U^2 + U^3))/
     (3*(T + U)^2) + ((-1 + T + U)*(16*T^2 - 5*T^3 + 82*T*U - 74*T^2*U + 
       3*T^3*U + 18*U^2 - 85*T*U^2 + 56*T^2*U^2 - 16*U^3 + 5*T*U^3))/
     ((-1 + T)*(-1 + U)*(T + U)^2))*G[{(T + U)^(-1)}, 1]*Log[U] + 
  Pi*((((-8*I)/3)*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 
       5*T*U - 4*U^2 + 2*U^3))/(T*U) - 
    ((2*I)*(T - U)*(-1 + T + U)*(-3*T^3 + 5*T^4 - 2*T^5 - 9*T^2*U + 
       10*T^3*U + T^4*U + T^5*U - 9*T*U^2 + 22*T^2*U^2 + T^3*U^2 - 
       6*T^4*U^2 + T^5*U^2 - 3*U^3 + 10*T*U^3 + T^2*U^3 - 2*T^3*U^3 + 
       3*T^4*U^3 + 5*U^4 + T*U^4 - 6*T^2*U^4 + 3*T^3*U^4 - 2*U^5 + T*U^5 + 
       T^2*U^5))/((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*
   Log[U] - ((8*I)*Pi*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[U])/T + 
  ((-8*Nf*(T^2 + U))/(3*T) + (2*(3*T - 8*T^2 + 7*T^3 - 2*T^4 - 3*U - 
       20*T^2*U + 21*T^3*U + 2*T^4*U + 2*T*U^2 + 4*T^2*U^2 - 9*T^3*U^2 + 
       U^3 - 6*T*U^3 + 9*T^2*U^3 - T^3*U^3 + 2*U^4 - T*U^4 - T^2*U^4))/
     ((-1 + T)*T*(-1 + U)*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       27*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 
       2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*G[{T^(-1), 0}, 1]*Log[U] - 
  ((8*I)*Pi*(T^2 + U)*G[{T^(-1), T^(-1)}, 1]*Log[U])/T + 
  ((-8*Nf*(T^2 + U))/(3*T) - (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(3*T*U) - 
    (2*(3*T - 4*T^2 - T^3 + 2*T^4 - 3*U + 3*T*U - 5*T^2*U + 3*T^3*U + 
       2*T^4*U + U^2 - 6*T*U^2 + 9*T^2*U^2 + 2*T^3*U^2))/((-1 + T)*T*U))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + 
  ((4*I)*Pi*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  ((8*Nf*(T^2 + U))/(3*T) + (8*LbL*Nf*(-1 + T)*(T + U)*
      (2*T - 4*T^2 + 2*T^3 - 2*U + T*U - 2*T^2*U))/(3*T*U) + 
    (2*(-3*T + T^2 + 2*T^3 + 3*U + 3*T^2*U + T^3*U - U^2 + 7*T*U^2 + 
       T^2*U^2))/(T*U))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[U])/U + 
  ((-2*(-3*T - 3*T^2 + 3*U + 4*T^2*U - 5*U^2 - 2*T*U^2 + T^2*U^2 + 2*U^3 + 
       T*U^3))/(T*U) + (8*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 3*T*U^2 - 
       3*T^2*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*
   G[{U^(-1), 0}, 1]*Log[U] + ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*
    Log[U])/U - ((4*I)*Pi*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  ((2*(-3*T - 3*T^2 + 3*U + 4*T^2*U - 5*U^2 - 2*T*U^2 + T^2*U^2 + 2*U^3 + 
       T*U^3))/(T*U) - (8*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 3*T*U^2 - 
       3*T^2*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 15*T^2*U - 3*T^3*U + 2*U^2 - 
       3*T*U^2 - 2*T^3*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/
     (3*T*U) - (2*(-3*T^4 + 5*T^5 - 2*T^6 - 6*T^3*U + 8*T^4*U + 15*T^5*U + 
       2*T^6*U + 18*T^3*U^2 + 55*T^4*U^2 - 9*T^5*U^2 + 6*T*U^3 - 12*T^2*U^3 + 
       66*T^3*U^3 - 24*T^4*U^3 - 2*T^5*U^3 + 3*U^4 - 11*T*U^4 + 56*T^2*U^4 - 
       36*T^3*U^4 - 8*T^4*U^4 - 8*U^5 + 11*T*U^5 - 24*T^2*U^5 - 12*T^3*U^5 + 
       7*U^6 - 3*T*U^6 - 8*T^2*U^6 - 2*U^7 - 2*T*U^7))/
     (T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T + U)*(2*T^3 - 4*T^4 + 2*T^5 + 14*T^2*U - 5*T^3*U + 
       4*T*U^2 - 2*T^3*U^2 - 2*U^3 + 5*T*U^3 + 2*T^2*U^3 + 4*U^4 - 2*U^5))/
     (3*T*U*(T + U)) + (2*(-1 + T + U)*(-3*T^4 - 2*T^5 - 6*T^3*U + 13*T^4*U + 
       T^5*U + 17*T^3*U^2 - 3*T^4*U^2 + T^5*U^2 + 6*T*U^3 + 23*T^2*U^3 + 
       17*T^3*U^3 + 2*T^4*U^3 + 3*U^4 - 3*T*U^4 + 9*T^2*U^4 + 10*T*U^5 - 
       2*T^2*U^5 - 2*U^6 - T*U^6))/(T*(-1 + U)*U*(T + U)^3))*
   G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  ((-2*(T - U)*(-1 + T + U)*(3 - T - 2*T^2 - 5*U + 2*T^2*U + 2*U^2 - 
       2*T*U^2))/((-1 + T)*T*(-1 + U)*U) - 
    (8*LbL*Nf*(-1 + T + U)*(2*T^4 - 4*T^5 + 2*T^6 + 4*T^3*U - 9*T^4*U + 
       2*T^5*U + T^3*U^2 - 2*T^4*U^2 + 4*T*U^3 + T^2*U^3 - 4*T^3*U^3 + 
       2*U^4 - 9*T*U^4 - 2*T^2*U^4 - 4*U^5 + 2*T*U^5 + 2*U^6))/
     (3*T*U*(T + U)^2))*G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  (8*(-5 + T)*U*G[{T^(-1), 0, 0}, 1]*Log[U])/T + 
  (4*(-2*T^2 + 2*T^2*U - 3*U^2 - T*U^2)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/
   (T*U) - (4*(-2*T^2 + 2*T^2*U + 7*U^2 - 3*T*U^2)*
    G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U) - 
  (8*(T + U^2)*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/U + 
  (4*(2*T^2 - 3*U + T*U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/T - 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T - 
  (4*(-2*T^2 + T^2*U + 6*U^2 - 3*T*U^2)*G[{T^(-1), (T + U)^(-1), 0}, 1]*
    Log[U])/(T*U) - (4*(T^2 - 4*U + T*U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*
    Log[U])/T + (8*(T^2 + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*
    Log[U])/T + (4*T*(-5 + U)*G[{U^(-1), 0, 0}, 1]*Log[U])/U + 
  ((48*T)/U + (32*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), 0, T^(-1)}, 1]*Log[U] + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*
   Log[U] + (4*T*(-5 + U)*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  ((-24*T)/U - (16*LbL*Nf*T*(-2 + U))/U)*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*
   Log[U] - (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*G[{(T + U)^(-1), 0, T^(-1)}, 
     1]*Log[U])/(T*U) - (8*(T + U^2)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*
    Log[U])/U - (4*(-2*T^2 + T^2*U + U^2 - 2*T*U^2)*
    G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T*U) - 
  (8*(T + U^2)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U - 
  ((2*I)*Pi*(T - U)*(10 - 10*T - 10*U + 7*T*U)*Log[T]*Log[U])/
   ((-1 + T)*(-1 + U)) + 
  ((8*LbL*Nf*(T - U)*(-4*T + 2*T^2 - 4*U + T*U + 2*U^2))/3 - 
    (2*(T - U)*(-5*T^2 + 5*T^3 - 22*T*U + 33*T^2*U - 12*T^3*U - 5*U^2 + 
       33*T*U^2 - 36*T^2*U^2 + 6*T^3*U^2 + 5*U^3 - 12*T*U^3 + 6*T^2*U^3))/
     ((-1 + T)*(-1 + U)*(T + U)^2))*Log[T]*Log[U] - 
  ((4*I)*Pi*(-5 + T)*U*G[{T^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((2*(3*T - 5*T^2 + 2*T^3 - 3*U - 2*T^2*U + T^3*U - 3*U^2 + 4*T*U^2 + 
       T^2*U^2))/(T*U) + (8*LbL*Nf*(-2*T^2 + 6*T^3 - 6*T^4 + 2*T^5 + 
       3*T^2*U - 3*T^3*U + 2*U^2 - 6*T*U^2 + 3*T^2*U^2 - 2*T^3*U^2))/(3*T*U))*
   G[{T^(-1)}, 1]*Log[T]*Log[U] + ((4*I)*Pi*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]*
    Log[U])/U + 
  ((-2*(-3*T - 3*T^2 + 3*U + 4*T^2*U - 5*U^2 - 2*T*U^2 + T^2*U^2 + 2*U^3 + 
       T*U^3))/(T*U) + (8*LbL*Nf*(-2*T^2 + 6*T^2*U + 2*U^2 - 3*T*U^2 - 
       3*T^2*U^2 - 6*U^3 + 3*T*U^3 + 2*T^2*U^3 + 6*U^4 - 2*U^5))/(3*T*U))*
   G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-8*LbL*Nf*(T - U)*(-1 + T + U)*(2*T - 4*T^2 + 2*T^3 + 2*U - 5*T*U - 
       4*U^2 + 2*U^3))/(3*T*U) - (2*(T - U)*(-1 + T + U)*
      (-3*T^3 + 5*T^4 - 2*T^5 - 9*T^2*U + 10*T^3*U + T^4*U + T^5*U - 
       9*T*U^2 + 22*T^2*U^2 + T^3*U^2 - 6*T^4*U^2 + T^5*U^2 - 3*U^3 + 
       10*T*U^3 + T^2*U^3 - 2*T^3*U^3 + 3*T^4*U^3 + 5*U^4 + T*U^4 - 
       6*T^2*U^4 + 3*T^3*U^4 - 2*U^5 + T*U^5 + T^2*U^5))/
     ((-1 + T)*T*(-1 + U)*U*(T + U)^3))*G[{(T + U)^(-1)}, 1]*Log[T]*Log[U] - 
  (4*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T - 
  (4*(-5 + T)*U*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T + 
  (4*(-5 + T)*U*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T + 
  (4*T*(-5 + U)*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U + 
  (4*T*(-5 + U)*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U - 
  (4*T*(-5 + U)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U - 
  (T*(-10 + 7*U)*Log[T]^2*Log[U])/(-1 + U) + 
  (2*T*(-5 + U)*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U + 
  (I*Pi*(-10 + 7*T)*U*Log[U]^2)/(-1 + T) + 
  ((2*Nf*(2 + T)*U)/(3*(-1 + T)) - ((-20 + 9*T)*U)/(2*(-1 + T)))*Log[U]^2 - 
  ((2*I)*Pi*(-5 + T)*U*G[{T^(-1)}, 1]*Log[U]^2)/T + 
  ((-6*(-2 + T)*U)/(-1 + T) - (4*Nf*(T^2 + U))/(3*T))*G[{T^(-1)}, 1]*
   Log[U]^2 - (2*(-5 + T)*U*G[{T^(-1), 0}, 1]*Log[U]^2)/T - 
  (2*(2*T^2 + 7*U - T*U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/T + 
  ((-10 + 7*T)*U*Log[T]*Log[U]^2)/(-1 + T) - 
  (2*(-5 + T)*U*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T + 
  ((-51*(T - U))/2 - (454*Nf*(T - U))/27)*Log[\[Mu]\[Mu]] + 
  ((7*I)/3)*Pi^3*(T - U)*Log[\[Mu]\[Mu]] + 
  Pi^2*((8*Nf*(T - U))/9 + ((T - U)*(23 - 23*T - 23*U + 11*T*U))/
     (2*(-1 + T)*(-1 + U)))*Log[\[Mu]\[Mu]] + 
  Pi*(((-3*I)*(T - U)*(11 - 11*T - 11*U + 8*T*U))/((-1 + T)*(-1 + U)) - 
    (((4*I)/9)*Nf*(T - U)*(25 - 25*T - 25*U + 16*T*U))/((-1 + T)*(-1 + U)))*
   Log[\[Mu]\[Mu]] - (4*Pi^2*(T^2 + U)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  Pi*(((6*I)*(T^2 + U))/T + (((8*I)/3)*Nf*(T^2 + U))/T)*G[{T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + (4*Pi^2*(T + U^2)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]])/U + 
  Pi*(((-6*I)*(T + U^2))/U - (((8*I)/3)*Nf*(T + U^2))/U)*G[{U^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((2*I)*Pi*(T - U)*(-1 + T + U)*(2 - 5*T - 5*U + 2*T*U)*
    G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/((-1 + T)*(-1 + U)*(T + U)) + 
  ((3*(T - U)*(-1 + T + U)*(2 - 5*T - 5*U + 2*T*U))/
     ((-1 + T)*(-1 + U)*(T + U)) + (4*Nf*(T - U)*(-1 + T + U)*
      (2 - 5*T - 5*U + 2*T*U))/(3*(-1 + T)*(-1 + U)*(T + U)))*
   G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*(T^2 + U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((6*(T^2 + U))/T + (8*Nf*(T^2 + U))/(3*T))*G[{T^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] - ((4*I)*Pi*(T^2 + U)*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + ((-6*(T^2 + U))/T - (8*Nf*(T^2 + U))/(3*T))*
   G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(T + U^2)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/U + 
  ((-6*(T + U^2))/U - (8*Nf*(T + U^2))/(3*U))*G[{U^(-1), 0}, 1]*
   Log[\[Mu]\[Mu]] + ((4*I)*Pi*(T + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/U + ((6*(T + U^2))/U + (8*Nf*(T + U^2))/(3*U))*
   G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((2*I)*Pi*T*(2 + U)*Log[T]*Log[\[Mu]\[Mu]])/(-1 + U) + 
  ((3*T*(2 + U))/(-1 + U) + (4*Nf*T*(2 + U))/(3*(-1 + U)))*Log[T]*
   Log[\[Mu]\[Mu]] - ((4*I)*Pi*(T + U^2)*G[{U^(-1)}, 1]*Log[T]*
    Log[\[Mu]\[Mu]])/U + ((-6*(T + U^2))/U - (8*Nf*(T + U^2))/(3*U))*
   G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]] - 
  ((2*I)*Pi*(2 + T)*U*Log[U]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((-3*(2 + T)*U)/(-1 + T) - (4*Nf*(2 + T)*U)/(3*(-1 + T)))*Log[U]*
   Log[\[Mu]\[Mu]] + ((4*I)*Pi*(T^2 + U)*G[{T^(-1)}, 1]*Log[U]*
    Log[\[Mu]\[Mu]])/T + ((6*(T^2 + U))/T + (8*Nf*(T^2 + U))/(3*T))*
   G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]] + 
  ((-27*(T - U))/2 - (38*Nf*(T - U))/9)*Log[\[Mu]\[Mu]]^2 + 
  (19*Pi^2*(T - U)*Log[\[Mu]\[Mu]]^2)/6 + 
  Pi*(((-4*I)/3)*Nf*(T - U) - (I*(T - U)*(11 - 11*T - 11*U + 8*T*U))/
     ((-1 + T)*(-1 + U)))*Log[\[Mu]\[Mu]]^2 + 
  ((2*I)*Pi*(T^2 + U)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  ((2*I)*Pi*(T + U^2)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  ((T - U)*(-1 + T + U)*(2 - 5*T - 5*U + 2*T*U)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/((-1 + T)*(-1 + U)*(T + U)) + 
  (2*(T^2 + U)*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(T^2 + U)*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(T + U^2)*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (2*(T + U^2)*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (T*(2 + U)*Log[T]*Log[\[Mu]\[Mu]]^2)/(-1 + U) - 
  (2*(T + U^2)*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/U - 
  ((2 + T)*U*Log[U]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  (2*(T^2 + U)*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/T + 
  (-3*(T - U) - (4*Nf*(T - U))/9)*Log[\[Mu]\[Mu]]^3 - 
  (2*I)*Pi*(T - U)*Log[\[Mu]\[Mu]]^3 + ((-T + U)*Log[\[Mu]\[Mu]]^4)/2 + 
  (24*I)*Pi*(T - U)*Zeta[3] + ((-4*Nf*(T - U))/9 - 96*LbL*Nf*(T - U) + 
    (2*(T - U)*(29 - 30*T - 2*T^2 - 30*U - 5*T*U + 2*T^2*U - 2*U^2 + 
       2*T*U^2))/((-1 + T)*(-1 + U)))*Zeta[3] + 
  ((-48*LbL*Nf*(-2 + T)*U)/T - (8*(2*T^2 + U + 2*T*U))/T)*G[{T^(-1)}, 1]*
   Zeta[3] + ((48*LbL*Nf*T*(-2 + U))/U + (8*(T + 2*T*U + 2*U^2))/U)*
   G[{U^(-1)}, 1]*Zeta[3] + 24*(T - U)*Log[\[Mu]\[Mu]]*Zeta[3], 
 (331*(T + U))/(8*T*U) + (4769*Nf*(T + U))/(162*T*U) + 
  (157*Pi^4*(T + U))/(360*T*U) + 
  Pi*((((51*I)/2)*(-1 + T + U)*(-T - U + 2*T*U))/((-1 + T)*T*(-1 + U)*U) + 
    (((2*I)/27)*Nf*(209*T - 209*T^2 + 209*U - 724*T*U + 362*T^2*U - 209*U^2 + 
       362*T*U^2))/((-1 + T)*T*(-1 + U)*U)) + 
  Pi^2*((40*LbL*Nf)/3 - (Nf*(91*T - 91*T^2 + 91*U - 254*T*U + 127*T^2*U - 
       91*U^2 + 127*T*U^2))/(27*(-1 + T)*T*(-1 + U)*U) + 
    (-79*T + 79*T^2 - 79*U + 250*T*U - 145*T^2*U + 79*U^2 - 145*T*U^2 + 
      40*T^2*U^2)/(6*(-1 + T)*T*(-1 + U)*U)) + 
  Pi^3*((((4*I)/3)*LbL*Nf*(6 - 5*T - 5*U + 4*T*U))/((-1 + T)*(-1 + U)) + 
    ((I/6)*(-T + 2*T^2 - 3*T^3 + 2*T^4 - U + 34*T*U - 26*T^2*U - T^3*U - 
       4*T^4*U + 2*U^2 - 26*T*U^2 - 32*T^2*U^2 + 50*T^3*U^2 + 2*T^4*U^2 - 
       3*U^3 - T*U^3 + 50*T^2*U^3 - 44*T^3*U^3 + 2*U^4 - 4*T*U^4 + 
       2*T^2*U^4))/((-1 + T)^2*T*(-1 + U)^2*U)) + 
  Pi^3*((((8*I)/3)*LbL*Nf)/T + ((I/3)*(7*T + 6*U))/(T*U))*G[{T^(-1)}, 1] + 
  Pi*((16*I)*LbL*Nf - (((4*I)/9)*Nf*(-19*T + 19*T^2 + 12*U - 3*T*U))/
     ((-1 + T)*T*U) + (I*(2*T - 33*T^2 + 31*T^3 + 2*U - 28*T*U + 72*T^2*U - 
       37*T^3*U - 2*U^2 + 28*T*U^2 - 43*T^2*U^2 + 8*T^3*U^2))/
     ((-1 + T)*T^2*(-1 + U)*U))*G[{T^(-1)}, 1] + 
  Pi^2*((-16*LbL*Nf*(-1 + T))/T + (8*Nf)/(9*U) + 
    (-7*T + 14*T^2 - 7*T^3 - 7*U + 7*T*U + 67*T^2*U - 111*T^3*U + 44*T^4*U + 
      7*U^2 - 10*T*U^2 - 37*T^2*U^2 + 52*T^3*U^2)/(3*(-1 + T)*T^2*U^2))*
   G[{T^(-1)}, 1] + Pi^3*((((8*I)/3)*LbL*Nf)/U + ((I/3)*(6*T + 7*U))/(T*U))*
   G[{U^(-1)}, 1] + Pi*((16*I)*LbL*Nf + 
    (((4*I)/9)*Nf*(-12*T + 19*U + 3*T*U - 19*U^2))/(T*(-1 + U)*U) + 
    (I*(2*T - 2*T^2 + 2*U - 28*T*U + 28*T^2*U - 33*U^2 + 72*T*U^2 - 
       43*T^2*U^2 + 31*U^3 - 37*T*U^3 + 8*T^2*U^3))/
     ((-1 + T)*T*(-1 + U)*U^2))*G[{U^(-1)}, 1] + 
  Pi^2*((8*Nf)/(9*T) - (16*LbL*Nf*(-1 + U))/U + 
    (-7*T + 7*T^2 - 7*U + 7*T*U - 10*T^2*U + 14*U^2 + 67*T*U^2 - 37*T^2*U^2 - 
      7*U^3 - 111*T*U^3 + 52*T^2*U^3 + 44*T*U^4)/(3*T^2*(-1 + U)*U^2))*
   G[{U^(-1)}, 1] - ((2*I)*Pi*(-1 + T + U)*(-T - U + 2*T*U)*
    G[{(T + U)^(-1)}, 1])/((-1 + T)*T*(-1 + U)*U) + 
  ((-51*(-1 + T + U)*(-T - U + 2*T*U))/(2*(-1 + T)*T*(-1 + U)*U) - 
    (34*Nf*(-1 + T + U)*(-T - U + 2*T*U))/(3*(-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1] + Pi^2*((40*LbL*Nf*(-1 + T + U))/(3*(T + U)) - 
    ((-1 + T + U)*(-14*T^2 + 14*T^3 - 28*T*U + 14*T^2*U + 167*T^3*U - 
       90*T^4*U - 14*U^2 + 14*T*U^2 + 214*T^2*U^2 - 304*T^3*U^2 + 
       90*T^4*U^2 + 14*U^3 + 167*T*U^3 - 304*T^2*U^3 + 60*T^3*U^3 - 
       90*T*U^4 + 90*T^2*U^4))/(6*(-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*
   G[{(T + U)^(-1)}, 1] + Pi^2*((8*LbL*Nf)/(3*T) + (11*(T + 2*U))/(3*T*U))*
   G[{T^(-1), 0}, 1] + (16*LbL*Nf - (4*Nf*(-19*T + 19*T^2 + 12*U - 3*T*U))/
     (9*(-1 + T)*T*U) + (2*T - 33*T^2 + 31*T^3 + 2*U - 28*T*U + 72*T^2*U - 
      37*T^3*U - 2*U^2 + 28*T*U^2 - 43*T^2*U^2 + 8*T^3*U^2)/
     ((-1 + T)*T^2*(-1 + U)*U))*G[{T^(-1), 0}, 1] + 
  Pi*(((16*I)*LbL*Nf*(2 - 5*T - 2*U + 4*T*U))/(T*(-1 + U)) - 
    ((2*I)*(-2*T + 4*T^2 - 2*T^3 - 2*U + 6*T*U + 19*T^2*U - 40*T^3*U + 
       17*T^4*U + 6*U^2 - 6*T*U^2 - 77*T^2*U^2 + 114*T^3*U^2 - 34*T^4*U^2 - 
       6*U^3 - 9*T*U^3 + 98*T^2*U^3 - 106*T^3*U^3 + 17*T^4*U^3 + 2*U^4 + 
       20*T*U^4 - 51*T^2*U^4 + 32*T^3*U^4 - 9*T*U^5 + 9*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1), 0}, 1] - 
  (4*Pi^2*(2*T - U)*G[{T^(-1), T^(-1)}, 1])/(3*T*U) + 
  Pi*((((8*I)/3)*Nf)/U + ((2*I)*(T - 2*T^2 + T^3 + U - T*U - T^2*U - 
       9*T^3*U + 10*T^4*U - U^2 + 4*T*U^2 + 4*T^2*U^2 - T^3*U^2))/
     ((-1 + T)*T^2*U^2))*G[{T^(-1), T^(-1)}, 1] - 
  (Pi^2*(11*T + 10*U)*G[{T^(-1), (T + U)^(-1)}, 1])/(3*T*U) + 
  Pi*(((-16*I)*LbL*Nf*(-1 + T))/T + 
    ((2*I)*(2*T - 2*T^2 + 2*U - 10*T^2*U - 2*U^2 + 3*T*U^2 + 10*T^2*U^2))/
     (T^2*U^2))*G[{T^(-1), (T + U)^(-1)}, 1] + 
  (-16*LbL*Nf + (4*Nf*(-19*T + 19*T^2 + 12*U - 3*T*U))/(9*(-1 + T)*T*U) - 
    (2*T - 33*T^2 + 31*T^3 + 2*U - 28*T*U + 72*T^2*U - 37*T^3*U - 2*U^2 + 
      28*T*U^2 - 43*T^2*U^2 + 8*T^3*U^2)/((-1 + T)*T^2*(-1 + U)*U))*
   G[{T^(-1), (T + U)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf)/(3*U) + (11*(2*T + U))/(3*T*U))*G[{U^(-1), 0}, 1] + 
  (16*LbL*Nf + (4*Nf*(-12*T + 19*U + 3*T*U - 19*U^2))/(9*T*(-1 + U)*U) + 
    (2*T - 2*T^2 + 2*U - 28*T*U + 28*T^2*U - 33*U^2 + 72*T*U^2 - 43*T^2*U^2 + 
      31*U^3 - 37*T*U^3 + 8*T^2*U^3)/((-1 + T)*T*(-1 + U)*U^2))*
   G[{U^(-1), 0}, 1] + Pi*(((16*I)*LbL*Nf*(2 - 2*T - 5*U + 4*T*U))/
     ((-1 + T)*U) - ((2*I)*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + 6*T*U - 
       6*T^2*U - 9*T^3*U + 20*T^4*U - 9*T^5*U + 4*U^2 + 19*T*U^2 - 
       77*T^2*U^2 + 98*T^3*U^2 - 51*T^4*U^2 + 9*T^5*U^2 - 2*U^3 - 40*T*U^3 + 
       114*T^2*U^3 - 106*T^3*U^3 + 32*T^4*U^3 + 17*T*U^4 - 34*T^2*U^4 + 
       17*T^3*U^4))/((-1 + T)^2*T^2*(-1 + U)*U^2))*G[{U^(-1), 0}, 1] + 
  (4*Pi^2*(T - 2*U)*G[{U^(-1), U^(-1)}, 1])/(3*T*U) + 
  Pi*((((8*I)/3)*Nf)/T - ((2*I)*(-T + T^2 - U + T*U - 4*T^2*U + 2*U^2 + 
       T*U^2 - 4*T^2*U^2 - U^3 + 9*T*U^3 + T^2*U^3 - 10*T*U^4))/
     (T^2*(-1 + U)*U^2))*G[{U^(-1), U^(-1)}, 1] - 
  (Pi^2*(10*T + 11*U)*G[{U^(-1), (T + U)^(-1)}, 1])/(3*T*U) + 
  Pi*(((-16*I)*LbL*Nf*(-1 + U))/U + 
    ((2*I)*(2*T - 2*T^2 + 2*U + 3*T^2*U - 2*U^2 - 10*T*U^2 + 10*T^2*U^2))/
     (T^2*U^2))*G[{U^(-1), (T + U)^(-1)}, 1] + 
  (-16*LbL*Nf - (4*Nf*(-12*T + 19*U + 3*T*U - 19*U^2))/(9*T*(-1 + U)*U) - 
    (2*T - 2*T^2 + 2*U - 28*T*U + 28*T^2*U - 33*U^2 + 72*T*U^2 - 43*T^2*U^2 + 
      31*U^3 - 37*T*U^3 + 8*T^2*U^3)/((-1 + T)*T*(-1 + U)*U^2))*
   G[{U^(-1), (T + U)^(-1)}, 1] - (4*Pi^2*(T + U)*G[{(T + U)^(-1), 0}, 1])/
   (3*T*U) + (-32*LbL*Nf + (4*Nf*(-1 + T + U)*(-T - U + 2*T*U))/
     ((-1 + T)*T*(-1 + U)*U) - (-7*T + 7*T^2 - 7*U + 40*T*U - 28*T^2*U + 
      7*U^2 - 28*T*U^2 + 16*T^2*U^2)/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(-4 + 14*T - 9*T^2 + 14*U - 22*T*U + 8*T^2*U - 9*U^2 + 
       8*T*U^2))/((-1 + T)*(-1 + U)*(T + U)) + 
    ((2*I)*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 4*T*U - 14*T^2*U - 10*T^3*U + 
       65*T^4*U - 63*T^5*U + 18*T^6*U + 2*U^2 - 14*T*U^2 - 8*T^2*U^2 + 
       155*T^3*U^2 - 280*T^4*U^2 + 180*T^5*U^2 - 36*T^6*U^2 - 6*U^3 - 
       10*T*U^3 + 155*T^2*U^3 - 386*T^3*U^3 + 396*T^4*U^3 - 166*T^5*U^3 + 
       18*T^6*U^3 + 6*U^4 + 65*T*U^4 - 280*T^2*U^4 + 396*T^3*U^4 - 
       236*T^4*U^4 + 50*T^5*U^4 - 2*U^5 - 63*T*U^5 + 180*T^2*U^5 - 
       166*T^3*U^5 + 50*T^4*U^5 + 18*T*U^6 - 36*T^2*U^6 + 18*T^3*U^6))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)))*G[{(T + U)^(-1), 0}, 1] + 
  Pi*(((8*I)*LbL*Nf*(-1 + T + U)*(-3*T - U + 2*T*U))/(T*(-1 + U)*(T + U)) - 
    ((2*I)*(-1 + T + U)*(T^2 + 2*T*U + 9*T^3*U + U^2 - 2*T*U^2 + T^2*U^2 - 
       18*T^3*U^2 - 2*U^3 + 5*T*U^3 - 9*T^2*U^3 + 9*T^3*U^3 + U^4 - 
       15*T*U^4 + 6*T^2*U^4 + 9*T*U^5))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), T^(-1)}, 1] + 
  Pi*(((8*I)*LbL*Nf*(-1 + T + U)*(-T - 3*U + 2*T*U))/((-1 + T)*U*(T + U)) - 
    ((2*I)*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*T*U - 2*T^2*U + 5*T^3*U - 
       15*T^4*U + 9*T^5*U + U^2 + T^2*U^2 - 9*T^3*U^2 + 6*T^4*U^2 + 9*T*U^3 - 
       18*T^2*U^3 + 9*T^3*U^3))/((-1 + T)^2*T^2*U^2*(T + U)))*
   G[{(T + U)^(-1), U^(-1)}, 1] - (2*(-1 + T + U)*(-T - U + 2*T*U)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T*(-1 + U)*U) + 
  ((4*I)*Pi*(-1 + T + U)*(T - T^2 + U - 4*T^2*U - U^2 - 4*T*U^2 + 8*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1])/((-1 + T)*T^2*(-1 + U)*U^2) - 
  ((12*I)*Pi*G[{T^(-1), 0, 0}, 1])/T + 
  ((8*Nf)/(3*U) + (32*LbL*Nf*(1 - 4*T - U + 3*T*U))/(T*(-1 + U)) - 
    (2*(2*T - 2*T^2 + 2*U - 4*T*U - 28*T^2*U + 16*T^3*U - 6*U^2 - 2*T*U^2 + 
       101*T^2*U^2 - 32*T^3*U^2 + 6*U^3 + 30*T*U^3 - 122*T^2*U^3 + 
       16*T^3*U^3 - 2*U^4 - 44*T*U^4 + 47*T^2*U^4 + 18*T*U^5))/
     (T^2*(-1 + U)^2*U^2))*G[{T^(-1), 0, 0}, 1] - 
  ((4*I)*Pi*(2*T + U)*G[{T^(-1), 0, T^(-1)}, 1])/(T*U) - 
  ((32*I)*LbL*Nf*Pi*G[{T^(-1), 0, U^(-1)}, 1])/T + 
  Pi*(((16*I)*LbL*Nf)/T + ((4*I)*(2*T + 3*U))/(T*U))*
   G[{T^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(1 - 4*T - U + 3*T*U))/(T*(-1 + U)) + 
    (2*(-T + 2*T^2 - T^3 - U + 3*T*U + 10*T^2*U - 21*T^3*U + 9*T^4*U + 
       3*U^2 - 2*T*U^2 - 45*T^2*U^2 + 65*T^3*U^2 - 18*T^4*U^2 - 3*U^3 - 
       12*T*U^3 + 69*T^2*U^3 - 69*T^3*U^3 + 9*T^4*U^3 + U^4 + 21*T*U^4 - 
       43*T^2*U^4 + 24*T^3*U^4 - 9*T*U^5 + 9*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1), 0, (T + U)^(-1)}, 1] - 
  ((12*I)*Pi*G[{T^(-1), T^(-1), 0}, 1])/T + 
  ((8*Nf)/(3*U) + (2*(T - 2*T^2 + T^3 + U - T*U - T^2*U - 9*T^3*U + 
       10*T^4*U - U^2 + 4*T*U^2 + 4*T^2*U^2 - T^3*U^2))/((-1 + T)*T^2*U^2))*
   G[{T^(-1), T^(-1), 0}, 1] - 
  ((4*I)*Pi*(2*T - U)*G[{T^(-1), T^(-1), T^(-1)}, 1])/(T*U) + 
  ((-8*Nf)/(3*U) - (2*(T - 2*T^2 + T^3 + U - T*U - T^2*U - 9*T^3*U + 
       10*T^4*U - U^2 + 4*T*U^2 + 4*T^2*U^2 - T^3*U^2))/((-1 + T)*T^2*U^2))*
   G[{T^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(T + 4*U)*G[{T^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((-8*Nf)/(3*U) - (16*LbL*Nf*(1 - 4*T - U + 3*T*U))/(T*(-1 + U)) - 
    (2*(2*T - 4*T^2 + 2*T^3 + 2*U - 6*T*U - 7*T^2*U + 10*T^3*U + T^4*U - 
       6*U^2 + 9*T*U^2 + 49*T^2*U^2 - 47*T^3*U^2 - 2*T^4*U^2 + 6*U^3 + 
       3*T*U^3 - 78*T^2*U^3 + 62*T^3*U^3 + T^4*U^3 - 2*U^4 - 17*T*U^4 + 
       47*T^2*U^4 - 25*T^3*U^4 + 9*T*U^5 - 9*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1), (T + U)^(-1), 0}, 1] + 
  ((4*I)*Pi*(T - U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1])/(T*U) + 
  ((16*I)*LbL*Nf*Pi*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1])/T - 
  ((8*I)*Pi*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U + 
  (2*(-T + T^2 - U - 3*T^2*U + 8*T^3*U + U^2 - 3*T*U^2 - 2*T^2*U^2)*
    G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) - 
  ((12*I)*Pi*G[{U^(-1), 0, 0}, 1])/U + 
  ((8*Nf)/(3*T) + (32*LbL*Nf*(1 - T - 4*U + 3*T*U))/((-1 + T)*U) - 
    (2*(2*T - 6*T^2 + 6*T^3 - 2*T^4 + 2*U - 4*T*U - 2*T^2*U + 30*T^3*U - 
       44*T^4*U + 18*T^5*U - 2*U^2 - 28*T*U^2 + 101*T^2*U^2 - 122*T^3*U^2 + 
       47*T^4*U^2 + 16*T*U^3 - 32*T^2*U^3 + 16*T^3*U^3))/
     ((-1 + T)^2*T^2*U^2))*G[{U^(-1), 0, 0}, 1] - 
  ((32*I)*LbL*Nf*Pi*G[{U^(-1), 0, T^(-1)}, 1])/U - 
  ((4*I)*Pi*(T + 2*U)*G[{U^(-1), 0, U^(-1)}, 1])/(T*U) + 
  Pi*(((16*I)*LbL*Nf)/U + ((4*I)*(3*T + 2*U))/(T*U))*
   G[{U^(-1), 0, (T + U)^(-1)}, 1] + 
  ((-16*LbL*Nf*(1 - T - 4*U + 3*T*U))/((-1 + T)*U) + 
    (2*(-T + 3*T^2 - 3*T^3 + T^4 - U + 3*T*U - 2*T^2*U - 12*T^3*U + 
       21*T^4*U - 9*T^5*U + 2*U^2 + 10*T*U^2 - 45*T^2*U^2 + 69*T^3*U^2 - 
       43*T^4*U^2 + 9*T^5*U^2 - U^3 - 21*T*U^3 + 65*T^2*U^3 - 69*T^3*U^3 + 
       24*T^4*U^3 + 9*T*U^4 - 18*T^2*U^4 + 9*T^3*U^4))/
     ((-1 + T)^2*T^2*(-1 + U)*U^2))*G[{U^(-1), 0, (T + U)^(-1)}, 1] - 
  ((12*I)*Pi*G[{U^(-1), U^(-1), 0}, 1])/U + 
  ((8*Nf)/(3*T) - (2*(-T + T^2 - U + T*U - 4*T^2*U + 2*U^2 + T*U^2 - 
       4*T^2*U^2 - U^3 + 9*T*U^3 + T^2*U^3 - 10*T*U^4))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1), 0}, 1] + 
  ((4*I)*Pi*(T - 2*U)*G[{U^(-1), U^(-1), U^(-1)}, 1])/(T*U) + 
  ((-8*Nf)/(3*T) + (2*(-T + T^2 - U + T*U - 4*T^2*U + 2*U^2 + T*U^2 - 
       4*T^2*U^2 - U^3 + 9*T*U^3 + T^2*U^3 - 10*T*U^4))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1), (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(4*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  ((-8*Nf)/(3*T) - (16*LbL*Nf*(1 - T - 4*U + 3*T*U))/((-1 + T)*U) + 
    (2*(-2*T + 6*T^2 - 6*T^3 + 2*T^4 - 2*U + 6*T*U - 9*T^2*U - 3*T^3*U + 
       17*T^4*U - 9*T^5*U + 4*U^2 + 7*T*U^2 - 49*T^2*U^2 + 78*T^3*U^2 - 
       47*T^4*U^2 + 9*T^5*U^2 - 2*U^3 - 10*T*U^3 + 47*T^2*U^3 - 62*T^3*U^3 + 
       25*T^4*U^3 - T*U^4 + 2*T^2*U^4 - T^3*U^4))/((-1 + T)^2*T^2*(-1 + U)*
      U^2))*G[{U^(-1), (T + U)^(-1), 0}, 1] + 
  ((16*I)*LbL*Nf*Pi*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1])/U - 
  ((4*I)*Pi*(T - U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1])/(T*U) - 
  ((8*I)*Pi*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T - 
  (2*(T - T^2 + U + 3*T^2*U - U^2 + 3*T*U^2 + 2*T^2*U^2 - 8*T*U^3)*
    G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/(T^2*U^2) + 
  ((-8*LbL*Nf*(-4 + 26*T - 19*T^2 + 26*U - 42*T*U + 16*T^2*U - 19*U^2 + 
       16*T*U^2))/((-1 + T)*(-1 + U)*(T + U)) + 
    (2*(2*T^2 - 6*T^3 + 6*T^4 - 2*T^5 + 4*T*U - 14*T^2*U - 14*T^3*U + 
       75*T^4*U - 69*T^5*U + 18*T^6*U + 2*U^2 - 14*T*U^2 - 16*T^2*U^2 + 
       193*T^3*U^2 - 337*T^4*U^2 + 205*T^5*U^2 - 36*T^6*U^2 - 6*U^3 - 
       14*T*U^3 + 193*T^2*U^3 - 488*T^3*U^3 + 501*T^4*U^3 - 201*T^5*U^3 + 
       18*T^6*U^3 + 6*U^4 + 75*T*U^4 - 337*T^2*U^4 + 501*T^3*U^4 - 
       306*T^4*U^4 + 64*T^5*U^4 - 2*U^5 - 69*T*U^5 + 205*T^2*U^5 - 
       201*T^3*U^5 + 64*T^4*U^5 + 18*T*U^6 - 36*T^2*U^6 + 18*T^3*U^6))/
     ((-1 + T)^2*T^2*(-1 + U)^2*U^2*(T + U)))*G[{(T + U)^(-1), 0, 0}, 1] + 
  ((4*I)*Pi*(T + 2*U)*G[{(T + U)^(-1), 0, T^(-1)}, 1])/(T*U) + 
  ((4*I)*Pi*(2*T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1])/(T*U) - 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  ((32*LbL*Nf*(-1 + T + U))/(T + U) - 
    (2*(T^2 - 2*T^3 + T^4 + 2*T*U - 4*T^2*U - 12*T^3*U + 24*T^4*U - 
       10*T^5*U + U^2 - 4*T*U^2 - 2*T^2*U^2 + 40*T^3*U^2 - 48*T^4*U^2 + 
       10*T^5*U^2 - 2*U^3 - 12*T*U^3 + 40*T^2*U^3 - 52*T^3*U^3 + 26*T^4*U^3 + 
       U^4 + 24*T*U^4 - 48*T^2*U^4 + 26*T^3*U^4 - 10*T*U^5 + 10*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 
    1] + ((4*I)*Pi*(T + 2*U)*G[{(T + U)^(-1), T^(-1), 0}, 1])/(T*U) + 
  ((8*LbL*Nf*(-1 + T + U)*(-3*T - U + 2*T*U))/(T*(-1 + U)*(T + U)) - 
    (2*(-1 + T + U)*(T^2 + 2*T*U + 9*T^3*U + U^2 - 2*T*U^2 + T^2*U^2 - 
       18*T^3*U^2 - 2*U^3 + 5*T*U^3 - 9*T^2*U^3 + 9*T^3*U^3 + U^4 - 
       15*T*U^4 + 6*T^2*U^4 + 9*T*U^5))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), T^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(-3*T - U + 2*T*U))/(T*(-1 + U)*(T + U)) + 
    (2*(-1 + T + U)*(T^2 + 2*T*U + 9*T^3*U + U^2 - 2*T*U^2 + T^2*U^2 - 
       18*T^3*U^2 - 2*U^3 + 5*T*U^3 - 9*T^2*U^3 + 9*T^3*U^3 + U^4 - 
       15*T*U^4 + 6*T^2*U^4 + 9*T*U^5))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), T^(-1), (T + U)^(-1)}, 1] + 
  ((4*I)*Pi*(2*T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1])/(T*U) + 
  ((8*LbL*Nf*(-1 + T + U)*(-T - 3*U + 2*T*U))/((-1 + T)*U*(T + U)) - 
    (2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*T*U - 2*T^2*U + 5*T^3*U - 
       15*T^4*U + 9*T^5*U + U^2 + T^2*U^2 - 9*T^3*U^2 + 6*T^4*U^2 + 9*T*U^3 - 
       18*T^2*U^3 + 9*T^3*U^3))/((-1 + T)^2*T^2*U^2*(T + U)))*
   G[{(T + U)^(-1), U^(-1), 0}, 1] + 
  ((-8*LbL*Nf*(-1 + T + U)*(-T - 3*U + 2*T*U))/((-1 + T)*U*(T + U)) + 
    (2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*T*U - 2*T^2*U + 5*T^3*U - 
       15*T^4*U + 9*T^5*U + U^2 + T^2*U^2 - 9*T^3*U^2 + 6*T^4*U^2 + 9*T*U^3 - 
       18*T^2*U^3 + 9*T^3*U^3))/((-1 + T)^2*T^2*U^2*(T + U)))*
   G[{(T + U)^(-1), U^(-1), (T + U)^(-1)}, 1] - 
  ((8*I)*Pi*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (4*(T - T^2 + U - 5*T^2*U - U^2 - 5*T*U^2 + 10*T^2*U^2)*
    G[{(T + U)^(-1), (T + U)^(-1), 0}, 1])/(T^2*U^2) - 
  (2*(-1 + T + U)*(T - T^2 + U + 4*T^2*U - 8*T^3*U - U^2 + 4*T*U^2 - 
     8*T^2*U^2 + 8*T^3*U^2 - 8*T*U^3 + 8*T^2*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/
   ((-1 + T)*T^2*(-1 + U)*U^2) - (12*G[{T^(-1), 0, 0, 0}, 1])/T + 
  ((-16*LbL*Nf)/T - (4*(T - 2*U))/(T*U))*G[{T^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (4*(2*T + U)*G[{T^(-1), 0, T^(-1), 0}, 1])/(T*U) + 
  (4*(2*T + U)*G[{T^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (32*LbL*Nf*G[{T^(-1), 0, U^(-1), 0}, 1])/T + 
  (32*LbL*Nf*G[{T^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/T + 
  ((16*LbL*Nf)/T + (4*(T + 3*U))/(T*U))*G[{T^(-1), 0, (T + U)^(-1), 0}, 1] - 
  (8*(T + U)*G[{T^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (4*(2*T + 5*U)*G[{T^(-1), T^(-1), 0, 0}, 1])/(T*U) + 
  (12*G[{T^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/T - 
  (4*(2*T - U)*G[{T^(-1), T^(-1), T^(-1), 0}, 1])/(T*U) + 
  (4*(2*T - U)*G[{T^(-1), T^(-1), T^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T + U)*G[{T^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(T + 3*U)*G[{T^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (16*G[{T^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/T + 
  (4*(T - U)*G[{T^(-1), (T + U)^(-1), T^(-1), 0}, 1])/(T*U) - 
  (4*(T - U)*G[{T^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (16*LbL*Nf*G[{T^(-1), (T + U)^(-1), U^(-1), 0}, 1])/T - 
  (16*LbL*Nf*G[{T^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/T - 
  (8*(T + U)*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*G[{T^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/U - 
  (12*G[{U^(-1), 0, 0, 0}, 1])/U + ((-16*LbL*Nf)/U + (4*(2*T - U))/(T*U))*
   G[{U^(-1), 0, 0, (T + U)^(-1)}, 1] - 
  (32*LbL*Nf*G[{U^(-1), 0, T^(-1), 0}, 1])/U + 
  (32*LbL*Nf*G[{U^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/U - 
  (4*(T + 2*U)*G[{U^(-1), 0, U^(-1), 0}, 1])/(T*U) + 
  (4*(T + 2*U)*G[{U^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  ((16*LbL*Nf)/U + (4*(3*T + U))/(T*U))*G[{U^(-1), 0, (T + U)^(-1), 0}, 1] - 
  (8*(T + U)*G[{U^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (4*(5*T + 2*U)*G[{U^(-1), U^(-1), 0, 0}, 1])/(T*U) + 
  (12*G[{U^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (4*(T - 2*U)*G[{U^(-1), U^(-1), U^(-1), 0}, 1])/(T*U) - 
  (4*(T - 2*U)*G[{U^(-1), U^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T + U)*G[{U^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(3*T + U)*G[{U^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) - 
  (16*G[{U^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/U + 
  (16*LbL*Nf*G[{U^(-1), (T + U)^(-1), T^(-1), 0}, 1])/U - 
  (16*LbL*Nf*G[{U^(-1), (T + U)^(-1), T^(-1), (T + U)^(-1)}, 1])/U - 
  (4*(T - U)*G[{U^(-1), (T + U)^(-1), U^(-1), 0}, 1])/(T*U) + 
  (4*(T - U)*G[{U^(-1), (T + U)^(-1), U^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (8*(T + U)*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*G[{U^(-1), (T + U)^(-1), (T + U)^(-1), (T + U)^(-1)}, 1])/T + 
  (4*(T + 2*U)*G[{(T + U)^(-1), 0, T^(-1), 0}, 1])/(T*U) - 
  (4*(T + 2*U)*G[{(T + U)^(-1), 0, T^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (4*(2*T + U)*G[{(T + U)^(-1), 0, U^(-1), 0}, 1])/(T*U) - 
  (4*(2*T + U)*G[{(T + U)^(-1), 0, U^(-1), (T + U)^(-1)}, 1])/(T*U) - 
  (8*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(T + U)*G[{(T + U)^(-1), 0, (T + U)^(-1), (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T + 2*U)*G[{(T + U)^(-1), T^(-1), 0, 0}, 1])/(T*U) - 
  (4*(T + 2*U)*G[{(T + U)^(-1), T^(-1), 0, (T + U)^(-1)}, 1])/(T*U) - 
  (4*(T + 2*U)*G[{(T + U)^(-1), T^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (8*(2*T + U)*G[{(T + U)^(-1), U^(-1), 0, 0}, 1])/(T*U) - 
  (4*(2*T + U)*G[{(T + U)^(-1), U^(-1), 0, (T + U)^(-1)}, 1])/(T*U) - 
  (4*(2*T + U)*G[{(T + U)^(-1), U^(-1), (T + U)^(-1), 0}, 1])/(T*U) - 
  (16*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, 0}, 1])/(T*U) + 
  (8*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), 0, (T + U)^(-1)}, 1])/(T*U) + 
  (8*(T + U)*G[{(T + U)^(-1), (T + U)^(-1), (T + U)^(-1), 0}, 1])/(T*U) + 
  (51/(2*(-1 + U)) + (2*Nf*(2 + 17*T - 2*U))/(3*T*(-1 + U)))*Log[T] + 
  Pi*((-16*I)*LbL*Nf - ((2*I)*(T - T^2 + U - 6*T*U + 4*T^2*U))/
     ((-1 + T)*T*U))*Log[T] + Pi^2*((4*LbL*Nf*(-3 + 2*T))/(3*(-1 + T)) + 
    (-8 + 16*T - 6*T^2 - 2*T^3 - 31*U + 38*T*U - 11*T^2*U + 2*T^3*U - 
      12*U^2 + 48*T*U^2 - 34*T^2*U^2)/(6*(-1 + T)^2*(-1 + U)*U))*Log[T] + 
  Pi^2*(8/(3*T) + (8*LbL*Nf)/(3*T))*G[{T^(-1)}, 1]*Log[T] + 
  Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(T - T^2 + U - 14*T^2*U + 9*T^3*U - U^2 + 8*T^2*U^2))/(T^2*U^2))*
   G[{T^(-1)}, 1]*Log[T] + (Pi^2*(10*T + 7*U)*G[{U^(-1)}, 1]*Log[T])/
   (3*T*U) + (16*LbL*Nf + (4*Nf*(-12*T + 19*U + 3*T*U - 19*U^2))/
     (9*T*(-1 + U)*U) + (2*T - 2*T^2 + 2*U - 28*T*U + 28*T^2*U - 33*U^2 + 
      72*T*U^2 - 43*T^2*U^2 + 31*U^3 - 37*T*U^3 + 8*T^2*U^3)/
     ((-1 + T)*T*(-1 + U)*U^2))*G[{U^(-1)}, 1]*Log[T] + 
  Pi*(((16*I)*LbL*Nf*(-1 + U))/U - 
    ((2*I)*(-T + T^2 - U + T*U - T^2*U + 2*U^2 + 11*T*U^2 - 3*T^2*U^2 - U^3 - 
       20*T*U^3 + 9*T^2*U^3 + 9*T*U^4))/(T^2*(-1 + U)*U^2))*G[{U^(-1)}, 1]*
   Log[T] + ((4*Nf*(-1 + T + U))/(T*(-1 + U)) + 
    ((-1 + T + U)*(4*T - 11*U + 7*T*U))/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1]*Log[T] + Pi*(((-16*I)*LbL*Nf*(-1 + T + U))/(T + U) + 
    ((2*I)*(-1 + T + U)*(-T^2 + T^3 - 2*T*U + T^2*U + 13*T^3*U - 9*T^4*U - 
       U^2 + T*U^2 + 14*T^2*U^2 - 23*T^3*U^2 + 9*T^4*U^2 + U^3 + 13*T*U^3 - 
       23*T^2*U^3 + 6*T^3*U^3 - 9*T*U^4 + 9*T^2*U^4))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{(T + U)^(-1)}, 1]*Log[T] - 
  ((4*I)*Pi*G[{T^(-1), 0}, 1]*Log[T])/T + 
  ((16*LbL*Nf*(-1 + T))/T - (2*(T - T^2 + U - 14*T^2*U + 9*T^3*U - U^2 + 
       8*T^2*U^2))/(T^2*U^2))*G[{T^(-1), 0}, 1]*Log[T] - 
  ((4*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[T])/T + 
  ((4*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(T - T^2 + U - 14*T^2*U + 9*T^3*U - U^2 + 
       8*T^2*U^2))/(T^2*U^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T] - 
  ((8*I)*Pi*G[{U^(-1), 0}, 1]*Log[T])/U + 
  ((8*Nf)/(3*T) + (16*LbL*Nf*(1 - T - 4*U + 3*T*U))/((-1 + T)*U) - 
    (2*(-T + 3*T^2 - 3*T^3 + T^4 - U + 3*T*U - 2*T^2*U - 12*T^3*U + 
       21*T^4*U - 9*T^5*U + 2*U^2 + 12*T*U^2 - 49*T^2*U^2 + 71*T^3*U^2 - 
       43*T^4*U^2 + 9*T^5*U^2 - U^3 - 22*T*U^3 + 67*T^2*U^3 - 70*T^3*U^3 + 
       24*T^4*U^3 + 8*T*U^4 - 16*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)^2*T^2*(-1 + U)*U^2))*G[{U^(-1), 0}, 1]*Log[T] + 
  ((8*I)*Pi*G[{U^(-1), U^(-1)}, 1]*Log[T])/T + 
  ((8*Nf)/(3*T) - (2*(-T + T^2 - U + T*U - 4*T^2*U + 2*U^2 + T*U^2 - 
       4*T^2*U^2 - U^3 + 9*T*U^3 + T^2*U^3 - 10*T*U^4))/(T^2*(-1 + U)*U^2))*
   G[{U^(-1), U^(-1)}, 1]*Log[T] + ((4*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*
    Log[T])/U + ((-8*Nf)/(3*T) + 
    (2*(T - T^2 + U + 3*T^2*U - U^2 + T*U^2 + 2*T^2*U^2 - 9*T*U^3))/
     (T^2*U^2))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T] + 
  ((-8*LbL*Nf*(2 - 7*T + 4*T^2 - 5*U + 4*T*U))/((-1 + T)*(T + U)) + 
    (2*(T^2 - 3*T^3 + 3*T^4 - T^5 + 2*T*U - 5*T^2*U - 10*T^3*U + 38*T^4*U - 
       35*T^5*U + 10*T^6*U + U^2 - 3*T*U^2 - 15*T^2*U^2 + 60*T^3*U^2 - 
       70*T^4*U^2 + 26*T^5*U^2 - U^3 - 14*T*U^3 + 53*T^2*U^3 - 63*T^3*U^3 + 
       24*T^4*U^3 + 8*T*U^4 - 16*T^2*U^4 + 8*T^3*U^4))/
     ((-1 + T)^2*T^2*U^2*(T + U)))*G[{(T + U)^(-1), 0}, 1]*Log[T] + 
  ((8*LbL*Nf*(-1 + T + U)*(-T - 3*U + 2*T*U))/((-1 + T)*U*(T + U)) - 
    (2*(-1 + T + U)*(T^2 - 2*T^3 + T^4 + 2*T*U - 2*T^2*U + 5*T^3*U - 
       15*T^4*U + 9*T^5*U + U^2 + T^2*U^2 - 9*T^3*U^2 + 6*T^4*U^2 + 9*T*U^3 - 
       18*T^2*U^3 + 9*T^3*U^3))/((-1 + T)^2*T^2*U^2*(T + U)))*
   G[{(T + U)^(-1), U^(-1)}, 1]*Log[T] - 
  (2*(-1 + T + U)*(-T + T^2 - U + 12*T^2*U - 8*T^3*U + U^2 - 4*T*U^2 - 
     8*T^2*U^2 + 8*T^3*U^2 + 8*T*U^3 - 8*T^2*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/((-1 + T)*T^2*(-1 + U)*U^2) - 
  (4*G[{T^(-1), 0, 0}, 1]*Log[T])/T - 
  (32*LbL*Nf*G[{T^(-1), 0, U^(-1)}, 1]*Log[T])/T + 
  (16*LbL*Nf*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/T - 
  (4*G[{T^(-1), T^(-1), 0}, 1]*Log[T])/T + 
  (4*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  (4*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[T])/T + 
  (16*LbL*Nf*G[{T^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/T - 
  (8*G[{U^(-1), 0, 0}, 1]*Log[T])/U - 
  (4*(T + 2*U)*G[{U^(-1), 0, U^(-1)}, 1]*Log[T])/(T*U) + 
  (4*(3*T + 2*U)*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/(T*U) - 
  (8*G[{U^(-1), U^(-1), 0}, 1]*Log[T])/U + 
  (4*(T - 2*U)*G[{U^(-1), U^(-1), U^(-1)}, 1]*Log[T])/(T*U) - 
  (4*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[T])/U + 
  (4*(3*T + U)*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[T])/(T*U) - 
  (4*(T - U)*G[{U^(-1), (T + U)^(-1), U^(-1)}, 1]*Log[T])/(T*U) - 
  (8*G[{U^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[T])/T + 
  (4*(2*T + U)*G[{(T + U)^(-1), 0, U^(-1)}, 1]*Log[T])/(T*U) - 
  (8*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[T])/U + 
  (4*(2*T + U)*G[{(T + U)^(-1), U^(-1), 0}, 1]*Log[T])/(T*U) - 
  (8*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[T])/U + 
  (-11/(2*(-1 + U)) - (2*Nf)/(-1 + U))*Log[T]^2 + 
  (I*Pi*(2 + U)*Log[T]^2)/(-1 + U) - ((2*I)*Pi*G[{U^(-1)}, 1]*Log[T]^2)/U + 
  ((4*Nf)/(3*T) - (5 + U)/(-1 + U))*G[{U^(-1)}, 1]*Log[T]^2 - 
  (2*G[{U^(-1), 0}, 1]*Log[T]^2)/U + 
  (2*(T + 2*U)*G[{U^(-1), U^(-1)}, 1]*Log[T]^2)/(T*U) + 
  (51/(2*(-1 + T)) - (2*Nf*(-2 + 2*T - 17*U))/(3*(-1 + T)*U))*Log[U] + 
  Pi*((-16*I)*LbL*Nf - ((2*I)*(T + U - 6*T*U - U^2 + 4*T*U^2))/
     (T*(-1 + U)*U))*Log[U] + Pi^2*((4*LbL*Nf*(-3 + 2*U))/(3*(-1 + U)) - 
    (8 + 31*T + 12*T^2 - 16*U - 38*T*U - 48*T^2*U + 6*U^2 + 11*T*U^2 + 
      34*T^2*U^2 + 2*U^3 - 2*T*U^3)/(6*(-1 + T)*T*(-1 + U)^2))*Log[U] + 
  (Pi^2*(7*T + 10*U)*G[{T^(-1)}, 1]*Log[U])/(3*T*U) + 
  (16*LbL*Nf - (4*Nf*(-19*T + 19*T^2 + 12*U - 3*T*U))/(9*(-1 + T)*T*U) + 
    (2*T - 33*T^2 + 31*T^3 + 2*U - 28*T*U + 72*T^2*U - 37*T^3*U - 2*U^2 + 
      28*T*U^2 - 43*T^2*U^2 + 8*T^3*U^2)/((-1 + T)*T^2*(-1 + U)*U))*
   G[{T^(-1)}, 1]*Log[U] + Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(-T + 2*T^2 - T^3 - U + T*U + 11*T^2*U - 20*T^3*U + 9*T^4*U + 
       U^2 - T*U^2 - 3*T^2*U^2 + 9*T^3*U^2))/((-1 + T)*T^2*U^2))*
   G[{T^(-1)}, 1]*Log[U] + Pi^2*(8/(3*U) + (8*LbL*Nf)/(3*U))*G[{U^(-1)}, 1]*
   Log[U] + Pi*(((16*I)*LbL*Nf*(-1 + U))/U - 
    ((2*I)*(T - T^2 + U - U^2 - 14*T*U^2 + 8*T^2*U^2 + 9*T*U^3))/(T^2*U^2))*
   G[{U^(-1)}, 1]*Log[U] + ((4*Nf*(-1 + T + U))/((-1 + T)*U) + 
    ((-1 + T + U)*(-11*T + 4*U + 7*T*U))/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1]*Log[U] + Pi*(((-16*I)*LbL*Nf*(-1 + T + U))/(T + U) + 
    ((2*I)*(-1 + T + U)*(-T^2 + T^3 - 2*T*U + T^2*U + 13*T^3*U - 9*T^4*U - 
       U^2 + T*U^2 + 14*T^2*U^2 - 23*T^3*U^2 + 9*T^4*U^2 + U^3 + 13*T*U^3 - 
       23*T^2*U^3 + 6*T^3*U^3 - 9*T*U^4 + 9*T^2*U^4))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{(T + U)^(-1)}, 1]*Log[U] - 
  ((8*I)*Pi*G[{T^(-1), 0}, 1]*Log[U])/T + 
  ((8*Nf)/(3*U) + (16*LbL*Nf*(1 - 4*T - U + 3*T*U))/(T*(-1 + U)) - 
    (2*(-T + 2*T^2 - T^3 - U + 3*T*U + 12*T^2*U - 22*T^3*U + 8*T^4*U + 
       3*U^2 - 2*T*U^2 - 49*T^2*U^2 + 67*T^3*U^2 - 16*T^4*U^2 - 3*U^3 - 
       12*T*U^3 + 71*T^2*U^3 - 70*T^3*U^3 + 8*T^4*U^3 + U^4 + 21*T*U^4 - 
       43*T^2*U^4 + 24*T^3*U^4 - 9*T*U^5 + 9*T^2*U^5))/
     ((-1 + T)*T^2*(-1 + U)^2*U^2))*G[{T^(-1), 0}, 1]*Log[U] + 
  ((8*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[U])/U + 
  ((8*Nf)/(3*U) + (2*(T - 2*T^2 + T^3 + U - T*U - T^2*U - 9*T^3*U + 
       10*T^4*U - U^2 + 4*T*U^2 + 4*T^2*U^2 - T^3*U^2))/((-1 + T)*T^2*U^2))*
   G[{T^(-1), T^(-1)}, 1]*Log[U] + ((4*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*
    Log[U])/T + ((-8*Nf)/(3*U) - 
    (2*(-T + T^2 - U - T^2*U + 9*T^3*U + U^2 - 3*T*U^2 - 2*T^2*U^2))/
     (T^2*U^2))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[U] - 
  ((4*I)*Pi*G[{U^(-1), 0}, 1]*Log[U])/U + 
  ((16*LbL*Nf*(-1 + U))/U - (2*(T - T^2 + U - U^2 - 14*T*U^2 + 8*T^2*U^2 + 
       9*T*U^3))/(T^2*U^2))*G[{U^(-1), 0}, 1]*Log[U] - 
  ((4*I)*Pi*G[{U^(-1), U^(-1)}, 1]*Log[U])/U + 
  ((4*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  ((-16*LbL*Nf*(-1 + U))/U + (2*(T - T^2 + U - U^2 - 14*T*U^2 + 8*T^2*U^2 + 
       9*T*U^3))/(T^2*U^2))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[U] + 
  ((-8*LbL*Nf*(2 - 5*T - 7*U + 4*T*U + 4*U^2))/((-1 + U)*(T + U)) + 
    (2*(T^2 - T^3 + 2*T*U - 3*T^2*U - 14*T^3*U + 8*T^4*U + U^2 - 5*T*U^2 - 
       15*T^2*U^2 + 53*T^3*U^2 - 16*T^4*U^2 - 3*U^3 - 10*T*U^3 + 60*T^2*U^3 - 
       63*T^3*U^3 + 8*T^4*U^3 + 3*U^4 + 38*T*U^4 - 70*T^2*U^4 + 24*T^3*U^4 - 
       U^5 - 35*T*U^5 + 26*T^2*U^5 + 10*T*U^6))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), 0}, 1]*Log[U] + 
  ((8*LbL*Nf*(-1 + T + U)*(-3*T - U + 2*T*U))/(T*(-1 + U)*(T + U)) - 
    (2*(-1 + T + U)*(T^2 + 2*T*U + 9*T^3*U + U^2 - 2*T*U^2 + T^2*U^2 - 
       18*T^3*U^2 - 2*U^3 + 5*T*U^3 - 9*T^2*U^3 + 9*T^3*U^3 + U^4 - 
       15*T*U^4 + 6*T^2*U^4 + 9*T*U^5))/(T^2*(-1 + U)^2*U^2*(T + U)))*
   G[{(T + U)^(-1), T^(-1)}, 1]*Log[U] + 
  (2*(-1 + T + U)*(T - T^2 + U + 4*T^2*U - 8*T^3*U - U^2 - 12*T*U^2 + 
     8*T^2*U^2 + 8*T^3*U^2 + 8*T*U^3 - 8*T^2*U^3)*
    G[{(T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/((-1 + T)*T^2*(-1 + U)*U^2) - 
  (8*G[{T^(-1), 0, 0}, 1]*Log[U])/T - 
  (4*(2*T + U)*G[{T^(-1), 0, T^(-1)}, 1]*Log[U])/(T*U) + 
  (4*(2*T + 3*U)*G[{T^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/(T*U) - 
  (8*G[{T^(-1), T^(-1), 0}, 1]*Log[U])/T - 
  (4*(2*T - U)*G[{T^(-1), T^(-1), T^(-1)}, 1]*Log[U])/(T*U) - 
  (4*G[{T^(-1), T^(-1), (T + U)^(-1)}, 1]*Log[U])/T + 
  (4*(T + 3*U)*G[{T^(-1), (T + U)^(-1), 0}, 1]*Log[U])/(T*U) + 
  (4*(T - U)*G[{T^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/(T*U) - 
  (8*G[{T^(-1), (T + U)^(-1), (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*G[{U^(-1), 0, 0}, 1]*Log[U])/U - 
  (32*LbL*Nf*G[{U^(-1), 0, T^(-1)}, 1]*Log[U])/U + 
  (16*LbL*Nf*G[{U^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/U - 
  (4*G[{U^(-1), U^(-1), 0}, 1]*Log[U])/U + 
  (4*G[{U^(-1), U^(-1), (T + U)^(-1)}, 1]*Log[U])/U + 
  (4*G[{U^(-1), (T + U)^(-1), 0}, 1]*Log[U])/U + 
  (16*LbL*Nf*G[{U^(-1), (T + U)^(-1), T^(-1)}, 1]*Log[U])/U + 
  (4*(T + 2*U)*G[{(T + U)^(-1), 0, T^(-1)}, 1]*Log[U])/(T*U) - 
  (8*G[{(T + U)^(-1), 0, (T + U)^(-1)}, 1]*Log[U])/T + 
  (4*(T + 2*U)*G[{(T + U)^(-1), T^(-1), 0}, 1]*Log[U])/(T*U) - 
  (8*G[{(T + U)^(-1), (T + U)^(-1), 0}, 1]*Log[U])/T + 
  ((2*I)*Pi*(-4 + T + U + 2*T*U)*Log[T]*Log[U])/((-1 + T)*(-1 + U)) + 
  (-16*LbL*Nf - (2*(-T + T^2 - U + 8*T*U - 6*T^2*U + U^2 - 6*T*U^2 + 
       4*T^2*U^2))/((-1 + T)*T*(-1 + U)*U))*Log[T]*Log[U] - 
  ((4*I)*Pi*G[{T^(-1)}, 1]*Log[T]*Log[U])/T + 
  ((16*LbL*Nf*(-1 + T))/T - (2*(T - T^2 + U - 14*T^2*U + 9*T^3*U - U^2 + 
       8*T^2*U^2))/(T^2*U^2))*G[{T^(-1)}, 1]*Log[T]*Log[U] - 
  ((4*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[U])/U + 
  ((16*LbL*Nf*(-1 + U))/U - (2*(T - T^2 + U - U^2 - 14*T*U^2 + 8*T^2*U^2 + 
       9*T*U^3))/(T^2*U^2))*G[{U^(-1)}, 1]*Log[T]*Log[U] + 
  ((-16*LbL*Nf*(-1 + T + U))/(T + U) + 
    (2*(-1 + T + U)*(-T^2 + T^3 - 2*T*U + T^2*U + 13*T^3*U - 9*T^4*U - U^2 + 
       T*U^2 + 14*T^2*U^2 - 23*T^3*U^2 + 9*T^4*U^2 + U^3 + 13*T*U^3 - 
       23*T^2*U^3 + 6*T^3*U^3 - 9*T*U^4 + 9*T^2*U^4))/
     ((-1 + T)*T^2*(-1 + U)*U^2*(T + U)))*G[{(T + U)^(-1)}, 1]*Log[T]*
   Log[U] - (4*G[{T^(-1), 0}, 1]*Log[T]*Log[U])/T - 
  (4*G[{T^(-1), T^(-1)}, 1]*Log[T]*Log[U])/T + 
  (4*G[{T^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/T - 
  (4*G[{U^(-1), 0}, 1]*Log[T]*Log[U])/U - 
  (4*G[{U^(-1), U^(-1)}, 1]*Log[T]*Log[U])/U + 
  (4*G[{U^(-1), (T + U)^(-1)}, 1]*Log[T]*Log[U])/U + 
  ((2 + U)*Log[T]^2*Log[U])/(-1 + U) - (2*G[{U^(-1)}, 1]*Log[T]^2*Log[U])/U + 
  (-11/(2*(-1 + T)) - (2*Nf)/(-1 + T))*Log[U]^2 + 
  (I*Pi*(2 + T)*Log[U]^2)/(-1 + T) - ((2*I)*Pi*G[{T^(-1)}, 1]*Log[U]^2)/T + 
  (-((5 + T)/(-1 + T)) + (4*Nf)/(3*U))*G[{T^(-1)}, 1]*Log[U]^2 - 
  (2*G[{T^(-1), 0}, 1]*Log[U]^2)/T + 
  (2*(2*T + U)*G[{T^(-1), T^(-1)}, 1]*Log[U]^2)/(T*U) + 
  ((2 + T)*Log[T]*Log[U]^2)/(-1 + T) - (2*G[{T^(-1)}, 1]*Log[T]*Log[U]^2)/T - 
  (((7*I)/3)*Pi^3*(T + U)*Log[\[Mu]\[Mu]])/(T*U) + 
  ((51*(T + U))/(2*T*U) + (454*Nf*(T + U))/(27*T*U))*Log[\[Mu]\[Mu]] + 
  Pi^2*((-8*Nf*(T + U))/(9*T*U) - 
    (3*(5*T - 5*T^2 + 5*U - 18*T*U + 9*T^2*U - 5*U^2 + 9*T*U^2))/
     (2*(-1 + T)*T*(-1 + U)*U))*Log[\[Mu]\[Mu]] + 
  Pi*(((9*I)*(3*T - 3*T^2 + 3*U - 8*T*U + 4*T^2*U - 3*U^2 + 4*T*U^2))/
     ((-1 + T)*T*(-1 + U)*U) + (((4*I)/9)*Nf*(19*T - 19*T^2 + 19*U - 56*T*U + 
       28*T^2*U - 19*U^2 + 28*T*U^2))/((-1 + T)*T*(-1 + U)*U))*
   Log[\[Mu]\[Mu]] + Pi*((-6*I)/U - (((8*I)/3)*Nf)/U)*G[{T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + (4*Pi^2*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/U + 
  Pi*((-6*I)/T - (((8*I)/3)*Nf)/T)*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  (4*Pi^2*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]])/T - 
  ((6*I)*Pi*(-1 + T + U)*(-T - U + 2*T*U)*G[{(T + U)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/((-1 + T)*T*(-1 + U)*U) + 
  ((-9*(-1 + T + U)*(-T - U + 2*T*U))/((-1 + T)*T*(-1 + U)*U) - 
    (4*Nf*(-1 + T + U)*(-T - U + 2*T*U))/((-1 + T)*T*(-1 + U)*U))*
   G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + (-6/U - (8*Nf)/(3*U))*
   G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/U + 
  (6/U + (8*Nf)/(3*U))*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/U + 
  (-6/T - (8*Nf)/(3*T))*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]])/T + 
  (6/T + (8*Nf)/(3*T))*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  (9/(-1 + U) + (4*Nf)/(-1 + U))*Log[T]*Log[\[Mu]\[Mu]] + 
  ((6*I)*Pi*Log[T]*Log[\[Mu]\[Mu]])/(-1 + U) + 
  (-6/T - (8*Nf)/(3*T))*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]])/T + 
  (9/(-1 + T) + (4*Nf)/(-1 + T))*Log[U]*Log[\[Mu]\[Mu]] + 
  ((6*I)*Pi*Log[U]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  (-6/U - (8*Nf)/(3*U))*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]])/U - 
  (19*Pi^2*(T + U)*Log[\[Mu]\[Mu]]^2)/(6*T*U) + 
  ((27*(T + U))/(2*T*U) + (38*Nf*(T + U))/(9*T*U))*Log[\[Mu]\[Mu]]^2 + 
  Pi*((((4*I)/3)*Nf*(T + U))/(T*U) + 
    ((3*I)*(3*T - 3*T^2 + 3*U - 8*T*U + 4*T^2*U - 3*U^2 + 4*T*U^2))/
     ((-1 + T)*T*(-1 + U)*U))*Log[\[Mu]\[Mu]]^2 - 
  ((2*I)*Pi*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U - 
  ((2*I)*Pi*G[{U^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (3*(-1 + T + U)*(-T - U + 2*T*U)*G[{(T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   ((-1 + T)*T*(-1 + U)*U) - (2*G[{T^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/U + 
  (2*G[{T^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/U - 
  (2*G[{U^(-1), 0}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*G[{U^(-1), (T + U)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (3*Log[T]*Log[\[Mu]\[Mu]]^2)/(-1 + U) - 
  (2*G[{U^(-1)}, 1]*Log[T]*Log[\[Mu]\[Mu]]^2)/T + 
  (3*Log[U]*Log[\[Mu]\[Mu]]^2)/(-1 + T) - 
  (2*G[{T^(-1)}, 1]*Log[U]*Log[\[Mu]\[Mu]]^2)/U + 
  ((2*I)*Pi*(T + U)*Log[\[Mu]\[Mu]]^3)/(T*U) + 
  ((3*(T + U))/(T*U) + (4*Nf*(T + U))/(9*T*U))*Log[\[Mu]\[Mu]]^3 + 
  ((T + U)*Log[\[Mu]\[Mu]]^4)/(2*T*U) - ((24*I)*Pi*(T + U)*Zeta[3])/(T*U) + 
  ((24*LbL*Nf*(-2 + T + U))/((-1 + T)*(-1 + U)) + (4*Nf*(T + U))/(9*T*U) - 
    (2*(25*T - 51*T^2 + 24*T^3 + 2*T^4 + 25*U - 118*T*U + 166*T^2*U - 
       66*T^3*U - 4*T^4*U - 51*U^2 + 166*T*U^2 - 186*T^2*U^2 + 63*T^3*U^2 + 
       2*T^4*U^2 + 24*U^3 - 66*T*U^3 + 63*T^2*U^3 - 18*T^3*U^3 + 2*U^4 - 
       4*T*U^4 + 2*T^2*U^4))/((-1 + T)^2*T*(-1 + U)^2*U))*Zeta[3] + 
  ((-48*LbL*Nf)/T + (16*(T - U))/(T*U))*G[{T^(-1)}, 1]*Zeta[3] + 
  ((-48*LbL*Nf)/U - (16*(T - U))/(T*U))*G[{U^(-1)}, 1]*Zeta[3] - 
  (24*(T + U)*Log[\[Mu]\[Mu]]*Zeta[3])/(T*U)}


==> anc/old/calHn/calHn.smallqq.0 <==
(*
Born invariant hard amplitudes at small qq=q^2/s.
    Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(0)}$.
    Notations:    T=-t/s, qq=1-T-U.
*)
{0, 0, 0, 0, 1, 1 - 2*T, 1/((1 - T)*T)}


==> anc/old/calHn/calHn.smallqq.1 <==
(*
One-loop invariant hard amplitudes at small qq=q^2/s.
    Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(1)}$.
    Notations:    T=-t/s, qq=1-T-U, \[Mu]\[Mu]=\[Mu]^2/s
    Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{2*T + ((2*I)*Pi*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/(-1 + T) - 
  ((4*I)*Pi*(-1 + T)*G[{T^(-1)}, 1])/T + 
  (2*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2)*G[{T^(-1)}, 1])/(-1 + T) + 
  (4*(-1 + T)*G[{0, T^(-1)}, 1])/T + (4*(-1 + T)*G[{T^(-1), 1}, 1])/T - 
  (8*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T - 
  (2*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2)*Log[qq])/(-1 + T), 
 -2*(1 - T) + ((2*I)*Pi*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/T - 
  ((4*I)*Pi*T*G[{(1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T)*G[{(1 - T)^(-1)}, 1])/T + 
  (4*T*G[{0, (1 - T)^(-1)}, 1])/(1 - T) + (4*T*G[{(1 - T)^(-1), 1}, 1])/
   (1 - T) - (8*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (2*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T)*Log[qq])/T, 
 2 - ((2*I)*Pi*(2*(1 - T) + T))/(-1 + T) + ((4*I)*Pi*G[{T^(-1)}, 1])/T - 
  (2*(2*(1 - T) + T)*G[{T^(-1)}, 1])/(-1 + T) - (4*G[{0, T^(-1)}, 1])/T - 
  (4*G[{T^(-1), 1}, 1])/T + (8*G[{T^(-1), T^(-1)}, 1])/T + 
  (2*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2)*Log[qq])/(-1 + T), 
 -2 - ((2*I)*Pi*(1 + T))/T - ((4*I)*Pi*G[{(1 - T)^(-1)}, 1])/(1 - T) - 
  (2*(1 + T)*G[{(1 - T)^(-1)}, 1])/T + (4*G[{0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 1}, 1])/(1 - T) - 
  (8*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2)*Log[qq])/T, 
 -16 + (7*Pi^2)/6 + 9*(1 - T) + 9*T - 
  (I*Pi*(-6 + 11*(1 - T) - 5*(1 - T)^2 + 11*T - 10*(1 - T)*T + 
     2*(1 - T)^2*T - 5*T^2 + 2*(1 - T)*T^2))/((-1 + T)*T) + 
  (3 - T)*G[{(1 - T)^(-1)}, 1] + ((2*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1)}, 1])/(1 - T) - ((1 - T)*(2 + T)*G[{T^(-1)}, 1])/
   (-1 + T) - ((2*I)*Pi*(-1 - T + T^2)*G[{T^(-1)}, 1])/T - 
  (2*(2*(1 - T) - (1 - T)^2 + T)*G[{0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(-1 - T + T^2)*G[{0, T^(-1)}, 1])/T - 
  (2*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (2*(-1 - T + T^2)*G[{T^(-1), 1}, 1])/T - 
  (4*(-1 - T + T^2)*G[{T^(-1), T^(-1)}, 1])/T - 3*Log[\[Mu]\[Mu]] - 
  (2*I)*Pi*Log[\[Mu]\[Mu]] - Log[\[Mu]\[Mu]]^2, 
 9*(-1 + 2*T) - (7*Pi^2*(-1 + 2*T))/6 - 
  (I*Pi*(-1 + 2*T)*(5 - 5*(1 - T) - 5*T + 2*(1 - T)*T))/((-1 + T)*T) + 
  (3 - T)*G[{(1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*((1 - T)^2 + T)*G[{(1 - T)^(-1)}, 1])/(1 - T) + 
  ((1 - T)*(2 + T)*G[{T^(-1)}, 1])/(-1 + T) - 
  ((2*I)*Pi*(1 - T + T^2)*G[{T^(-1)}, 1])/T - 
  (2*((1 - T)^2 + T)*G[{0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(1 - T + T^2)*G[{0, T^(-1)}, 1])/T - 
  (2*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(1 - T + T^2)*G[{T^(-1), 1}, 1])/T - 
  (4*(1 - T + T^2)*G[{T^(-1), T^(-1)}, 1])/T + 3*(-1 + 2*T)*Log[\[Mu]\[Mu]] + 
  (2*I)*Pi*(-1 + 2*T)*Log[\[Mu]\[Mu]] + (-1 + 2*T)*Log[\[Mu]\[Mu]]^2, 
 -9/((1 - T)*T) + (7*Pi^2)/(6*(1 - T)*T) + (3*G[{(1 - T)^(-1)}, 1])/T + 
  ((2*I)*Pi*G[{(1 - T)^(-1)}, 1])/T + ((2*I)*Pi*G[{T^(-1)}, 1])/(1 - T) - 
  (3*G[{T^(-1)}, 1])/(-1 + T) - (2*G[{0, (1 - T)^(-1)}, 1])/T - 
  (2*G[{0, T^(-1)}, 1])/(1 - T) - (2*G[{(1 - T)^(-1), 1}, 1])/T + 
  (4*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/T - (2*G[{T^(-1), 1}, 1])/(1 - T) + 
  (4*G[{T^(-1), T^(-1)}, 1])/(1 - T) - (3*Log[\[Mu]\[Mu]])/((1 - T)*T) - 
  ((2*I)*Pi*Log[\[Mu]\[Mu]])/((1 - T)*T) - Log[\[Mu]\[Mu]]^2/((1 - T)*T)}


==> anc/old/calHn/calHn.smallqq.2 <==
(*
Two-loop invariant hard amplitudes at small qq=q^2/s.
    Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{\mathcal{H}}_{n}^{(2)}$.
    Notations:    T=-t/s, qq=1-T-U, \[Mu]\[Mu]=\[Mu]^2/s
    Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
    Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{-17*T - (76*Nf*T)/9 + 
  Pi*((((-4*I)/9)*Nf*(-38*(1 - T) - 38*T + 63*(1 - T)*T + 38*T^2))/(-1 + T) + 
    ((8*I)/3)*LbL*Nf*(12*(1 - T) - 2*(1 - T)^2 + 18*T - 5*(1 - T)*T + 
      2*(1 - T)^2*T - 9*T^2 + 2*(1 - T)*T^2) - 
    (I*(-58*(1 - T) + 58*(1 - T)^2 - 60*T + 143*(1 - T)*T - 81*(1 - T)^2*T + 
       82*T^2 - 86*(1 - T)*T^2 - 22*T^3 + 24*(1 - T)*T^3))/((-1 + T)*T)) + 
  Pi^3*((((4*I)/3)*LbL*Nf*(8*(1 - T) + 2*T - 20*(1 - T)*T - 7*T^2 + 
       18*(1 - T)*T^2 + 5*T^3))/(-1 + T)^2 - 
    ((I/3)*(-50*(1 - T) - 22*T + 123*(1 - T)*T + 58*T^2 - 97*(1 - T)*T^2 - 
       44*T^3 + 14*(1 - T)*T^3 + 6*T^4 + 2*(1 - T)*T^4 + 2*T^5))/
     (-1 + T)^2) + Pi^2*((8*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/
     (9*(-1 + T)) + (4*LbL*Nf*(24*(1 - T)^2 - 40*(1 - T)^3 + 20*(1 - T)^4 + 
       48*(1 - T)*T - 107*(1 - T)^2*T + 110*(1 - T)^3*T - 40*(1 - T)^4*T + 
       9*T^2 - 106*(1 - T)*T^2 + 145*(1 - T)^2*T^2 - 100*(1 - T)^3*T^2 + 
       20*(1 - T)^4*T^2 - 9*T^3 + 70*(1 - T)*T^3 - 110*(1 - T)^2*T^3 + 
       30*(1 - T)^3*T^3 - 50*(1 - T)*T^4 + 30*(1 - T)^2*T^4 + 
       20*(1 - T)*T^5))/(9*(-1 + T)) + (14*(1 - T)^2 + 74*(1 - T)^3 + 
      28*(1 - T)*T + 125*(1 - T)^2*T - 172*(1 - T)^3*T + 14*T^2 + 
      88*(1 - T)*T^2 - 297*(1 - T)^2*T^2 + 122*(1 - T)^3*T^2 - 83*T^3 - 
      258*(1 - T)*T^3 + 146*(1 - T)^2*T^3 + 107*T^4 + 106*(1 - T)*T^4 + 
      60*(1 - T)^2*T^4 - 38*T^5 + 60*(1 - T)*T^5)/(3*(-1 + T))) + 
  Pi^2*((20*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/
     9 - (2*(-1 + T)*(7 - 21*(1 - T) + 10*(1 - T)^2 - 14*T + 20*(1 - T)*T))/
     (3*(1 - T)))*G[{(1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*T*(12*(1 - T) - 2*(1 - T)^2 + 18*T - 5*(1 - T)*T + 
       2*(1 - T)^2*T - 9*T^2 + 2*(1 - T)*T^2))/3 - 
    2*(1 - 2*(1 - T)^2 + 12*T - 13*(1 - T)*T - 11*T^2 + 12*(1 - T)*T^2))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((4*LbL*Nf*(8*(1 - T) + 2*T - 20*(1 - T)*T - 7*T^2 + 18*(1 - T)*T^2 + 
       5*T^3))/(3*(-1 + T)^2) - (2*(-28*(1 - T) - 8*T + 69*(1 - T)*T + 
       25*T^2 - 57*(1 - T)*T^2 - 23*T^3 + 11*(1 - T)*T^3 + 5*T^4 + 
       (1 - T)*T^4 + T^5))/(3*(-1 + T)^2))*G[{(1 - T)^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 
      13*(1 - T)*T - 14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 
      16*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4) - 
    ((4*I)*((1 - T)^2 + 5*(1 - T)^3 + 2*(1 - T)*T + 9*(1 - T)^2*T - 
       14*(1 - T)^3*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 7*T^3 - 24*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 
       10*T^4 + 10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/
     (-1 + T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 
       24*(1 - T)*T + 37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 
       3*T^2 + 41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*(-1 + T)) + 
    ((4*I)*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)))*G[{(1 - T)^(-1)}, 1] - 
  (Pi^2*(114*(1 - T) + 54*T - 171*(1 - T)*T - 74*T^2 + 40*(1 - T)*T^2 + 
     20*T^3)*G[{T^(-1)}, 1])/(3*(-1 + T)) + 
  Pi^3*((((-8*I)/3)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T - 
    (((2*I)/3)*(-1 + T)*(25*(1 - T) + 13*T))/T)*G[{T^(-1)}, 1] + 
  ((-4*Nf*(-38*(1 - T) - 32*T + 63*(1 - T)*T + 32*T^2))/(9*(-1 + T)) + 
    (8*LbL*Nf*(1 - T)*(12*(1 - T) - 2*(1 - T)^2 + 18*T - 5*(1 - T)*T + 
       2*(1 - T)^2*T - 9*T^2 + 2*(1 - T)*T^2))/3 + 
    (58*(1 - T)^2 + 110*(1 - T)*T - 81*(1 - T)^2*T + 28*T^2 - 
      157*(1 - T)*T^2 - 28*T^3 + 24*(1 - T)*T^3)/(-1 + T))*G[{T^(-1)}, 1] + 
  Pi^2*((-16*Nf*(-1 + T))/(9*T) + 
    (4*LbL*Nf*(-1 + T)*(-20*(1 - T) + 13*T - 15*T^3 + 20*(1 - T)*T^3 + 
       20*T^4))/(9*T) - (2*(7 - 28*(1 - T) + (1 - T)^2 - 28*T + 
       60*(1 - T)*T + 4*(1 - T)^2*T + 35*T^2 - 52*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 - 14*T^3 + 32*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 
       16*(1 - T)*T^4 + 4*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*(1 - T)*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 
      13*(1 - T)*T - 14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 
      16*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4) - 
    ((4*I)*((1 - T)^2 + 12*(1 - T)^3 + 2*(1 - T)*T + 24*(1 - T)^2*T - 
       22*(1 - T)^3*T + T^2 + 18*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 6*T^3 - 34*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 9*T^4 + 
       10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/(-1 + T))*
   G[{T^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 
       28*(1 - T)*T^2 + 25*T^3))/((-1 + T)*T) + 
    (((8*I)/3)*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 
       18*(1 - T)*T - 26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 
       3*T^2 - 25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     T + ((2*I)*(-2*(1 - T)^2 + 17*(1 - T)^3 - 4*(1 - T)*T + 67*(1 - T)^2*T - 
       28*(1 - T)^3*T - 2*T^2 + 83*(1 - T)*T^2 - 126*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 + 57*T^3 - 156*(1 - T)*T^3 + 41*(1 - T)^2*T^3 + 
       22*(1 - T)^3*T^3 - 130*T^4 + 58*(1 - T)*T^4 + 22*(1 - T)^2*T^4 + 
       85*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 10*T^6 + 12*(1 - T)*T^6))/
     ((-1 + T)*T))*G[{T^(-1)}, 1] - (8*Pi^2*(-1 + T)*G[{0, 1}, 1])/(3*T) + 
  ((8*Nf*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2))/(3*(-1 + T)) + 
    (16*LbL*Nf*(12*(1 - T) - 18*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 
       9*T - 48*(1 - T)*T + 16*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T - 
       27*T^2 + 41*(1 - T)*T^2 + 40*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 18*T^3 + 21*(1 - T)*T^3 - 26*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*(-1 + T)) + (2*(38*(1 - T)^3 + 2*(1 - T)*T + 66*(1 - T)^2*T - 
       63*(1 - T)^3*T + 2*T^2 + 38*(1 - T)*T^2 - 100*(1 - T)^2*T^2 + 
       48*(1 - T)^3*T^2 - 38*T^3 - 81*(1 - T)*T^3 + 56*(1 - T)^2*T^3 + 
       52*T^4 + 40*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 16*T^5 + 24*(1 - T)*T^5))/
     (-1 + T))*G[{0, 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(8*(1 - T)^3 - 24*(1 - T)^4 + 24*(1 - T)^5 - 
       8*(1 - T)^6 + 18*(1 - T)^2*T - 108*(1 - T)^3*T + 138*(1 - T)^4*T - 
       96*(1 - T)^5*T + 24*(1 - T)^6*T + 12*(1 - T)*T^2 - 156*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 294*(1 - T)^4*T^2 + 144*(1 - T)^5*T^2 - 
       24*(1 - T)^6*T^2 - 4*T^3 - 84*(1 - T)*T^3 + 363*(1 - T)^2*T^3 - 
       438*(1 - T)^3*T^3 + 294*(1 - T)^4*T^3 - 96*(1 - T)^5*T^3 + 
       8*(1 - T)^6*T^3 + 6*T^4 + 186*(1 - T)*T^4 - 381*(1 - T)^2*T^4 + 
       288*(1 - T)^3*T^4 - 138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 15*T^5 - 
       192*(1 - T)*T^5 + 192*(1 - T)^2*T^5 - 108*(1 - T)^3*T^5 + 
       24*(1 - T)^4*T^5 - 37*T^6 + 120*(1 - T)*T^6 - 96*(1 - T)^2*T^6 + 
       16*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/((-1 + T)^2*T) + 
    ((4*I)*(-2*(1 - T)^3 + 8*(1 - T)^4 - 10*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 34*(1 - T)^3*T - 46*(1 - T)^4*T + 30*(1 - T)^5*T - 
       12*(1 - T)^6*T - 6*(1 - T)*T^2 + 54*(1 - T)^2*T^2 - 96*(1 - T)^3*T^2 + 
       60*(1 - T)^4*T^2 - 41*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 - 2*T^3 + 
       38*(1 - T)*T^3 - 124*(1 - T)^2*T^3 + 54*(1 - T)^3*T^3 - 
       27*(1 - T)^4*T^3 + 41*(1 - T)^5*T^3 - 4*(1 - T)^6*T^3 + 10*T^4 - 
       58*(1 - T)*T^4 + 78*(1 - T)^2*T^4 + 41*(1 - T)^3*T^4 + 
       45*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 - 18*T^5 + 19*(1 - T)^2*T^5 + 
       9*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 14*T^6 + 
       48*(1 - T)*T^6 - (1 - T)^2*T^6 - 40*(1 - T)^3*T^6 + 8*(1 - T)^4*T^6 - 
       4*T^7 - 18*(1 - T)*T^7 - 24*(1 - T)^2*T^7 + 12*(1 - T)^3*T^7 - 
       6*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T))*G[{0, 1}, 1] + 
  (8*Pi^2*(-1 + T)*G[{0, (1 - T)^(-1)}, 1])/(3*T) + 
  ((8*LbL*Nf*T*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 24*(1 - T)*T + 
       37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 3*T^2 + 
       41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/(3*(1 - T)*(-1 + T)) - 
    (4*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(-2 + 8*(1 - T) - 10*(1 - T)^2 + 4*(1 - T)^3 + 10*T - 
       36*(1 - T)*T + 14*(1 - T)^2*T - 12*(1 - T)^3*T - 18*T^2 + 
       46*(1 - T)*T^2 + 7*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 + 14*T^3 - 
       19*(1 - T)*T^3 - (1 - T)^2*T^3 - 4*(1 - T)^3*T^3 - 4*T^4 + 
       (1 - T)*T^4 - 3*(1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + 
       (1 - T)*T^6))/((1 - T)*(-1 + T)^2*T) + 
    (((8*I)/3)*LbL*Nf*(8*(1 - T) - 24*(1 - T)^2 + 24*(1 - T)^3 - 
       8*(1 - T)^4 + 2*T - 84*(1 - T)*T + 90*(1 - T)^2*T - 80*(1 - T)^3*T + 
       24*(1 - T)^4*T - 18*T^2 + 180*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 
       96*(1 - T)^3*T^2 - 24*(1 - T)^4*T^2 + 51*T^3 - 156*(1 - T)*T^3 + 
       78*(1 - T)^2*T^3 - 48*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 45*T^4 + 
       24*(1 - T)*T^4 - 18*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4 + 21*T^5 - 
       12*(1 - T)*T^5 - 15*T^6 + 4*(1 - T)*T^6 + 4*T^7))/((-1 + T)^2*T))*
   G[{0, (1 - T)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/(3*T) + 
    (2*(-1 + T)*(89*(1 - T) + 41*T))/(3*T))*G[{0, T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-8*(1 - T) + 12*(1 - T)^2 - 12*(1 - T)^3 + 
       4*(1 - T)^4 + 4*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 4*(1 - T)^3*T - 
       6*T^3 + 8*(1 - T)*T^3 + 8*T^4))/T - 
    ((4*I)*(2 - 8*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - 8*T + 15*(1 - T)*T + 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + 10*T^2 - 10*(1 - T)*T^2 - 
       11*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 - 4*T^3 + 6*(1 - T)*T^3 - 
       4*(1 - T)*T^4 + (1 - T)^2*T^4 + (1 - T)*T^5))/((1 - T)*(-1 + T)*T))*
   G[{0, T^(-1)}, 1] + 
  ((-8*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 28*(1 - T)*T^2 + 
       25*T^3))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 18*(1 - T)*T - 
       26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 3*T^2 - 
       25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*T) - (2*(-2*(1 - T)^2 + 17*(1 - T)^3 - 4*(1 - T)*T + 67*(1 - T)^2*T - 
       28*(1 - T)^3*T - 2*T^2 + 83*(1 - T)*T^2 - 126*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 + 57*T^3 - 156*(1 - T)*T^3 + 41*(1 - T)^2*T^3 + 
       22*(1 - T)^3*T^3 - 130*T^4 + 58*(1 - T)*T^4 + 22*(1 - T)^2*T^4 + 
       85*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 10*T^6 + 12*(1 - T)*T^6))/
     ((-1 + T)*T))*G[{0, T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 24*(1 - T)*T + 
       37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 3*T^2 + 
       41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/(3*(1 - T)*(-1 + T)) - 
    (4*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 
       4*(1 - T)^6 + 33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 
       48*(1 - T)^5*T + 12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/((-1 + T)^2*T) - 
    ((4*I)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 17*(1 - T)^4*T + 13*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 27*(1 - T)^3*T^2 + 
       3*(1 - T)^4*T^2 - 15*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 38*(1 - T)^2*T^3 - 51*(1 - T)^3*T^3 + 
       26*(1 - T)^4*T^3 + 19*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 
       20*(1 - T)*T^4 - 44*(1 - T)^2*T^4 + 115*(1 - T)^3*T^4 + 
       10*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 - 9*T^5 - 30*(1 - T)*T^5 + 
       102*(1 - T)^2*T^5 - 27*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 7*T^6 + 56*(1 - T)*T^6 - 32*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1}, 1] + 
  2*Pi*(((4*I)*(-1 + 2*(1 - T))*(-1 + T)*T)/(1 - T) - 
    ((8*I)/3)*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 
      4*(1 - T)*T) - ((4*I)*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 
       4*(1 - T)*T))/(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*LbL*Nf*T*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 24*(1 - T)*T + 
       37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 3*T^2 + 
       41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/(3*(1 - T)*(-1 + T)) + 
    (4*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{(1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/(3*T) - 
    (4*(-1 + T)*(14*(1 - T) + 5*T))/(3*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((4*I)*(-1 + 2*(1 - T))*(-1 + T)*T)/(1 - T) - 
    ((8*I)/3)*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/T + ((4*I)*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 13*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 16*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/3 - 
    (4*((1 - T)^2 + 5*(1 - T)^3 + 2*(1 - T)*T + 9*(1 - T)^2*T - 
       14*(1 - T)^3*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 7*T^3 - 24*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 
       10*T^4 + 10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/
     (-1 + T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (2*Pi^2*(-1 + T)*(61*(1 - T) + 31*T)*G[{T^(-1), 1}, 1])/(3*T) + 
  ((-8*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 28*(1 - T)*T^2 + 
       25*T^3))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 18*(1 - T)*T - 
       26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 3*T^2 - 
       25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*T) - (2*(-2*(1 - T)^2 + 17*(1 - T)^3 - 4*(1 - T)*T + 67*(1 - T)^2*T - 
       28*(1 - T)^3*T - 2*T^2 + 83*(1 - T)*T^2 - 126*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 + 57*T^3 - 156*(1 - T)*T^3 + 41*(1 - T)^2*T^3 + 
       22*(1 - T)^3*T^3 - 130*T^4 + 58*(1 - T)*T^4 + 22*(1 - T)^2*T^4 + 
       85*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 10*T^6 + 12*(1 - T)*T^6))/
     ((-1 + T)*T))*G[{T^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 3*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T - 
    ((4*I)*(-(1 - T)^3 + 4*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 15*(1 - T)^3*T + 3*(1 - T)^4*T + 3*(1 - T)^5*T - 
       2*(1 - T)^6*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 10*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 - T^3 + 13*(1 - T)*T^3 - 
       (1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + (1 - T)^5*T^3 + 
       3*T^4 + 3*(1 - T)*T^4 - 21*(1 - T)^2*T^4 - 8*(1 - T)^3*T^4 + 
       4*(1 - T)^4*T^4 - 2*T^5 - 13*(1 - T)*T^5 - 4*(1 - T)^2*T^5 + 
       6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + (1 - T)*T^7))/
     ((1 - T)*T))*G[{T^(-1), 1}, 1] + 
  ((4*I)*Pi*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/(3*T) - 
    (4*(-1 + T)*(14*(1 - T) + 5*T))/(3*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((4*I)*(-1 + 2*(1 - T))*(-1 + T)*T)/(1 - T) - 
    ((8*I)/3)*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/T + ((4*I)*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 13*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 16*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/3 - 
    (4*((1 - T)^2 + 5*(1 - T)^3 + 2*(1 - T)*T + 9*(1 - T)^2*T - 
       14*(1 - T)^3*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 7*T^3 - 24*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 
       10*T^4 + 10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/
     (-1 + T))*G[{T^(-1), (1 - T)^(-1)}, 1] - 
  (8*Pi^2*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T - 
  (4*Pi^2*(-1 + T)*(19*(1 - T) + 9*T)*G[{T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), T^(-1)}, 1])/(-1 + T) + 
  ((8*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/(3*(-1 + T)) + 
    (2*(-20*(1 - T) - 8*T + 25*(1 - T)*T + 8*T^2))/(-1 + T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/T + 
    ((4*I)*(1 - 4*(1 - T) - 4*T + 9*(1 - T)*T - 4*(1 - T)^2*T + 5*T^2 - 
       12*(1 - T)*T^2 + 7*(1 - T)^2*T^2 - 2*T^3 + 10*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 4*(1 - T)*T^4 + (1 - T)^2*T^4 + (1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((-16*I)/3)*Nf*(-1 + T))/T + (((8*I)/3)*LbL*Nf*(-1 + T)^2*
      (4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/T - 
    ((4*I)*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((8*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 28*(1 - T)*T^2 + 
       25*T^3))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 18*(1 - T)*T - 
       26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 3*T^2 - 
       25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*T) + (2*(-2*(1 - T)^2 + 17*(1 - T)^3 - 4*(1 - T)*T + 67*(1 - T)^2*T - 
       28*(1 - T)^3*T - 2*T^2 + 83*(1 - T)*T^2 - 126*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 + 57*T^3 - 156*(1 - T)*T^3 + 41*(1 - T)^2*T^3 + 
       22*(1 - T)^3*T^3 - 130*T^4 + 58*(1 - T)*T^4 + 22*(1 - T)^2*T^4 + 
       85*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 10*T^6 + 12*(1 - T)*T^6))/
     ((-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(8*(1 - T)^3 - 24*(1 - T)^4 + 24*(1 - T)^5 - 8*(1 - T)^6 + 
       18*(1 - T)^2*T - 156*(1 - T)^3*T + 138*(1 - T)^4*T - 96*(1 - T)^5*T + 
       24*(1 - T)^6*T + 12*(1 - T)*T^2 - 264*(1 - T)^2*T^2 + 
       444*(1 - T)^3*T^2 - 294*(1 - T)^4*T^2 + 144*(1 - T)^5*T^2 - 
       24*(1 - T)^6*T^2 - 4*T^3 - 156*(1 - T)*T^3 + 645*(1 - T)^2*T^3 - 
       546*(1 - T)^3*T^3 + 294*(1 - T)^4*T^3 - 96*(1 - T)^5*T^3 + 
       8*(1 - T)^6*T^3 - 6*T^4 + 390*(1 - T)*T^4 - 627*(1 - T)^2*T^4 + 
       288*(1 - T)^3*T^4 - 138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 57*T^5 - 
       360*(1 - T)*T^5 + 192*(1 - T)^2*T^5 - 108*(1 - T)^3*T^5 + 
       24*(1 - T)^4*T^5 - 67*T^6 + 120*(1 - T)*T^6 - 96*(1 - T)^2*T^6 + 
       16*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/(3*(-1 + T)^2*T) - 
    (8*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T - 2*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       31*(1 - T)^4*T^2 + 23*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 54*(1 - T)^3*T^3 + 
       138*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 
       29*(1 - T)*T^4 - 8*(1 - T)^2*T^4 + 214*(1 - T)^3*T^4 - 
       77*(1 - T)^4*T^4 - 3*(1 - T)^5*T^4 - 9*T^5 - 10*(1 - T)*T^5 + 
       116*(1 - T)^2*T^5 - 123*(1 - T)^3*T^5 + 3*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 7*T^6 + 45*(1 - T)*T^6 - 71*(1 - T)^2*T^6 + 
       7*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 - 2*T^7 - 23*(1 - T)*T^7 + 
       3*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 + 4*(1 - T)^2*T^8 + (1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T))*G[{0, 0, 1}, 1] + 
  ((8*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 5*T - 18*(1 - T)*T - 
       5*(1 - T)^2*T - 6*(1 - T)^3*T - 9*T^2 + 16*(1 - T)*T^2 + 
       34*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 + 3*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 - 2*T^4 - 5*(1 - T)*T^4 + 
       (1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)^2*T) - (16*LbL*Nf*(4*(1 - T) - 12*(1 - T)^2 + 
       12*(1 - T)^3 - 4*(1 - T)^4 + T - 66*(1 - T)*T + 45*(1 - T)^2*T - 
       40*(1 - T)^3*T + 12*(1 - T)^4*T - 15*T^2 + 150*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 + 48*(1 - T)^3*T^2 - 12*(1 - T)^4*T^2 + 48*T^3 - 
       134*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 44*T^4 + 18*(1 - T)*T^4 - 9*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 + 21*T^5 - 12*(1 - T)*T^5 - 15*T^6 + 4*(1 - T)*T^6 + 
       4*T^7))/(3*(-1 + T)^2*T))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1)}, 1])/T + 
  ((-16*Nf*(-1 + T))/(3*T) - (8*(1 - 4*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - 
       3*T + 2*(1 - T)*T + 9*(1 - T)^2*T + 2*(1 - T)^3*T + 2*T^2 + 
       (1 - T)*T^2 + (1 - T)*T^3))/((1 - T)*T) - 
    (16*LbL*Nf*(-1 + T)*(-4*(1 - T) + 12*(1 - T)^2 - 12*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 4*(1 - T)^3*T - 
       3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{0, 0, T^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*G[{0, 1, 1}, 1])/T + 
  ((16*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) - 
    (8*(2*(1 - T)^4 - 2*(1 - T)^5 - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 
       4*(1 - T)^5*T - 42*(1 - T)^2*T^2 + 52*(1 - T)^3*T^2 - (1 - T)^4*T^2 - 
       2*(1 - T)^5*T^2 - 34*(1 - T)*T^3 + 124*(1 - T)^2*T^3 - 
       47*(1 - T)^3*T^3 - 4*(1 - T)^4*T^3 - 28*T^4 + 86*(1 - T)*T^4 - 
       95*(1 - T)^2*T^4 + 2*(1 - T)^4*T^4 + 58*T^5 - 61*(1 - T)*T^5 + 
       4*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - 32*T^6 + 2*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 + 8*(1 - T)*T^7 + 2*T^8))/((-1 + T)*T))*
   G[{0, 1, 1}, 1] + ((16*I)*Pi*(-1 + T)*G[{0, 1, (1 - T)^(-1)}, 1])/T + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       9*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 6*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 - 2*T^3 - 60*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 + 144*(1 - T)*T^4 - 252*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 18*T^5 - 
       138*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 26*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T + 3*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 + 10*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       94*(1 - T)^4*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 29*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4 + 160*(1 - T)^3*T^4 - 50*(1 - T)^4*T^4 - 
       6*(1 - T)^5*T^4 - 9*T^5 - 7*(1 - T)*T^5 + 88*(1 - T)^2*T^5 - 
       90*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 7*T^6 + 
       40*(1 - T)*T^6 - 54*(1 - T)^2*T^6 - 8*(1 - T)^3*T^6 + 
       8*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 
       12*(1 - T)^3*T^7 - 2*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*G[{0, 1, T^(-1)}, 1])/T + 
  ((-4*(-1 + T)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 14*(1 - T)^3*T - 11*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + 
       28*(1 - T)^4*T^2 - T^3 + 10*(1 - T)*T^3 + (1 - T)^2*T^3 + 
       32*(1 - T)^3*T^3 + 2*T^4 + 10*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*T) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T))*G[{0, 1, T^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*G[{0, (1 - T)^(-1), 1}, 1])/T + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       33*(1 - T)^2*T - 114*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 48*(1 - T)*T^2 - 285*(1 - T)^2*T^2 + 
       312*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 258*(1 - T)*T^3 + 609*(1 - T)^2*T^3 - 
       358*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 66*T^4 + 480*(1 - T)*T^4 - 543*(1 - T)^2*T^4 + 
       156*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 117*T^5 - 
       378*(1 - T)*T^5 + 141*(1 - T)^2*T^5 - 66*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 87*T^6 + 114*(1 - T)*T^6 - 87*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/(3*(-1 + T)^2*T) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 17*(1 - T)^4*T - 11*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 27*(1 - T)^3*T^2 - 
       83*(1 - T)^4*T^2 + 46*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 38*(1 - T)^2*T^3 - 165*(1 - T)^3*T^3 + 
       234*(1 - T)^4*T^3 - 16*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 
       20*(1 - T)*T^4 - 110*(1 - T)^2*T^4 + 373*(1 - T)^3*T^4 - 
       106*(1 - T)^4*T^4 - 4*(1 - T)^5*T^4 - 9*T^5 - 44*(1 - T)*T^5 + 
       238*(1 - T)^2*T^5 - 165*(1 - T)^3*T^5 - 4*(1 - T)^4*T^5 + 
       2*(1 - T)^5*T^5 + 7*T^6 + 81*(1 - T)*T^6 - 100*(1 - T)^2*T^6 - 
       8*(1 - T)^3*T^6 + 8*(1 - T)^4*T^6 - 2*T^7 - 31*(1 - T)*T^7 - 
       10*(1 - T)^2*T^7 + 12*(1 - T)^3*T^7 - 4*(1 - T)*T^8 + 
       8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/((1 - T)*(-1 + T)^2*T))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       9*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 6*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 - 2*T^3 - 60*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 + 144*(1 - T)*T^4 - 252*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 18*T^5 - 
       138*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 26*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T + 3*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 + 10*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       94*(1 - T)^4*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 29*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4 + 160*(1 - T)^3*T^4 - 50*(1 - T)^4*T^4 - 
       6*(1 - T)^5*T^4 - 9*T^5 - 7*(1 - T)*T^5 + 88*(1 - T)^2*T^5 - 
       90*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 7*T^6 + 
       40*(1 - T)*T^6 - 54*(1 - T)^2*T^6 - 8*(1 - T)^3*T^6 + 
       8*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 
       12*(1 - T)^3*T^7 - 2*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T))*G[{0, (1 - T)^(-1), 1}, 1] - 
  ((16*I)*Pi*(-1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((-8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 + 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/(1 - T))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 5*T - 18*(1 - T)*T - 
       5*(1 - T)^2*T - 6*(1 - T)^3*T - 9*T^2 + 16*(1 - T)*T^2 + 
       34*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 + 3*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 - 2*T^4 - 5*(1 - T)*T^4 + 
       (1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)^2*T) + (8*LbL*Nf*(4*(1 - T) - 12*(1 - T)^2 + 
       12*(1 - T)^3 - 4*(1 - T)^4 + T - 66*(1 - T)*T + 45*(1 - T)^2*T - 
       40*(1 - T)^3*T + 12*(1 - T)^4*T - 15*T^2 + 150*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 + 48*(1 - T)^3*T^2 - 12*(1 - T)^4*T^2 + 48*T^3 - 
       134*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 44*T^4 + 18*(1 - T)*T^4 - 9*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 + 21*T^5 - 12*(1 - T)*T^5 - 15*T^6 + 4*(1 - T)*T^6 + 
       4*T^7))/(3*(-1 + T)^2*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T)*T)/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*(11*(1 - T) + 5*T)*G[{0, T^(-1), 1}, 1])/T + 
  ((-4*(-1 + T)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 14*(1 - T)^3*T - 11*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + 
       28*(1 - T)^4*T^2 - T^3 + 10*(1 - T)*T^3 + (1 - T)^2*T^3 + 
       32*(1 - T)^3*T^3 + 2*T^4 + 10*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*T) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T))*G[{0, T^(-1), 1}, 1] + 
  ((-16*Nf*(-1 + T))/(3*T) - (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 
       24*(1 - T)^4 - 24*(1 - T)^5 + 8*(1 - T)^6 - 3*(1 - T)^2*T + 
       60*(1 - T)^3*T - 66*(1 - T)^4*T + 24*(1 - T)^5*T + 48*(1 - T)^2*T^2 - 
       60*(1 - T)^3*T^2 + 24*(1 - T)^4*T^2 + 2*T^3 + 12*(1 - T)*T^3 - 
       21*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T) - 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 + 2*(1 - T)^5 + 4*(1 - T)^6 - 
       3*(1 - T)^2*T + 16*(1 - T)^3*T + 11*(1 - T)^4*T - 8*(1 - T)^6*T - 
       3*(1 - T)*T^2 + 24*(1 - T)^2*T^2 + 13*(1 - T)^3*T^2 - 
       48*(1 - T)^4*T^2 - 15*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 - T^3 + 
       16*(1 - T)*T^3 - 10*(1 - T)^2*T^3 - 96*(1 - T)^3*T^3 + 
       18*(1 - T)^4*T^3 + 14*(1 - T)^5*T^3 + 4*T^4 - 7*(1 - T)*T^4 - 
       54*(1 - T)^2*T^4 + 61*(1 - T)^3*T^4 + 18*(1 - T)^4*T^4 - 5*T^5 - 
       24*(1 - T)*T^5 + 42*(1 - T)^2*T^5 + 10*(1 - T)^3*T^5 + 2*T^6 + 
       18*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T))*
   G[{0, T^(-1), 1}, 1] - ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T)*T)/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] - 
  ((40*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), T^(-1)}, 1])/T + 
  2*((16*Nf*(-1 + T))/(3*T) + (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 12*(1 - T)^2 - 
       12*(1 - T)^3 + 4*(1 - T)^4 + 2*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 
       4*(1 - T)^3*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T) + 
    (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       6*(1 - T)^2*T - 4*(1 - T)^3*T - 5*T^2 + 4*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  ((16*Nf*(-1 + T))/(3*T) - (8*LbL*Nf*(-1 + T)^2*(4*(1 - T) + T + 
       4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T) + 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 - 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       9*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 6*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 - 2*T^3 - 60*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 + 144*(1 - T)*T^4 - 252*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 18*T^5 - 
       138*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 26*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T + 3*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 + 10*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       94*(1 - T)^4*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 29*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4 + 160*(1 - T)^3*T^4 - 50*(1 - T)^4*T^4 - 
       6*(1 - T)^5*T^4 - 9*T^5 - 7*(1 - T)*T^5 + 88*(1 - T)^2*T^5 - 
       90*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 7*T^6 + 
       40*(1 - T)*T^6 - 54*(1 - T)^2*T^6 - 8*(1 - T)^3*T^6 + 
       8*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 
       12*(1 - T)^3*T^7 - 2*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 + 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 5*T - 18*(1 - T)*T - 
       5*(1 - T)^2*T - 6*(1 - T)^3*T - 9*T^2 + 16*(1 - T)*T^2 + 
       34*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 + 3*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 - 2*T^4 - 5*(1 - T)*T^4 + 
       (1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)^2*T) + (8*LbL*Nf*(4*(1 - T) - 12*(1 - T)^2 + 
       12*(1 - T)^3 - 4*(1 - T)^4 + T - 66*(1 - T)*T + 45*(1 - T)^2*T - 
       40*(1 - T)^3*T + 12*(1 - T)^4*T - 15*T^2 + 150*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 + 48*(1 - T)^3*T^2 - 12*(1 - T)^4*T^2 + 48*T^3 - 
       134*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 44*T^4 + 18*(1 - T)*T^4 - 9*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 + 21*T^5 - 12*(1 - T)*T^5 - 15*T^6 + 4*(1 - T)*T^6 + 
       4*T^7))/(3*(-1 + T)^2*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       57*(1 - T)^2*T - 90*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 90*(1 - T)*T^2 - 303*(1 - T)^2*T^2 + 
       252*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 31*T^3 - 348*(1 - T)*T^3 + 540*(1 - T)^2*T^3 - 
       304*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 105*T^4 + 504*(1 - T)*T^4 - 444*(1 - T)^2*T^4 + 
       156*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 141*T^5 - 
       336*(1 - T)*T^5 + 141*(1 - T)^2*T^5 - 66*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 87*T^6 + 114*(1 - T)*T^6 - 87*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/(3*(-1 + T)^2*T) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 45*(1 - T)^4*T - 17*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 144*(1 - T)^3*T^2 - 
       177*(1 - T)^4*T^2 + 33*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 154*(1 - T)^2*T^3 - 434*(1 - T)^3*T^3 + 
       247*(1 - T)^4*T^3 - 3*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       87*(1 - T)*T^4 - 386*(1 - T)^2*T^4 + 503*(1 - T)^3*T^4 - 
       77*(1 - T)^4*T^4 - 8*(1 - T)^5*T^4 + 9*T^5 - 189*(1 - T)*T^5 + 
       393*(1 - T)^2*T^5 - 159*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       2*(1 - T)^5*T^5 - 7*T^6 + 172*(1 - T)*T^6 - 117*(1 - T)^2*T^6 - 
       26*(1 - T)^3*T^6 + 8*(1 - T)^4*T^6 + 2*T^7 - 50*(1 - T)*T^7 - 
       20*(1 - T)^2*T^7 + 12*(1 - T)^3*T^7 - 6*(1 - T)*T^8 + 
       8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/((1 - T)*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((-4*(16*(1 - T)^3 - 12*(1 - T)^4 + 51*(1 - T)^2*T - 90*(1 - T)^3*T + 
       30*(1 - T)^4*T + 48*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 
       147*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 + 25*T^3 - 174*(1 - T)*T^3 + 
       270*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 81*T^4 + 
       201*(1 - T)*T^4 - 102*(1 - T)^2*T^4 + (1 - T)^4*T^4 + 84*T^5 - 
       67*(1 - T)*T^5 - 6*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 - 26*T^6 - 
       8*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 3*T^7 + 4*(1 - T)*T^7 + T^8))/
     (-1 + T)^2 + (8*LbL*Nf*(24*(1 - T)^2 - 24*(1 - T)^3 + 42*(1 - T)*T - 
       126*(1 - T)^2*T + 60*(1 - T)^3*T + 15*T^2 - 162*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 - 51*T^3 + 234*(1 - T)*T^3 - 
       168*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 69*T^4 - 156*(1 - T)*T^4 + 
       45*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 - 43*T^5 + 54*(1 - T)*T^5 - 
       39*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 + 21*T^6 - 42*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 - 15*T^7 + 12*(1 - T)*T^7 + 4*T^8))/(3*(-1 + T)^2))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T)*T)/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 + 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-4*(16*(1 - T)^3 - 12*(1 - T)^4 + 51*(1 - T)^2*T - 90*(1 - T)^3*T + 
       30*(1 - T)^4*T + 48*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 
       147*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 + 25*T^3 - 174*(1 - T)*T^3 + 
       270*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 81*T^4 + 
       201*(1 - T)*T^4 - 102*(1 - T)^2*T^4 + (1 - T)^4*T^4 + 84*T^5 - 
       67*(1 - T)*T^5 - 6*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 - 26*T^6 - 
       8*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 3*T^7 + 4*(1 - T)*T^7 + T^8))/
     (-1 + T)^2 + (8*LbL*Nf*(24*(1 - T)^2 - 24*(1 - T)^3 + 42*(1 - T)*T - 
       126*(1 - T)^2*T + 60*(1 - T)^3*T + 15*T^2 - 162*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 - 51*T^3 + 234*(1 - T)*T^3 - 
       168*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 69*T^4 - 156*(1 - T)*T^4 + 
       45*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 - 43*T^5 + 54*(1 - T)*T^5 - 
       39*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 + 21*T^6 - 42*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 - 15*T^7 + 12*(1 - T)*T^7 + 4*T^8))/(3*(-1 + T)^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 - 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((4*(-1 + 2*(1 - T))*(-1 + T)*T)/(1 - T) - 
    (8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T)*T)/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  2*((4*(-1 + 2*(1 - T))*(-1 + T)*T)/(1 - T) - 
    (8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/
   T + (4*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T) + (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T + 
    ((16*I)*(-1 + T)*(5*(1 - T) + 2*T))/T)*G[{T^(-1), 0, 1}, 1] + 
  ((-16*Nf*(-1 + T))/(3*T) + (8*LbL*Nf*(-1 + T)^2*(4*(1 - T) + T + 
       4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((-4*(-1 + T)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 14*(1 - T)^3*T - 11*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + 
       28*(1 - T)^4*T^2 - T^3 + 10*(1 - T)*T^3 + (1 - T)^2*T^3 + 
       32*(1 - T)^3*T^3 + 2*T^4 + 10*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*T) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T))*G[{T^(-1), 0, 1}, 1] + 
  Pi*(((-48*I)*(-1 + T)*(2*(1 - T) + T))/T + 
    ((32*I)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*G[{T^(-1), 0, (1 - T)^(-1)}, 
    1] + ((-4*(-1 + 2*(1 - T))*(-1 + T)*T)/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 0, T^(-1)}, 1])/T - 
  ((16*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((16*Nf*(-1 + T))/(3*T) + (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 12*(1 - T)^2 - 
       12*(1 - T)^3 + 4*(1 - T)^4 + 2*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 
       4*(1 - T)^3*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T) + 
    (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       6*(1 - T)^2*T - 4*(1 - T)^3*T - 5*T^2 + 4*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((16*Nf*(-1 + T))/(3*T) - (8*LbL*Nf*(-1 + T)^2*(4*(1 - T) + T + 
       4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T) + 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*G[{T^(-1), 1, 1}, 1])/T + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 24*(1 - T)^4 - 24*(1 - T)^5 + 
       8*(1 - T)^6 - 3*(1 - T)^2*T + 60*(1 - T)^3*T - 66*(1 - T)^4*T + 
       24*(1 - T)^5*T - 6*(1 - T)*T^2 + 48*(1 - T)^2*T^2 - 60*(1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - T^3 + 12*(1 - T)*T^3 - 21*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 - (1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 21*(1 - T)^4*T + 3*(1 - T)^5*T - 4*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 65*(1 - T)^3*T^2 - 
       39*(1 - T)^4*T^2 - 12*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       53*(1 - T)^2*T^3 - 89*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       2*(1 - T)^5*T^3 - 3*T^4 + 36*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 
       2*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 2*T^5 - 30*(1 - T)*T^5 + 
       6*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 2*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 
       2*(1 - T)*T^7))/((1 - T)*T))*G[{T^(-1), 1, 1}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  Pi*(((24*I)*(-1 + T)*(2*(1 - T) + T))/T - 
    ((16*I)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*G[{T^(-1), 1, (1 - T)^(-1)}, 
    1] + ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/(3*T) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, T^(-1)}, 1])/T - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((16*Nf*(-1 + T))/(3*T) + (8*LbL*Nf*(1 - T)*(-1 + T)*
      (12*(1 - T)^3 - 12*(1 - T)^4 + 4*(1 - T)^5 + 3*(1 - T)*T + 
       30*(1 - T)^2*T - 33*(1 - T)^3*T + 12*(1 - T)^4*T + 24*(1 - T)*T^2 - 
       30*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T) + 
    (4*(-1 + T)*(-(1 - T)^4 + 2*(1 - T)^5 + 8*(1 - T)^3*T + 10*(1 - T)^4*T + 
       27*(1 - T)^2*T^2 + 18*(1 - T)^3*T^2 + 20*(1 - T)*T^3 + 
       14*(1 - T)^2*T^3 + 14*T^4 + 4*(1 - T)*T^4))/T)*
   G[{T^(-1), 1, T^(-1)}, 1] - ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T)*T)/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((4*(-1 + 2*(1 - T))*(-1 + T)*T)/(1 - T) - 
    (8*LbL*Nf*(-1 + T)*T*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   T + (4*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T) + (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 1}, 1])/T + 
  2*((16*Nf*(-1 + T))/(3*T) + (8*LbL*Nf*(1 - T)*(-1 + T)*
      (12*(1 - T)^3 - 12*(1 - T)^4 + 4*(1 - T)^5 + 3*(1 - T)*T + 
       30*(1 - T)^2*T - 33*(1 - T)^3*T + 12*(1 - T)^4*T + 24*(1 - T)*T^2 - 
       30*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T) + 
    (4*(-1 + T)*(-(1 - T)^4 + 2*(1 - T)^5 + 8*(1 - T)^3*T + 10*(1 - T)^4*T + 
       27*(1 - T)^2*T^2 + 18*(1 - T)^3*T^2 + 20*(1 - T)*T^3 + 
       14*(1 - T)^2*T^3 + 14*T^4 + 4*(1 - T)*T^4))/T)*
   G[{T^(-1), T^(-1), 1}, 1] + ((16*Nf*(-1 + T))/(3*T) - 
    (8*LbL*Nf*(-1 + T)^2*(4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 
       4*T^3))/(3*T) + (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 
       8*(1 - T)^2*T - 5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 
       4*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 
       2*(1 - T)*T^5))/((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   T + (4*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T) + (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((48*I)*Pi*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((24*I)*Pi*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  3*((-16*Nf*(-1 + T))/(3*T) - (8*(6*(1 - T) + 3*T - 9*(1 - T)*T - 4*T^2 + 
       2*(1 - T)*T^2 + T^3))/(-1 + T))*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((-16*Nf*(-1 + T))/(3*T) + (8*LbL*Nf*(-1 + T)^2*
      (4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, 0, T^(-1)}, 1])/T + 
  (32*(-1 + T)*G[{0, 0, 1, 1}, 1])/T - 
  (32*(-1 + T)*G[{0, 0, 1, (1 - T)^(-1)}, 1])/T - 
  (16*(-1 + T)*G[{0, 0, 1, T^(-1)}, 1])/T - 
  (32*(-1 + T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/T + 
  (32*(-1 + T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (48*(-1 + T)*(2*(1 - T) + T)*G[{0, 0, T^(-1), 1}, 1])/T + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (32*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + T)*(7*(1 - T) + 4*T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T + 
  (16*(-1 + T)*G[{0, 1, 0, 1}, 1])/T - 
  (16*(-1 + T)*G[{0, 1, 0, (1 - T)^(-1)}, 1])/T - 
  (8*(-1 + T)*G[{0, 1, 0, T^(-1)}, 1])/T + (16*(-1 + T)*G[{0, 1, 1, 1}, 1])/
   T - (16*(-1 + T)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T - 
  (32*(-1 + T)*G[{0, 1, (1 - T)^(-1), 1}, 1])/T + 
  (32*(-1 + T)*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(-1 + T)*G[{0, 1, T^(-1), 1}, 1])/T + 
  (16*(-1 + T)*G[{0, 1, T^(-1), T^(-1)}, 1])/T - 
  (16*(-1 + T)*G[{0, (1 - T)^(-1), 0, 1}, 1])/T + 
  (16*(-1 + T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/T + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T - 
  (32*(-1 + T)*G[{0, (1 - T)^(-1), 1, 1}, 1])/T + 
  (32*(-1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (48*(-1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (48*(-1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-48*(-1 + T)*(2*(1 - T) + T))/T + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*
   G[{0, T^(-1), 0, 1}, 1] + ((48*(-1 + T)*(2*(1 - T) + T))/T - 
    (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 
    1] + (32*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T - 
  (16*(-1 + T)*G[{0, T^(-1), 1, 1}, 1])/T + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*
   G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] + 
  (8*(-1 + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (24*(-1 + T)*(2*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (16*(-1 + T)*G[{0, T^(-1), T^(-1), 1}, 1])/T + 
  (48*(-1 + T)*(2*(1 - T) + T)*G[{0, T^(-1), T^(-1), 1}, 1])/T - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (24*(1 - T)*(-1 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T - 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T + 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/T + 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/T - 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T + (8*(-1 + T)*(11*(1 - T) + 5*T))/
     T)*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((-48*(-1 + T)*(2*(1 - T) + T))/T + (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  ((24*(-1 + T)*(2*(1 - T) + T))/T - (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (48*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 
     1])/T + ((48*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T - 
    (24*(-1 + T)*(9*(1 - T) + 4*T))/T)*G[{T^(-1), 0, 0, 1}, 1] + 
  ((96*(-1 + T)*(2*(1 - T) + T))/T - (64*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  (8*(-1 + T)*(13*(1 - T) + 4*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T + (8*(-1 + T)*(11*(1 - T) + 5*T))/
     T)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  ((48*(-1 + T)*(2*(1 - T) + T))/T - (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T + (8*(-1 + T)*(11*(1 - T) + 5*T))/
     T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  2*((-48*(-1 + T)*(2*(1 - T) + T))/T + (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T)*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (8*(-1 + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (24*(-1 + T)*(2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (24*(1 - T)*(-1 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (16*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, 0, 1}, 1])/T + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*
   G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T - 
  (16*(-1 + T)*G[{T^(-1), 1, 1, 1}, 1])/T + 
  (16*(-1 + T)*G[{T^(-1), 1, 1, T^(-1)}, 1])/T + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((24*(-1 + T)*(2*(1 - T) + T))/T - (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T)*G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (16*(-1 + T)*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (16*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T + (8*(-1 + T)*(11*(1 - T) + 5*T))/
     T)*G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((-48*(-1 + T)*(2*(1 - T) + T))/T + (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((24*(-1 + T)*(2*(1 - T) + T))/T - (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (48*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 
     1])/T - (16*(-1 + T)*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (24*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (24*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (32*(-1 + T)*G[{T^(-1), T^(-1), 1, 1}, 1])/T - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (16*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (48*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 
     1])/T + (24*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (48*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/T - (96*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T - 
  (48*(-1 + T)*(7*(1 - T) + 4*T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  Pi*(((-4*I)*(-4*(1 - T) + 3*(1 - T)^2 - 3*T + 7*(1 - T)*T + (1 - T)^2*T + 
       2*T^2 + (1 - T)*T^2 + T^3))/(-1 + T) - 
    ((8*I)*LbL*Nf*(8*(1 - T) - 8*(1 - T)^2 + 6*T - 27*(1 - T)*T + 
       14*(1 - T)^2*T - 15*T^2 + 25*(1 - T)*T^2 + 9*T^3))/(-1 + T))*Log[qq] + 
  ((4*Nf*(38*(1 - T) - 38*(1 - T)^2 + 32*T - 152*(1 - T)*T + 63*(1 - T)^2*T - 
       102*T^2 + 139*(1 - T)*T^2 + 70*T^3))/(9*(-1 + T)) + 
    (58*(1 - T) - 116*(1 - T)^2 + 58*(1 - T)^3 + 56*T - 286*(1 - T)*T + 
      313*(1 - T)^2*T - 81*(1 - T)^3*T - 168*T^2 + 387*(1 - T)*T^2 - 
      221*(1 - T)^2*T^2 + 134*T^3 - 160*(1 - T)*T^3 + 24*(1 - T)^2*T^3 - 
      22*T^4 + 24*(1 - T)*T^4)/((-1 + T)*T))*Log[qq] + 
  Pi^2*((-20*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(9*T) + 
    (14*(1 - T)^3 - 56*(1 - T)^4 + 62*(1 - T)^5 - 20*(1 - T)^6 + 
      42*(1 - T)^2*T - 224*(1 - T)^3*T + 252*(1 - T)^4*T - 102*(1 - T)^5*T + 
      40*(1 - T)^6*T + 42*(1 - T)*T^2 - 336*(1 - T)^2*T^2 + 
      454*(1 - T)^3*T^2 - 108*(1 - T)^4*T^2 + 89*(1 - T)^5*T^2 - 
      20*(1 - T)^6*T^2 + 14*T^3 - 224*(1 - T)*T^3 + 530*(1 - T)^2*T^3 + 
      60*(1 - T)^3*T^3 - 51*(1 - T)^4*T^3 - 80*(1 - T)^5*T^3 - 56*T^4 + 
      216*(1 - T)*T^4 - 12*(1 - T)^2*T^4 - 287*(1 - T)^3*T^4 - 
      140*(1 - T)^4*T^4 + 10*(1 - T)^5*T^4 + 70*T^5 + 114*(1 - T)*T^5 - 
      205*(1 - T)^2*T^5 - 140*(1 - T)^3*T^5 + 40*(1 - T)^4*T^5 - 28*T^6 - 
      138*(1 - T)*T^6 - 80*(1 - T)^2*T^6 + 60*(1 - T)^3*T^6 - 
      20*(1 - T)*T^7 + 40*(1 - T)^2*T^7 + 10*(1 - T)*T^8)/
     (3*(1 - T)*(-1 + T)*T))*Log[qq] + 
  ((8*Nf*(-1 + T)*T)/3 - (2*(-18*(1 - T)^2 + 18*(1 - T)^3 - 29*(1 - T)*T + 
       72*(1 - T)^2*T - 18*(1 - T)^3*T - 35*T^2 + 76*(1 - T)*T^2 - 
       56*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 70*T^3 - 51*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3 - 37*T^4 + 6*(1 - T)*T^4 + 2*T^5))/(-1 + T) + 
    (8*LbL*Nf*(-24*(1 - T)^2 + 28*(1 - T)^3 - 4*(1 - T)^4 - 39*(1 - T)*T + 
       111*(1 - T)^2*T - 60*(1 - T)^3*T + 8*(1 - T)^4*T - 21*T^2 + 
       122*(1 - T)*T^2 - 137*(1 - T)^2*T^2 + 18*(1 - T)^3*T^2 - 
       4*(1 - T)^4*T^2 + 51*T^3 - 105*(1 - T)*T^3 + 10*(1 - T)^2*T^3 - 
       4*(1 - T)^3*T^3 - 30*T^4 + 4*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*(-1 + T)))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 
       4*(1 - T)^6*T + 3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((-8*I)/3)*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 
       4*(1 - T)^6 + 33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 
       48*(1 - T)^5*T + 12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/((-1 + T)^2*T) + 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 
       6*(1 - T)^6*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  ((-8*Nf*(2*(1 - T) - 2*(1 - T)^2 + 3*T - 8*(1 - T)*T + 3*(1 - T)^2*T - 
       8*T^2 + 7*(1 - T)*T^2 + 5*T^3))/(3*(-1 + T)) - 
    (8*LbL*Nf*(-4*(1 - T)^3 + 4*(1 - T)^4 - 3*(1 - T)*T - 6*(1 - T)^2*T + 
       14*(1 - T)^3*T - 4*(1 - T)^4*T + 3*T^2 + (1 - T)*T^2 + 
       14*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 - 3*T^3 + 4*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/3 + 
    (2*(-16*(1 - T)^2 + 18*(1 - T)^3 - 27*(1 - T)*T + 82*(1 - T)^2*T - 
       29*(1 - T)^3*T - 35*T^2 + 100*(1 - T)*T^2 - 90*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2 + 84*T^3 - 88*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 51*T^4 + 
       6*(1 - T)*T^4 + 2*T^5))/(-1 + T))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T + 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 
       4*(1 - T)^6*T + 3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T))*G[{T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - (1 - T)^5 - 2*(1 - T)^6 - 3*(1 - T)^2*T + 
       16*(1 - T)^3*T - 29*(1 - T)^4*T + 8*(1 - T)^5*T + 4*(1 - T)^6*T - 
       3*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 86*(1 - T)^3*T^2 + 
       78*(1 - T)^4*T^2 - 4*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 - T^3 + 
       16*(1 - T)*T^3 - 82*(1 - T)^2*T^3 + 168*(1 - T)^3*T^3 - 
       58*(1 - T)^4*T^3 - 4*(1 - T)^5*T^3 + 4*T^4 - 53*(1 - T)*T^4 + 
       122*(1 - T)^2*T^4 - 110*(1 - T)^3*T^4 + 2*(1 - T)^5*T^4 - 5*T^5 + 
       72*(1 - T)*T^5 - 70*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 2*T^6 - 34*(1 - T)*T^6 + 2*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 8*(1 - T)^2*T^7 + 2*(1 - T)*T^8))/
     ((1 - T)*(-1 + T)*T))*G[{0, 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T))*G[{0, T^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 
       4*(1 - T)^6 + 33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 
       48*(1 - T)^5*T + 12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
    1]*Log[qq] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 4*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T))*G[{T^(-1), 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 4*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T))*G[{T^(-1), T^(-1)}, 1]*Log[qq] + 
  (-6*T - (8*Nf*T)/3)*Log[\[Mu]\[Mu]] + 
  (4*Pi^2*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2)*Log[\[Mu]\[Mu]])/
   (-1 + T) + Pi*((((-8*I)/3)*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/
     (-1 + T) - ((2*I)*(-6*(1 - T) - 8*T + 9*(1 - T)*T + 8*T^2))/(-1 + T))*
   Log[\[Mu]\[Mu]] + Pi*(((12*I)*(-1 + T))/T + (((16*I)/3)*Nf*(-1 + T))/T)*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  (8*Pi^2*(-1 + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T - 
  ((4*I)*Pi*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((-6*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/(-1 + T) - 
    (8*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/(3*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((-12*(-1 + T))/T - (16*Nf*(-1 + T))/(3*T))*G[{0, T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*(-1 + T)*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   T + ((-12*(-1 + T))/T - (16*Nf*(-1 + T))/(3*T))*G[{T^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*(-1 + T)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/
   T + 2*((12*(-1 + T))/T + (16*Nf*(-1 + T))/(3*T))*G[{T^(-1), T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((16*I)*Pi*(-1 + T)*G[{T^(-1), T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + ((4*I)*Pi*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 
     4*T^2)*Log[qq]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((6*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2))/(-1 + T) + 
    (8*Nf*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2))/(3*(-1 + T)))*Log[qq]*
   Log[\[Mu]\[Mu]] - 2*T*Log[\[Mu]\[Mu]]^2 - 
  ((2*I)*Pi*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2)*Log[\[Mu]\[Mu]]^2)/
   (-1 + T) + ((4*I)*Pi*(-1 + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(-1 + T) - 
  (4*(-1 + T)*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (4*(-1 + T)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (8*(-1 + T)*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2)*Log[qq]*Log[\[Mu]\[Mu]]^2)/
   (-1 + T) + ((-24*LbL*Nf*(8*(1 - T) + 2*T - 20*(1 - T)*T - 7*T^2 + 
       18*(1 - T)*T^2 + 5*T^3))/(-1 + T)^2 + 
    (4*(4*(1 - T) + 16*T - 13*(1 - T)*T - 22*T^2 - 7*(1 - T)*T^2 + 4*T^3 + 
       2*(1 - T)*T^3 + 2*(1 - T)*T^4 + 2*T^5))/(-1 + T)^2)*Zeta[3] + 
  ((48*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T - (8*(-1 + T)*(2*(1 - T) + 5*T))/T)*
   G[{T^(-1)}, 1]*Zeta[3], 17*(1 - T) + (76*Nf*(1 - T))/9 + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(2*(1 - T) - 7*(1 - T)^2 + 5*(1 - T)^3 + 8*T - 
       20*(1 - T)*T + 18*(1 - T)^2*T))/T^2 + 
    ((I/3)*(-22*(1 - T) + 58*(1 - T)^2 - 44*(1 - T)^3 + 6*(1 - T)^4 + 
       2*(1 - T)^5 - 50*T + 123*(1 - T)*T - 97*(1 - T)^2*T + 14*(1 - T)^3*T + 
       2*(1 - T)^4*T))/T^2) + 
  Pi*((((-4*I)/9)*Nf*(-38*(1 - T) + 38*(1 - T)^2 - 38*T + 63*(1 - T)*T))/T - 
    ((8*I)/3)*LbL*Nf*(18*(1 - T) - 9*(1 - T)^2 + 12*T - 5*(1 - T)*T + 
      2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2) - 
    (I*(60*(1 - T) - 82*(1 - T)^2 + 22*(1 - T)^3 + 58*T - 143*(1 - T)*T + 
       86*(1 - T)^2*T - 24*(1 - T)^3*T - 58*T^2 + 81*(1 - T)*T^2))/
     ((-1 + T)*T)) + 
  Pi^2*((8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(9*T) + 
    (14*(1 - T)^2 - 83*(1 - T)^3 + 107*(1 - T)^4 - 38*(1 - T)^5 + 
      28*(1 - T)*T + 88*(1 - T)^2*T - 258*(1 - T)^3*T + 106*(1 - T)^4*T + 
      60*(1 - T)^5*T + 14*T^2 + 125*(1 - T)*T^2 - 297*(1 - T)^2*T^2 + 
      146*(1 - T)^3*T^2 + 60*(1 - T)^4*T^2 + 74*T^3 - 172*(1 - T)*T^3 + 
      122*(1 - T)^2*T^3)/(3*T) + 
    (4*LbL*Nf*(9*(1 - T)^2 - 9*(1 - T)^3 + 48*(1 - T)*T - 106*(1 - T)^2*T + 
       70*(1 - T)^3*T - 50*(1 - T)^4*T + 20*(1 - T)^5*T + 24*T^2 - 
       107*(1 - T)*T^2 + 145*(1 - T)^2*T^2 - 110*(1 - T)^3*T^2 + 
       30*(1 - T)^4*T^2 - 40*T^3 + 110*(1 - T)*T^3 - 100*(1 - T)^2*T^3 + 
       30*(1 - T)^3*T^3 + 20*T^4 - 40*(1 - T)*T^4 + 20*(1 - T)^2*T^4))/
     (9*T)) - (Pi^2*(54*(1 - T) - 74*(1 - T)^2 + 20*(1 - T)^3 + 114*T - 
     171*(1 - T)*T + 40*(1 - T)^2*T)*G[{(1 - T)^(-1)}, 1])/(3*T) + 
  Pi^3*((((-8*I)/3)*LbL*Nf*T*(1 + 3*T))/(1 - T) - 
    (((2*I)/3)*T*(13*(1 - T) + 25*T))/(1 - T))*G[{(1 - T)^(-1)}, 1] + 
  ((-4*Nf*(-32*(1 - T) + 32*(1 - T)^2 - 38*T + 63*(1 - T)*T))/(9*T) - 
    (8*LbL*Nf*T*(18*(1 - T) - 9*(1 - T)^2 + 12*T - 5*(1 - T)*T + 
       2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/3 - 
    (-28*(1 - T)^2 + 28*(1 - T)^3 - 110*(1 - T)*T + 157*(1 - T)^2*T - 
      24*(1 - T)^3*T - 58*T^2 + 81*(1 - T)*T^2)/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-16*Nf*T)/(9*(1 - T)) + 
    (4*LbL*Nf*T*(13*(1 - T) - 15*(1 - T)^3 + 20*(1 - T)^4 - 20*T + 
       20*(1 - T)^3*T))/(9*(1 - T)) - 
    (2*(7 - 28*(1 - T) + 35*(1 - T)^2 - 14*(1 - T)^3 - 28*T + 60*(1 - T)*T - 
       52*(1 - T)^2*T + 32*(1 - T)^3*T - 16*(1 - T)^4*T + 4*(1 - T)^5*T + 
       T^2 + 4*(1 - T)*T^2 - 3*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2))/(3*(1 - T)*T^2))*G[{(1 - T)^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 
      4*(1 - T)^4 + 13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
      14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3) - 
    ((4*I)*((1 - T)^2 - 6*(1 - T)^3 + 9*(1 - T)^4 - 4*(1 - T)^5 + 
       2*(1 - T)*T + 18*(1 - T)^2*T - 34*(1 - T)^3*T + 10*(1 - T)^4*T + 
       6*(1 - T)^5*T + T^2 + 24*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 12*T^3 - 22*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3))/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 
       44*(1 - T)*T + 28*(1 - T)^2*T))/((1 - T)*T) + 
    ((2*I)*(-2*(1 - T)^2 + 57*(1 - T)^3 - 130*(1 - T)^4 + 85*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 83*(1 - T)^2*T - 156*(1 - T)^3*T + 
       58*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       67*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 17*T^3 - 28*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)*T) - 
    (((8*I)/3)*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 
       25*(1 - T)^2*T + 15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 
       12*T^2 - 26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(1 - T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-4*LbL*Nf*(2*(1 - T) - 7*(1 - T)^2 + 5*(1 - T)^3 + 8*T - 
       20*(1 - T)*T + 18*(1 - T)^2*T))/(3*T^2) + 
    (2*(-8*(1 - T) + 25*(1 - T)^2 - 23*(1 - T)^3 + 5*(1 - T)^4 + (1 - T)^5 - 
       28*T + 69*(1 - T)*T - 57*(1 - T)^2*T + 11*(1 - T)^3*T + (1 - T)^4*T))/
     (3*T^2))*G[{T^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (9*(1 - T)) + (2*(-1 + T)*(7 - 14*(1 - T) - 21*T + 20*(1 - T)*T + 
       10*T^2))/(3*(1 - T)))*G[{T^(-1)}, 1] + 
  ((2*(1 - T)*(-13*(1 - T) + 11*(1 - T)^2 - T + 13*(1 - T)*T - 
       12*(1 - T)^2*T + 2*T^2))/(-1 + T) - 
    (8*LbL*Nf*(1 - T)*(18*(1 - T) - 9*(1 - T)^2 + 12*T - 5*(1 - T)*T + 
       2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/3)*G[{T^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 
      4*(1 - T)^4 + 13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
      14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3) - 
    ((4*I)*((1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 4*(1 - T)^5 + 
       2*(1 - T)*T + 9*(1 - T)^2*T - 24*(1 - T)^3*T + 10*(1 - T)^4*T + 
       6*(1 - T)^5*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 14*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3))/T)*G[{T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/T^2 + 
    ((4*I)*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/T^2)*G[{T^(-1)}, 1] - 
  (8*Pi^2*T*G[{0, 1}, 1])/(3*(1 - T)) + 
  ((8*Nf*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(3*T) + 
    (2*(2*(1 - T)^2 - 38*(1 - T)^3 + 52*(1 - T)^4 - 16*(1 - T)^5 + 
       2*(1 - T)*T + 38*(1 - T)^2*T - 81*(1 - T)^3*T + 40*(1 - T)^4*T + 
       24*(1 - T)^5*T + 66*(1 - T)*T^2 - 100*(1 - T)^2*T^2 + 
       56*(1 - T)^3*T^2 + 24*(1 - T)^4*T^2 + 38*T^3 - 63*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3))/T + (16*LbL*Nf*(9*(1 - T) - 27*(1 - T)^2 + 
       18*(1 - T)^3 + 12*T - 48*(1 - T)*T + 41*(1 - T)^2*T + 21*(1 - T)^3*T - 
       12*(1 - T)^4*T + 4*(1 - T)^5*T - 18*T^2 + 16*(1 - T)*T^2 + 
       40*(1 - T)^2*T^2 - 26*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 10*T^3 + 
       26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 
       8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*T))*G[{0, 1}, 1] + 
  Pi*(((4*I)*(2*(1 - T)^3 - 10*(1 - T)^4 + 18*(1 - T)^5 - 14*(1 - T)^6 + 
       4*(1 - T)^7 + 6*(1 - T)^2*T - 38*(1 - T)^3*T + 58*(1 - T)^4*T - 
       48*(1 - T)^6*T + 18*(1 - T)^7*T + 6*(1 - T)^8*T - 2*(1 - T)^9*T + 
       6*(1 - T)*T^2 - 54*(1 - T)^2*T^2 + 124*(1 - T)^3*T^2 - 
       78*(1 - T)^4*T^2 - 19*(1 - T)^5*T^2 + (1 - T)^6*T^2 + 
       24*(1 - T)^7*T^2 - 8*(1 - T)^8*T^2 + 2*T^3 - 34*(1 - T)*T^3 + 
       96*(1 - T)^2*T^3 - 54*(1 - T)^3*T^3 - 41*(1 - T)^4*T^3 - 
       9*(1 - T)^5*T^3 + 40*(1 - T)^6*T^3 - 12*(1 - T)^7*T^3 - 8*T^4 + 
       46*(1 - T)*T^4 - 60*(1 - T)^2*T^4 + 27*(1 - T)^3*T^4 - 
       45*(1 - T)^4*T^4 + 36*(1 - T)^5*T^4 - 8*(1 - T)^6*T^4 + 10*T^5 - 
       30*(1 - T)*T^5 + 41*(1 - T)^2*T^5 - 41*(1 - T)^3*T^5 + 
       18*(1 - T)^4*T^5 - 2*(1 - T)^5*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/((1 - T)*T^3) + 
    (((8*I)/3)*LbL*Nf*(-4*(1 - T)^3 + 6*(1 - T)^4 + 15*(1 - T)^5 - 
       37*(1 - T)^6 + 42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 
       12*(1 - T)^2*T - 84*(1 - T)^3*T + 186*(1 - T)^4*T - 192*(1 - T)^5*T + 
       120*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 18*(1 - T)*T^2 - 
       156*(1 - T)^2*T^2 + 363*(1 - T)^3*T^2 - 381*(1 - T)^4*T^2 + 
       192*(1 - T)^5*T^2 - 96*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 8*T^3 - 
       108*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 438*(1 - T)^3*T^3 + 
       288*(1 - T)^4*T^3 - 108*(1 - T)^5*T^3 + 16*(1 - T)^6*T^3 - 24*T^4 + 
       138*(1 - T)*T^4 - 294*(1 - T)^2*T^4 + 294*(1 - T)^3*T^4 - 
       138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 24*T^5 - 96*(1 - T)*T^5 + 
       144*(1 - T)^2*T^5 - 96*(1 - T)^3*T^5 + 24*(1 - T)^4*T^5 - 8*T^6 + 
       24*(1 - T)*T^6 - 24*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6))/((1 - T)*T^2))*
   G[{0, 1}, 1] + Pi^2*((8*LbL*Nf*T*(1 + 3*T))/(3*(1 - T)) + 
    (2*T*(41*(1 - T) + 89*T))/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(2 - 8*(1 - T) + 10*(1 - T)^2 - 4*(1 - T)^3 - 8*T + 
       15*(1 - T)*T - 10*(1 - T)^2*T + 6*(1 - T)^3*T - 4*(1 - T)^4*T + 
       (1 - T)^5*T - 3*T^2 + 14*(1 - T)*T^2 - 11*(1 - T)^2*T^2 + 
       (1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 - 2*(1 - T)^2*T^3))/
     ((1 - T)*T^2) + (((8*I)/3)*LbL*Nf*T*(4*(1 - T) - 6*(1 - T)^3 + 
       8*(1 - T)^4 - 8*T + 6*(1 - T)*T + 8*(1 - T)^3*T + 12*T^2 - 
       9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(1 - T))*
   G[{0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 44*(1 - T)*T + 
       28*(1 - T)^2*T))/(9*(1 - T)*T) - 
    (2*(-2*(1 - T)^2 + 57*(1 - T)^3 - 130*(1 - T)^4 + 85*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 83*(1 - T)^2*T - 156*(1 - T)^3*T + 
       58*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       67*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 17*T^3 - 28*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 25*(1 - T)^2*T + 
       15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 12*T^2 - 
       26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1] + (8*Pi^2*T*G[{0, T^(-1)}, 1])/
   (3*(1 - T)) + 
  ((-8*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*T^2) - 
    (4*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/T^2)*G[{0, T^(-1)}, 1] + 
  Pi*(((4*I)*(-2 + 10*(1 - T) - 18*(1 - T)^2 + 14*(1 - T)^3 - 4*(1 - T)^4 + 
       8*T - 36*(1 - T)*T + 46*(1 - T)^2*T - 19*(1 - T)^3*T + (1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 10*T^2 + 14*(1 - T)*T^2 + 
       7*(1 - T)^2*T^2 - (1 - T)^3*T^2 - 3*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 
       4*T^3 - 12*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 4*(1 - T)^3*T^3))/
     ((1 - T)*T^3) - (((8*I)/3)*LbL*Nf*(2*(1 - T) - 18*(1 - T)^2 + 
       51*(1 - T)^3 - 45*(1 - T)^4 + 21*(1 - T)^5 - 15*(1 - T)^6 + 
       4*(1 - T)^7 + 8*T - 84*(1 - T)*T + 180*(1 - T)^2*T - 156*(1 - T)^3*T + 
       24*(1 - T)^4*T - 12*(1 - T)^5*T + 4*(1 - T)^6*T - 24*T^2 + 
       90*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 78*(1 - T)^3*T^2 - 
       18*(1 - T)^4*T^2 + 24*T^3 - 80*(1 - T)*T^3 + 96*(1 - T)^2*T^3 - 
       48*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 8*T^4 + 24*(1 - T)*T^4 - 
       24*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4))/((1 - T)*T^2))*
   G[{0, T^(-1)}, 1] + (2*Pi^2*T*(31*(1 - T) + 61*T)*G[{(1 - T)^(-1), 1}, 1])/
   (3*(1 - T)) + 
  ((-8*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 44*(1 - T)*T + 
       28*(1 - T)^2*T))/(9*(1 - T)*T) - 
    (2*(-2*(1 - T)^2 + 57*(1 - T)^3 - 130*(1 - T)^4 + 85*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 83*(1 - T)^2*T - 156*(1 - T)^3*T + 
       58*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       67*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 17*T^3 - 28*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 25*(1 - T)^2*T + 
       15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 12*T^2 - 
       26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 3*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (1 - T) - ((4*I)*((1 - T)^3 - 3*(1 - T)^4 + 2*(1 - T)^5 + 
       3*(1 - T)^2*T - 13*(1 - T)^3*T - 3*(1 - T)^4*T + 13*(1 - T)^5*T + 
       (1 - T)^6*T - (1 - T)^7*T + 3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2 + 21*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 4*(1 - T)^6*T^2 + 
       T^3 - 15*(1 - T)*T^3 - 10*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 - 4*T^4 - 3*(1 - T)*T^4 + 
       13*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 + T^5 - 
       3*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 2*T^6 + 
       2*(1 - T)*T^6))/((1 - T)*T))*G[{(1 - T)^(-1), 1}, 1] - 
  (8*Pi^2*T^2*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*Pi^2*T*(9*(1 - T) + 19*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 15*(1 - T)*T + 
     4*(1 - T)^2*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(3*T) + 
    (2*(-8*(1 - T) + 8*(1 - T)^2 - 20*T + 25*(1 - T)*T))/T)*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*((((-8*I)/3)*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(1 - T) + 
    ((4*I)*(1 - 4*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 4*T + 9*(1 - T)*T - 
       12*(1 - T)^2*T + 10*(1 - T)^3*T - 4*(1 - T)^4*T + (1 - T)^5*T - 
       4*(1 - T)*T^2 + 7*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + (1 - T)^4*T^2))/
     ((1 - T)*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-16*I)/3)*Nf*T)/(1 - T) - 
    (((8*I)/3)*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(1 - T) - 
    ((4*I)*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((8*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 44*(1 - T)*T + 
       28*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (2*(-2*(1 - T)^2 + 57*(1 - T)^3 - 130*(1 - T)^4 + 85*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 83*(1 - T)^2*T - 156*(1 - T)^3*T + 
       58*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       67*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 17*T^3 - 28*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 25*(1 - T)^2*T + 
       15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 12*T^2 - 
       26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 15*(1 - T)*T + 
     4*(1 - T)^2*T)*G[{(1 - T)^(-1), T^(-1)}, 1])/T + 
  Pi^2*((-8*LbL*Nf*T*(1 + 3*T))/(3*(1 - T)) - (4*T*(5*(1 - T) + 14*T))/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(1 - T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(1 - T) - 
    ((4*I)*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/3 - 
    (4*((1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 4*(1 - T)^5 + 2*(1 - T)*T + 
       9*(1 - T)^2*T - 24*(1 - T)^3*T + 10*(1 - T)^4*T + 6*(1 - T)^5*T + 
       T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 14*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 + 5*T^3 - 14*(1 - T)*T^3 + 12*(1 - T)^2*T^3))/T)*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*T^2) - 
    (4*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/T^2)*G[{T^(-1), 1}, 1] + 
  Pi*(((-4*I)*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 20*(1 - T)^4*T + 
       30*(1 - T)^5*T - 56*(1 - T)^6*T + 20*(1 - T)^7*T + 3*(1 - T)^8*T - 
       (1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 + 
       44*(1 - T)^4*T^2 - 102*(1 - T)^5*T^2 + 32*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       27*(1 - T)^2*T^3 + 51*(1 - T)^3*T^3 - 115*(1 - T)^4*T^3 + 
       27*(1 - T)^5*T^3 + 20*(1 - T)^6*T^3 - 6*(1 - T)^7*T^3 - 4*T^4 + 
       17*(1 - T)*T^4 - 3*(1 - T)^2*T^4 - 26*(1 - T)^3*T^4 - 
       10*(1 - T)^4*T^4 + 18*(1 - T)^5*T^4 - 4*(1 - T)^6*T^4 + 5*T^5 - 
       13*(1 - T)*T^5 + 15*(1 - T)^2*T^5 - 19*(1 - T)^3*T^5 + 
       9*(1 - T)^4*T^5 - (1 - T)^5*T^5 - 2*T^6 + 6*(1 - T)*T^6 - 
       6*(1 - T)^2*T^6 + 2*(1 - T)^3*T^6))/((1 - T)*T^3) - 
    (((8*I)/3)*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 
       44*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       48*(1 - T)^2*T - 186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 
       177*(1 - T)^2*T^2 + 324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/((1 - T)*T^2))*
   G[{T^(-1), 1}, 1] + ((4*I)*Pi*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 
     10*T - 15*(1 - T)*T + 4*(1 - T)^2*T)*G[{T^(-1), (1 - T)^(-1)}, 1])/T + 
  Pi^2*((-8*LbL*Nf*T*(1 + 3*T))/(3*(1 - T)) - (4*T*(5*(1 - T) + 14*T))/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(1 - T) - 
    ((4*I)*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/3 - 
    (4*((1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 4*(1 - T)^5 + 2*(1 - T)*T + 
       9*(1 - T)^2*T - 24*(1 - T)^3*T + 10*(1 - T)^4*T + 6*(1 - T)^5*T + 
       T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 14*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 + 5*T^3 - 14*(1 - T)*T^3 + 12*(1 - T)^2*T^3))/T)*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*(((-4*I)*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T) - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(1 - T))*
   G[{T^(-1), T^(-1)}, 1] + 
  Pi*(((4*I)*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T) + 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(1 - T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*((8*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*T^2) + 
    (4*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/T^2)*G[{T^(-1), T^(-1)}, 1] + 
  ((-8*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 2*(1 - T)^7 + 
       3*(1 - T)^2*T - 19*(1 - T)^3*T + 29*(1 - T)^4*T + 10*(1 - T)^5*T - 
       45*(1 - T)^6*T + 23*(1 - T)^7*T - (1 - T)^9*T + 3*(1 - T)*T^2 - 
       27*(1 - T)^2*T^2 + 62*(1 - T)^3*T^2 + 8*(1 - T)^4*T^2 - 
       116*(1 - T)^5*T^2 + 71*(1 - T)^6*T^2 - 3*(1 - T)^7*T^2 - 
       4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 48*(1 - T)^2*T^3 + 
       54*(1 - T)^3*T^3 - 214*(1 - T)^4*T^3 + 123*(1 - T)^5*T^3 - 
       7*(1 - T)^6*T^3 - 6*(1 - T)^7*T^3 - 4*T^4 + 23*(1 - T)*T^4 + 
       31*(1 - T)^2*T^4 - 138*(1 - T)^3*T^4 + 77*(1 - T)^4*T^4 - 
       3*(1 - T)^5*T^4 - 4*(1 - T)^6*T^4 + 5*T^5 + 2*(1 - T)*T^5 - 
       23*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 3*(1 - T)^4*T^5 - (1 - T)^5*T^5 - 
       2*T^6 + 6*(1 - T)*T^6 - 6*(1 - T)^2*T^6 + 2*(1 - T)^3*T^6))/
     ((1 - T)*T^3) - (8*LbL*Nf*(-4*(1 - T)^3 - 6*(1 - T)^4 + 57*(1 - T)^5 - 
       67*(1 - T)^6 + 42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 
       12*(1 - T)^2*T - 156*(1 - T)^3*T + 390*(1 - T)^4*T - 360*(1 - T)^5*T + 
       120*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 18*(1 - T)*T^2 - 
       264*(1 - T)^2*T^2 + 645*(1 - T)^3*T^2 - 627*(1 - T)^4*T^2 + 
       192*(1 - T)^5*T^2 - 96*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 8*T^3 - 
       156*(1 - T)*T^3 + 444*(1 - T)^2*T^3 - 546*(1 - T)^3*T^3 + 
       288*(1 - T)^4*T^3 - 108*(1 - T)^5*T^3 + 16*(1 - T)^6*T^3 - 24*T^4 + 
       138*(1 - T)*T^4 - 294*(1 - T)^2*T^4 + 294*(1 - T)^3*T^4 - 
       138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 24*T^5 - 96*(1 - T)*T^5 + 
       144*(1 - T)^2*T^5 - 96*(1 - T)^3*T^5 + 24*(1 - T)^4*T^5 - 8*T^6 + 
       24*(1 - T)*T^6 - 24*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6))/(3*(1 - T)*T^2))*
   G[{0, 0, 1}, 1] + ((24*I)*Pi*T*(2*(1 - T) + 5*T)*
    G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-16*Nf*T)/(3*(1 - T)) + (8*(1 - 3*(1 - T) + 2*(1 - T)^2 - 4*T + 
       2*(1 - T)*T + (1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 9*(1 - T)*T^2 - 
       2*T^3 + 2*(1 - T)*T^3))/((1 - T)*T) - 
    (16*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 6*(1 - T)*T + 
       4*(1 - T)^3*T + 12*T^2 - 9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/(3*(1 - T)))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((-8*(-1 + 5*(1 - T) - 9*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 4*T - 
       18*(1 - T)*T + 16*(1 - T)^2*T + 3*(1 - T)^3*T - 5*(1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 5*T^2 - 5*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + (1 - T)^4*T^2 + (1 - T)^5*T^2 + 2*T^3 - 
       6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3))/((1 - T)*T^3) + 
    (16*LbL*Nf*(1 - 15*(1 - T)^2 + 48*(1 - T)^3 - 44*(1 - T)^4 + 
       21*(1 - T)^5 - 15*(1 - T)^6 + 4*(1 - T)^7 + 3*T - 66*(1 - T)*T + 
       150*(1 - T)^2*T - 134*(1 - T)^3*T + 18*(1 - T)^4*T - 12*(1 - T)^5*T + 
       4*(1 - T)^6*T - 12*T^2 + 45*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 12*T^3 - 40*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 4*T^4 + 
       12*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4))/(3*(1 - T)*T^2))*
   G[{0, 0, T^(-1)}, 1] - ((16*I)*Pi*T*G[{0, 1, 1}, 1])/(1 - T) + 
  ((8*(28*(1 - T)^4 - 58*(1 - T)^5 + 32*(1 - T)^6 - 2*(1 - T)^8 + 
       34*(1 - T)^3*T - 86*(1 - T)^4*T + 61*(1 - T)^5*T - 2*(1 - T)^6*T - 
       8*(1 - T)^7*T + 42*(1 - T)^2*T^2 - 124*(1 - T)^3*T^2 + 
       95*(1 - T)^4*T^2 - 4*(1 - T)^5*T^2 - 12*(1 - T)^6*T^2 + 
       10*(1 - T)*T^3 - 52*(1 - T)^2*T^3 + 47*(1 - T)^3*T^3 - 
       8*(1 - T)^5*T^3 - 2*T^4 - 2*(1 - T)*T^4 + (1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 2*(1 - T)^4*T^4 + 2*T^5 - 4*(1 - T)*T^5 + 
       2*(1 - T)^2*T^5))/((1 - T)*T) + 
    (16*LbL*Nf*T*(5*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)))*G[{0, 1, 1}, 1] + ((8*I)*Pi*T*G[{0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) + ((-4*(-(1 - T)^3 + 2*(1 - T)^4 - 3*(1 - T)^2*T + 
       10*(1 - T)^3*T + 10*(1 - T)^4*T + 4*(1 - T)^5*T - 3*(1 - T)*T^2 + 
       18*(1 - T)^2*T^2 + (1 - T)^3*T^2 + 18*(1 - T)^4*T^2 - T^3 + 
       14*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + 32*(1 - T)^3*T^3 + 4*T^4 - 
       11*(1 - T)*T^4 + 28*(1 - T)^2*T^4 - 5*T^5 + 12*(1 - T)*T^5 + 2*T^6))/
     (1 - T) - (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)))*
   G[{0, 1, (1 - T)^(-1)}, 1] + ((16*I)*Pi*T*G[{0, 1, T^(-1)}, 1])/(1 - T) + 
  ((4*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 2*(1 - T)^7 + 
       3*(1 - T)^2*T - 19*(1 - T)^3*T + 29*(1 - T)^4*T + 7*(1 - T)^5*T - 
       40*(1 - T)^6*T + 20*(1 - T)^7*T + 2*(1 - T)^8*T - 2*(1 - T)^9*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 62*(1 - T)^3*T^2 - 
       6*(1 - T)^4*T^2 - 88*(1 - T)^5*T^2 + 54*(1 - T)^6*T^2 + 
       6*(1 - T)^7*T^2 - 8*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 + 30*(1 - T)^3*T^3 - 160*(1 - T)^4*T^3 + 
       90*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*(1 - T)^7*T^3 - 4*T^4 + 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4 - 94*(1 - T)^3*T^4 + 
       50*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 - 8*(1 - T)^6*T^4 + 5*T^5 - 
       3*(1 - T)*T^5 - 10*(1 - T)^2*T^5 + 6*(1 - T)^4*T^5 - 2*(1 - T)^5*T^5 - 
       2*T^6 + 6*(1 - T)*T^6 - 6*(1 - T)^2*T^6 + 2*(1 - T)^3*T^6))/
     ((1 - T)*T^3) + (8*LbL*Nf*(-2*(1 - T)^3 + 18*(1 - T)^5 - 26*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 6*(1 - T)^2*T - 
       60*(1 - T)^3*T + 144*(1 - T)^4*T - 138*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 9*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       252*(1 - T)^3*T^2 - 252*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)*T^2))*
   G[{0, 1, T^(-1)}, 1] + ((8*I)*Pi*T*(5*(1 - T) + 11*T)*
    G[{0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-4*(-(1 - T)^3 + 2*(1 - T)^4 - 3*(1 - T)^2*T + 10*(1 - T)^3*T + 
       10*(1 - T)^4*T + 4*(1 - T)^5*T - 3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2 + 18*(1 - T)^4*T^2 - T^3 + 14*(1 - T)*T^3 - 
       3*(1 - T)^2*T^3 + 32*(1 - T)^3*T^3 + 4*T^4 - 11*(1 - T)*T^4 + 
       28*(1 - T)^2*T^4 - 5*T^5 + 12*(1 - T)*T^5 + 2*T^6))/(1 - T) - 
    (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((-16*Nf*T)/(3*(1 - T)) - (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 
       4*(1 - T)^6 + 12*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 48*(1 - T)^2*T^2 - 21*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 60*(1 - T)*T^3 - 60*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 24*T^4 - 66*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 
       24*T^5 + 24*(1 - T)*T^5 + 8*T^6))/(3*(1 - T)) - 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 16*(1 - T)^3*T - 7*(1 - T)^4*T - 24*(1 - T)^5*T + 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 10*(1 - T)^3*T^2 - 
       54*(1 - T)^4*T^2 + 42*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - T^3 + 
       16*(1 - T)*T^3 + 13*(1 - T)^2*T^3 - 96*(1 - T)^3*T^3 + 
       61*(1 - T)^4*T^3 + 10*(1 - T)^5*T^3 + 4*T^4 + 11*(1 - T)*T^4 - 
       48*(1 - T)^2*T^4 + 18*(1 - T)^3*T^4 + 18*(1 - T)^4*T^4 + 2*T^5 - 
       15*(1 - T)^2*T^5 + 14*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/((1 - T)*T^2))*G[{0, (1 - T)^(-1), 1}, 1] - 
  ((40*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + ((16*Nf*T)/(3*(1 - T)) + 
    (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(3*(1 - T)) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)*T^2))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((16*Nf*T)/(3*(1 - T)) + (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       4*T - 6*(1 - T)*T + 4*(1 - T)^2*T - 4*(1 - T)^3*T + 2*(1 - T)^4*T + 
       3*T^2 - 6*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3))/((1 - T)*T^2) + 
    (8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 6*(1 - T)*T + 
       4*(1 - T)^3*T + 12*T^2 - 9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/(3*(1 - T)))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + ((16*I)*Pi*T*G[{0, T^(-1), 1}, 1])/
   (1 - T) + ((4*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 29*(1 - T)^4*T + 
       7*(1 - T)^5*T - 40*(1 - T)^6*T + 20*(1 - T)^7*T + 2*(1 - T)^8*T - 
       2*(1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 62*(1 - T)^3*T^2 - 
       6*(1 - T)^4*T^2 - 88*(1 - T)^5*T^2 + 54*(1 - T)^6*T^2 + 
       6*(1 - T)^7*T^2 - 8*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 + 30*(1 - T)^3*T^3 - 160*(1 - T)^4*T^3 + 
       90*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*(1 - T)^7*T^3 - 4*T^4 + 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4 - 94*(1 - T)^3*T^4 + 
       50*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 - 8*(1 - T)^6*T^4 + 5*T^5 - 
       3*(1 - T)*T^5 - 10*(1 - T)^2*T^5 + 6*(1 - T)^4*T^5 - 2*(1 - T)^5*T^5 - 
       2*T^6 + 6*(1 - T)*T^6 - 6*(1 - T)^2*T^6 + 2*(1 - T)^3*T^6))/
     ((1 - T)*T^3) + (8*LbL*Nf*(-2*(1 - T)^3 + 18*(1 - T)^5 - 26*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 6*(1 - T)^2*T - 
       60*(1 - T)^3*T + 144*(1 - T)^4*T - 138*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 9*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       252*(1 - T)^3*T^2 - 252*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)*T^2))*
   G[{0, T^(-1), 1}, 1] + 
  ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 20*(1 - T)^4*T - 44*(1 - T)^5*T + 
       81*(1 - T)^6*T - 31*(1 - T)^7*T - 4*(1 - T)^8*T + 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 38*(1 - T)^3*T^2 - 
       110*(1 - T)^4*T^2 + 238*(1 - T)^5*T^2 - 100*(1 - T)^6*T^2 - 
       10*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       27*(1 - T)^2*T^3 - 165*(1 - T)^3*T^3 + 373*(1 - T)^4*T^3 - 
       165*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 4*T^4 - 
       17*(1 - T)*T^4 - 83*(1 - T)^2*T^4 + 234*(1 - T)^3*T^4 - 
       106*(1 - T)^4*T^4 - 4*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 5*T^5 - 
       11*(1 - T)*T^5 + 46*(1 - T)^2*T^5 - 16*(1 - T)^3*T^5 - 
       4*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 2*T^6 - 6*(1 - T)*T^6 + 
       6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/((1 - T)*T^3) + 
    (8*LbL*Nf*(16*(1 - T)^3 - 66*(1 - T)^4 + 117*(1 - T)^5 - 87*(1 - T)^6 + 
       42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 48*(1 - T)^2*T - 
       258*(1 - T)^3*T + 480*(1 - T)^4*T - 378*(1 - T)^5*T + 
       114*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 33*(1 - T)*T^2 - 
       285*(1 - T)^2*T^2 + 609*(1 - T)^3*T^2 - 543*(1 - T)^4*T^2 + 
       141*(1 - T)^5*T^2 - 87*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 4*T^3 - 
       114*(1 - T)*T^3 + 312*(1 - T)^2*T^3 - 358*(1 - T)^3*T^3 + 
       156*(1 - T)^4*T^3 - 66*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)*T^2))*
   G[{0, T^(-1), 1}, 1] - ((8*I)*Pi*T*(2*(1 - T) + 5*T)*
    G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] - ((16*I)*Pi*T*G[{0, T^(-1), T^(-1)}, 1])/
   (1 - T) + ((-4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/
     (1 - T) - (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{0, T^(-1), T^(-1)}, 1] + 
  2*((4*(-1 + 5*(1 - T) - 9*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 4*T - 
       18*(1 - T)*T + 16*(1 - T)^2*T + 3*(1 - T)^3*T - 5*(1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 5*T^2 - 5*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + (1 - T)^4*T^2 + (1 - T)^5*T^2 + 2*T^3 - 
       6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3))/((1 - T)*T^3) - 
    (8*LbL*Nf*(1 - 15*(1 - T)^2 + 48*(1 - T)^3 - 44*(1 - T)^4 + 
       21*(1 - T)^5 - 15*(1 - T)^6 + 4*(1 - T)^7 + 3*T - 66*(1 - T)*T + 
       150*(1 - T)^2*T - 134*(1 - T)^3*T + 18*(1 - T)^4*T - 12*(1 - T)^5*T + 
       4*(1 - T)^6*T - 12*T^2 + 45*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 12*T^3 - 40*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 4*T^4 + 
       12*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4))/(3*(1 - T)*T^2))*
   G[{0, T^(-1), T^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*T*(1 + 3*T))/(1 - T) + 
    ((16*I)*T*(2*(1 - T) + 5*T))/(1 - T))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-16*Nf*T)/(3*(1 - T)) - (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 
       3*T + 4*(1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) - 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)*T^2))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-4*(-(1 - T)^3 + 2*(1 - T)^4 - 3*(1 - T)^2*T + 10*(1 - T)^3*T + 
       10*(1 - T)^4*T + 4*(1 - T)^5*T - 3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2 + 18*(1 - T)^4*T^2 - T^3 + 14*(1 - T)*T^3 - 
       3*(1 - T)^2*T^3 + 32*(1 - T)^3*T^3 + 4*T^4 - 11*(1 - T)*T^4 + 
       28*(1 - T)^2*T^4 - 5*T^5 + 12*(1 - T)*T^5 + 2*T^6))/(1 - T) - 
    (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)))*G[{(1 - T)^(-1), 0, 1}, 1] - 
  ((16*I)*Pi*T*(1 + 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((16*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((16*Nf*T)/(3*(1 - T)) + 
    (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(3*(1 - T)) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)*T^2))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((16*Nf*T)/(3*(1 - T)) + (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       4*T - 6*(1 - T)*T + 4*(1 - T)^2*T - 4*(1 - T)^3*T + 2*(1 - T)^4*T + 
       3*T^2 - 6*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3))/((1 - T)*T^2) + 
    (8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 6*(1 - T)*T + 
       4*(1 - T)^3*T + 12*T^2 - 9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/(3*(1 - T)))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  Pi*(((-48*I)*T*(1 + T))/(1 - T) + ((32*I)*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + ((16*I)*Pi*T*G[{(1 - T)^(-1), 1, 1}, 1])/
   (1 - T) + ((-8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 12*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 48*(1 - T)^2*T^2 - 21*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 60*(1 - T)*T^3 - 60*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 24*T^4 - 66*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 
       24*T^5 + 24*(1 - T)*T^5 + 8*T^6))/(3*(1 - T)) + 
    (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 3*(1 - T)^2*T + 
       13*(1 - T)^3*T - 36*(1 - T)^4*T + 30*(1 - T)^5*T - 2*(1 - T)^6*T - 
       2*(1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 53*(1 - T)^3*T^2 + 
       57*(1 - T)^4*T^2 - 6*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - T^3 + 
       15*(1 - T)*T^3 - 65*(1 - T)^2*T^3 + 89*(1 - T)^3*T^3 - 
       2*(1 - T)^4*T^3 - 12*(1 - T)^5*T^3 + 4*T^4 - 21*(1 - T)*T^4 + 
       39*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + T^5 - 
       3*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 4*T^6 + 
       4*(1 - T)*T^6))/((1 - T)*T))*G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((8*I)*Pi*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + ((16*Nf*T)/(3*(1 - T)) + 
    (4*T*(14*(1 - T)^4 + 20*(1 - T)^3*T + 4*(1 - T)^4*T + 27*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 8*(1 - T)*T^3 + 18*(1 - T)^2*T^3 - T^4 + 
       10*(1 - T)*T^4 + 2*T^5))/(1 - T) + 
    (8*LbL*Nf*T^2*(6*(1 - T)^3 + 3*(1 - T)*T + 24*(1 - T)^2*T - 
       9*(1 - T)^3*T + 30*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       12*T^3 - 33*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 12*T^4 + 12*(1 - T)*T^4 + 
       4*T^5))/(3*(1 - T)))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  Pi*(((24*I)*T*(1 + T))/(1 - T) - ((16*I)*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] - 
  ((16*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + ((16*Nf*T)/(3*(1 - T)) + 
    (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(3*(1 - T)) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((16*Nf*T)/(3*(1 - T)) + (4*T*(14*(1 - T)^4 + 20*(1 - T)^3*T + 
       4*(1 - T)^4*T + 27*(1 - T)^2*T^2 + 14*(1 - T)^3*T^2 + 8*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 - T^4 + 10*(1 - T)*T^4 + 2*T^5))/(1 - T) + 
    (8*LbL*Nf*T^2*(6*(1 - T)^3 + 3*(1 - T)*T + 24*(1 - T)^2*T - 
       9*(1 - T)^3*T + 30*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       12*T^3 - 33*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 12*T^4 + 12*(1 - T)*T^4 + 
       4*T^5))/(3*(1 - T)))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] - 
  ((48*I)*Pi*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((24*I)*Pi*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  3*((-16*Nf*T)/(3*(1 - T)) - (8*(3*(1 - T) - 4*(1 - T)^2 + (1 - T)^3 + 6*T - 
       9*(1 - T)*T + 2*(1 - T)^2*T))/T)*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((-16*Nf*T)/(3*(1 - T)) - (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 
       3*T + 4*(1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) - 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) + (4*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 
     1])/T + 2*((-8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 2*(1 - T)^2*T - 
       (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2))/((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 
    1] - ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T) + ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/T + 2*((-8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 2*(1 - T)^2*T - 
       (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2))/((1 - T)*T))*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 
    1] + 2*((-4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)))*
   G[{T^(-1), 0, 1}, 1] + 
  ((4*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 2*(1 - T)^7 + 
       3*(1 - T)^2*T - 19*(1 - T)^3*T + 29*(1 - T)^4*T + 7*(1 - T)^5*T - 
       40*(1 - T)^6*T + 20*(1 - T)^7*T + 2*(1 - T)^8*T - 2*(1 - T)^9*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 62*(1 - T)^3*T^2 - 
       6*(1 - T)^4*T^2 - 88*(1 - T)^5*T^2 + 54*(1 - T)^6*T^2 + 
       6*(1 - T)^7*T^2 - 8*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 + 30*(1 - T)^3*T^3 - 160*(1 - T)^4*T^3 + 
       90*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*(1 - T)^7*T^3 - 4*T^4 + 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4 - 94*(1 - T)^3*T^4 + 
       50*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 - 8*(1 - T)^6*T^4 + 5*T^5 - 
       3*(1 - T)*T^5 - 10*(1 - T)^2*T^5 + 6*(1 - T)^4*T^5 - 2*(1 - T)^5*T^5 - 
       2*T^6 + 6*(1 - T)*T^6 - 6*(1 - T)^2*T^6 + 2*(1 - T)^3*T^6))/
     ((1 - T)*T^3) + (8*LbL*Nf*(-2*(1 - T)^3 + 18*(1 - T)^5 - 26*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 6*(1 - T)^2*T - 
       60*(1 - T)^3*T + 144*(1 - T)^4*T - 138*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 9*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       252*(1 - T)^3*T^2 - 252*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)*T^2))*
   G[{T^(-1), 0, 1}, 1] - ((8*I)*Pi*T*(2*(1 - T) + 5*T)*
    G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((4*(-1 + 5*(1 - T) - 9*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 4*T - 
       18*(1 - T)*T + 16*(1 - T)^2*T + 3*(1 - T)^3*T - 5*(1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 5*T^2 - 5*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + (1 - T)^4*T^2 + (1 - T)^5*T^2 + 2*T^3 - 
       6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3))/((1 - T)*T^3) - 
    (8*LbL*Nf*(1 - 15*(1 - T)^2 + 48*(1 - T)^3 - 44*(1 - T)^4 + 
       21*(1 - T)^5 - 15*(1 - T)^6 + 4*(1 - T)^7 + 3*T - 66*(1 - T)*T + 
       150*(1 - T)^2*T - 134*(1 - T)^3*T + 18*(1 - T)^4*T - 12*(1 - T)^5*T + 
       4*(1 - T)^6*T - 12*T^2 + 45*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 12*T^3 - 40*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 4*T^4 + 
       12*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4))/(3*(1 - T)*T^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 87*(1 - T)^4*T + 189*(1 - T)^5*T - 
       172*(1 - T)^6*T + 50*(1 - T)^7*T + 6*(1 - T)^8*T - 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 154*(1 - T)^3*T^2 + 
       386*(1 - T)^4*T^2 - 393*(1 - T)^5*T^2 + 117*(1 - T)^6*T^2 + 
       20*(1 - T)^7*T^2 - 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       144*(1 - T)^2*T^3 + 434*(1 - T)^3*T^3 - 503*(1 - T)^4*T^3 + 
       159*(1 - T)^5*T^3 + 26*(1 - T)^6*T^3 - 12*(1 - T)^7*T^3 + 4*T^4 - 
       45*(1 - T)*T^4 + 177*(1 - T)^2*T^4 - 247*(1 - T)^3*T^4 + 
       77*(1 - T)^4*T^4 + 18*(1 - T)^5*T^4 - 8*(1 - T)^6*T^4 - T^5 + 
       17*(1 - T)*T^5 - 33*(1 - T)^2*T^5 + 3*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 - 2*(1 - T)^5*T^5 - 2*T^6 + 6*(1 - T)*T^6 - 
       6*(1 - T)^2*T^6 + 2*(1 - T)^3*T^6))/((1 - T)*T^3) + 
    (8*LbL*Nf*(31*(1 - T)^3 - 105*(1 - T)^4 + 141*(1 - T)^5 - 87*(1 - T)^6 + 
       42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 90*(1 - T)^2*T - 
       348*(1 - T)^3*T + 504*(1 - T)^4*T - 336*(1 - T)^5*T + 
       114*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 57*(1 - T)*T^2 - 
       303*(1 - T)^2*T^2 + 540*(1 - T)^3*T^2 - 444*(1 - T)^4*T^2 + 
       141*(1 - T)^5*T^2 - 87*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 4*T^3 - 
       90*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 304*(1 - T)^3*T^3 + 
       156*(1 - T)^4*T^3 - 66*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)*T^2))*
   G[{T^(-1), 1, 1}, 1] + ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/
     (1 - T) + (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*(15*(1 - T)^2 - 51*(1 - T)^3 + 69*(1 - T)^4 - 43*(1 - T)^5 + 
       21*(1 - T)^6 - 15*(1 - T)^7 + 4*(1 - T)^8 + 42*(1 - T)*T - 
       162*(1 - T)^2*T + 234*(1 - T)^3*T - 156*(1 - T)^4*T + 54*(1 - T)^5*T - 
       42*(1 - T)^6*T + 12*(1 - T)^7*T + 24*T^2 - 126*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 168*(1 - T)^3*T^2 + 45*(1 - T)^4*T^2 - 
       39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 - 24*T^3 + 60*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 - 12*(1 - T)^4*T^3 + 
       4*(1 - T)^5*T^3))/(3*T^2) + 
    (4*(25*(1 - T)^3 - 81*(1 - T)^4 + 84*(1 - T)^5 - 26*(1 - T)^6 - 
       3*(1 - T)^7 + (1 - T)^8 + 48*(1 - T)^2*T - 174*(1 - T)^3*T + 
       201*(1 - T)^4*T - 67*(1 - T)^5*T - 8*(1 - T)^6*T + 4*(1 - T)^7*T + 
       51*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 270*(1 - T)^3*T^2 - 
       102*(1 - T)^4*T^2 - 6*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + 16*T^3 - 
       90*(1 - T)*T^3 + 147*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + 
       4*(1 - T)^5*T^3 - 12*T^4 + 30*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^4*T^4))/T^2)*G[{T^(-1), 1, T^(-1)}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/T + 2*((-8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 2*(1 - T)^2*T - 
       (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2))/((1 - T)*T))*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
    1] + 2*((-4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)))*
   G[{T^(-1), T^(-1), 1}, 1] + 
  2*((-8*LbL*Nf*(15*(1 - T)^2 - 51*(1 - T)^3 + 69*(1 - T)^4 - 43*(1 - T)^5 + 
       21*(1 - T)^6 - 15*(1 - T)^7 + 4*(1 - T)^8 + 42*(1 - T)*T - 
       162*(1 - T)^2*T + 234*(1 - T)^3*T - 156*(1 - T)^4*T + 54*(1 - T)^5*T - 
       42*(1 - T)^6*T + 12*(1 - T)^7*T + 24*T^2 - 126*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 168*(1 - T)^3*T^2 + 45*(1 - T)^4*T^2 - 
       39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 - 24*T^3 + 60*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 - 12*(1 - T)^4*T^3 + 
       4*(1 - T)^5*T^3))/(3*T^2) + 
    (4*(25*(1 - T)^3 - 81*(1 - T)^4 + 84*(1 - T)^5 - 26*(1 - T)^6 - 
       3*(1 - T)^7 + (1 - T)^8 + 48*(1 - T)^2*T - 174*(1 - T)^3*T + 
       201*(1 - T)^4*T - 67*(1 - T)^5*T - 8*(1 - T)^6*T + 4*(1 - T)^7*T + 
       51*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 270*(1 - T)^3*T^2 - 
       102*(1 - T)^4*T^2 - 6*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + 16*T^3 - 
       90*(1 - T)*T^3 + 147*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + 
       4*(1 - T)^5*T^3 - 12*T^4 + 30*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^4*T^4))/T^2)*G[{T^(-1), T^(-1), 1}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  3*((4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*T*G[{0, 0, 1, 1}, 1])/(1 - T) - (16*T*G[{0, 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (32*T*G[{0, 0, 1, T^(-1)}, 1])/(1 - T) - 
  (48*T*(1 + T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (32*T*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*T*(4*(1 - T) + 7*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (32*T*G[{0, 0, T^(-1), 1}, 1])/(1 - T) + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*T*G[{0, 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (16*T*G[{0, 1, 0, 1}, 1])/(1 - T) - (8*T*G[{0, 1, 0, (1 - T)^(-1)}, 1])/
   (1 - T) - (16*T*G[{0, 1, 0, T^(-1)}, 1])/(1 - T) + 
  (16*T*G[{0, 1, 1, 1}, 1])/(1 - T) - (16*T*G[{0, 1, 1, T^(-1)}, 1])/
   (1 - T) - (8*T*G[{0, 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (16*T*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (32*T*G[{0, 1, T^(-1), 1}, 1])/(1 - T) + 
  (32*T*G[{0, 1, T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((-48*T*(1 + T))/(1 - T) + (16*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{0, (1 - T)^(-1), 0, 1}, 1] + 
  (32*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((48*T*(1 + T))/(1 - T) - (32*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - (16*T*G[{0, (1 - T)^(-1), 1, 1}, 1])/
   (1 - T) + (8*T*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*T*(1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*T*(1 + 3*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((-24*T*(1 + T))/(1 - T) + (16*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (16*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (48*T*(1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*T^2*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) - (24*T*(2*(1 - T) + 5*T)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (16*T*G[{0, T^(-1), 0, 1}, 1])/(1 - T) + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*T*G[{0, T^(-1), 0, T^(-1)}, 1])/(1 - T) - 
  (32*T*G[{0, T^(-1), 1, 1}, 1])/(1 - T) + 
  (32*T*G[{0, T^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (48*T*G[{0, T^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (48*T*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((48*LbL*Nf*T*(1 + 3*T))/(1 - T) - (24*T*(4*(1 - T) + 9*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] + 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*T*(4*(1 - T) + 13*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((96*T*(1 + T))/(1 - T) - (64*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] - 
  (8*T*(1 + 3*T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-24*T*(1 + T))/(1 - T) + (16*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T) + (8*T*(5*(1 - T) + 11*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] - 
  (8*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*T*(1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*T^2*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) - (16*T*(2*(1 - T) + 5*T)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((48*T*(1 + T))/(1 - T) - (32*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T) + (8*T*(5*(1 - T) + 11*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + 2*((-48*T*(1 + T))/(1 - T) + (32*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] + 
  (16*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/(1 - T) - 
  (8*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-24*T*(1 + T))/(1 - T) + (16*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] - (16*T*G[{(1 - T)^(-1), 1, 1, 1}, 1])/
   (1 - T) + (16*T*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (8*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (16*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 
      T^(-1)}, 1])/(1 - T) + ((-24*T*(1 + T))/(1 - T) + 
    (16*LbL*Nf*T*(1 + 3*T))/(1 - T))*G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] - 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + 2*((24*T*(1 + T))/(1 - T) - (16*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] - 
  (16*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (24*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (24*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) + (32*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  (16*T*(1 + 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 
      (1 - T)^(-1)}, 1])/(1 - T) - 
  (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/
   (1 - T) + (24*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (96*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (48*T*(4*(1 - T) + 7*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (48*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      T^(-1)}, 1])/(1 - T) - (24*T*(2*(1 - T) + 5*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  (48*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) + ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T) + 
    (8*T*(5*(1 - T) + 11*T))/(1 - T))*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] - 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((-48*T*(1 + T))/(1 - T) + (32*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] - 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*T*(1 + T))/(1 - T) - (16*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (48*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*T*G[{T^(-1), 0, 1, 1}, 1])/(1 - T) + 
  (16*T*G[{T^(-1), 0, 1, T^(-1)}, 1])/(1 - T) + 
  (8*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (16*T*G[{T^(-1), 0, T^(-1), 1}, 1])/(1 - T) - 
  (16*T*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T) + (8*T*(5*(1 - T) + 11*T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] - 
  (16*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((-48*T*(1 + T))/(1 - T) + (32*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] - 
  (8*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*T*(1 + T))/(1 - T) - (16*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (24*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (48*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  Pi*(((-4*I)*(-3*(1 - T) + 2*(1 - T)^2 + (1 - T)^3 - 4*T + 7*(1 - T)*T + 
       (1 - T)^2*T + 3*T^2 + (1 - T)*T^2))/T - 
    ((8*I)*LbL*Nf*(6*(1 - T) - 15*(1 - T)^2 + 9*(1 - T)^3 + 8*T - 
       27*(1 - T)*T + 25*(1 - T)^2*T - 8*T^2 + 14*(1 - T)*T^2))/T)*Log[qq] + 
  ((4*Nf*(32*(1 - T) - 102*(1 - T)^2 + 70*(1 - T)^3 + 38*T - 152*(1 - T)*T + 
       139*(1 - T)^2*T - 38*T^2 + 63*(1 - T)*T^2))/(9*T) + 
    (-56*(1 - T) + 168*(1 - T)^2 - 134*(1 - T)^3 + 22*(1 - T)^4 - 58*T + 
      286*(1 - T)*T - 387*(1 - T)^2*T + 160*(1 - T)^3*T - 24*(1 - T)^4*T + 
      116*T^2 - 313*(1 - T)*T^2 + 221*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 - 
      58*T^3 + 81*(1 - T)*T^3)/((-1 + T)*T))*Log[qq] + 
  Pi^2*((-20*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(9*(1 - T)) - 
    (-14*(1 - T)^3 + 56*(1 - T)^4 - 70*(1 - T)^5 + 28*(1 - T)^6 - 
      42*(1 - T)^2*T + 224*(1 - T)^3*T - 216*(1 - T)^4*T - 114*(1 - T)^5*T + 
      138*(1 - T)^6*T + 20*(1 - T)^7*T - 10*(1 - T)^8*T - 42*(1 - T)*T^2 + 
      336*(1 - T)^2*T^2 - 530*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 
      205*(1 - T)^5*T^2 + 80*(1 - T)^6*T^2 - 40*(1 - T)^7*T^2 - 14*T^3 + 
      224*(1 - T)*T^3 - 454*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
      287*(1 - T)^4*T^3 + 140*(1 - T)^5*T^3 - 60*(1 - T)^6*T^3 + 56*T^4 - 
      252*(1 - T)*T^4 + 108*(1 - T)^2*T^4 + 51*(1 - T)^3*T^4 + 
      140*(1 - T)^4*T^4 - 40*(1 - T)^5*T^4 - 62*T^5 + 102*(1 - T)*T^5 - 
      89*(1 - T)^2*T^5 + 80*(1 - T)^3*T^5 - 10*(1 - T)^4*T^5 + 20*T^6 - 
      40*(1 - T)*T^6 + 20*(1 - T)^2*T^6)/(3*(1 - T)*T^2))*Log[qq] + 
  ((-8*Nf*(3*(1 - T) - 8*(1 - T)^2 + 5*(1 - T)^3 + 2*T - 8*(1 - T)*T + 
       7*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2))/(3*T) + 
    (2*(-35*(1 - T)^2 + 84*(1 - T)^3 - 51*(1 - T)^4 + 2*(1 - T)^5 - 
       27*(1 - T)*T + 100*(1 - T)^2*T - 88*(1 - T)^3*T + 6*(1 - T)^4*T - 
       16*T^2 + 82*(1 - T)*T^2 - 90*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       18*T^3 - 29*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/T - 
    (8*LbL*Nf*(-3*(1 - T)^2 + 3*(1 - T)^3 + 3*(1 - T)*T - (1 - T)^2*T - 
       4*(1 - T)^3*T - 4*(1 - T)^4*T + 6*(1 - T)*T^2 - 14*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 + 4*T^3 - 14*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 4*T^4 + 
       4*(1 - T)*T^4))/3)*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 3*(1 - T)^2*T + 
       13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + (1 - T)^6*T - 
       (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 33*(1 - T)^3*T^2 + 
       19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 4*(1 - T)^6*T^2 - T^3 + 
       15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 13*(1 - T)*T^4 + 
       15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 - 
       2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 2*T^6 + 
       2*(1 - T)*T^6))/((1 - T)*T))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 16*(1 - T)^3*T - 13*(1 - T)^4*T - 12*(1 - T)^5*T + 
       11*(1 - T)^6*T + 2*(1 - T)^7*T - (1 - T)^8*T - 3*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 38*(1 - T)^3*T^2 + 4*(1 - T)^4*T^2 + 
       10*(1 - T)^5*T^2 + 8*(1 - T)^6*T^2 - 4*(1 - T)^7*T^2 - T^3 + 
       16*(1 - T)*T^3 - 32*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 + 
       14*(1 - T)^4*T^3 + 14*(1 - T)^5*T^3 - 6*(1 - T)^6*T^3 + 4*T^4 - 
       19*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 4*(1 - T)^3*T^4 + 
       14*(1 - T)^4*T^4 - 4*(1 - T)^5*T^4 - 5*T^5 + 10*(1 - T)*T^5 - 
       11*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - (1 - T)^4*T^5 + 2*T^6 - 
       4*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*T^2))*G[{(1 - T)^(-1)}, 1]*
   Log[qq] + ((8*Nf*(1 - T)*T)/3 - 
    (2*(-35*(1 - T)^2 + 70*(1 - T)^3 - 37*(1 - T)^4 + 2*(1 - T)^5 - 
       29*(1 - T)*T + 76*(1 - T)^2*T - 51*(1 - T)^3*T + 6*(1 - T)^4*T - 
       18*T^2 + 72*(1 - T)*T^2 - 56*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       18*T^3 - 18*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/T - 
    (8*LbL*Nf*(21*(1 - T)^2 - 51*(1 - T)^3 + 30*(1 - T)^4 + 39*(1 - T)*T - 
       122*(1 - T)^2*T + 105*(1 - T)^3*T - 4*(1 - T)^5*T + 24*T^2 - 
       111*(1 - T)*T^2 + 137*(1 - T)^2*T^2 - 10*(1 - T)^3*T^2 - 
       4*(1 - T)^4*T^2 - 28*T^3 + 60*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*T))*
   G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 16*(1 - T)^3*T - 13*(1 - T)^4*T - 12*(1 - T)^5*T + 
       11*(1 - T)^6*T + 2*(1 - T)^7*T - (1 - T)^8*T - 3*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 38*(1 - T)^3*T^2 + 4*(1 - T)^4*T^2 + 
       10*(1 - T)^5*T^2 + 8*(1 - T)^6*T^2 - 4*(1 - T)^7*T^2 - T^3 + 
       16*(1 - T)*T^3 - 32*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 + 
       14*(1 - T)^4*T^3 + 14*(1 - T)^5*T^3 - 6*(1 - T)^6*T^3 + 4*T^4 - 
       19*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 4*(1 - T)^3*T^4 + 
       14*(1 - T)^4*T^4 - 4*(1 - T)^5*T^4 - 5*T^5 + 10*(1 - T)*T^5 - 
       11*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - (1 - T)^4*T^5 + 2*T^6 - 
       4*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*T^2))*G[{T^(-1)}, 1]*
   Log[qq] + Pi*(((4*I)*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 
       7*(1 - T)^6 - 2*(1 - T)^7 - 3*(1 - T)^2*T + 19*(1 - T)^3*T - 
       62*(1 - T)^4*T + 108*(1 - T)^5*T - 88*(1 - T)^6*T + 24*(1 - T)^7*T + 
       3*(1 - T)^8*T - (1 - T)^9*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 
       106*(1 - T)^3*T^2 + 212*(1 - T)^4*T^2 - 192*(1 - T)^5*T^2 + 
       50*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 - 4*(1 - T)^8*T^2 - T^3 + 
       17*(1 - T)*T^3 - 93*(1 - T)^2*T^3 + 227*(1 - T)^3*T^3 - 
       233*(1 - T)^4*T^3 + 57*(1 - T)^5*T^3 + 20*(1 - T)^6*T^3 - 
       6*(1 - T)^7*T^3 + 4*T^4 - 29*(1 - T)*T^4 + 87*(1 - T)^2*T^4 - 
       100*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 18*(1 - T)^5*T^4 - 
       4*(1 - T)^6*T^4 - T^5 + 5*(1 - T)*T^5 - 3*(1 - T)^2*T^5 - 
       13*(1 - T)^3*T^5 + 9*(1 - T)^4*T^5 - (1 - T)^5*T^5 - 2*T^6 + 
       6*(1 - T)*T^6 - 6*(1 - T)^2*T^6 + 2*(1 - T)^3*T^6))/((1 - T)*T^3) + 
    (((8*I)/3)*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 
       44*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       48*(1 - T)^2*T - 186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 
       177*(1 - T)^2*T^2 + 324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/((1 - T)*T^2))*
   G[{T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*T*(5*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) - (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 53*(1 - T)^4*T - 72*(1 - T)^5*T + 
       34*(1 - T)^6*T - 2*(1 - T)^8*T + 3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       82*(1 - T)^3*T^2 - 122*(1 - T)^4*T^2 + 70*(1 - T)^5*T^2 - 
       2*(1 - T)^6*T^2 - 8*(1 - T)^7*T^2 + T^3 - 16*(1 - T)*T^3 + 
       86*(1 - T)^2*T^3 - 168*(1 - T)^3*T^3 + 110*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 12*(1 - T)^6*T^3 - 4*T^4 + 29*(1 - T)*T^4 - 
       78*(1 - T)^2*T^4 + 58*(1 - T)^3*T^4 - 8*(1 - T)^5*T^4 + T^5 - 
       8*(1 - T)*T^5 + 4*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 - 2*(1 - T)^4*T^5 + 
       2*T^6 - 4*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*T^2))*G[{0, 1}, 1]*
   Log[qq] + ((8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) - 
    (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 3*(1 - T)^2*T + 
       13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + (1 - T)^6*T - 
       (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 33*(1 - T)^3*T^2 + 
       19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 4*(1 - T)^6*T^2 - T^3 + 
       15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 13*(1 - T)*T^4 + 
       15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 - 
       2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 2*T^6 + 
       2*(1 - T)*T^6))/((1 - T)*T))*G[{0, (1 - T)^(-1)}, 1]*Log[qq] + 
  ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 62*(1 - T)^4*T + 108*(1 - T)^5*T - 
       88*(1 - T)^6*T + 24*(1 - T)^7*T + 3*(1 - T)^8*T - (1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 106*(1 - T)^3*T^2 + 
       212*(1 - T)^4*T^2 - 192*(1 - T)^5*T^2 + 50*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 4*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       93*(1 - T)^2*T^3 + 227*(1 - T)^3*T^3 - 233*(1 - T)^4*T^3 + 
       57*(1 - T)^5*T^3 + 20*(1 - T)^6*T^3 - 6*(1 - T)^7*T^3 + 4*T^4 - 
       29*(1 - T)*T^4 + 87*(1 - T)^2*T^4 - 100*(1 - T)^3*T^4 + 
       12*(1 - T)^4*T^4 + 18*(1 - T)^5*T^4 - 4*(1 - T)^6*T^4 - T^5 + 
       5*(1 - T)*T^5 - 3*(1 - T)^2*T^5 - 13*(1 - T)^3*T^5 + 9*(1 - T)^4*T^5 - 
       (1 - T)^5*T^5 - 2*T^6 + 6*(1 - T)*T^6 - 6*(1 - T)^2*T^6 + 
       2*(1 - T)^3*T^6))/((1 - T)*T^3) - 
    (8*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 44*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 48*(1 - T)^2*T - 
       186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)*T^2))*
   G[{0, T^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) - (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + 
       (1 - T)^6*T - (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 
       33*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 
       4*(1 - T)^6*T^2 - T^3 + 15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 
       13*(1 - T)*T^4 + 15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 
       4*(1 - T)^4*T^4 - 2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 
       2*T^6 + 2*(1 - T)*T^6))/((1 - T)*T))*G[{(1 - T)^(-1), 1}, 1]*Log[qq] + 
  2*((-8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) + (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + 
       (1 - T)^6*T - (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 
       33*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 
       4*(1 - T)^6*T^2 - T^3 + 15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 
       13*(1 - T)*T^4 + 15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 
       4*(1 - T)^4*T^4 - 2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 
       2*T^6 + 2*(1 - T)*T^6))/((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
    1]*Log[qq] + 
  ((8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) + (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 16*(1 - T)^3*T - 13*(1 - T)^4*T - 12*(1 - T)^5*T + 
       11*(1 - T)^6*T + 2*(1 - T)^7*T - (1 - T)^8*T - 3*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 38*(1 - T)^3*T^2 + 4*(1 - T)^4*T^2 + 
       10*(1 - T)^5*T^2 + 8*(1 - T)^6*T^2 - 4*(1 - T)^7*T^2 - T^3 + 
       16*(1 - T)*T^3 - 32*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 + 
       14*(1 - T)^4*T^3 + 14*(1 - T)^5*T^3 - 6*(1 - T)^6*T^3 + 4*T^4 - 
       19*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 4*(1 - T)^3*T^4 + 
       14*(1 - T)^4*T^4 - 4*(1 - T)^5*T^4 - 5*T^5 + 10*(1 - T)*T^5 - 
       11*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - (1 - T)^4*T^5 + 2*T^6 - 
       4*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), T^(-1)}, 1]*Log[qq] + 
  ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 62*(1 - T)^4*T + 108*(1 - T)^5*T - 
       88*(1 - T)^6*T + 24*(1 - T)^7*T + 3*(1 - T)^8*T - (1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 106*(1 - T)^3*T^2 + 
       212*(1 - T)^4*T^2 - 192*(1 - T)^5*T^2 + 50*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 4*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       93*(1 - T)^2*T^3 + 227*(1 - T)^3*T^3 - 233*(1 - T)^4*T^3 + 
       57*(1 - T)^5*T^3 + 20*(1 - T)^6*T^3 - 6*(1 - T)^7*T^3 + 4*T^4 - 
       29*(1 - T)*T^4 + 87*(1 - T)^2*T^4 - 100*(1 - T)^3*T^4 + 
       12*(1 - T)^4*T^4 + 18*(1 - T)^5*T^4 - 4*(1 - T)^6*T^4 - T^5 + 
       5*(1 - T)*T^5 - 3*(1 - T)^2*T^5 - 13*(1 - T)^3*T^5 + 9*(1 - T)^4*T^5 - 
       (1 - T)^5*T^5 - 2*T^6 + 6*(1 - T)*T^6 - 6*(1 - T)^2*T^6 + 
       2*(1 - T)^3*T^6))/((1 - T)*T^3) - 
    (8*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 44*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 48*(1 - T)^2*T - 
       186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)*T^2))*
   G[{T^(-1), 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) + (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 16*(1 - T)^3*T - 13*(1 - T)^4*T - 12*(1 - T)^5*T + 
       11*(1 - T)^6*T + 2*(1 - T)^7*T - (1 - T)^8*T - 3*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 38*(1 - T)^3*T^2 + 4*(1 - T)^4*T^2 + 
       10*(1 - T)^5*T^2 + 8*(1 - T)^6*T^2 - 4*(1 - T)^7*T^2 - T^3 + 
       16*(1 - T)*T^3 - 32*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 + 
       14*(1 - T)^4*T^3 + 14*(1 - T)^5*T^3 - 6*(1 - T)^6*T^3 + 4*T^4 - 
       19*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 4*(1 - T)^3*T^4 + 
       14*(1 - T)^4*T^4 - 4*(1 - T)^5*T^4 - 5*T^5 + 10*(1 - T)*T^5 - 
       11*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - (1 - T)^4*T^5 + 2*T^6 - 
       4*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*T^2))*
   G[{T^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  2*((4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 62*(1 - T)^4*T + 108*(1 - T)^5*T - 
       88*(1 - T)^6*T + 24*(1 - T)^7*T + 3*(1 - T)^8*T - (1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 106*(1 - T)^3*T^2 + 
       212*(1 - T)^4*T^2 - 192*(1 - T)^5*T^2 + 50*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 4*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       93*(1 - T)^2*T^3 + 227*(1 - T)^3*T^3 - 233*(1 - T)^4*T^3 + 
       57*(1 - T)^5*T^3 + 20*(1 - T)^6*T^3 - 6*(1 - T)^7*T^3 + 4*T^4 - 
       29*(1 - T)*T^4 + 87*(1 - T)^2*T^4 - 100*(1 - T)^3*T^4 + 
       12*(1 - T)^4*T^4 + 18*(1 - T)^5*T^4 - 4*(1 - T)^6*T^4 - T^5 + 
       5*(1 - T)*T^5 - 3*(1 - T)^2*T^5 - 13*(1 - T)^3*T^5 + 9*(1 - T)^4*T^5 - 
       (1 - T)^5*T^5 - 2*T^6 + 6*(1 - T)*T^6 - 6*(1 - T)^2*T^6 + 
       2*(1 - T)^3*T^6))/((1 - T)*T^3) + 
    (8*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 44*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 48*(1 - T)^2*T - 
       186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)*T^2))*
   G[{T^(-1), T^(-1)}, 1]*Log[qq] + (6*(1 - T) + (8*Nf*(1 - T))/3)*
   Log[\[Mu]\[Mu]] + (4*Pi^2*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T)*
    Log[\[Mu]\[Mu]])/T + 
  Pi*((((-8*I)/3)*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/T - 
    ((2*I)*(-8*(1 - T) + 8*(1 - T)^2 - 6*T + 9*(1 - T)*T))/T)*
   Log[\[Mu]\[Mu]] - (8*Pi^2*T*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   (1 - T) + Pi*(((12*I)*T)/(1 - T) + (((16*I)/3)*Nf*T)/(1 - T))*
   G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T)*
    G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((-6*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/T - 
    (8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(3*T))*
   G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((8*I)*Pi*T*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  ((-12*T)/(1 - T) - (16*Nf*T)/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*T*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/
   (1 - T) + ((-12*T)/(1 - T) - (16*Nf*T)/(3*(1 - T)))*
   G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]] + 
  ((16*I)*Pi*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  2*((12*T)/(1 - T) + (16*Nf*T)/(3*(1 - T)))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
    1]*Log[\[Mu]\[Mu]] + ((4*I)*Pi*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 
     3*(1 - T)*T)*Log[qq]*Log[\[Mu]\[Mu]])/T + 
  ((6*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T))/T + 
    (8*Nf*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(3*T))*Log[qq]*
   Log[\[Mu]\[Mu]] + 2*(1 - T)*Log[\[Mu]\[Mu]]^2 - 
  ((2*I)*Pi*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T)*Log[\[Mu]\[Mu]]^2)/
   T + ((4*I)*Pi*T*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (2*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T)*G[{(1 - T)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/T - (4*T*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   (1 - T) - (4*T*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) + 
  (8*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) + 
  (2*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T)*Log[qq]*
    Log[\[Mu]\[Mu]]^2)/T + 
  ((24*LbL*Nf*(2*(1 - T) - 7*(1 - T)^2 + 5*(1 - T)^3 + 8*T - 20*(1 - T)*T + 
       18*(1 - T)^2*T))/T^2 - (4*(16*(1 - T) - 22*(1 - T)^2 + 4*(1 - T)^3 + 
       2*(1 - T)^5 + 4*T - 13*(1 - T)*T - 7*(1 - T)^2*T + 2*(1 - T)^3*T + 
       2*(1 - T)^4*T))/T^2)*Zeta[3] + 
  ((-8*T*(5*(1 - T) + 2*T))/(1 - T) + (48*LbL*Nf*T*(1 + 3*T))/(1 - T))*
   G[{(1 - T)^(-1)}, 1]*Zeta[3], -17 - (76*Nf)/9 + 
  Pi*((((4*I)/9)*Nf*(38*(1 - T) + 13*T))/(-1 + T) - 
    ((8*I)/3)*LbL*Nf*(-18 - 3*(1 - T) + 2*(1 - T)^2 - 9*T + 2*(1 - T)*T) + 
    (I*(30 + 4*(1 - T) - 34*(1 - T)^2 + T - 5*(1 - T)*T - 20*T^2 + 
       24*(1 - T)*T^2))/((-1 + T)*T)) + 
  Pi^3*((((4*I)/3)*LbL*Nf*(6 + 2*(1 - T) - 11*T - 5*(1 - T)*T + 8*T^2))/
     (-1 + T)^2 + ((I/3)*(28 + 22*(1 - T) - 43*T - 36*(1 - T)*T + 17*T^2 + 
       8*(1 - T)*T^2 + 2*(1 - T)*T^3 + 2*T^4))/(-1 + T)^2) + 
  Pi^2*((-8*Nf*(2*(1 - T) + T))/(9*(-1 + T)) - 
    (4*LbL*Nf*(-9*(1 - T)^2 + 25*(1 - T)^3 - 20*(1 - T)^4 - 15*T - 
       15*(1 - T)*T + 50*(1 - T)^2*T - 55*(1 - T)^3*T + 20*(1 - T)^4*T + 
       24*T^2 + 40*(1 - T)*T^2 - 80*(1 - T)^2*T^2 + 30*(1 - T)^3*T^2 - 
       45*(1 - T)*T^3 + 30*(1 - T)^2*T^3 + 20*(1 - T)*T^4))/(9*(-1 + T)) - 
    (-14*(1 - T)^2 + 31*(1 - T)^3 - 98*(1 - T)^4 - 28*(1 - T)*T - 
      104*(1 - T)^2*T - 129*(1 - T)^3*T + 122*(1 - T)^4*T - 14*T^2 + 
      119*(1 - T)*T^2 + 36*(1 - T)^2*T^2 + 86*(1 - T)^3*T^2 + 14*T^3 - 
      53*(1 - T)*T^3 + 46*(1 - T)^2*T^3 + 60*(1 - T)^3*T^3 - 38*(1 - T)*T^4 + 
      60*(1 - T)^2*T^4)/(3*(1 - T)*(-1 + T))) + 
  Pi^2*((-20*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/9 + 
    (2*(7 - 7*(1 - T) - 24*(1 - T)^2 + 20*(1 - T)^3 - 7*T - 7*(1 - T)*T + 
       30*(1 - T)^2*T))/(3*(1 - T)^2))*G[{(1 - T)^(-1)}, 1] + 
  ((8*Nf)/3 - (8*LbL*Nf*T*(-18 - 3*(1 - T) + 2*(1 - T)^2 - 9*T + 
       2*(1 - T)*T))/3 + (4*(1 - (1 - T)^2 - 12*T + 12*(1 - T)*T - 5*T^2 + 
       6*(1 - T)*T^2))/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((4*LbL*Nf*(6 + 2*(1 - T) - 11*T - 5*(1 - T)*T + 8*T^2))/
     (3*(-1 + T)^2) + (2*(20 + 8*(1 - T) - 36*T - 17*(1 - T)*T + 17*T^2 + 
       6*(1 - T)*T^2 + (1 - T)*T^3 + T^4))/(3*(-1 + T)^2))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((4*I)*(-(1 - T)^2 + 5*(1 - T)^3 - 10*(1 - T)^4 - 2*(1 - T)*T - 
       7*(1 - T)^2*T - 16*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       13*(1 - T)*T^2 - 2*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 
       4*(1 - T)^4 + 15*T - 18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 
       4*(1 - T)^4*T - 21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 - 3*T^3 - 11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 
       4*(1 - T)*T^4))/((1 - T)*(-1 + T)) - 
    ((4*I)*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 11*(1 - T)^5 + 
       2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 33*(1 - T)^4*T + 
       13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 3*(1 - T)*T^3 - 
       15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 2*(1 - T)*T^4 - 
       3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/((1 - T)^2*(-1 + T)))*
   G[{(1 - T)^(-1)}, 1] + (Pi^2*(-60 - 54*(1 - T) + 43*T + 20*(1 - T)*T)*
    G[{T^(-1)}, 1])/(3*(-1 + T)) + 
  Pi^3*((((2*I)/3)*(12 + 13*(1 - T) + T))/T - (((8*I)/3)*LbL*Nf*(-4 + 3*T))/
     T)*G[{T^(-1)}, 1] + ((4*Nf*(38*(1 - T) + 13*T))/(9*(-1 + T)) - 
    (8*LbL*Nf*(1 - T)*(-18 - 3*(1 - T) + 2*(1 - T)^2 - 9*T + 2*(1 - T)*T))/
     3 - (-28*(1 - T) - 34*(1 - T)^2 + 20*T - 41*(1 - T)*T - 31*T^2 + 
      24*(1 - T)*T^2)/(-1 + T))*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf)/(9*T) - (4*LbL*Nf*(-33 + 13*(1 - T) + 46*T + 15*T^2 - 
       15*(1 - T)*T^2 - 30*T^3 + 20*(1 - T)*T^3 + 20*T^4))/(9*T) + 
    (2*(-7 + 14*(1 - T) + 17*(1 - T)^2 - 4*(1 - T)^3 + 14*T - 14*(1 - T)*T - 
       46*(1 - T)^2*T + 20*(1 - T)^3*T - 7*T^2 + 55*(1 - T)^2*T^2 - 
       12*(1 - T)^3*T^2 - 26*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)^2*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((4*I)*(-(1 - T)^2 - (1 - T)^3 - 11*(1 - T)^4 - 2*(1 - T)*T - 
       19*(1 - T)^2*T - 12*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       7*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       2*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/
     ((-1 + T)*T) - (((8*I)/3)*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 
       7*(1 - T)^3 - 4*(1 - T)^4 - 15*T - 6*(1 - T)*T + 11*(1 - T)^2*T - 
       13*(1 - T)^3*T + 4*(1 - T)^4*T + 6*T^2 + 7*(1 - T)*T^2 - 
       14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 
       4*(1 - T)*T^4))/T - ((2*I)*(2*(1 - T)^2 - 8*(1 - T)^3 - 7*(1 - T)^4 + 
       4*(1 - T)*T - 6*(1 - T)^2*T - 31*(1 - T)^3*T - 7*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 34*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 55*(1 - T)*T^3 + 41*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 - 
       10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1)}, 1] + (8*Pi^2*G[{0, 1}, 1])/(3*T) + 
  ((-8*Nf*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2))/(3*(-1 + T)) - 
    (16*LbL*Nf*(-9 + 12*(1 - T) + 6*(1 - T)^2 + 7*(1 - T)^3 - 4*(1 - T)^4 + 
       21*T - 18*(1 - T)*T + 17*(1 - T)^2*T - 13*(1 - T)^3*T + 
       4*(1 - T)^4*T - 21*T^2 + 13*(1 - T)*T^2 - 20*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 - 11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(-1 + T)) - (2*(-2*(1 - T)^2 - 4*(1 - T)^3 - 32*(1 - T)^4 - 
       80*(1 - T)^2*T - 27*(1 - T)^3*T + 48*(1 - T)^4*T + 2*T^2 + 
       18*(1 - T)*T^2 + 44*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 2*T^3 - 
       9*(1 - T)*T^3 + 16*(1 - T)^2*T^3 + 24*(1 - T)^3*T^3 - 16*(1 - T)*T^4 + 
       24*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{0, 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 10*(1 - T)^3 + 6*(1 - T)^4 - 
       18*(1 - T)^5 + 8*(1 - T)^6 - 12*(1 - T)*T + 54*(1 - T)^2*T - 
       2*(1 - T)^3*T - 60*(1 - T)^4*T + 60*(1 - T)^5*T - 16*(1 - T)^6*T - 
       12*T^2 + 84*(1 - T)*T^2 - 63*(1 - T)^2*T^2 - 77*(1 - T)^3*T^2 + 
       126*(1 - T)^4*T^2 - 66*(1 - T)^5*T^2 + 8*(1 - T)^6*T^2 + 58*T^3 - 
       108*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 
       96*(1 - T)^4*T^3 + 24*(1 - T)^5*T^3 - 71*T^4 + 3*(1 - T)*T^4 + 
       108*(1 - T)^2*T^4 - 80*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 + 16*T^5 + 
       96*(1 - T)*T^5 - 84*(1 - T)^2*T^5 + 16*(1 - T)^3*T^5 + 38*T^6 - 
       78*(1 - T)*T^6 + 24*(1 - T)^2*T^6 - 28*T^7 + 24*(1 - T)*T^7 + 8*T^8))/
     ((-1 + T)^2*T) - ((4*I)*(2*(1 - T)^3 - 4*(1 - T)^4 - 6*(1 - T)^5 + 
       16*(1 - T)^6 - 8*(1 - T)^7 + 6*(1 - T)^2*T - 18*(1 - T)^3*T - 
       30*(1 - T)^4*T + 88*(1 - T)^5*T - 62*(1 - T)^6*T + 16*(1 - T)^7*T + 
       6*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 
       168*(1 - T)^4*T^2 - 207*(1 - T)^5*T^2 + 86*(1 - T)^6*T^2 - 
       8*(1 - T)^7*T^2 + 2*T^3 - 22*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       118*(1 - T)^3*T^3 - 277*(1 - T)^4*T^3 + 205*(1 - T)^5*T^3 - 
       40*(1 - T)^6*T^3 - 6*T^4 + 26*(1 - T)*T^4 + 86*(1 - T)^2*T^4 - 
       225*(1 - T)^3*T^4 + 223*(1 - T)^4*T^4 - 84*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 6*T^5 - 10*(1 - T)*T^5 - 101*(1 - T)^2*T^5 + 
       155*(1 - T)^3*T^5 - 92*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - 2*T^6 + 
       43*(1 - T)^2*T^6 - 52*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       12*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, 1}, 1] - 
  (8*Pi^2*G[{0, (1 - T)^(-1)}, 1])/(3*T) + 
  ((-8*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 4*(1 - T)^4 + 15*T - 
       18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 4*(1 - T)^4*T - 
       21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 3*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(1 - T)*(-1 + T)) + (4*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 
       11*(1 - T)^5 + 2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 
       33*(1 - T)^4*T + 13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 
       3*(1 - T)*T^3 - 15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 
       2*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((4*I)*(2 - 4*(1 - T) - 6*(1 - T)^2 + 16*(1 - T)^3 - 8*(1 - T)^4 - 
       6*T + 8*(1 - T)*T + 36*(1 - T)^2*T - 30*(1 - T)^3*T + 16*(1 - T)^4*T + 
       6*T^2 - 4*(1 - T)*T^2 - 56*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 
       8*(1 - T)^4*T^2 - 2*T^3 + 27*(1 - T)^2*T^3 - 12*(1 - T)^3*T^3 - 
       6*(1 - T)^2*T^4 + (1 - T)^3*T^4 + (1 - T)^2*T^5))/
     ((1 - T)^2*(-1 + T)^2*T) - 
    (((8*I)/3)*LbL*Nf*(-6 + 10*(1 - T) + 6*(1 - T)^2 - 18*(1 - T)^3 + 
       8*(1 - T)^4 + 52*T - 8*(1 - T)*T - 24*(1 - T)^2*T + 44*(1 - T)^3*T - 
       16*(1 - T)^4*T - 77*T^2 - 23*(1 - T)*T^2 + 30*(1 - T)^2*T^2 - 
       34*(1 - T)^3*T^2 + 8*(1 - T)^4*T^2 + 40*T^3 + 10*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 
       14*T^5 + 4*(1 - T)*T^5 + 4*T^6))/((-1 + T)^2*T))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((8*LbL*Nf*(-4 + 3*T))/(3*T) + 
    (2*(-48 - 41*(1 - T) + 7*T))/(3*T))*G[{0, T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12 + 10*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 
       4*(1 - T)^4 + 16*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 6*T^2 - 
       6*(1 - T)*T^2 - 12*T^3 + 8*(1 - T)*T^3 + 8*T^4))/T + 
    ((4*I)*(-2 + 4*(1 - T) + 6*(1 - T)^2 - (1 - T)^3 + 4*(1 - T)^4 + 4*T - 
       4*(1 - T)*T - 23*(1 - T)^2*T + 11*(1 - T)^3*T - 4*(1 - T)^4*T - 
       2*T^2 + 28*(1 - T)^2*T^2 - 9*(1 - T)^3*T^2 - 11*(1 - T)^2*T^3 + 
       (1 - T)^3*T^3 + (1 - T)^2*T^4))/((1 - T)^2*(-1 + T)*T))*
   G[{0, T^(-1)}, 1] + ((8*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/
     (9*(-1 + T)*T) + (8*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 7*(1 - T)^3 - 
       4*(1 - T)^4 - 15*T - 6*(1 - T)*T + 11*(1 - T)^2*T - 13*(1 - T)^3*T + 
       4*(1 - T)^4*T + 6*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 - 5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*T) + (2*(2*(1 - T)^2 - 8*(1 - T)^3 - 7*(1 - T)^4 + 4*(1 - T)*T - 
       6*(1 - T)^2*T - 31*(1 - T)^3*T - 7*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 34*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 55*(1 - T)*T^3 + 41*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 - 
       10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/((1 - T)*(-1 + T)*T))*
   G[{0, T^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 4*(1 - T)^4 + 15*T - 
       18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 4*(1 - T)^4*T - 
       21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 3*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(1 - T)*(-1 + T)) + (4*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 
       11*(1 - T)^5 + 2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 
       33*(1 - T)^4*T + 13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 
       3*(1 - T)*T^3 - 15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 
       2*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     ((1 - T)*(-1 + T)^2*T) + ((4*I)*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 37*(1 - T)^5*T - 28*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 
       62*(1 - T)^4*T^2 - 80*(1 - T)^5*T^2 + 41*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       42*(1 - T)^3*T^3 - 84*(1 - T)^4*T^3 + 88*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 - 3*T^4 + 11*(1 - T)*T^4 + 47*(1 - T)^2*T^4 - 
       68*(1 - T)^3*T^4 + 79*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 + 3*T^5 + (1 - T)*T^5 - 46*(1 - T)^2*T^5 + 
       50*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 - T^6 - 
       6*(1 - T)*T^6 + 16*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1}, 1] + 
  2*Pi*(((-4*I)*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/
     (1 - T)^2 + ((8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T) + 
    ((4*I)*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((8*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 4*(1 - T)^4 + 15*T - 
       18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 4*(1 - T)^4*T - 
       21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 3*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(1 - T)*(-1 + T)) - (4*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 
       11*(1 - T)^5 + 2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 
       33*(1 - T)^4*T + 13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 
       3*(1 - T)*T^3 - 15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 
       2*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{(1 - T)^(-1), T^(-1)}, 
     1])/(-1 + T) + Pi^2*((-8*LbL*Nf*(-4 + 3*T))/(3*T) - 
    (4*(-9 - 5*(1 - T) + 4*T))/(3*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/
     (1 - T)^2 + ((8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 
       7*(1 - T)^2*T - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/
     ((1 - T)^2*T) + (((8*I)/3)*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 
       3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/T)*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + 5*(1 - T)^3 - 10*(1 - T)^4 - 2*(1 - T)*T - 
       7*(1 - T)^2*T - 16*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       13*(1 - T)*T^2 - 2*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{(1 - T)^(-1), T^(-1)}, 1] - 
  (2*Pi^2*(30 + 31*(1 - T) + T)*G[{T^(-1), 1}, 1])/(3*T) + 
  ((8*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 7*(1 - T)^3 - 4*(1 - T)^4 - 15*T - 
       6*(1 - T)*T + 11*(1 - T)^2*T - 13*(1 - T)^3*T + 4*(1 - T)^4*T + 
       6*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 
       5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*T) + 
    (2*(2*(1 - T)^2 - 8*(1 - T)^3 - 7*(1 - T)^4 + 4*(1 - T)*T - 
       6*(1 - T)^2*T - 31*(1 - T)^3*T - 7*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 34*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 55*(1 - T)*T^3 + 41*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 - 
       10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 
       9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 18*(1 - T)^2*T + 
       6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 
       18*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/T + 
    ((4*I)*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 - 4*(1 - T)^7 + 
       3*(1 - T)^2*T - 7*(1 - T)^3*T - 11*(1 - T)^4*T + 9*(1 - T)^5*T - 
       18*(1 - T)^6*T + 3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 - 7*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 + T^3 - 
       5*(1 - T)*T^3 - 19*(1 - T)^2*T^3 + 27*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 - T^4 + 12*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{T^(-1), 1}, 1] - 
  ((4*I)*Pi*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), (1 - T)^(-1)}, 
     1])/(-1 + T) + Pi^2*((-8*LbL*Nf*(-4 + 3*T))/(3*T) - 
    (4*(-9 - 5*(1 - T) + 4*T))/(3*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/
     (1 - T)^2 + ((8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 
       7*(1 - T)^2*T - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/
     ((1 - T)^2*T) + (((8*I)/3)*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 
       3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/T)*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + 5*(1 - T)^3 - 10*(1 - T)^4 - 2*(1 - T)*T - 
       7*(1 - T)^2*T - 16*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       13*(1 - T)*T^2 - 2*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{T^(-1), (1 - T)^(-1)}, 1] - 
  (8*Pi^2*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T - 
  (4*Pi^2*(-10 - 9*(1 - T) + T)*G[{T^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), T^(-1)}, 1])/
   (-1 + T) + ((-8*Nf*(2*(1 - T) + T))/(3*(-1 + T)) + 
    (2*(-12 - 8*(1 - T) + 9*T))/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*((((8*I)/3)*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 
       6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/T - 
    ((4*I)*(-1 + 2*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 + 2*T - 2*(1 - T)*T - 
       7*(1 - T)^2*T + 7*(1 - T)^3*T - T^2 + 10*(1 - T)^2*T^2 - 
       3*(1 - T)^3*T^2 - 5*(1 - T)^2*T^3 + (1 - T)^3*T^3 + (1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((16*I)/3)*Nf)/T - (((8*I)/3)*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/T + 
    ((4*I)*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((-8*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 7*(1 - T)^3 - 4*(1 - T)^4 - 15*T - 
       6*(1 - T)*T + 11*(1 - T)^2*T - 13*(1 - T)^3*T + 4*(1 - T)^4*T + 
       6*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 
       5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*T) - 
    (2*(2*(1 - T)^2 - 8*(1 - T)^3 - 7*(1 - T)^4 + 4*(1 - T)*T - 
       6*(1 - T)^2*T - 31*(1 - T)^3*T - 7*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 34*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 55*(1 - T)*T^3 + 41*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 - 
       10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 10*(1 - T)^3 + 6*(1 - T)^4 - 18*(1 - T)^5 + 
       8*(1 - T)^6 - 12*(1 - T)*T + 90*(1 - T)^2*T + 10*(1 - T)^3*T - 
       60*(1 - T)^4*T + 60*(1 - T)^5*T - 16*(1 - T)^6*T - 12*T^2 + 
       156*(1 - T)*T^2 - 105*(1 - T)^2*T^2 - 107*(1 - T)^3*T^2 + 
       126*(1 - T)^4*T^2 - 66*(1 - T)^5*T^2 + 8*(1 - T)^6*T^2 + 94*T^3 - 
       228*(1 - T)*T^3 - 54*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 
       96*(1 - T)^4*T^3 + 24*(1 - T)^5*T^3 - 137*T^4 + 69*(1 - T)*T^4 + 
       108*(1 - T)^2*T^4 - 80*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 + 64*T^5 + 
       96*(1 - T)*T^5 - 84*(1 - T)^2*T^5 + 16*(1 - T)^3*T^5 + 38*T^6 - 
       78*(1 - T)*T^6 + 24*(1 - T)^2*T^6 - 28*T^7 + 24*(1 - T)*T^7 + 8*T^8))/
     (3*(-1 + T)^2*T) + (8*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 51*(1 - T)^5*T - 21*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       105*(1 - T)^4*T^2 - 86*(1 - T)^5*T^2 + 32*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       80*(1 - T)^3*T^3 - 146*(1 - T)^4*T^3 + 73*(1 - T)^5*T^3 - 
       17*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 50*(1 - T)^2*T^4 - 
       140*(1 - T)^3*T^4 + 89*(1 - T)^4*T^4 - 33*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 63*(1 - T)^2*T^5 + 
       77*(1 - T)^3*T^5 - 37*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 - T^6 + 
       25*(1 - T)^2*T^6 - 23*(1 - T)^3*T^6 + 6*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + (1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, 0, 1}, 1] + 
  ((-8*(1 - 2*(1 - T) - 3*(1 - T)^2 + 8*(1 - T)^3 - 4*(1 - T)^4 - 3*T + 
       4*(1 - T)*T + 23*(1 - T)^2*T - 8*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       T^3 + 20*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 - 6*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T) + 
    (16*LbL*Nf*(-3 + 5*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       44*T + 2*(1 - T)*T - 12*(1 - T)^2*T + 22*(1 - T)^3*T - 8*(1 - T)^4*T - 
       70*T^2 - 28*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 17*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 38*T^3 + 10*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 14*T^5 + 4*(1 - T)*T^5 + 
       4*T^6))/(3*(-1 + T)^2*T))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, 0, T^(-1)}, 1])/T + 
  ((16*Nf)/(3*T) + (8*(-1 + 2*(1 - T) + 3*(1 - T)^2 + 4*(1 - T)^4 + T - 
       10*(1 - T)^2*T + 7*(1 - T)^3*T + 6*(1 - T)^2*T^2))/((1 - T)^2*T) + 
    (16*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       8*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{0, 0, T^(-1)}, 1] + 
  ((16*I)*Pi*G[{0, 1, 1}, 1])/T + 
  ((-16*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 9*T^2 + 15*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 14*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) + (8*(2*(1 - T)^3 - 6*(1 - T)^4 + 4*(1 - T)^5 + 26*(1 - T)^2*T - 
       40*(1 - T)^3*T + 22*(1 - T)^4*T - 4*(1 - T)^5*T + 10*(1 - T)*T^2 - 
       68*(1 - T)^2*T^2 + 65*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 + 34*T^3 - 
       64*(1 - T)*T^3 + 67*(1 - T)^2*T^3 - 28*(1 - T)^3*T^3 + 
       2*(1 - T)^4*T^3 - 54*T^4 + 67*(1 - T)*T^4 - 28*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4 + 23*T^5 - 16*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 4*T^6 + 
       8*(1 - T)*T^6 + 2*T^7))/((-1 + T)*T))*G[{0, 1, 1}, 1] - 
  ((16*I)*Pi*G[{0, 1, (1 - T)^(-1)}, 1])/T + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 
       30*(1 - T)^4*T + 30*(1 - T)^5*T - 8*(1 - T)^6*T - 6*T^2 + 
       60*(1 - T)*T^2 - 42*(1 - T)^2*T^2 - 46*(1 - T)^3*T^2 + 
       63*(1 - T)^4*T^2 - 33*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 + 38*T^3 - 
       84*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 
       48*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 - 52*T^4 + 18*(1 - T)*T^4 + 
       54*(1 - T)^2*T^4 - 40*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 20*T^5 + 
       48*(1 - T)*T^5 - 42*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 19*T^6 - 
       39*(1 - T)*T^6 + 12*(1 - T)^2*T^6 - 14*T^7 + 12*(1 - T)*T^7 + 4*T^8))/
     (3*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 49*(1 - T)^5*T - 24*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       99*(1 - T)^4*T^2 - 90*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 76*(1 - T)^5*T^3 - 
       18*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 48*(1 - T)^2*T^4 - 
       128*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       70*(1 - T)^3*T^5 - 40*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 + 
       22*(1 - T)^2*T^6 - 24*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, 1, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*G[{0, 1, T^(-1)}, 1])/T + 
  ((4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T + 19*(1 - T)^4*T - 33*(1 - T)^5*T + 
       22*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - T^3 + 5*(1 - T)*T^3 + 
       19*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 52*(1 - T)^4*T^3 + T^4 - 
       9*(1 - T)^2*T^4 + 28*(1 - T)^3*T^4 + 6*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T))*G[{0, 1, T^(-1)}, 1] - ((16*I)*Pi*G[{0, (1 - T)^(-1), 1}, 1])/T + 
  ((8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 9*(1 - T)^6 + 
       4*(1 - T)^7 - 24*(1 - T)^2*T + 66*(1 - T)^3*T + 14*(1 - T)^4*T - 
       30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 30*(1 - T)*T^2 + 
       168*(1 - T)^2*T^2 - 69*(1 - T)^3*T^2 - 79*(1 - T)^4*T^2 + 
       63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 - 6*T^3 + 
       134*(1 - T)*T^3 - 216*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       72*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 18*T^4 - 
       163*(1 - T)*T^4 + 57*(1 - T)^2*T^4 + 93*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 68*(1 - T)*T^5 + 
       96*(1 - T)^2*T^5 - 78*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 + 6*T^6 + 
       38*(1 - T)*T^6 - 78*(1 - T)^2*T^6 + 24*(1 - T)^3*T^6 - 
       28*(1 - T)*T^7 + 24*(1 - T)^2*T^7 + 8*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 47*(1 - T)^5*T - 14*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 
       92*(1 - T)^4*T^2 - 60*(1 - T)^5*T^2 + 30*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       72*(1 - T)^3*T^3 - 108*(1 - T)^4*T^3 + 68*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 - 3*T^4 + 11*(1 - T)*T^4 + 57*(1 - T)^2*T^4 - 
       120*(1 - T)^3*T^4 + 85*(1 - T)^4*T^4 - 48*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 + (1 - T)*T^5 - 68*(1 - T)^2*T^5 + 
       78*(1 - T)^3*T^5 - 64*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 - 
       6*(1 - T)*T^6 + 29*(1 - T)^2*T^6 - 44*(1 - T)^3*T^6 + 
       12*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 12*(1 - T)^2*T^7 + 
       8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 
       30*(1 - T)^4*T + 30*(1 - T)^5*T - 8*(1 - T)^6*T - 6*T^2 + 
       60*(1 - T)*T^2 - 42*(1 - T)^2*T^2 - 46*(1 - T)^3*T^2 + 
       63*(1 - T)^4*T^2 - 33*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 + 38*T^3 - 
       84*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 
       48*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 - 52*T^4 + 18*(1 - T)*T^4 + 
       54*(1 - T)^2*T^4 - 40*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 20*T^5 + 
       48*(1 - T)*T^5 - 42*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 19*T^6 - 
       39*(1 - T)*T^6 + 12*(1 - T)^2*T^6 - 14*T^7 + 12*(1 - T)*T^7 + 4*T^8))/
     (3*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 49*(1 - T)^5*T - 24*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       99*(1 - T)^4*T^2 - 90*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 76*(1 - T)^5*T^3 - 
       18*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 48*(1 - T)^2*T^4 - 
       128*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       70*(1 - T)^3*T^5 - 40*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 + 
       22*(1 - T)^2*T^6 - 24*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((16*I)*Pi*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 - 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((4*(1 - 2*(1 - T) - 3*(1 - T)^2 + 8*(1 - T)^3 - 4*(1 - T)^4 - 3*T + 
       4*(1 - T)*T + 23*(1 - T)^2*T - 8*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       T^3 + 20*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 - 6*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T) - 
    (8*LbL*Nf*(-3 + 5*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       44*T + 2*(1 - T)*T - 12*(1 - T)^2*T + 22*(1 - T)^3*T - 8*(1 - T)^4*T - 
       70*T^2 - 28*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 17*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 38*T^3 + 10*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 14*T^5 + 4*(1 - T)*T^5 + 
       4*T^6))/(3*(-1 + T)^2*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-6 - 5*(1 - T) + T)*G[{0, T^(-1), 1}, 1])/T + 
  ((4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T + 19*(1 - T)^4*T - 33*(1 - T)^5*T + 
       22*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - T^3 + 5*(1 - T)*T^3 + 
       19*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 52*(1 - T)^4*T^3 + T^4 - 
       9*(1 - T)^2*T^4 + 28*(1 - T)^3*T^4 + 6*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T))*G[{0, T^(-1), 1}, 1] + 
  ((16*Nf)/(3*T) + (8*LbL*Nf*(-3*(1 - T)^2 + 11*(1 - T)^3 + 6*(1 - T)^4 - 
       18*(1 - T)^5 + 8*(1 - T)^6 - 6*(1 - T)*T + 30*(1 - T)^2*T + 
       12*(1 - T)^3*T - 48*(1 - T)^4*T + 24*(1 - T)^5*T - 6*T^2 + 
       24*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 45*(1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 - (1 - T)^6 - 8*(1 - T)^7 + 
       3*(1 - T)^2*T - 8*(1 - T)^3*T - 9*(1 - T)^4*T + 8*(1 - T)^5*T - 
       33*(1 - T)^6*T + 8*(1 - T)^7*T + 3*(1 - T)*T^2 - 12*(1 - T)^2*T^2 + 
       29*(1 - T)^4*T^2 - 68*(1 - T)^5*T^2 + 36*(1 - T)^6*T^2 + T^3 - 
       8*(1 - T)*T^3 - 10*(1 - T)^2*T^3 + 42*(1 - T)^3*T^3 - 
       71*(1 - T)^4*T^3 + 66*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 + 
       34*(1 - T)^2*T^4 - 60*(1 - T)^3*T^4 + 62*(1 - T)^4*T^4 + T^5 - 
       20*(1 - T)^2*T^5 + 30*(1 - T)^3*T^5 + 6*(1 - T)^2*T^6))/
     ((1 - T)^2*(-1 + T)*T))*G[{0, T^(-1), 1}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{0, T^(-1), (1 - T)^(-1)}, 1] - 
  ((40*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), T^(-1)}, 1])/T + 
  2*((-16*Nf)/(3*T) - (4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 4*(1 - T)^4 - 2*T + 
       2*(1 - T)*T + 10*(1 - T)^2*T - 10*(1 - T)^3*T + 4*(1 - T)^4*T + T^2 - 
       14*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 6*(1 - T)^2*T^3))/
     ((1 - T)^2*(-1 + T)*T) - (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       9*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T))*
   G[{0, T^(-1), T^(-1)}, 1] + 
  ((-16*Nf)/(3*T) + (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 + 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 
       30*(1 - T)^4*T + 30*(1 - T)^5*T - 8*(1 - T)^6*T - 6*T^2 + 
       60*(1 - T)*T^2 - 42*(1 - T)^2*T^2 - 46*(1 - T)^3*T^2 + 
       63*(1 - T)^4*T^2 - 33*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 + 38*T^3 - 
       84*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 
       48*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 - 52*T^4 + 18*(1 - T)*T^4 + 
       54*(1 - T)^2*T^4 - 40*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 20*T^5 + 
       48*(1 - T)*T^5 - 42*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 19*T^6 - 
       39*(1 - T)*T^6 + 12*(1 - T)^2*T^6 - 14*T^7 + 12*(1 - T)*T^7 + 4*T^8))/
     (3*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 49*(1 - T)^5*T - 24*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       99*(1 - T)^4*T^2 - 90*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 76*(1 - T)^5*T^3 - 
       18*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 48*(1 - T)^2*T^4 - 
       128*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       70*(1 - T)^3*T^5 - 40*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 + 
       22*(1 - T)^2*T^6 - 24*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 - 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 + 8*(1 - T)^3 - 4*(1 - T)^4 - 3*T + 
       4*(1 - T)*T + 23*(1 - T)^2*T - 8*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       T^3 + 20*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 - 6*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T) - 
    (8*LbL*Nf*(-3 + 5*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       44*T + 2*(1 - T)*T - 12*(1 - T)^2*T + 22*(1 - T)^3*T - 8*(1 - T)^4*T - 
       70*T^2 - 28*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 17*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 38*T^3 + 10*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 14*T^5 + 4*(1 - T)*T^5 + 
       4*T^6))/(3*(-1 + T)^2*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 9*(1 - T)^6 + 
       4*(1 - T)^7 - 42*(1 - T)^2*T + 42*(1 - T)^3*T + 8*(1 - T)^4*T - 
       30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 57*(1 - T)*T^2 + 
       171*(1 - T)^2*T^2 - 36*(1 - T)^3*T^2 - 64*(1 - T)^4*T^2 + 
       63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 - 12*T^3 + 
       188*(1 - T)*T^3 - 180*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       72*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 36*T^4 - 
       193*(1 - T)*T^4 + 27*(1 - T)^2*T^4 + 93*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 36*T^5 + 62*(1 - T)*T^5 + 
       96*(1 - T)^2*T^5 - 78*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 + 12*T^6 + 
       38*(1 - T)*T^6 - 78*(1 - T)^2*T^6 + 24*(1 - T)^3*T^6 - 
       28*(1 - T)*T^7 + 24*(1 - T)^2*T^7 + 8*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) - (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       27*(1 - T)^4*T + 19*(1 - T)^5*T - 14*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 26*(1 - T)^3*T^2 + 
       37*(1 - T)^4*T^2 - 35*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 62*(1 - T)^2*T^3 + 
       36*(1 - T)^3*T^3 - 5*(1 - T)^4*T^3 + 71*(1 - T)^5*T^3 - 
       22*(1 - T)^6*T^3 + 3*T^4 - 17*(1 - T)*T^4 + 102*(1 - T)^2*T^4 - 
       37*(1 - T)^3*T^4 + 51*(1 - T)^4*T^4 - 54*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 - 3*T^5 + 17*(1 - T)*T^5 - 69*(1 - T)^2*T^5 + 
       49*(1 - T)^3*T^5 - 70*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 + T^6 - 
       12*(1 - T)*T^6 + 23*(1 - T)^2*T^6 - 46*(1 - T)^3*T^6 + 
       12*(1 - T)^4*T^6 + 4*(1 - T)*T^7 - 12*(1 - T)^2*T^7 + 
       8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((4*(-10*(1 - T)^3 + 6*(1 - T)^5 - 4*(1 - T)^2*T + (1 - T)^3*T + 
       15*(1 - T)^4*T - 3*(1 - T)^5*T - 20*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       37*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 2*(1 - T)^5*T^2 - 2*T^3 + 
       43*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 10*(1 - T)^3*T^3 - 
       12*(1 - T)^4*T^3 + (1 - T)^5*T^3 + 6*T^4 - 29*(1 - T)*T^4 + 
       9*(1 - T)^2*T^4 - 24*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - 6*T^5 + 
       9*(1 - T)*T^5 - 20*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 + 2*T^6 - 
       6*(1 - T)*T^6 + 4*(1 - T)^2*T^6 + (1 - T)*T^7))/((1 - T)*(-1 + T)^2) - 
    (8*LbL*Nf*(-18*(1 - T)^2 + 12*(1 - T)^3 + 6*(1 - T)^4 - 27*(1 - T)*T + 
       75*(1 - T)^2*T - 6*(1 - T)^3*T - 18*(1 - T)^4*T - 6*T^2 + 
       90*(1 - T)*T^2 - 78*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       10*(1 - T)^4*T^2 + 18*T^3 - 93*(1 - T)*T^3 + 9*(1 - T)^2*T^3 + 
       39*(1 - T)^3*T^3 - 11*(1 - T)^4*T^3 - 18*T^4 + 30*(1 - T)*T^4 + 
       48*(1 - T)^2*T^4 - 36*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 6*T^5 + 
       19*(1 - T)*T^5 - 39*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 
       14*(1 - T)*T^6 + 12*(1 - T)^2*T^6 + 4*(1 - T)*T^7))/
     (3*(1 - T)*(-1 + T)^2))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 - 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((4*(-10*(1 - T)^3 + 6*(1 - T)^5 - 4*(1 - T)^2*T + (1 - T)^3*T + 
       15*(1 - T)^4*T - 3*(1 - T)^5*T - 20*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       37*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 2*(1 - T)^5*T^2 - 2*T^3 + 
       43*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 10*(1 - T)^3*T^3 - 
       12*(1 - T)^4*T^3 + (1 - T)^5*T^3 + 6*T^4 - 29*(1 - T)*T^4 + 
       9*(1 - T)^2*T^4 - 24*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - 6*T^5 + 
       9*(1 - T)*T^5 - 20*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 + 2*T^6 - 
       6*(1 - T)*T^6 + 4*(1 - T)^2*T^6 + (1 - T)*T^7))/((1 - T)*(-1 + T)^2) - 
    (8*LbL*Nf*(-18*(1 - T)^2 + 12*(1 - T)^3 + 6*(1 - T)^4 - 27*(1 - T)*T + 
       75*(1 - T)^2*T - 6*(1 - T)^3*T - 18*(1 - T)^4*T - 6*T^2 + 
       90*(1 - T)*T^2 - 78*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       10*(1 - T)^4*T^2 + 18*T^3 - 93*(1 - T)*T^3 + 9*(1 - T)^2*T^3 + 
       39*(1 - T)^3*T^3 - 11*(1 - T)^4*T^3 - 18*T^4 + 30*(1 - T)*T^4 + 
       48*(1 - T)^2*T^4 - 36*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 6*T^5 + 
       19*(1 - T)*T^5 - 39*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 
       14*(1 - T)*T^6 + 12*(1 - T)^2*T^6 + 4*(1 - T)*T^7))/
     (3*(1 - T)*(-1 + T)^2))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((-8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 + 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 + 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  2*((-4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 + 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (4*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 
     1])/(-1 + T) + 
  2*((-4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*(-3 - 2*(1 - T) + T))/T - ((16*I)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 1}, 1] + 
  ((16*Nf)/(3*T) - (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T + 19*(1 - T)^4*T - 33*(1 - T)^5*T + 
       22*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - T^3 + 5*(1 - T)*T^3 + 
       19*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 52*(1 - T)^4*T^3 + T^4 - 
       9*(1 - T)^2*T^4 + 28*(1 - T)^3*T^4 + 6*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T))*G[{T^(-1), 0, 1}, 1] + 
  Pi*(((48*I)*(2 - T))/T + ((32*I)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((16*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1)}, 1])/T - 
  ((16*I)*Pi*(-4 + 3*T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((-16*Nf)/(3*T) - (4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 4*(1 - T)^4 - 2*T + 
       2*(1 - T)*T + 10*(1 - T)^2*T - 10*(1 - T)^3*T + 4*(1 - T)^4*T + T^2 - 
       14*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 6*(1 - T)^2*T^3))/
     ((1 - T)^2*(-1 + T)*T) - (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       9*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-16*Nf)/(3*T) + (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] - 
  ((16*I)*Pi*G[{T^(-1), 1, 1}, 1])/T + 
  ((8*LbL*Nf*(3*(1 - T)^2 + 5*(1 - T)^3 + 6*(1 - T)^4 - 18*(1 - T)^5 + 
       8*(1 - T)^6 + 6*(1 - T)*T + 12*(1 - T)^2*T + 12*(1 - T)^3*T - 
       48*(1 - T)^4*T + 24*(1 - T)^5*T - 3*T^2 + 3*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 - 45*(1 - T)^3*T^2 + 24*(1 - T)^4*T^2 + 2*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) - (4*(-(1 - T)^3 + 2*(1 - T)^4 + 7*(1 - T)^5 - 8*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 7*(1 - T)^4*T + 17*(1 - T)^5*T - 
       32*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + (1 - T)^3*T^2 + 
       21*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 33*(1 - T)^2*T^3 + 51*(1 - T)^3*T^3 - 
       38*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + T^4 + 23*(1 - T)^2*T^4 - 
       14*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 2*(1 - T)^2*T^5 + 
       8*(1 - T)^3*T^5 + 2*(1 - T)^2*T^6))/((1 - T)^2*T))*
   G[{T^(-1), 1, 1}, 1] - ((8*I)*Pi*(-3 - 2*(1 - T) + T)*
    G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  Pi*(((-24*I)*(2 - T))/T - ((16*I)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((8*I)*Pi*(-4 + 3*T)*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((-16*Nf)/(3*T) - (8*LbL*Nf*(1 - T)*(3*(1 - T) + 3*(1 - T)^2 + 
       3*(1 - T)^3 - 9*(1 - T)^4 + 4*(1 - T)^5 + 6*T + 6*(1 - T)*T + 
       6*(1 - T)^2*T - 24*(1 - T)^3*T + 12*(1 - T)^4*T + 3*(1 - T)*T^2 - 
       21*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 - 6*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T) - 
    (4*(-4*(1 - T)^3 + (1 - T)^4 + 4*(1 - T)^5 + 2*(1 - T)^2*T + 
       4*(1 - T)^3*T + 18*(1 - T)^4*T - 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 
       30*(1 - T)^3*T^2 + 16*T^3 + 4*(1 - T)*T^3 + 22*(1 - T)^2*T^3 - 2*T^4 + 
       6*(1 - T)*T^4))/T)*G[{T^(-1), 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 + 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (4*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 
     1])/(-1 + T) + 
  2*((-4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((16*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 1}, 1])/T + 
  2*((-16*Nf)/(3*T) - (8*LbL*Nf*(1 - T)*(3*(1 - T) + 3*(1 - T)^2 + 
       3*(1 - T)^3 - 9*(1 - T)^4 + 4*(1 - T)^5 + 6*T + 6*(1 - T)*T + 
       6*(1 - T)^2*T - 24*(1 - T)^3*T + 12*(1 - T)^4*T + 3*(1 - T)*T^2 - 
       21*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 - 6*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T) - 
    (4*(-4*(1 - T)^3 + (1 - T)^4 + 4*(1 - T)^5 + 2*(1 - T)^2*T + 
       4*(1 - T)^3*T + 18*(1 - T)^4*T - 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 
       30*(1 - T)^3*T^2 + 16*T^3 + 4*(1 - T)*T^3 + 22*(1 - T)^2*T^3 - 2*T^4 + 
       6*(1 - T)*T^4))/T)*G[{T^(-1), T^(-1), 1}, 1] + 
  ((-16*Nf)/(3*T) + (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (4*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/(-1 + T) + 
  2*((-4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((48*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((24*I)*Pi*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  3*((16*Nf)/(3*T) + (8*(-3 - 3*(1 - T) + 2*T + (1 - T)*T))/(-1 + T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((16*Nf)/(3*T) - (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, 0, 0, T^(-1)}, 1])/T - 
  (32*G[{0, 0, 1, 1}, 1])/T + (32*G[{0, 0, 1, (1 - T)^(-1)}, 1])/T + 
  (16*G[{0, 0, 1, T^(-1)}, 1])/T + (32*G[{0, 0, (1 - T)^(-1), 1}, 1])/T - 
  (32*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (48*(2 - T)*G[{0, 0, T^(-1), 1}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (32*(-3 - 2*(1 - T) + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(3 + 4*(1 - T) + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (16*G[{0, 1, 0, 1}, 1])/T + (16*G[{0, 1, 0, (1 - T)^(-1)}, 1])/T + 
  (8*G[{0, 1, 0, T^(-1)}, 1])/T - (16*G[{0, 1, 1, 1}, 1])/T + 
  (16*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T + (32*G[{0, 1, (1 - T)^(-1), 1}, 1])/
   T - (32*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*G[{0, 1, T^(-1), 1}, 1])/T - (16*G[{0, 1, T^(-1), T^(-1)}, 1])/T + 
  (16*G[{0, (1 - T)^(-1), 0, 1}, 1])/T - 
  (16*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (32*G[{0, (1 - T)^(-1), 1, 1}, 1])/T - 
  (32*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (48*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (48*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{0, T^(-1), 0, 1}, 1] + 
  ((-48*(2 - T))/T - (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (32*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T + 
  (16*G[{0, T^(-1), 1, 1}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 
    1] - (8*G[{0, T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(2 - T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T - 
  (8*(-4 + 3*T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (16*G[{0, T^(-1), T^(-1), 1}, 1])/T - 
  (48*(2 - T)*G[{0, T^(-1), T^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (24*(-1 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  (16*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T - 
  (16*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/T - 
  (16*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/T + 
  (16*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((48*(2 - T))/T + (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  ((-24*(2 - T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-24*(-5 - 4*(1 - T) + T))/T + (48*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 0, 1}, 1] + ((-96*(2 - T))/T - (64*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  (8*(-9 - 4*(1 - T) + 5*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 
    1] - (8*(-4 + 3*T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  ((-48*(2 - T))/T - (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  2*((48*(2 - T))/T + (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (24*(2 - T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (16*(-4 + 3*T)*G[{T^(-1), 1, 0, 1}, 1])/T + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{T^(-1), 1, 0, (1 - T)^(-1)}, 
    1] - (8*(-4 + 3*T)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T + 
  (16*G[{T^(-1), 1, 1, 1}, 1])/T - (16*G[{T^(-1), 1, 1, T^(-1)}, 1])/T + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{T^(-1), 1, (1 - T)^(-1), 1}, 
    1] + 2*((-24*(2 - T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (16*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (8*(-4 + 3*T)*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (16*(-4 + 3*T)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/T + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((48*(2 - T))/T + (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-24*(2 - T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (16*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T - 
  (32*G[{T^(-1), T^(-1), 1, 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (16*(-4 + 3*T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (24*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (96*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (48*(3 + 4*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  Pi*(((-8*I)*LbL*Nf*(6 - 3*(1 - T) - 3*(1 - T)^2 - 11*T + 3*(1 - T)*T + 
       8*T^2))/(-1 + T) + ((4*I)*(3*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 
       2*T - 8*(1 - T)*T + 4*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2))/
     ((1 - T)*(-1 + T)))*Log[qq] + 
  ((-4*Nf*(-32 - 6*(1 - T) + 38*(1 - T)^2 + 32*T + 57*(1 - T)*T + 13*T^2))/
     (9*(-1 + T)) - (-56 + 80*(1 - T) + 10*(1 - T)^2 - 34*(1 - T)^3 + 82*T - 
      41*(1 - T)*T - 45*(1 - T)^2*T + 5*T^2 - 29*(1 - T)*T^2 + 
      24*(1 - T)^2*T^2 - 20*T^3 + 24*(1 - T)*T^3)/((-1 + T)*T))*Log[qq] + 
  Pi^2*((20*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (9*T) - (-14*(1 - T)^3 + 28*(1 - T)^4 + 34*(1 - T)^5 - 88*(1 - T)^6 + 
      40*(1 - T)^7 - 42*(1 - T)^2*T + 112*(1 - T)^3*T + 188*(1 - T)^4*T - 
      452*(1 - T)^5*T + 226*(1 - T)^6*T - 40*(1 - T)^7*T - 42*(1 - T)*T^2 + 
      168*(1 - T)^2*T^2 + 52*(1 - T)^3*T^2 - 762*(1 - T)^4*T^2 + 
      611*(1 - T)^5*T^2 - 190*(1 - T)^6*T^2 - 14*T^3 + 112*(1 - T)*T^3 + 
      82*(1 - T)^2*T^3 - 640*(1 - T)^3*T^3 + 697*(1 - T)^4*T^3 - 
      380*(1 - T)^5*T^3 + 10*(1 - T)^6*T^3 + 28*T^4 - 70*(1 - T)*T^4 - 
      362*(1 - T)^2*T^4 + 565*(1 - T)^3*T^4 - 400*(1 - T)^4*T^4 + 
      40*(1 - T)^5*T^4 - 14*T^5 + 173*(1 - T)^2*T^5 - 220*(1 - T)^3*T^5 + 
      60*(1 - T)^4*T^5 - 50*(1 - T)^2*T^6 + 40*(1 - T)^3*T^6 + 
      10*(1 - T)^2*T^7)/(3*(1 - T)^2*(-1 + T)*T))*Log[qq] + 
  ((-8*Nf*(-2 + 2*(1 - T) + 3*T))/3 + 
    (2*(-6*(1 - T)^2 + 8*(1 - T)^3 - 2*(1 - T)^4 + 44*(1 - T)*T - 
       33*(1 - T)^2*T - 16*(1 - T)^3*T + 2*(1 - T)^4*T + 2*T^2 - 
       67*(1 - T)*T^2 + 29*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 2*T^3 + 
       19*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 2*(1 - T)*T^4))/
     ((1 - T)*(-1 + T)) - (8*LbL*Nf*(15*(1 - T) - 6*(1 - T)^2 - 
       13*(1 - T)^3 + 4*(1 - T)^4 + 33*T - 48*(1 - T)*T - 9*(1 - T)^2*T + 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - 54*T^2 + 40*(1 - T)*T^2 + 
       2*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 30*T^3 - 2*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*(-1 + T)))*G[{(1 - T)^(-1)}, 1]*
   Log[qq] + Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 
       3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 
       12*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*T^2 + 12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/T + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 
       42*(1 - T)^5*T + 24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       12*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 
       66*(1 - T)^5*T^2 - 19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 
       38*(1 - T)^5*T^3 + (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 
       34*(1 - T)^2*T^4 + 60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 - T^5 + 18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 
       6*(1 - T)^4*T^5 - 5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     ((1 - T)*(-1 + T)^2*T) - ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1)}, 1]*
   Log[qq] + ((8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 3*T + 5*(1 - T)*T + 4*T^2))/
     (3*(-1 + T)) + (8*LbL*Nf*(3*(1 - T) - 3*(1 - T)^2 + 4*(1 - T)^3 - 
       4*(1 - T)^4 - 15*T + 9*(1 - T)*T + 6*(1 - T)^2*T - 4*(1 - T)^3*T + 
       6*T^2 + 2*(1 - T)*T^2 + 4*(1 - T)^2*T^2 + 4*(1 - T)*T^3))/3 - 
    (2*(-6*(1 - T)^2 + 16*(1 - T)^3 - 12*(1 - T)^4 + 40*(1 - T)*T - 
       15*(1 - T)^2*T - 43*(1 - T)^3*T + 2*(1 - T)^4*T - 2*T^2 - 
       53*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 2*T^3 + 
       10*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 + 6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 
       12*(1 - T)^5*T - 3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T - 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 
       15*(1 - T)^5*T - 18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 
       (1 - T)^3*T^2 + 24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - 
       T^3 + 5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{T^(-1)}, 1]*
   Log[qq] + Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 
       3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 
       12*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*T^2 + 12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/T + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 
       42*(1 - T)^5*T + 24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       12*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 
       66*(1 - T)^5*T^2 - 19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 
       38*(1 - T)^5*T^3 + (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 
       34*(1 - T)^2*T^4 + 60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 - T^5 + 18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 
       6*(1 - T)^4*T^5 - 5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 9*T^2 + 15*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 14*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) - (4*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 - 4*(1 - T)^6 + 
       4*(1 - T)^7 + 3*(1 - T)^2*T - 8*(1 - T)^3*T + 25*(1 - T)^4*T - 
       32*(1 - T)^5*T + 20*(1 - T)^6*T - 4*(1 - T)^7*T + 3*(1 - T)*T^2 - 
       12*(1 - T)^2*T^2 + 14*(1 - T)^3*T^2 - 56*(1 - T)^4*T^2 + 
       58*(1 - T)^5*T^2 - 16*(1 - T)^6*T^2 + T^3 - 8*(1 - T)*T^3 + 
       42*(1 - T)^2*T^3 - 56*(1 - T)^3*T^3 + 58*(1 - T)^4*T^3 - 
       28*(1 - T)^5*T^3 + 2*(1 - T)^6*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 
       52*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 28*(1 - T)^4*T^4 + 
       8*(1 - T)^5*T^4 + T^5 + 22*(1 - T)^2*T^5 - 16*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 4*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6 + 
       2*(1 - T)^2*T^7))/((1 - T)^2*(-1 + T)*T))*G[{0, 1}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 9*(1 - T)^6 + 
       4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 2*(1 - T)^4*T - 
       30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 30*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 46*(1 - T)^4*T^2 + 
       63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 - 6*T^3 + 
       98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 18*T^4 - 
       100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 54*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 32*(1 - T)*T^5 + 
       48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 8*(1 - T)^4*T^5 + 6*T^6 + 
       19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 - 
       14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((-8*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 + 6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 
       12*(1 - T)^5*T - 3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 15*(1 - T)^5*T - 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{0, T^(-1)}, 1]*
   Log[qq] + ((-8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) - (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) + (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 
       42*(1 - T)^5*T + 24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       12*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 
       66*(1 - T)^5*T^2 - 19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 
       38*(1 - T)^5*T^3 + (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 
       34*(1 - T)^2*T^4 + 60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 - T^5 + 18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 
       6*(1 - T)^4*T^5 - 5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 + 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 15*(1 - T)^5*T - 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{T^(-1), 1}, 1]*
   Log[qq] + ((-8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 
       9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 42*(1 - T)^5*T + 
       24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 66*(1 - T)^5*T^2 - 
       19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 10*(1 - T)^2*T^3 - 
       58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 38*(1 - T)^5*T^3 + 
       (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 34*(1 - T)^2*T^4 + 
       60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 4*(1 - T)^5*T^4 - T^5 + 
       18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 6*(1 - T)^4*T^5 - 
       5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  2*((8*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 + 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) - 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 15*(1 - T)^5*T - 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*
   G[{T^(-1), T^(-1)}, 1]*Log[qq] + (-6 - (8*Nf)/3)*Log[\[Mu]\[Mu]] - 
  (4*Pi^2*(2*(1 - T) + T)*Log[\[Mu]\[Mu]])/(-1 + T) + 
  Pi*((((8*I)/3)*Nf*(2*(1 - T) + T))/(-1 + T) + ((2*I)*(2 + 6*(1 - T) + T))/
     (-1 + T))*Log[\[Mu]\[Mu]] + Pi*((-12*I)/T - (((16*I)/3)*Nf)/T)*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + (8*Pi^2*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   T + ((4*I)*Pi*(2*(1 - T) + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((6*(2*(1 - T) + T))/(-1 + T) + (8*Nf*(2*(1 - T) + T))/(3*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + (12/T + (16*Nf)/(3*T))*G[{0, T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  (12/T + (16*Nf)/(3*T))*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]] + 
  ((8*I)*Pi*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/T + 
  2*(-12/T - (16*Nf)/(3*T))*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((16*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T - 
  ((4*I)*Pi*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2)*Log[qq]*
    Log[\[Mu]\[Mu]])/(-1 + T) + 
  ((-6*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2))/(-1 + T) - 
    (8*Nf*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2))/(3*(-1 + T)))*Log[qq]*
   Log[\[Mu]\[Mu]] - 2*Log[\[Mu]\[Mu]]^2 + 
  ((2*I)*Pi*(2*(1 - T) + T)*Log[\[Mu]\[Mu]]^2)/(-1 + T) - 
  ((4*I)*Pi*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*(2*(1 - T) + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  (4*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (4*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (8*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2)*Log[qq]*Log[\[Mu]\[Mu]]^2)/
   (-1 + T) + ((-24*LbL*Nf*(6 + 2*(1 - T) - 11*T - 5*(1 - T)*T + 8*T^2))/
     (-1 + T)^2 - (4*(12 - 16*(1 - T) - 25*T + 6*(1 - T)*T + 17*T^2 + 
       2*(1 - T)*T^2 + 2*(1 - T)*T^3 + 2*T^4))/(-1 + T)^2)*Zeta[3] + 
  ((48*LbL*Nf*(-4 + 3*T))/T + (8*(-3 + 5*(1 - T) + 8*T))/T)*G[{T^(-1)}, 1]*
   Zeta[3], 17 + (76*Nf)/9 + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 + 2*T - 
       5*(1 - T)*T))/T^2 - ((I/3)*(28 - 43*(1 - T) + 17*(1 - T)^2 + 
       2*(1 - T)^4 + 22*T - 36*(1 - T)*T + 8*(1 - T)^2*T + 2*(1 - T)^3*T))/
     T^2) + Pi*((((4*I)/9)*Nf*(13*(1 - T) + 38*T))/T + 
    ((8*I)/3)*LbL*Nf*(-18 - 9*(1 - T) - 3*T + 2*(1 - T)*T + 2*T^2) + 
    (I*(-31 + 20*(1 - T)^2 - 3*T + 5*(1 - T)*T - 24*(1 - T)^2*T + 34*T^2))/
     ((-1 + T)*T)) + Pi^2*((-8*Nf*(1 + T))/(9*T) - 
    (4*LbL*Nf*(-15*(1 - T) + 24*(1 - T)^2 - 15*(1 - T)*T + 40*(1 - T)^2*T - 
       45*(1 - T)^3*T + 20*(1 - T)^4*T - 9*T^2 + 50*(1 - T)*T^2 - 
       80*(1 - T)^2*T^2 + 30*(1 - T)^3*T^2 + 25*T^3 - 55*(1 - T)*T^3 + 
       30*(1 - T)^2*T^3 - 20*T^4 + 20*(1 - T)*T^4))/(9*T) - 
    (-14*(1 - T)^2 + 14*(1 - T)^3 - 28*(1 - T)*T + 119*(1 - T)^2*T - 
      53*(1 - T)^3*T - 38*(1 - T)^4*T - 14*T^2 - 104*(1 - T)*T^2 + 
      36*(1 - T)^2*T^2 + 46*(1 - T)^3*T^2 + 60*(1 - T)^4*T^2 + 31*T^3 - 
      129*(1 - T)*T^3 + 86*(1 - T)^2*T^3 + 60*(1 - T)^3*T^3 - 98*T^4 + 
      122*(1 - T)*T^4)/(3*T^2)) + 
  (Pi^2*(-60 + 43*(1 - T) - 54*T + 20*(1 - T)*T)*G[{(1 - T)^(-1)}, 1])/
   (3*T) + Pi^3*((((8*I)/3)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    (((2*I)/3)*(13 + 12*T))/(1 - T))*G[{(1 - T)^(-1)}, 1] + 
  ((4*Nf*(13*(1 - T) + 38*T))/(9*T) + 
    (8*LbL*Nf*T*(-18 - 9*(1 - T) - 3*T + 2*(1 - T)*T + 2*T^2))/3 + 
    (-20*(1 - T) + 31*(1 - T)^2 + 28*T + 41*(1 - T)*T - 24*(1 - T)^2*T + 
      34*T^2)/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-16*Nf)/(9*(1 - T)) + (4*LbL*Nf*(-33 + 46*(1 - T) + 15*(1 - T)^2 - 
       30*(1 - T)^3 + 20*(1 - T)^4 + 13*T - 15*(1 - T)^2*T + 20*(1 - T)^3*T))/
     (9*(1 - T)) + (2*(-7 + 14*(1 - T) - 7*(1 - T)^2 + 14*T - 14*(1 - T)*T + 
       17*T^2 - 46*(1 - T)*T^2 + 55*(1 - T)^2*T^2 - 26*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 4*T^3 + 20*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3))/(3*(1 - T)*T^3))*G[{(1 - T)^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((4*I)*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 7*(1 - T)^2*T - 
       2*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 19*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - T^3 - 
       12*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 11*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/
     ((1 - T)*T) + (((8*I)/3)*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 
       6*(1 - T)*T + 7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(1 - T) - 
    ((2*I)*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 48*(1 - T)^2*T + 
       55*(1 - T)^3*T - 10*(1 - T)^5*T + 2*T^2 - 6*(1 - T)*T^2 - 
       41*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*T^3 - 31*(1 - T)*T^3 + 34*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 - 7*T^4 - 7*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-4*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 + 2*T - 5*(1 - T)*T))/
     (3*T^2) - (2*(20 - 36*(1 - T) + 17*(1 - T)^2 + (1 - T)^4 + 8*T - 
       17*(1 - T)*T + 6*(1 - T)^2*T + (1 - T)^3*T))/(3*T^2))*G[{T^(-1)}, 1] + 
  ((-8*Nf)/3 - (4*(11*(1 - T) + 5*(1 - T)^2 - T - 12*(1 - T)*T - 
       6*(1 - T)^2*T + T^2))/(-1 + T) + 
    (8*LbL*Nf*(1 - T)*(-18 - 9*(1 - T) - 3*T + 2*(1 - T)*T + 2*T^2))/3)*
   G[{T^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (9*(1 - T)) + (2*(-1 + T)*(7 - 7*(1 - T) - 7*T - 7*(1 - T)*T - 24*T^2 + 
       30*(1 - T)*T^2 + 20*T^3))/(3*(1 - T)*T^2))*G[{T^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((4*I)*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 13*(1 - T)^2*T - 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 7*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 
       16*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 10*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 
       18*T - 18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/T^2 - 
    ((4*I)*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 
       3*(1 - T)^3*T - 2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - 
       (1 - T)*T^3 - 11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 
       16*T^4 - 33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 
       11*T^5 + 13*(1 - T)*T^5))/T^3)*G[{T^(-1)}, 1] - 
  (8*Pi^2*G[{0, 1}, 1])/(3*(1 - T)) + 
  ((-8*Nf*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2))/(3*T) - 
    (16*LbL*Nf*(-9 + 21*(1 - T) - 21*(1 - T)^2 + 12*T - 18*(1 - T)*T + 
       13*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 6*T^2 + 
       17*(1 - T)*T^2 - 20*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T) - 
    (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 18*(1 - T)^2*T - 9*(1 - T)^3*T - 
       16*(1 - T)^4*T - 2*T^2 - 80*(1 - T)*T^2 + 44*(1 - T)^2*T^2 + 
       16*(1 - T)^3*T^2 + 24*(1 - T)^4*T^2 - 4*T^3 - 27*(1 - T)*T^3 + 
       32*(1 - T)^2*T^3 + 24*(1 - T)^3*T^3 - 32*T^4 + 48*(1 - T)*T^4))/T^2)*
   G[{0, 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12*(1 - T)^2 + 58*(1 - T)^3 - 71*(1 - T)^4 + 
       16*(1 - T)^5 + 38*(1 - T)^6 - 28*(1 - T)^7 + 8*(1 - T)^8 - 
       12*(1 - T)*T + 84*(1 - T)^2*T - 108*(1 - T)^3*T + 3*(1 - T)^4*T + 
       96*(1 - T)^5*T - 78*(1 - T)^6*T + 24*(1 - T)^7*T - 6*T^2 + 
       54*(1 - T)*T^2 - 63*(1 - T)^2*T^2 - 42*(1 - T)^3*T^2 + 
       108*(1 - T)^4*T^2 - 84*(1 - T)^5*T^2 + 24*(1 - T)^6*T^2 + 10*T^3 - 
       2*(1 - T)*T^3 - 77*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 
       80*(1 - T)^4*T^3 + 16*(1 - T)^5*T^3 + 6*T^4 - 60*(1 - T)*T^4 + 
       126*(1 - T)^2*T^4 - 96*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 - 18*T^5 + 
       60*(1 - T)*T^5 - 66*(1 - T)^2*T^5 + 24*(1 - T)^3*T^5 + 8*T^6 - 
       16*(1 - T)*T^6 + 8*(1 - T)^2*T^6))/((1 - T)*T^2) + 
    ((4*I)*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 2*(1 - T)^6 + 
       6*(1 - T)^2*T - 22*(1 - T)^3*T + 26*(1 - T)^4*T - 10*(1 - T)^5*T + 
       6*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       86*(1 - T)^4*T^2 - 101*(1 - T)^5*T^2 + 43*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 2*(1 - T)^8*T^2 + 2*T^3 - 18*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 + 118*(1 - T)^3*T^3 - 225*(1 - T)^4*T^3 + 
       155*(1 - T)^5*T^3 - 52*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 4*T^4 - 
       30*(1 - T)*T^4 + 168*(1 - T)^2*T^4 - 277*(1 - T)^3*T^4 + 
       223*(1 - T)^4*T^4 - 92*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 6*T^5 + 
       88*(1 - T)*T^5 - 207*(1 - T)^2*T^5 + 205*(1 - T)^3*T^5 - 
       84*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 + 16*T^6 - 62*(1 - T)*T^6 + 
       86*(1 - T)^2*T^6 - 40*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 8*T^7 + 
       16*(1 - T)*T^7 - 8*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, 1}, 1] + 
  Pi^2*((-2*(-48 + 7*(1 - T) - 41*T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-3 + 2*(1 - T) - T))/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-12 + 16*(1 - T) + 6*(1 - T)^2 - 12*(1 - T)^3 + 
       8*(1 - T)^4 + 10*T - 6*(1 - T)^2*T + 8*(1 - T)^3*T + 3*T^2 - 
       6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(1 - T) + 
    ((4*I)*(-2 + 4*(1 - T) - 2*(1 - T)^2 + 4*T - 4*(1 - T)*T + 6*T^2 - 
       23*(1 - T)*T^2 + 28*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + (1 - T)^4*T^2 - 
       T^3 + 11*(1 - T)*T^3 - 9*(1 - T)^2*T^3 + (1 - T)^3*T^3 + 4*T^4 - 
       4*(1 - T)*T^4))/((1 - T)*T^3))*G[{0, (1 - T)^(-1)}, 1] + 
  ((8*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 6*(1 - T)*T + 
       7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/
     (3*(1 - T)) + (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 
       48*(1 - T)^2*T + 55*(1 - T)^3*T - 10*(1 - T)^5*T + 2*T^2 - 
       6*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*T^3 - 31*(1 - T)*T^3 + 
       34*(1 - T)^2*T^3 + 10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 - 7*T^4 - 
       7*(1 - T)*T^4 + 22*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1)}, 1] + (8*Pi^2*G[{0, T^(-1)}, 1])/(3*(1 - T)) + 
  Pi*(((-4*I)*(2 - 6*(1 - T) + 6*(1 - T)^2 - 2*(1 - T)^3 - 4*T + 
       8*(1 - T)*T - 4*(1 - T)^2*T - 6*T^2 + 36*(1 - T)*T^2 - 
       56*(1 - T)^2*T^2 + 27*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + 
       (1 - T)^5*T^2 + 16*T^3 - 30*(1 - T)*T^3 + 29*(1 - T)^2*T^3 - 
       12*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 8*T^4 + 16*(1 - T)*T^4 - 
       8*(1 - T)^2*T^4))/((1 - T)*T^4) + 
    (((8*I)/3)*LbL*Nf*(-6 + 52*(1 - T) - 77*(1 - T)^2 + 40*(1 - T)^3 + 
       19*(1 - T)^4 - 14*(1 - T)^5 + 4*(1 - T)^6 + 10*T - 8*(1 - T)*T - 
       23*(1 - T)^2*T + 10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 
       6*T^2 - 24*(1 - T)*T^2 + 30*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 - 
       18*T^3 + 44*(1 - T)*T^3 - 34*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 8*T^4 - 
       16*(1 - T)*T^4 + 8*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{0, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 18*T - 
       18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T^2) + 
    (4*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 3*(1 - T)^3*T - 
       2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - (1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 16*T^4 - 
       33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 11*T^5 + 
       13*(1 - T)*T^5))/T^3)*G[{0, T^(-1)}, 1] + 
  (2*Pi^2*(31 + 30*T)*G[{(1 - T)^(-1), 1}, 1])/(3*(1 - T)) + 
  ((8*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 6*(1 - T)*T + 
       7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/
     (3*(1 - T)) + (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 
       48*(1 - T)^2*T + 55*(1 - T)^3*T - 10*(1 - T)^5*T + 2*T^2 - 
       6*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*T^3 - 31*(1 - T)*T^3 + 
       34*(1 - T)^2*T^3 + 10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 - 7*T^4 - 
       7*(1 - T)*T^4 + 22*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 18*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       18*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 5*(1 - T)^3*T - 
       3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 - T^3 + 
       7*(1 - T)*T^3 + 7*(1 - T)^2*T^3 - 27*(1 - T)^3*T^3 + 
       18*(1 - T)^4*T^3 - 4*(1 - T)^5*T^3 + 2*T^4 + 11*(1 - T)*T^4 - 
       12*(1 - T)^2*T^4 + 34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - T^5 - 
       9*(1 - T)*T^5 + 34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1}, 1] + 
  (4*Pi^2*(-9 - 10*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*Pi^2*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((2*(-12 + 9*(1 - T) - 8*T))/T - (8*Nf*(1 + T))/(3*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*((((-8*I)/3)*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(1 - T) - 
    ((4*I)*(-1 + 2*(1 - T) - (1 - T)^2 + 2*T - 2*(1 - T)*T + 3*T^2 - 
       7*(1 - T)*T^2 + 10*(1 - T)^2*T^2 - 5*(1 - T)^3*T^2 + (1 - T)^4*T^2 - 
       T^3 + 7*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + (1 - T)^3*T^3))/((1 - T)*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-16*I)/3)*Nf)/(1 - T) - 
    (((8*I)/3)*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + (1 - T)*T + 
       4*(1 - T)^2*T))/(1 - T) + 
    ((4*I)*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/
     (9*(1 - T)*T) + (8*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 
       6*(1 - T)*T + 7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/
     (3*(1 - T)) - (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 
       48*(1 - T)^2*T + 55*(1 - T)^3*T - 10*(1 - T)^5*T + 2*T^2 - 
       6*(1 - T)*T^2 - 41*(1 - T)^2*T^2 + 41*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*T^3 - 31*(1 - T)*T^3 + 
       34*(1 - T)^2*T^3 + 10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 - 7*T^4 - 
       7*(1 - T)*T^4 + 22*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi^2*((4*(-9 + 4*(1 - T) - 5*T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-3 + 2*(1 - T) - T))/(3*(1 - T)))*G[{(1 - T)^(-1), T^(-1)}, 
    1] - ((4*I)*Pi*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), T^(-1)}, 1])/T + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) - (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 
       4*(1 - T)*T + 4*T^2))/(1 - T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(1 - T) + 
    ((4*I)*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 13*(1 - T)^2*T - 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 7*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 
       16*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 10*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 18*T - 
       18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T^2) + 
    (4*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 3*(1 - T)^3*T - 
       2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - (1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 16*T^4 - 
       33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 11*T^5 + 
       13*(1 - T)*T^5))/T^3)*G[{T^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 
       6*(1 - T)^6 - 30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 
       32*(1 - T)^5*T + 19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 
       24*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 
       18*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 3*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 5*T^4 + 2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 
       62*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 
       30*(1 - T)*T^5 + 63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 9*T^6 + 30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 4*T^7 - 8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/
     ((1 - T)*T^3) + ((4*I)*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + 
       (1 - T)^6 - 3*(1 - T)^2*T + 11*(1 - T)^3*T - 11*(1 - T)^4*T - 
       (1 - T)^5*T + 6*(1 - T)^6*T - 2*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 - 47*(1 - T)^4*T^2 + 
       46*(1 - T)^5*T^2 - 16*(1 - T)^6*T^2 + 6*(1 - T)^7*T^2 - 
       (1 - T)^8*T^2 - T^3 + 9*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 
       42*(1 - T)^3*T^3 + 68*(1 - T)^4*T^3 - 50*(1 - T)^5*T^3 + 
       26*(1 - T)^6*T^3 - 4*(1 - T)^7*T^3 + 2*T^4 + 15*(1 - T)*T^4 - 
       62*(1 - T)^2*T^4 + 84*(1 - T)^3*T^4 - 79*(1 - T)^4*T^4 + 
       46*(1 - T)^5*T^4 - 6*(1 - T)^6*T^4 + 3*T^5 - 37*(1 - T)*T^5 + 
       80*(1 - T)^2*T^5 - 88*(1 - T)^3*T^5 + 42*(1 - T)^4*T^5 - 
       4*(1 - T)^5*T^5 - 8*T^6 + 28*(1 - T)*T^6 - 41*(1 - T)^2*T^6 + 
       20*(1 - T)^3*T^6 - (1 - T)^4*T^6 + 4*T^7 - 8*(1 - T)*T^7 + 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{T^(-1), 1}, 1] + 
  Pi^2*((4*(-9 + 4*(1 - T) - 5*T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-3 + 2*(1 - T) - T))/(3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 
    1] - ((4*I)*Pi*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{T^(-1), (1 - T)^(-1)}, 1])/T + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) - (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 
       4*(1 - T)*T + 4*T^2))/(1 - T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(1 - T) + 
    ((4*I)*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 13*(1 - T)^2*T - 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 7*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 
       16*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 10*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) - (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 
       4*(1 - T)*T + 4*T^2))/(1 - T))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 
       4*T^2))/(1 - T) + ((4*I)*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  2*((-8*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 18*T - 
       18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T^2) - 
    (4*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 3*(1 - T)^3*T - 
       2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - (1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 16*T^4 - 
       33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 11*T^5 + 
       13*(1 - T)*T^5))/T^3)*G[{T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-12*(1 - T)^2 + 94*(1 - T)^3 - 137*(1 - T)^4 + 64*(1 - T)^5 + 
       38*(1 - T)^6 - 28*(1 - T)^7 + 8*(1 - T)^8 - 12*(1 - T)*T + 
       156*(1 - T)^2*T - 228*(1 - T)^3*T + 69*(1 - T)^4*T + 96*(1 - T)^5*T - 
       78*(1 - T)^6*T + 24*(1 - T)^7*T - 6*T^2 + 90*(1 - T)*T^2 - 
       105*(1 - T)^2*T^2 - 54*(1 - T)^3*T^2 + 108*(1 - T)^4*T^2 - 
       84*(1 - T)^5*T^2 + 24*(1 - T)^6*T^2 + 10*T^3 + 10*(1 - T)*T^3 - 
       107*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 80*(1 - T)^4*T^3 + 
       16*(1 - T)^5*T^3 + 6*T^4 - 60*(1 - T)*T^4 + 126*(1 - T)^2*T^4 - 
       96*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 - 18*T^5 + 60*(1 - T)*T^5 - 
       66*(1 - T)^2*T^5 + 24*(1 - T)^3*T^5 + 8*T^6 - 16*(1 - T)*T^6 + 
       8*(1 - T)^2*T^6))/(3*(1 - T)*T^2) - 
    (8*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 50*(1 - T)^4*T^2 - 
       63*(1 - T)^5*T^2 + 25*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       (1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       80*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 77*(1 - T)^5*T^3 - 
       23*(1 - T)^6*T^3 + 4*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       105*(1 - T)^2*T^4 - 146*(1 - T)^3*T^4 + 89*(1 - T)^4*T^4 - 
       37*(1 - T)^5*T^4 + 6*(1 - T)^6*T^4 - 3*T^5 + 51*(1 - T)*T^5 - 
       86*(1 - T)^2*T^5 + 73*(1 - T)^3*T^5 - 33*(1 - T)^4*T^5 + 
       4*(1 - T)^5*T^5 + 8*T^6 - 21*(1 - T)*T^6 + 32*(1 - T)^2*T^6 - 
       17*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, 0, 1}, 1] - 
  ((24*I)*Pi*(-2 - 3*T)*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-16*Nf)/(3*(1 - T)) - (16*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       6*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*(1 - T)) - 
    (8*(T + 3*T^2 - 10*(1 - T)*T^2 + 6*(1 - T)^2*T^2 + 7*(1 - T)*T^3 + 
       4*T^4))/((1 - T)*T^2))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((8*(1 - 3*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 - 2*T + 4*(1 - T)*T - 
       2*(1 - T)^2*T - 3*T^2 + 23*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 8*T^3 - 
       8*(1 - T)*T^3 + 9*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 
       4*T^4 + 8*(1 - T)*T^4 - 4*(1 - T)^2*T^4))/((1 - T)*T^4) - 
    (16*LbL*Nf*(-3 + 44*(1 - T) - 70*(1 - T)^2 + 38*(1 - T)^3 + 
       19*(1 - T)^4 - 14*(1 - T)^5 + 4*(1 - T)^6 + 5*T + 2*(1 - T)*T - 
       28*(1 - T)^2*T + 10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 
       3*T^2 - 12*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 - 9*T^3 + 
       22*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 4*T^4 - 
       8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*(1 - T)*T^2))*
   G[{0, 0, T^(-1)}, 1] - ((16*I)*Pi*G[{0, 1, 1}, 1])/(1 - T) + 
  ((-8*(-34*(1 - T)^3 + 54*(1 - T)^4 - 23*(1 - T)^5 + 4*(1 - T)^6 - 
       2*(1 - T)^7 - 10*(1 - T)^2*T + 64*(1 - T)^3*T - 67*(1 - T)^4*T + 
       16*(1 - T)^5*T - 8*(1 - T)^6*T - 26*(1 - T)*T^2 + 68*(1 - T)^2*T^2 - 
       67*(1 - T)^3*T^2 + 28*(1 - T)^4*T^2 - 12*(1 - T)^5*T^2 - 2*T^3 + 
       40*(1 - T)*T^3 - 65*(1 - T)^2*T^3 + 28*(1 - T)^3*T^3 - 
       8*(1 - T)^4*T^3 + 6*T^4 - 22*(1 - T)*T^4 + 16*(1 - T)^2*T^4 - 
       2*(1 - T)^3*T^4 - 4*T^5 + 4*(1 - T)*T^5))/((1 - T)*T) + 
    (16*LbL*Nf*(-9*(1 - T)^2 + 14*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 15*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)))*G[{0, 1, 1}, 1] + ((8*I)*Pi*G[{0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) + ((-8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) - 
    (4*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 5*(1 - T)^3*T - 
       3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 
       6*(1 - T)^5*T^2 - T^3 + 7*(1 - T)*T^3 + 11*(1 - T)^2*T^3 - 
       29*(1 - T)^3*T^3 + 28*(1 - T)^4*T^3 + 2*T^4 + 19*(1 - T)*T^4 - 
       33*(1 - T)^2*T^4 + 52*(1 - T)^3*T^4 + 3*T^5 - 33*(1 - T)*T^5 + 
       48*(1 - T)^2*T^5 - 8*T^6 + 22*(1 - T)*T^6 + 4*T^7))/((1 - T)*T^2))*
   G[{0, 1, (1 - T)^(-1)}, 1] + ((16*I)*Pi*G[{0, 1, T^(-1)}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 38*(1 - T)^3 - 52*(1 - T)^4 + 20*(1 - T)^5 + 
       19*(1 - T)^6 - 14*(1 - T)^7 + 4*(1 - T)^8 - 6*(1 - T)*T + 
       60*(1 - T)^2*T - 84*(1 - T)^3*T + 18*(1 - T)^4*T + 48*(1 - T)^5*T - 
       39*(1 - T)^6*T + 12*(1 - T)^7*T - 3*T^2 + 36*(1 - T)*T^2 - 
       42*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 54*(1 - T)^4*T^2 - 
       42*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 5*T^3 + 2*(1 - T)*T^3 - 
       46*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 40*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 + 3*T^4 - 30*(1 - T)*T^4 + 63*(1 - T)^2*T^4 - 
       48*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 9*T^5 + 30*(1 - T)*T^5 - 
       33*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/(3*(1 - T)*T^2) + 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 48*(1 - T)^4*T^2 - 
       58*(1 - T)^5*T^2 + 22*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 128*(1 - T)^4*T^3 + 70*(1 - T)^5*T^3 - 
       24*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       99*(1 - T)^2*T^4 - 140*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 
       40*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 49*(1 - T)*T^5 - 
       90*(1 - T)^2*T^5 + 76*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 
       8*(1 - T)^5*T^5 + 8*T^6 - 24*(1 - T)*T^6 + 34*(1 - T)^2*T^6 - 
       18*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-5 - 6*T)*G[{0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) - (4*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 
       5*(1 - T)^3*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 
       9*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - T^3 + 7*(1 - T)*T^3 + 
       11*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 28*(1 - T)^4*T^3 + 2*T^4 + 
       19*(1 - T)*T^4 - 33*(1 - T)^2*T^4 + 52*(1 - T)^3*T^4 + 3*T^5 - 
       33*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 8*T^6 + 22*(1 - T)*T^6 + 4*T^7))/
     ((1 - T)*T^2))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((-16*Nf)/(3*(1 - T)) - (8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 
       3*(1 - T)^4 - 6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 
       24*(1 - T)^2*T + 6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*T^2 + 30*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 11*T^3 + 12*(1 - T)*T^3 - 45*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 6*T^4 - 48*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 
       18*T^5 + 24*(1 - T)*T^5 + 8*T^6))/(3*(1 - T)) + 
    (4*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 + 3*(1 - T)^2*T - 8*(1 - T)^3*T + 
       5*(1 - T)^4*T + 3*(1 - T)*T^2 - 12*(1 - T)^2*T^2 - 10*(1 - T)^3*T^2 + 
       34*(1 - T)^4*T^2 - 20*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       8*(1 - T)*T^3 + 42*(1 - T)^3*T^3 - 60*(1 - T)^4*T^3 + 
       30*(1 - T)^5*T^3 - 2*T^4 - 9*(1 - T)*T^4 + 29*(1 - T)^2*T^4 - 
       71*(1 - T)^3*T^4 + 62*(1 - T)^4*T^4 + T^5 + 8*(1 - T)*T^5 - 
       68*(1 - T)^2*T^5 + 66*(1 - T)^3*T^5 - T^6 - 33*(1 - T)*T^6 + 
       36*(1 - T)^2*T^6 - 8*T^7 + 8*(1 - T)*T^7))/((1 - T)*T^3))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((40*I)*Pi*(-2 - 3*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + 
       (1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       6*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*(1 - T)) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T - 3*T^2 + 
       10*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 10*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/((1 - T)*T^3))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{0, (1 - T)^(-1), T^(-1)}, 
    1] + ((16*I)*Pi*G[{0, T^(-1), 1}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 38*(1 - T)^3 - 52*(1 - T)^4 + 20*(1 - T)^5 + 
       19*(1 - T)^6 - 14*(1 - T)^7 + 4*(1 - T)^8 - 6*(1 - T)*T + 
       60*(1 - T)^2*T - 84*(1 - T)^3*T + 18*(1 - T)^4*T + 48*(1 - T)^5*T - 
       39*(1 - T)^6*T + 12*(1 - T)^7*T - 3*T^2 + 36*(1 - T)*T^2 - 
       42*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 54*(1 - T)^4*T^2 - 
       42*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 5*T^3 + 2*(1 - T)*T^3 - 
       46*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 40*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 + 3*T^4 - 30*(1 - T)*T^4 + 63*(1 - T)^2*T^4 - 
       48*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 9*T^5 + 30*(1 - T)*T^5 - 
       33*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/(3*(1 - T)*T^2) + 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 48*(1 - T)^4*T^2 - 
       58*(1 - T)^5*T^2 + 22*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 128*(1 - T)^4*T^3 + 70*(1 - T)^5*T^3 - 
       24*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       99*(1 - T)^2*T^4 - 140*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 
       40*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 49*(1 - T)*T^5 - 
       90*(1 - T)^2*T^5 + 76*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 
       8*(1 - T)^5*T^5 + 8*T^6 - 24*(1 - T)*T^6 + 34*(1 - T)^2*T^6 - 
       18*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, T^(-1), 1}, 1] + 
  ((4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 11*(1 - T)^4*T + (1 - T)^5*T - 6*(1 - T)^6*T + 
       2*(1 - T)^7*T + 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       57*(1 - T)^4*T^2 - 68*(1 - T)^5*T^2 + 29*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 72*(1 - T)^3*T^3 - 120*(1 - T)^4*T^3 + 
       78*(1 - T)^5*T^3 - 44*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 
       15*(1 - T)*T^4 + 92*(1 - T)^2*T^4 - 108*(1 - T)^3*T^4 + 
       85*(1 - T)^4*T^4 - 64*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 
       47*(1 - T)*T^5 - 60*(1 - T)^2*T^5 + 68*(1 - T)^3*T^5 - 
       48*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 + 8*T^6 - 14*(1 - T)*T^6 + 
       30*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 
       8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) - 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 134*(1 - T)^3*T - 163*(1 - T)^4*T + 68*(1 - T)^5*T + 
       38*(1 - T)^6*T - 28*(1 - T)^7*T + 8*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       168*(1 - T)^2*T^2 - 216*(1 - T)^3*T^2 + 57*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 78*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 - 3*T^3 + 
       66*(1 - T)*T^3 - 69*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       93*(1 - T)^4*T^3 - 78*(1 - T)^5*T^3 + 24*(1 - T)^6*T^3 + 5*T^4 + 
       14*(1 - T)*T^4 - 79*(1 - T)^2*T^4 + 72*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*
   G[{0, T^(-1), 1}, 1] + ((8*I)*Pi*(-2 - 3*T)*G[{0, T^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) + ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) + (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 
       4*T^2))/(3*(1 - T)))*G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{0, T^(-1), (1 - T)^(-1)}, 
    1] - ((16*I)*Pi*G[{0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) - (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  2*((-4*(1 - 3*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 - 2*T + 4*(1 - T)*T - 
       2*(1 - T)^2*T - 3*T^2 + 23*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 8*T^3 - 
       8*(1 - T)*T^3 + 9*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 
       4*T^4 + 8*(1 - T)*T^4 - 4*(1 - T)^2*T^4))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-3 + 44*(1 - T) - 70*(1 - T)^2 + 38*(1 - T)^3 + 19*(1 - T)^4 - 
       14*(1 - T)^5 + 4*(1 - T)^6 + 5*T + 2*(1 - T)*T - 28*(1 - T)^2*T + 
       10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 3*T^2 - 
       12*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 - 9*T^3 + 
       22*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 4*T^4 - 
       8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*(1 - T)*T^2))*
   G[{0, T^(-1), T^(-1)}, 1] + Pi*(((-16*I)*(-2 - 3*T))/(1 - T) + 
    ((16*I)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-16*Nf)/(3*(1 - T)) - (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + 
       (1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) - (4*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 
       5*(1 - T)^3*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 
       9*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - T^3 + 7*(1 - T)*T^3 + 
       11*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 28*(1 - T)^4*T^3 + 2*T^4 + 
       19*(1 - T)*T^4 - 33*(1 - T)^2*T^4 + 52*(1 - T)^3*T^4 + 3*T^5 - 
       33*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 8*T^6 + 22*(1 - T)*T^6 + 4*T^7))/
     ((1 - T)*T^2))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((16*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*I)*Pi*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((16*Nf)/(3*(1 - T)) + 
    (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + (1 - T)*T + 4*(1 - T)^2*T))/
     (3*(1 - T)) - (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       6*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*(1 - T)) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T - 3*T^2 + 
       10*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 10*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/((1 - T)*T^3))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  Pi*(((-32*I)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    ((48*I)*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((16*I)*Pi*G[{(1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 + 6*(1 - T)*T + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T + 3*T^2 + 12*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       12*(1 - T)*T^3 - 45*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 6*T^4 - 
       48*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 18*T^5 + 24*(1 - T)*T^5 + 8*T^6))/
     (3*(1 - T)) - (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 
       5*(1 - T)^3*T + 3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 33*(1 - T)^3*T^2 - 
       23*(1 - T)^4*T^2 + 2*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 - (1 - T)^2*T^3 - 51*(1 - T)^3*T^3 + 14*(1 - T)^4*T^3 - 
       8*(1 - T)^5*T^3 - 2*T^4 + 7*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 
       38*(1 - T)^3*T^4 - 12*(1 - T)^4*T^4 - 7*T^5 - 17*(1 - T)*T^5 + 
       50*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 + 32*(1 - T)*T^6 - 
       2*(1 - T)^2*T^6 + 8*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((8*I)*Pi*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + ((16*Nf)/(3*(1 - T)) + 
    (8*LbL*Nf*T*(6*(1 - T) + 3*T + 6*(1 - T)*T + 3*(1 - T)^2*T - 
       6*(1 - T)^3*T + 3*T^2 + 6*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       4*(1 - T)^3*T^2 + 3*T^3 - 24*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 9*T^4 + 
       12*(1 - T)*T^4 + 4*T^5))/(3*(1 - T)) + 
    (4*(16*(1 - T)^3 - 2*(1 - T)^4 - 2*(1 - T)^2*T + 4*(1 - T)^3*T + 
       6*(1 - T)^4*T + 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       4*T^3 + 4*(1 - T)*T^3 + 30*(1 - T)^2*T^3 + T^4 + 18*(1 - T)*T^4 + 
       4*T^5))/(1 - T))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  Pi*(((16*I)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + 
    ((24*I)*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1, T^(-1)}, 
    1] + ((16*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + ((16*Nf)/(3*(1 - T)) + 
    (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + (1 - T)*T + 4*(1 - T)^2*T))/
     (3*(1 - T)) - (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*T*(6*(1 - T) + 3*T + 6*(1 - T)*T + 
       3*(1 - T)^2*T - 6*(1 - T)^3*T + 3*T^2 + 6*(1 - T)*T^2 - 
       21*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 3*T^3 - 24*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3 - 9*T^4 + 12*(1 - T)*T^4 + 4*T^5))/(3*(1 - T)) + 
    (4*(16*(1 - T)^3 - 2*(1 - T)^4 - 2*(1 - T)^2*T + 4*(1 - T)^3*T + 
       6*(1 - T)^4*T + 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       4*T^3 + 4*(1 - T)*T^3 + 30*(1 - T)^2*T^3 + T^4 + 18*(1 - T)*T^4 + 
       4*T^5))/(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] - 
  ((48*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((24*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - ((24*I)*Pi*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + 3*((-16*Nf)/(3*(1 - T)) + (8*(-3 + 2*(1 - T) - 3*T + (1 - T)*T))/
     T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((-16*Nf)/(3*(1 - T)) - (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + 
       (1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((24*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  2*((-8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) + 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{(1 - T)^(-1), T^(-1), 1}, 
    1] - ((24*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) + 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) + (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 38*(1 - T)^3 - 52*(1 - T)^4 + 20*(1 - T)^5 + 
       19*(1 - T)^6 - 14*(1 - T)^7 + 4*(1 - T)^8 - 6*(1 - T)*T + 
       60*(1 - T)^2*T - 84*(1 - T)^3*T + 18*(1 - T)^4*T + 48*(1 - T)^5*T - 
       39*(1 - T)^6*T + 12*(1 - T)^7*T - 3*T^2 + 36*(1 - T)*T^2 - 
       42*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 54*(1 - T)^4*T^2 - 
       42*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 5*T^3 + 2*(1 - T)*T^3 - 
       46*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 40*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 + 3*T^4 - 30*(1 - T)*T^4 + 63*(1 - T)^2*T^4 - 
       48*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 9*T^5 + 30*(1 - T)*T^5 - 
       33*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/(3*(1 - T)*T^2) + 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 48*(1 - T)^4*T^2 - 
       58*(1 - T)^5*T^2 + 22*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 128*(1 - T)^4*T^3 + 70*(1 - T)^5*T^3 - 
       24*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       99*(1 - T)^2*T^4 - 140*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 
       40*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 49*(1 - T)*T^5 - 
       90*(1 - T)^2*T^5 + 76*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 
       8*(1 - T)^5*T^5 + 8*T^6 - 24*(1 - T)*T^6 + 34*(1 - T)^2*T^6 - 
       18*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{T^(-1), 0, 1}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{T^(-1), 0, (1 - T)^(-1)}, 
    1] + ((-8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) - (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-4*(1 - 3*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 - 2*T + 4*(1 - T)*T - 
       2*(1 - T)^2*T - 3*T^2 + 23*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 8*T^3 - 
       8*(1 - T)*T^3 + 9*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 
       4*T^4 + 8*(1 - T)*T^4 - 4*(1 - T)^2*T^4))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-3 + 44*(1 - T) - 70*(1 - T)^2 + 38*(1 - T)^3 + 19*(1 - T)^4 - 
       14*(1 - T)^5 + 4*(1 - T)^6 + 5*T + 2*(1 - T)*T - 28*(1 - T)^2*T + 
       10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 3*T^2 - 
       12*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 - 9*T^3 + 
       22*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 4*T^4 - 
       8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*(1 - T)*T^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-12*(1 - T)^3 + 36*(1 - T)^4 - 36*(1 - T)^5 + 12*(1 - T)^6 - 
       57*(1 - T)^2*T + 188*(1 - T)^3*T - 193*(1 - T)^4*T + 62*(1 - T)^5*T + 
       38*(1 - T)^6*T - 28*(1 - T)^7*T + 8*(1 - T)^8*T - 42*(1 - T)*T^2 + 
       171*(1 - T)^2*T^2 - 180*(1 - T)^3*T^2 + 27*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 78*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 - 3*T^3 + 
       42*(1 - T)*T^3 - 36*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       93*(1 - T)^4*T^3 - 78*(1 - T)^5*T^3 + 24*(1 - T)^6*T^3 + 5*T^4 + 
       8*(1 - T)*T^4 - 64*(1 - T)^2*T^4 + 72*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3) - 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 17*(1 - T)^4*T - 17*(1 - T)^5*T + 12*(1 - T)^6*T - 
       4*(1 - T)^7*T + 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 62*(1 - T)^3*T^2 - 
       102*(1 - T)^4*T^2 + 69*(1 - T)^5*T^2 - 23*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 
       26*(1 - T)^2*T^3 - 36*(1 - T)^3*T^3 + 37*(1 - T)^4*T^3 - 
       49*(1 - T)^5*T^3 + 46*(1 - T)^6*T^3 - 8*(1 - T)^7*T^3 - 2*T^4 + 
       27*(1 - T)*T^4 - 37*(1 - T)^2*T^4 + 5*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 70*(1 - T)^5*T^4 - 12*(1 - T)^6*T^4 + T^5 - 
       19*(1 - T)*T^5 + 35*(1 - T)^2*T^5 - 71*(1 - T)^3*T^5 + 
       54*(1 - T)^4*T^5 - 8*(1 - T)^5*T^5 - 4*T^6 + 14*(1 - T)*T^6 - 
       34*(1 - T)^2*T^6 + 22*(1 - T)^3*T^6 - 2*(1 - T)^4*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/((1 - T)*T^4))*
   G[{T^(-1), 1, 1}, 1] + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6*(1 - T)^2 + 18*(1 - T)^3 - 18*(1 - T)^4 + 6*(1 - T)^5 - 
       27*(1 - T)*T + 90*(1 - T)^2*T - 93*(1 - T)^3*T + 30*(1 - T)^4*T + 
       19*(1 - T)^5*T - 14*(1 - T)^6*T + 4*(1 - T)^7*T - 18*T^2 + 
       75*(1 - T)*T^2 - 78*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 + 
       48*(1 - T)^4*T^2 - 39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 12*T^3 - 
       6*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 39*(1 - T)^3*T^3 - 
       36*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 + 6*T^4 - 18*(1 - T)*T^4 + 
       10*(1 - T)^2*T^4 - 11*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4))/(3*T^3) - 
    (4*(-2*(1 - T)^3 + 6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 - 
       20*(1 - T)^2*T + 43*(1 - T)^3*T - 29*(1 - T)^4*T + 9*(1 - T)^5*T - 
       6*(1 - T)^6*T + (1 - T)^7*T - 4*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       5*(1 - T)^3*T^2 + 9*(1 - T)^4*T^2 - 20*(1 - T)^5*T^2 + 
       4*(1 - T)^6*T^2 - 10*T^3 + (1 - T)*T^3 + 37*(1 - T)^2*T^3 - 
       10*(1 - T)^3*T^3 - 24*(1 - T)^4*T^3 + 6*(1 - T)^5*T^3 + 
       15*(1 - T)*T^4 - 3*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 + 
       4*(1 - T)^4*T^4 + 6*T^5 - 3*(1 - T)*T^5 - 2*(1 - T)^2*T^5 + 
       (1 - T)^3*T^5))/T^3)*G[{T^(-1), 1, T^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{T^(-1), (1 - T)^(-1), 1}, 
    1] - ((24*I)*Pi*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) + 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) - (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), T^(-1), 1}, 1] + 
  2*((8*LbL*Nf*(-6*(1 - T)^2 + 18*(1 - T)^3 - 18*(1 - T)^4 + 6*(1 - T)^5 - 
       27*(1 - T)*T + 90*(1 - T)^2*T - 93*(1 - T)^3*T + 30*(1 - T)^4*T + 
       19*(1 - T)^5*T - 14*(1 - T)^6*T + 4*(1 - T)^7*T - 18*T^2 + 
       75*(1 - T)*T^2 - 78*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 + 
       48*(1 - T)^4*T^2 - 39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 12*T^3 - 
       6*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 39*(1 - T)^3*T^3 - 
       36*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 + 6*T^4 - 18*(1 - T)*T^4 + 
       10*(1 - T)^2*T^4 - 11*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4))/(3*T^3) - 
    (4*(-2*(1 - T)^3 + 6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 - 
       20*(1 - T)^2*T + 43*(1 - T)^3*T - 29*(1 - T)^4*T + 9*(1 - T)^5*T - 
       6*(1 - T)^6*T + (1 - T)^7*T - 4*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       5*(1 - T)^3*T^2 + 9*(1 - T)^4*T^2 - 20*(1 - T)^5*T^2 + 
       4*(1 - T)^6*T^2 - 10*T^3 + (1 - T)*T^3 + 37*(1 - T)^2*T^3 - 
       10*(1 - T)^3*T^3 - 24*(1 - T)^4*T^3 + 6*(1 - T)^5*T^3 + 
       15*(1 - T)*T^4 - 3*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 + 
       4*(1 - T)^4*T^4 + 6*T^5 - 3*(1 - T)*T^5 - 2*(1 - T)^2*T^5 + 
       (1 - T)^3*T^5))/T^3)*G[{T^(-1), T^(-1), 1}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  3*((8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) + (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  (24*(-2 - 3*T)*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*G[{0, 0, 1, 1}, 1])/(1 - T) - (16*G[{0, 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (32*G[{0, 0, 1, T^(-1)}, 1])/(1 - T) - 
  (48*(1 + T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (32*(-2 - 3*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(4 + 3*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (32*G[{0, 0, T^(-1), 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*G[{0, 0, T^(-1), T^(-1)}, 1])/(1 - T) + (16*G[{0, 1, 0, 1}, 1])/
   (1 - T) - (8*G[{0, 1, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*G[{0, 1, 0, T^(-1)}, 1])/(1 - T) + (16*G[{0, 1, 1, 1}, 1])/(1 - T) - 
  (16*G[{0, 1, 1, T^(-1)}, 1])/(1 - T) - (8*G[{0, 1, (1 - T)^(-1), 1}, 1])/
   (1 - T) + (16*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (32*G[{0, 1, T^(-1), 1}, 1])/(1 - T) + (32*G[{0, 1, T^(-1), T^(-1)}, 1])/
   (1 - T) + ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    (48*(1 + T))/(1 - T))*G[{0, (1 - T)^(-1), 0, 1}, 1] - 
  (32*(-2 - 3*T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (48*(1 + T))/(1 - T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - (16*G[{0, (1 - T)^(-1), 1, 1}, 1])/
   (1 - T) + (8*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(-3 + 2*(1 - T) - T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (24*(1 + T))/(1 - T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (16*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (48*(1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (24*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (24*(-2 - 3*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) - (8*(-2 - 3*T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*G[{0, T^(-1), 0, 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*G[{0, T^(-1), 0, T^(-1)}, 1])/(1 - T) - (32*G[{0, T^(-1), 1, 1}, 1])/
   (1 - T) + (32*G[{0, T^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (48*G[{0, T^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (48*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((24*(-4 - 5*T))/(1 - T) - (48*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] - 
  (8*(-9 + 5*(1 - T) - 4*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) - (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((64*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + 
    (96*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] + 
  (8*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] - 
  (8*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (24*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) + ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/
     (1 - T))*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (48*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (48*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] - 
  (16*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/(1 - T) + 
  (8*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] - (16*G[{(1 - T)^(-1), 1, 1, 1}, 1])/
   (1 - T) + (16*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (8*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (16*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) + (8*(-2 - 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 
     1])/(1 - T) + ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    (24*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] + 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] - 
  (16*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (24*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) + 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) - (24*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) + (32*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (16*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (24*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) - (96*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) - 
  (48*(4 + 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) - (48*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (48*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/
     (1 - T))*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  (16*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (48*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] + 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (48*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (8*(-2 - 3*T)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*G[{T^(-1), 0, 1, 1}, 1])/(1 - T) + (16*G[{T^(-1), 0, 1, T^(-1)}, 1])/
   (1 - T) - (8*(-2 - 3*T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*G[{T^(-1), 0, T^(-1), 1}, 1])/(1 - T) - 
  (16*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  (16*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (48*(1 + T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  (8*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (24*(1 + T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (24*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (48*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + Pi*(((-8*I)*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 - 3*T + 
       3*(1 - T)*T - 3*T^2))/T + 
    ((4*I)*(2*(1 - T) - 2*(1 - T)^2 + 3*T - 8*(1 - T)*T + 3*(1 - T)^2*T - 
       4*T^2 + 4*(1 - T)*T^2 + 2*T^3))/T^2)*Log[qq] + 
  ((-4*Nf*(-32 + 32*(1 - T) + 13*(1 - T)^2 - 6*T + 57*(1 - T)*T + 38*T^2))/
     (9*T) - (56 - 82*(1 - T) - 5*(1 - T)^2 + 20*(1 - T)^3 - 80*T + 
      41*(1 - T)*T + 29*(1 - T)^2*T - 24*(1 - T)^3*T - 10*T^2 + 
      45*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 34*T^3)/((-1 + T)*T))*Log[qq] + 
  Pi^2*((-20*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (9*(1 - T)) - (-14*(1 - T)^3 + 28*(1 - T)^4 - 14*(1 - T)^5 - 
      42*(1 - T)^2*T + 112*(1 - T)^3*T - 70*(1 - T)^4*T - 42*(1 - T)*T^2 + 
      168*(1 - T)^2*T^2 + 82*(1 - T)^3*T^2 - 362*(1 - T)^4*T^2 + 
      173*(1 - T)^5*T^2 - 50*(1 - T)^6*T^2 + 10*(1 - T)^7*T^2 - 14*T^3 + 
      112*(1 - T)*T^3 + 52*(1 - T)^2*T^3 - 640*(1 - T)^3*T^3 + 
      565*(1 - T)^4*T^3 - 220*(1 - T)^5*T^3 + 40*(1 - T)^6*T^3 + 28*T^4 + 
      188*(1 - T)*T^4 - 762*(1 - T)^2*T^4 + 697*(1 - T)^3*T^4 - 
      400*(1 - T)^4*T^4 + 60*(1 - T)^5*T^4 + 34*T^5 - 452*(1 - T)*T^5 + 
      611*(1 - T)^2*T^5 - 380*(1 - T)^3*T^5 + 40*(1 - T)^4*T^5 - 88*T^6 + 
      226*(1 - T)*T^6 - 190*(1 - T)^2*T^6 + 10*(1 - T)^3*T^6 + 40*T^7 - 
      40*(1 - T)*T^7)/(3*(1 - T)*T^3))*Log[qq] + 
  ((8*Nf*(-3*(1 - T) + 4*(1 - T)^2 - 2*T + 5*(1 - T)*T + 2*T^2))/(3*T) + 
    (8*LbL*Nf*(15*(1 - T) - 6*(1 - T)^2 - 3*T - 9*(1 - T)*T - 2*(1 - T)^2*T - 
       4*(1 - T)^3*T + 3*T^2 - 6*(1 - T)*T^2 - 4*(1 - T)^2*T^2 - 4*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/3 - 
    (2*(-2*(1 - T)^2 + 2*(1 - T)^3 + 40*(1 - T)*T - 53*(1 - T)^2*T + 
       10*(1 - T)^3*T + 2*(1 - T)^4*T - 6*T^2 - 15*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 16*T^3 - 43*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3 - 12*T^4 + 2*(1 - T)*T^4))/T^2)*G[{(1 - T)^(-1)}, 1]*
   Log[qq] + Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 
       3*(1 - T)^4 - 6*(1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T + 6*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (1 - T) - ((4*I)*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 
       5*(1 - T)^3*T + 3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  ((8*Nf*(-2 + 3*(1 - T) + 2*T))/3 + 
    (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 44*(1 - T)*T - 67*(1 - T)^2*T + 
       19*(1 - T)^3*T + 2*(1 - T)^4*T - 6*T^2 - 33*(1 - T)*T^2 + 
       29*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 8*T^3 - 16*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/T^2 + 
    (8*LbL*Nf*(-33*(1 - T) + 54*(1 - T)^2 - 30*(1 - T)^3 - 15*T + 
       48*(1 - T)*T - 40*(1 - T)^2*T + 2*(1 - T)^3*T - 4*(1 - T)^4*T + 
       6*T^2 + 9*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 13*T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T))*
   G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*(((4*I)*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 
       3*(1 - T)^2*T + 11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 
       6*(1 - T)^6*T + 2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 
       42*(1 - T)^3*T^2 + 59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 
       14*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 
       9*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 
       42*(1 - T)^4*T^3 + 40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 
       4*(1 - T)^7*T^3 + 2*T^4 - 17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 
       6*(1 - T)^6*T^4 - T^5 + 19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 
       74*(1 - T)^3*T^5 - 42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 
       20*(1 - T)*T^6 + 37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 
       4*T^7 + 8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) - 
    (((8*I)/3)*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 
       6*(1 - T)^6 - 30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 
       32*(1 - T)^5*T + 19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 
       24*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 
       18*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 3*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 5*T^4 + 2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 
       62*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 
       30*(1 - T)*T^5 + 63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 9*T^6 + 30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 4*T^7 - 8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/
     ((1 - T)*T^3))*G[{T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-9*(1 - T)^2 + 14*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 15*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 
       42*(1 - T)^3*T^2 + 52*(1 - T)^4*T^2 - 22*(1 - T)^5*T^2 + 
       4*(1 - T)^6*T^2 - 2*(1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 - 
       14*(1 - T)^2*T^3 + 56*(1 - T)^3*T^3 - 62*(1 - T)^4*T^3 + 
       16*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 2*T^4 - 25*(1 - T)*T^4 + 
       56*(1 - T)^2*T^4 - 58*(1 - T)^3*T^4 + 28*(1 - T)^4*T^4 - 
       12*(1 - T)^5*T^4 - T^5 + 32*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       28*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 4*T^6 - 20*(1 - T)*T^6 + 
       16*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6 - 4*T^7 + 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{0, 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 15*(1 - T)^4*T + 
       12*(1 - T)^5*T + 6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) + 
    (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 5*(1 - T)^3*T + 
       3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((-4*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 
       3*(1 - T)^2*T + 11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 
       6*(1 - T)^6*T + 2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 
       42*(1 - T)^3*T^2 + 59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 
       14*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 
       9*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 
       42*(1 - T)^4*T^3 + 40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 
       4*(1 - T)^7*T^3 + 2*T^4 - 17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 
       6*(1 - T)^6*T^4 - T^5 + 19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 
       74*(1 - T)^3*T^5 - 42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 
       20*(1 - T)*T^6 + 37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 
       4*T^7 + 8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 32*(1 - T)^5*T + 
       19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 18*(1 - T)^4*T^2 + 
       48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 - 3*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 5*T^4 + 
       2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*G[{0, T^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T + 6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) + 
    (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 5*(1 - T)^3*T + 
       3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T + 6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) - 
    (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 5*(1 - T)^3*T + 
       3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
    1]*Log[qq] + 
  ((8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), T^(-1)}, 1]*Log[qq] + 
  ((-4*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 3*(1 - T)^2*T + 
       11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 6*(1 - T)^6*T + 
       2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 42*(1 - T)^3*T^2 + 
       59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 14*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 9*(1 - T)*T^3 - 
       22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 
       40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 4*(1 - T)^7*T^3 + 2*T^4 - 
       17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 42*(1 - T)^3*T^4 + 
       61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 6*(1 - T)^6*T^4 - T^5 + 
       19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 74*(1 - T)^3*T^5 - 
       42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 20*(1 - T)*T^6 + 
       37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 4*T^7 + 
       8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 32*(1 - T)^5*T + 
       19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 18*(1 - T)^4*T^2 + 
       48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 - 3*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 5*T^4 + 
       2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*G[{T^(-1), 1}, 1]*
   Log[qq] + ((8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{T^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  2*((4*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 3*(1 - T)^2*T + 
       11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 6*(1 - T)^6*T + 
       2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 42*(1 - T)^3*T^2 + 
       59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 14*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 9*(1 - T)*T^3 - 
       22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 
       40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 4*(1 - T)^7*T^3 + 2*T^4 - 
       17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 42*(1 - T)^3*T^4 + 
       61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 6*(1 - T)^6*T^4 - T^5 + 
       19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 74*(1 - T)^3*T^5 - 
       42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 20*(1 - T)*T^6 + 
       37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 4*T^7 + 
       8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) - 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 32*(1 - T)^5*T + 
       19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 18*(1 - T)^4*T^2 + 
       48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 - 3*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 5*T^4 + 
       2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*
   G[{T^(-1), T^(-1)}, 1]*Log[qq] + (6 + (8*Nf)/3)*Log[\[Mu]\[Mu]] - 
  (4*Pi^2*(1 + T)*Log[\[Mu]\[Mu]])/T + 
  Pi*((((8*I)/3)*Nf*(1 + T))/T + ((2*I)*(3 + 5*T))/T)*Log[\[Mu]\[Mu]] + 
  Pi*((12*I)/(1 - T) + (((16*I)/3)*Nf)/(1 - T))*G[{(1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - (8*Pi^2*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  ((4*I)*Pi*(1 + T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((6*(1 + T))/T + (8*Nf*(1 + T))/(3*T))*G[{(1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + (-12/(1 - T) - (16*Nf)/(3*(1 - T)))*
   G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((8*I)*Pi*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  (-12/(1 - T) - (16*Nf)/(3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/
   (1 - T) + 2*(12/(1 - T) + (16*Nf)/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((16*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) - 
  ((4*I)*Pi*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2)*Log[qq]*
    Log[\[Mu]\[Mu]])/T + 
  ((-6*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2))/T - 
    (8*Nf*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2))/(3*T))*Log[qq]*
   Log[\[Mu]\[Mu]] + 2*Log[\[Mu]\[Mu]]^2 + 
  ((2*I)*Pi*(1 + T)*Log[\[Mu]\[Mu]]^2)/T + 
  ((4*I)*Pi*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) + 
  (2*(1 + T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (4*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (4*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) + 
  (8*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (2*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2)*Log[qq]*
    Log[\[Mu]\[Mu]]^2)/T + 
  ((24*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 + 2*T - 5*(1 - T)*T))/T^2 + 
    (4*(12 - 25*(1 - T) + 17*(1 - T)^2 + 2*(1 - T)^4 - 16*T + 6*(1 - T)*T + 
       2*(1 - T)^2*T + 2*(1 - T)^3*T))/T^2)*Zeta[3] + 
  ((-48*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (8*(-3 + 8*(1 - T) + 5*T))/
     (1 - T))*G[{(1 - T)^(-1)}, 1]*Zeta[3], 
 (157*Pi^4)/360 + (510 - 331*(1 - T) - 331*T)/8 - 
  (19*Nf*(-430 + 251*(1 - T) + 251*T))/162 + 
  Pi*(((112*I)/3)*LbL*Nf + (((3*I)/2)*(-30 + 69*(1 - T) - 39*(1 - T)^2 + 
       69*T - 82*(1 - T)*T + 26*(1 - T)^2*T - 39*T^2 + 26*(1 - T)*T^2))/
     ((-1 + T)*T) + (((2*I)/27)*Nf*(-418 + 741*(1 - T) - 323*(1 - T)^2 + 
       741*T - 758*(1 - T)*T + 170*(1 - T)^2*T - 323*T^2 + 170*(1 - T)*T^2))/
     ((-1 + T)*T)) + Pi^3*(((16*I)/3)*LbL*Nf - 
    ((I/6)*(-18 + 77*(1 - T) - 55*(1 - T)^2 - 2*(1 - T)^3 + 77*T - 
       102*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 55*T^2 + 
       36*(1 - T)*T^2 + 4*(1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/
     ((-1 + T)*T)) + 
  Pi^2*(-1/27*(Nf*(-182 + 297*(1 - T) - 115*(1 - T)^2 + 297*T - 
        340*(1 - T)*T + 79*(1 - T)^2*T - 115*T^2 + 79*(1 - T)*T^2))/
      ((-1 + T)*T) - (-136*(1 - T) + 123*(1 - T)^2 + 13*(1 - T)^3 - 136*T + 
      126*(1 - T)*T + 91*(1 - T)^2*T - 57*(1 - T)^3*T + 123*T^2 + 
      91*(1 - T)*T^2 - 234*(1 - T)^2*T^2 + 20*(1 - T)^3*T^2 + 13*T^3 - 
      57*(1 - T)*T^3 + 20*(1 - T)^2*T^3)/(6*(-1 + T)*T) - 
    (4*LbL*Nf*(12*(1 - T)^2 - 20*(1 - T)^3 + 10*(1 - T)^4 + 54*(1 - T)*T - 
       45*(1 - T)^2*T + 25*(1 - T)^3*T + 12*T^2 - 45*(1 - T)*T^2 + 
       30*(1 - T)^2*T^2 - 20*T^3 + 25*(1 - T)*T^3 + 10*T^4))/9) + 
  Pi^3*((((-8*I)/3)*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    ((I/3)*(-14*(1 - T) + 7*(1 - T)^2 - 25*T + 6*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1)}, 1] + ((3*(-22 + 9*(1 - T)))/2 + (112*LbL*Nf*T)/3 - 
    (2*Nf*(-6*(1 - T) + 6*(1 - T)^2 + 38*T + 13*(1 - T)*T))/(9*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/
     (9*(1 - T)) - (-14 + 49*(1 - T) - 66*(1 - T)^2 + 41*(1 - T)^3 - 
      10*(1 - T)^4 + 35*T - 95*(1 - T)*T + 105*(1 - T)^2*T - 49*(1 - T)^3*T + 
      4*(1 - T)^4*T - T^2 + 18*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 
      4*(1 - T)^3*T^2)/(3*(1 - T)*T^2) - 
    (4*LbL*Nf*(-10*(1 - T)^2 + 30*(1 - T)^3 - 30*(1 - T)^4 + 10*(1 - T)^5 - 
       20*(1 - T)*T + 45*(1 - T)^2*T - 45*(1 - T)^3*T + 20*(1 - T)^4*T - 
       10*T^2 + 33*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 10*(1 - T)^3*T^2))/
     (9*(1 - T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 
      3*(1 - T)*T^2 + 2*T^3) - ((2*I)*(2*(1 - T) + 5*(1 - T)^2 + 2*T + 
       27*(1 - T)*T - 8*(1 - T)^2*T + 10*T^2 - 32*(1 - T)*T^2 + 
       2*(1 - T)^2*T^2 - 12*T^3 + 2*(1 - T)*T^3))/(-1 + T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((16*LbL*Nf*(1 - T))/3 - 
    (56*(1 - T) - 56*(1 - T)^2 + 114*T - 117*(1 - T)*T + 54*(1 - T)^2*T - 
      110*T^2 + 57*(1 - T)*T^2 + 2*(1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3)/
     (6*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-4*I)/9)*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 
       25*(1 - T)*T - 3*(1 - T)^2*T))/((1 - T)*T) - 
    (I*(-4*(1 - T) + 40*(1 - T)^2 - 43*(1 - T)^3 + 7*(1 - T)^4 - 4*T + 
       25*(1 - T)*T + 8*(1 - T)^2*T - 42*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 3*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2))/
     ((1 - T)*T) - (((8*I)/3)*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 
       4*(1 - T)^4 + 2*(1 - T)^5 - 9*(1 - T)*T + 9*(1 - T)^2*T - 
       11*(1 - T)^3*T + 5*(1 - T)^4*T - 15*T^2 + 18*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 10*(1 - T)*T^3 + 
       5*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/(1 - T))*
   G[{(1 - T)^(-1)}, 1] + ((112*LbL*Nf*(1 - T))/3 - 
    (3*(1 - T)*(-22 + 9*T))/(2*(-1 + T)) + 
    (2*Nf*(38*(1 - T) - 6*T + 13*(1 - T)*T + 6*T^2))/(9*(-1 + T)))*
   G[{T^(-1)}, 1] + Pi^3*((((-8*I)/3)*LbL*Nf*(1 - T)*(-2 + T))/T - 
    ((I/3)*(-25*(1 - T) - 14*T + 6*(1 - T)*T + 7*T^2))/T)*G[{T^(-1)}, 1] + 
  Pi^2*((16*LbL*Nf*T)/3 - (114*(1 - T) - 110*(1 - T)^2 - 2*(1 - T)^3 + 56*T - 
      117*(1 - T)*T + 57*(1 - T)^2*T + 2*(1 - T)^3*T - 56*T^2 + 
      54*(1 - T)*T^2 + 2*(1 - T)^2*T^2)/(6*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*(((2*I)*(2*(1 - T) + 10*(1 - T)^2 - 12*(1 - T)^3 + 2*T + 27*(1 - T)*T - 
       32*(1 - T)^2*T + 2*(1 - T)^3*T + 5*T^2 - 8*(1 - T)*T^2 + 
       2*(1 - T)^2*T^2))/T - ((8*I)/3)*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 
      3*(1 - T)^2*T + 3*(1 - T)*T^2 + 2*T^3))*G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 
       3*(1 - T)*T^2 + 19*T^3))/((-1 + T)*T) + 
    (I*(-4*(1 - T) + 9*(1 - T)^2 - 4*T + 25*(1 - T)*T + 3*(1 - T)^2*T + 
       40*T^2 + 8*(1 - T)*T^2 - 25*(1 - T)^2*T^2 - 43*T^3 - 42*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 + 7*T^4 + 4*(1 - T)*T^4))/((-1 + T)*T) - 
    (((8*I)/3)*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 
       9*(1 - T)*T + 18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 
       12*T^2 + 9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/T)*
   G[{T^(-1)}, 1] + Pi^2*((-8*Nf*(-1 - T + T^2))/(9*T) + 
    (-14 + 35*(1 - T) - (1 - T)^2 + 49*T - 95*(1 - T)*T + 18*(1 - T)^2*T - 
      66*T^2 + 105*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 41*T^3 - 49*(1 - T)*T^3 + 
      4*(1 - T)^2*T^3 - 10*T^4 + 4*(1 - T)*T^4)/(3*(1 - T)*(-1 + T)*T) - 
    (4*LbL*Nf*(-10*(1 - T)^2 - 20*(1 - T)*T + 33*(1 - T)^2*T - 10*T^2 + 
       45*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 30*T^3 - 45*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 30*T^4 + 20*(1 - T)*T^4 + 10*T^5))/(9*(1 - T)*T))*
   G[{T^(-1)}, 1] - (4*Pi^2*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + 
     (1 - T)*T^2)*G[{0, 1}, 1])/(3*(1 - T)*T) + 
  (-((-24*(1 - T) - 5*(1 - T)^2 + 29*(1 - T)^3 - 24*T - 58*(1 - T)*T + 
       137*(1 - T)^2*T - 46*(1 - T)^3*T - 5*T^2 + 137*(1 - T)*T^2 - 
       140*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 29*T^3 - 46*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3)/((-1 + T)*T)) - 
    (16*LbL*Nf*(6*(1 - T) - 9*(1 - T)^2 - 5*(1 - T)^3 + 2*(1 - T)^4 + 6*T - 
       12*(1 - T)*T - 12*(1 - T)^2*T + 5*(1 - T)^3*T - 9*T^2 - 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 5*T^3 + 5*(1 - T)*T^3 + 2*T^4))/3)*
   G[{0, 1}, 1] + 
  Pi*(((2*I)*(4*(1 - T)^2 - 14*(1 - T)^3 + 20*(1 - T)^4 - 14*(1 - T)^5 + 
       4*(1 - T)^6 + 8*(1 - T)*T - 42*(1 - T)^2*T + 56*(1 - T)^3*T - 
       30*(1 - T)^4*T + 13*(1 - T)^5*T - 6*(1 - T)^6*T + 4*T^2 - 
       42*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 68*(1 - T)^3*T^2 + 
       32*(1 - T)^4*T^2 - 16*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - 14*T^3 + 
       56*(1 - T)*T^3 - 68*(1 - T)^2*T^3 + 70*(1 - T)^3*T^3 - 
       42*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + 20*T^4 - 30*(1 - T)*T^4 + 
       32*(1 - T)^2*T^4 - 42*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 14*T^5 + 
       13*(1 - T)*T^5 - 16*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 4*T^6 - 
       6*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2) + 
    (((16*I)/3)*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 
       2*(1 - T)^7 - 8*(1 - T)^3*T + 27*(1 - T)^4*T - 21*(1 - T)^5*T + 
       8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 57*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       57*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       27*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     ((1 - T)*T))*G[{0, 1}, 1] + Pi^2*((8*LbL*Nf*(-1 - T)*T)/(3*(1 - T)) + 
    (-4*(1 - T)^2 - 30*(1 - T)*T + 11*(1 - T)^2*T - 89*T^2 + 22*(1 - T)*T^2)/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((4*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 25*(1 - T)*T - 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (-4*(1 - T) + 40*(1 - T)^2 - 43*(1 - T)^3 + 7*(1 - T)^4 - 4*T + 
      25*(1 - T)*T + 8*(1 - T)^2*T - 42*(1 - T)^3*T + 4*(1 - T)^4*T + 9*T^2 + 
      3*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/((1 - T)*T) + 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^5 - 
       9*(1 - T)*T + 9*(1 - T)^2*T - 11*(1 - T)^3*T + 5*(1 - T)^4*T - 
       15*T^2 + 18*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 
       10*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/
     (3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(4 - 14*(1 - T) + 20*(1 - T)^2 - 14*(1 - T)^3 + 4*(1 - T)^4 - 
       14*T + 42*(1 - T)*T - 31*(1 - T)^2*T + 8*(1 - T)^3*T - 5*(1 - T)^4*T + 
       7*T^2 - 27*(1 - T)*T^2 + 30*(1 - T)^2*T^2 - 14*(1 - T)^3*T^2 + 
       (1 - T)^4*T^2 + T^3 + 2*(1 - T)^3*T^3 + 2*T^4 - 3*(1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(-4*(1 - T)^2 + 12*(1 - T)^3 - 12*(1 - T)^4 + 
       4*(1 - T)^5 - 8*(1 - T)*T + 42*(1 - T)^2*T - 18*(1 - T)^3*T + 
       8*(1 - T)^4*T - 4*T^2 + 18*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 
       4*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 
       4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + 
    (-89*(1 - T)^2 - 30*(1 - T)*T + 22*(1 - T)^2*T - 4*T^2 + 11*(1 - T)*T^2)/
     (3*(1 - T)*T))*G[{0, T^(-1)}, 1] + 
  ((-4*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 3*(1 - T)*T^2 + 
       19*T^3))/(9*(-1 + T)*T) - (-4*(1 - T) + 9*(1 - T)^2 - 4*T + 
      25*(1 - T)*T + 3*(1 - T)^2*T + 40*T^2 + 8*(1 - T)*T^2 - 
      25*(1 - T)^2*T^2 - 43*T^3 - 42*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 7*T^4 + 
      4*(1 - T)*T^4)/((-1 + T)*T) + 
    (8*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 9*(1 - T)*T + 
       18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 12*T^2 + 
       9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/
     (3*T))*G[{0, T^(-1)}, 1] + 
  Pi*(((-2*I)*(4 - 14*(1 - T) + 7*(1 - T)^2 + (1 - T)^3 + 2*(1 - T)^4 - 
       14*T + 42*(1 - T)*T - 27*(1 - T)^2*T - 3*(1 - T)^4*T + 20*T^2 - 
       31*(1 - T)*T^2 + 30*(1 - T)^2*T^2 + (1 - T)^4*T^2 - 14*T^3 + 
       8*(1 - T)*T^3 - 14*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 4*T^4 - 
       5*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(-4*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 8*(1 - T)*T + 18*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 4*T^2 + 42*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2 + 12*T^3 - 18*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 12*T^4 + 
       8*(1 - T)*T^4 + 4*T^5))/((1 - T)*T))*G[{0, T^(-1)}, 1] + 
  (Pi^2*(-22*(1 - T) + 11*(1 - T)^2 - 61*T + 10*(1 - T)*T)*
    G[{(1 - T)^(-1), 1}, 1])/(3*(1 - T)) + 
  ((4*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 25*(1 - T)*T - 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (-4*(1 - T) + 40*(1 - T)^2 - 43*(1 - T)^3 + 7*(1 - T)^4 - 4*T + 
      25*(1 - T)*T + 8*(1 - T)^2*T - 42*(1 - T)^3*T + 4*(1 - T)^4*T + 9*T^2 + 
      3*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/((1 - T)*T) + 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^5 - 
       9*(1 - T)*T + 9*(1 - T)^2*T - 11*(1 - T)^3*T + 5*(1 - T)^4*T - 
       15*T^2 + 18*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 
       10*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/
     (3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*(((2*I)*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T + (1 - T)^3*T - 3*(1 - T)^5*T - 2*T^2 + 
       19*(1 - T)*T^2 + 11*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 - 
       8*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 7*T^3 + 11*(1 - T)*T^3 - 
       33*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 6*T^4 - 
       28*(1 - T)*T^4 - 4*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 3*T^5 + 
       2*(1 - T)*T^5 + 4*(1 - T)^2*T^5 - 2*T^6 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) - (((8*I)/3)*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 20*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 66*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       57*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       24*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     ((1 - T)*T))*G[{(1 - T)^(-1), 1}, 1] + (2*I)*Pi*(-10 + 7*(1 - T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + (20 - 9*(1 - T) + (4*Nf*(3 - T))/3)*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (4*Pi^2*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) - 
  (2*Pi^2*(-14*(1 - T) + 7*(1 - T)^2 - 57*T + 10*(1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) + 
  2*Pi*(((2*I)*(-2 + 7*(1 - T) - 10*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 
       5*T - 17*(1 - T)*T + 21*(1 - T)^2*T - 10*(1 - T)^3*T + (1 - T)^4*T + 
       8*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T^2) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*Nf*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - 
       (1 - T)*T + 2*(1 - T)^2*T))/(1 - T) - 
    ((2*I)*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 25*(1 - T)*T - 
       3*(1 - T)^2*T))/(9*(1 - T)*T) - 
    (-4*(1 - T) + 40*(1 - T)^2 - 43*(1 - T)^3 + 7*(1 - T)^4 - 4*T + 
      25*(1 - T)*T + 8*(1 - T)^2*T - 42*(1 - T)^3*T + 4*(1 - T)^4*T + 9*T^2 + 
      3*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/((1 - T)*T) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^5 - 
       9*(1 - T)*T + 9*(1 - T)^2*T - 11*(1 - T)^3*T + 5*(1 - T)^4*T - 
       15*T^2 + 18*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 
       10*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/
     (3*(1 - T)))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((2*I)*Pi*(10*(1 - T) - 10*(1 - T)^2 + 10*T - 14*(1 - T)*T + 
     7*(1 - T)^2*T - 10*T^2 + 7*(1 - T)*T^2)*G[{(1 - T)^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + Pi^2*((-8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) - 
    (4*(1 - T)*(-7 + 2*T))/(3*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 
       6*(1 - T)*T - 6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + 
       (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/((1 - T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 3*(1 - T)*T^2 + 
       2*T^3))/3 + (2*(-2*(1 - T) - 3*(1 - T)^2 + 5*(1 - T)^3 - 2*T - 
       18*(1 - T)*T + 29*(1 - T)^2*T - 8*(1 - T)^3*T - 3*T^2 + 
       29*(1 - T)*T^2 - 28*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 5*T^3 - 
       8*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 
       4*(1 - T)^2*T + 5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + 
       (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 2*T^2 + 
       9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (Pi^2*(-61*(1 - T) - 22*T + 10*(1 - T)*T + 11*T^2)*G[{T^(-1), 1}, 1])/
   (3*T) + ((-4*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 
       3*(1 - T)*T^2 + 19*T^3))/(9*(-1 + T)*T) - 
    (-4*(1 - T) + 9*(1 - T)^2 - 4*T + 25*(1 - T)*T + 3*(1 - T)^2*T + 40*T^2 + 
      8*(1 - T)*T^2 - 25*(1 - T)^2*T^2 - 43*T^3 - 42*(1 - T)*T^3 + 
      4*(1 - T)^2*T^3 + 7*T^4 + 4*(1 - T)*T^4)/((-1 + T)*T) + 
    (8*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 9*(1 - T)*T + 
       18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 12*T^2 + 
       9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/
     (3*T))*G[{T^(-1), 1}, 1] + 
  Pi*(((-2*I)*(-2*(1 - T)^2 + 7*(1 - T)^3 - 6*(1 - T)^4 + 3*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T + 11*(1 - T)^3*T - 
       28*(1 - T)^4*T + 2*(1 - T)^5*T + (1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 + 11*(1 - T)^2*T^2 - 33*(1 - T)^3*T^2 - 
       4*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 + 5*T^3 + (1 - T)*T^3 - 
       16*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       8*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 + 2*T^5 - 3*(1 - T)*T^5 + 
       (1 - T)^2*T^5))/((1 - T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 
       2*(1 - T)^7 - 8*(1 - T)^3*T + 24*(1 - T)^4*T - 21*(1 - T)^5*T + 
       8*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 57*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 20*(1 - T)*T^3 + 
       66*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       33*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     ((1 - T)*T))*G[{T^(-1), 1}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*(10*(1 - T) - 10*(1 - T)^2 + 10*T - 14*(1 - T)*T + 
     7*(1 - T)^2*T - 10*T^2 + 7*(1 - T)*T^2)*G[{T^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + Pi^2*((-8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) - 
    (4*(1 - T)*(-7 + 2*T))/(3*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 
       6*(1 - T)*T - 6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + 
       (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/((1 - T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 3*(1 - T)*T^2 + 
       2*T^3))/3 + (2*(-2*(1 - T) - 3*(1 - T)^2 + 5*(1 - T)^3 - 2*T - 
       18*(1 - T)*T + 29*(1 - T)^2*T - 8*(1 - T)^3*T - 3*T^2 + 
       29*(1 - T)*T^2 - 28*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 5*T^3 - 
       8*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 
       4*(1 - T)^2*T + 5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + 
       (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 2*T^2 + 
       9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] - 
  ((2*I)*Pi*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1)}, 1])/(-1 + T) + 
  (4*Pi^2*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1)}, 1])/
   (3*T) - (2*Pi^2*(-57*(1 - T) - 14*T + 10*(1 - T)*T + 7*T^2)*
    G[{T^(-1), T^(-1)}, 1])/(3*T) + ((-4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)) + 
    ((1 - T)*(-20 + 9*T))/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*Nf*(-1 - T + T^2))/T - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 
       2*(1 - T)*T^2 + 2*T^3))/((1 - T)*T) + 
    ((2*I)*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 7*(1 - T)*T - 6*(1 - T)^2*T + 
       6*T^2 + 21*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*(((-2*I)*(-2 + 5*(1 - T) + 7*T - 17*(1 - T)*T + 8*(1 - T)^2*T - 
       10*T^2 + 21*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 7*T^3 - 10*(1 - T)*T^3 + 
       (1 - T)^2*T^3 - 2*T^4 + (1 - T)*T^4))/((1 - T)*(-1 + T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 2*T^2 + 
       9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*((4*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 3*(1 - T)*T^2 + 
       19*T^3))/(9*(-1 + T)*T) + (-4*(1 - T) + 9*(1 - T)^2 - 4*T + 
      25*(1 - T)*T + 3*(1 - T)^2*T + 40*T^2 + 8*(1 - T)*T^2 - 
      25*(1 - T)^2*T^2 - 43*T^3 - 42*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 7*T^4 + 
      4*(1 - T)*T^4)/((-1 + T)*T) - 
    (8*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 9*(1 - T)*T + 
       18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 12*T^2 + 
       9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/
     (3*T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-2*(4*(1 - T)^2 - 14*(1 - T)^3 + 20*(1 - T)^4 - 14*(1 - T)^5 + 
       4*(1 - T)^6 + 8*(1 - T)*T - 42*(1 - T)^2*T + 56*(1 - T)^3*T + 
       8*(1 - T)^4*T - 27*(1 - T)^5*T - 6*(1 - T)^6*T + 4*T^2 - 
       42*(1 - T)*T^2 + 96*(1 - T)^2*T^2 + 46*(1 - T)^3*T^2 - 
       82*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - 14*T^3 + 
       56*(1 - T)*T^3 + 46*(1 - T)^2*T^3 - 78*(1 - T)^3*T^3 + 
       15*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + 20*T^4 + 8*(1 - T)*T^4 - 
       82*(1 - T)^2*T^4 + 15*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 14*T^5 - 
       27*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 4*T^6 - 
       6*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2) - 
    (16*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 39*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 93*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 39*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{0, 0, 1}, 1] + ((12*I)*Pi*(-4 - T)*T*G[{0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (4*(-2 + 5*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 7*T - 11*(1 - T)*T - 
       11*(1 - T)^2*T - 2*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 - T^3 + (1 - T)*T^3 + (1 - T)^2*T^3 - 2*T^4 + 
       (1 - T)*T^4))/((1 - T)*(-1 + T)*T) + 
    (16*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 33*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       12*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{0, 0, T^(-1)}, 1])/T + 
  ((-8*Nf*(-1 - T + T^2))/(3*T) + 
    (4*(-2 + 7*(1 - T) - 2*(1 - T)^2 - (1 - T)^3 - 2*(1 - T)^4 + 5*T - 
       11*(1 - T)*T + 6*(1 - T)^2*T + (1 - T)^3*T + (1 - T)^4*T - 5*T^2 - 
       11*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + (1 - T)^3*T^2 + 2*T^3 - 
       2*(1 - T)*T^3))/((1 - T)*T^2) + 
    (16*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 12*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       33*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, 0, T^(-1)}, 1] - 
  ((8*I)*Pi*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 1, 1}, 1])/((1 - T)*T) - 
  (4*(2*(1 - T)^4 - 4*(1 - T)^5 + 2*(1 - T)^6 - 16*(1 - T)^3*T + 
     24*(1 - T)^4*T - 4*(1 - T)^5*T - 4*(1 - T)^6*T - 12*(1 - T)^2*T^2 + 
     44*(1 - T)^3*T^2 - 40*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 
     2*(1 - T)^6*T^2 - 16*(1 - T)*T^3 + 44*(1 - T)^2*T^3 - 44*(1 - T)^3*T^3 + 
     5*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + 2*T^4 + 24*(1 - T)*T^4 - 
     40*(1 - T)^2*T^4 + 5*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 4*T^5 - 
     4*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 2*T^6 - 
     4*(1 - T)*T^6 + 2*(1 - T)^2*T^6)*G[{0, 1, 1}, 1])/
   ((1 - T)*(-1 + T)*T^2) + 
  ((4*I)*Pi*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T - 11*(1 - T)^3*T - 5*(1 - T)^4*T - 
       2*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 - 29*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 - 21*(1 - T)*T^3 + 
       22*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 - 10*T^4 + 
       14*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 7*T^5 - 
       9*(1 - T)*T^5 + 6*(1 - T)^2*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 8*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       51*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       21*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     (3*(1 - T)*T))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 10*(1 - T)^4 + 7*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T - 21*(1 - T)^3*T + 
       14*(1 - T)^4*T - 9*(1 - T)^5*T + 2*(1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 - 29*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       21*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 + 5*T^3 - 11*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       5*(1 - T)*T^4 - (1 - T)^2*T^4 + 2*(1 - T)^3*T^4 + 2*T^5 - 
       2*(1 - T)*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 21*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 51*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 33*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{0, 1, T^(-1)}, 1] + ((4*I)*Pi*(-2*(1 - T)^2 - 6*(1 - T)*T + 
     (1 - T)^2*T - 11*T^2 + 4*(1 - T)*T^2)*G[{0, (1 - T)^(-1), 1}, 1])/
   ((1 - T)*T) + 
  ((-2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T - 11*(1 - T)^3*T - 5*(1 - T)^4*T - 
       2*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 - 29*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 - 21*(1 - T)*T^3 + 
       22*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 - 10*T^4 + 
       14*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 7*T^5 - 
       9*(1 - T)*T^5 + 6*(1 - T)^2*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 8*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       51*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       21*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(2*(1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 7*(1 - T)^5 + 
       2*(1 - T)^6 + 4*(1 - T)*T - 21*(1 - T)^2*T + 10*(1 - T)^3*T + 
       32*(1 - T)^4*T - 23*(1 - T)^5*T - 2*(1 - T)^6*T + 2*T^2 - 
       21*(1 - T)*T^2 - 7*(1 - T)^2*T^2 + 100*(1 - T)^3*T^2 - 
       72*(1 - T)^4*T^2 + (1 - T)^5*T^2 - 7*T^3 - 16*(1 - T)*T^3 + 
       98*(1 - T)^2*T^3 - 74*(1 - T)^3*T^3 + 2*(1 - T)^5*T^3 + 3*T^4 + 
       35*(1 - T)*T^4 - 42*(1 - T)^2*T^4 - 5*(1 - T)^3*T^4 + 
       6*(1 - T)^4*T^4 - 2*T^5 + (1 - T)*T^5 - 8*(1 - T)^2*T^5 + 
       6*(1 - T)^3*T^5 + 4*T^6 - 6*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/
     ((1 - T)*(-1 + T)*T^2) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 20*(1 - T)^3*T + 57*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 
       120*(1 - T)^3*T^2 - 33*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 
       8*(1 - T)*T^3 + 99*(1 - T)^2*T^3 - 45*(1 - T)^3*T^3 + 
       12*(1 - T)^4*T^3 - 2*T^4 + 42*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 
       18*(1 - T)^3*T^4 + 12*T^5 - 42*(1 - T)*T^5 + 24*(1 - T)^2*T^5 - 
       12*T^6 + 16*(1 - T)*T^6 + 4*T^7))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1), 1}, 1] - 
  ((16*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(-2*(1 - T)^2 - 4*(1 - T)*T - 5*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 10*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 - 7*T + 
       18*(1 - T)*T - 9*(1 - T)^3*T - 2*(1 - T)^4*T + 2*T^2 - 
       14*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + T^3 + 
       4*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + (1 - T)^3*T^3 + 2*T^4 - 
       3*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 33*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       12*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(-11*(1 - T)^2 - 6*(1 - T)*T + 4*(1 - T)^2*T - 2*T^2 + 
     (1 - T)*T^2)*G[{0, T^(-1), 1}, 1])/((1 - T)*T) + 
  ((2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 10*(1 - T)^4 + 7*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T - 21*(1 - T)^3*T + 
       14*(1 - T)^4*T - 9*(1 - T)^5*T + 2*(1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 - 29*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       21*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 + 5*T^3 - 11*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       5*(1 - T)*T^4 - (1 - T)^2*T^4 + 2*(1 - T)^3*T^4 + 2*T^5 - 
       2*(1 - T)*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 21*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 51*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 33*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{0, T^(-1), 1}, 1] + ((-8*Nf*(-1 - T + T^2))/(3*T) - 
    (2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 3*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)^6 - 4*(1 - T)*T + 21*(1 - T)^2*T + 16*(1 - T)^3*T - 
       35*(1 - T)^4*T - (1 - T)^5*T + 6*(1 - T)^6*T - 2*T^2 + 
       21*(1 - T)*T^2 + 7*(1 - T)^2*T^2 - 98*(1 - T)^3*T^2 + 
       42*(1 - T)^4*T^2 + 8*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + 7*T^3 - 
       10*(1 - T)*T^3 - 100*(1 - T)^2*T^3 + 74*(1 - T)^3*T^3 + 
       5*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 - 10*T^4 - 32*(1 - T)*T^4 + 
       72*(1 - T)^2*T^4 - 6*(1 - T)^4*T^4 + 7*T^5 + 23*(1 - T)*T^5 - 
       (1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T^2) + (8*LbL*Nf*(-2*(1 - T)^4 + 12*(1 - T)^5 - 
       12*(1 - T)^6 + 4*(1 - T)^7 - 8*(1 - T)^3*T + 42*(1 - T)^4*T - 
       42*(1 - T)^5*T + 16*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 
       99*(1 - T)^3*T^2 - 57*(1 - T)^4*T^2 + 24*(1 - T)^5*T^2 - 
       20*(1 - T)*T^3 + 120*(1 - T)^2*T^3 - 45*(1 - T)^3*T^3 + 
       18*(1 - T)^4*T^3 - 2*T^4 + 57*(1 - T)*T^4 - 33*(1 - T)^2*T^4 + 
       12*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 
       8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*G[{0, T^(-1), 1}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] - 
  ((16*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(5*(1 - T)^2 + 4*(1 - T)*T - 3*(1 - T)^2*T + 2*T^2)*
    G[{0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) - (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  2*((8*Nf*(-1 - T + T^2))/(3*T) + 
    (2*(-2 + 7*(1 - T) - 2*(1 - T)^2 - (1 - T)^3 - 2*(1 - T)^4 + 7*T - 
       18*(1 - T)*T + 14*(1 - T)^2*T - 4*(1 - T)^3*T + 3*(1 - T)^4*T - 
       10*T^2 - 12*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       9*(1 - T)*T^3 + 3*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 12*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       33*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    ((4*I)*(2*(1 - T) - (1 - T)^2 - 10*T + (1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T - 11*(1 - T)^3*T - 5*(1 - T)^4*T - 
       2*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 - 29*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 - 21*(1 - T)*T^3 + 
       22*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 - 10*T^4 + 
       14*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 7*T^5 - 
       9*(1 - T)*T^5 + 6*(1 - T)^2*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 8*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       51*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       21*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((8*I)*Pi*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 10*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 - 7*T + 
       18*(1 - T)*T - 9*(1 - T)^3*T - 2*(1 - T)^4*T + 2*T^2 - 
       14*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + T^3 + 
       4*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + (1 - T)^3*T^3 + 2*T^4 - 
       3*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 33*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       12*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  Pi*(((48*I)*T)/(1 - T) + ((32*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] - 
  ((8*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  ((-2*(2*(1 - T)^2 - 5*(1 - T)^3 + (1 - T)^4 + 2*(1 - T)^5 + 4*(1 - T)*T - 
       17*(1 - T)^2*T + 51*(1 - T)^3*T - 24*(1 - T)^4*T - 4*(1 - T)^5*T + 
       2*T^2 - 19*(1 - T)*T^2 + 103*(1 - T)^2*T^2 - 95*(1 - T)^3*T^2 - 
       3*(1 - T)^4*T^2 + 2*(1 - T)^5*T^2 - 7*T^3 + 81*(1 - T)*T^3 - 
       129*(1 - T)^2*T^3 + 3*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 + 4*T^4 - 
       79*(1 - T)*T^4 + 19*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 + 5*T^5 + 
       13*(1 - T)*T^5 + 8*(1 - T)^2*T^5 - 4*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 32*(1 - T)^3*T + 45*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 48*(1 - T)^2*T^2 + 99*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       87*(1 - T)^2*T^3 - 45*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 - 2*T^4 + 
       39*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 18*(1 - T)^3*T^4 + 12*T^5 - 
       42*(1 - T)*T^5 + 24*(1 - T)^2*T^5 - 12*T^6 + 16*(1 - T)*T^6 + 4*T^7))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1), 1, 1}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(28*(1 - T)^3 - 18*(1 - T)^4 + 55*(1 - T)^2*T - 54*(1 - T)^3*T + 
       8*(1 - T)^4*T + 38*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       (1 - T)^4*T^2 - T^3 - 36*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       3*(1 - T)^3*T^3 + 3*T^4 - 2*(1 - T)*T^4 + 3*(1 - T)^2*T^4 - 2*T^5 + 
       (1 - T)*T^5))/((1 - T)*(-1 + T)) - 
    (8*LbL*Nf*(-12*(1 - T)^3 + 12*(1 - T)^4 - 18*(1 - T)^2*T + 
       36*(1 - T)^3*T - 3*(1 - T)^4*T + 36*(1 - T)^2*T^2 - 15*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 18*(1 - T)*T^3 - 27*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 6*T^4 - 21*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       8*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  Pi*(((-24*I)*T)/(1 - T) - ((16*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{(1 - T)^(-1), 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(28*(1 - T)^3 - 18*(1 - T)^4 + 55*(1 - T)^2*T - 54*(1 - T)^3*T + 
       8*(1 - T)^4*T + 38*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       (1 - T)^4*T^2 - T^3 - 36*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       3*(1 - T)^3*T^3 + 3*T^4 - 2*(1 - T)*T^4 + 3*(1 - T)^2*T^4 - 2*T^5 + 
       (1 - T)*T^5))/((1 - T)*(-1 + T)) - 
    (8*LbL*Nf*(-12*(1 - T)^3 + 12*(1 - T)^4 - 18*(1 - T)^2*T + 
       36*(1 - T)^3*T - 3*(1 - T)^4*T + 36*(1 - T)^2*T^2 - 15*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 18*(1 - T)*T^3 - 27*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 6*T^4 - 21*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       8*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  3*(-12*(-1 - T) + (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  2*((-2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 2*(-10 + 7*(1 - T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (2*(1 - T)*(-10 + 7*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((-2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(1 - T)*(-2 + T))/T - 
    ((4*I)*(10*(1 - T) - 2*T - (1 - T)*T + T^2))/T)*G[{T^(-1), 0, 1}, 1] + 
  ((-8*Nf*(-1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) + (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 10*(1 - T)^4 + 7*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T - 21*(1 - T)^3*T + 
       14*(1 - T)^4*T - 9*(1 - T)^5*T + 2*(1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 - 29*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       21*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 + 5*T^3 - 11*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       5*(1 - T)*T^4 - (1 - T)^2*T^4 + 2*(1 - T)^3*T^4 + 2*T^5 - 
       2*(1 - T)*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 21*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 51*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 33*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{T^(-1), 0, 1}, 1] + Pi*(((48*I)*(1 - T))/T + 
    ((32*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((8*I)*Pi*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 0, T^(-1)}, 1])/
   T + ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) - (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (2*(-2 + 7*(1 - T) - 2*(1 - T)^2 - (1 - T)^3 - 2*(1 - T)^4 + 7*T - 
       18*(1 - T)*T + 14*(1 - T)^2*T - 4*(1 - T)^3*T + 3*(1 - T)^4*T - 
       10*T^2 - 12*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       9*(1 - T)*T^3 + 3*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 12*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       33*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((8*I)*Pi*(-1 - T + T^2)*G[{T^(-1), 1, 1}, 1])/T + 
  ((2*(2*(1 - T)^2 - 7*(1 - T)^3 + 4*(1 - T)^4 + 5*(1 - T)^5 - 4*(1 - T)^6 + 
       4*(1 - T)*T - 19*(1 - T)^2*T + 81*(1 - T)^3*T - 79*(1 - T)^4*T + 
       13*(1 - T)^5*T + 2*(1 - T)^6*T + 2*T^2 - 17*(1 - T)*T^2 + 
       103*(1 - T)^2*T^2 - 129*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 
       8*(1 - T)^5*T^2 - 5*T^3 + 51*(1 - T)*T^3 - 95*(1 - T)^2*T^3 + 
       3*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 + T^4 - 24*(1 - T)*T^4 - 
       3*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4 + 2*T^5 - 4*(1 - T)*T^5 + 
       2*(1 - T)^2*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 12*(1 - T)^5 - 12*(1 - T)^6 + 4*(1 - T)^7 - 
       8*(1 - T)^3*T + 39*(1 - T)^4*T - 42*(1 - T)^5*T + 16*(1 - T)^6*T - 
       48*(1 - T)^2*T^2 + 87*(1 - T)^3*T^2 - 57*(1 - T)^4*T^2 + 
       24*(1 - T)^5*T^2 - 32*(1 - T)*T^3 + 99*(1 - T)^2*T^3 - 
       45*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 2*T^4 + 45*(1 - T)*T^4 - 
       33*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{T^(-1), 1, 1}, 1] + Pi*(((-24*I)*(1 - T))/T - 
    ((16*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1)}, 1])/T - 
  ((4*I)*Pi*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1)}, 1])/
   T + ((8*Nf*(-1 - T + T^2))/(3*T) - 
    (2*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 + 38*(1 - T)^2*T - 
       36*(1 - T)^3*T - 2*(1 - T)^4*T + (1 - T)^5*T + 55*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 3*(1 - T)^4*T^2 + 28*T^3 - 
       54*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 3*(1 - T)^3*T^3 - 18*T^4 + 
       8*(1 - T)*T^4 + (1 - T)^2*T^4))/T^2 - 
    (8*LbL*Nf*(6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 + 18*(1 - T)^3*T - 
       21*(1 - T)^4*T + 8*(1 - T)^5*T - 18*(1 - T)*T^2 + 36*(1 - T)^2*T^2 - 
       27*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 12*T^3 + 36*(1 - T)*T^3 - 
       15*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4))/(3*T))*G[{T^(-1), 1, T^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 2*(-10 + 7*(1 - T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((-2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1}, 1])/T + 
  ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) - (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1), 1}, 1] + 
  2*((8*Nf*(-1 - T + T^2))/(3*T) - 
    (2*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 + 38*(1 - T)^2*T - 
       36*(1 - T)^3*T - 2*(1 - T)^4*T + (1 - T)^5*T + 55*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 3*(1 - T)^4*T^2 + 28*T^3 - 
       54*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 3*(1 - T)^3*T^3 - 18*T^4 + 
       8*(1 - T)*T^4 + (1 - T)^2*T^4))/T^2 - 
    (8*LbL*Nf*(6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 + 18*(1 - T)^3*T - 
       21*(1 - T)^4*T + 8*(1 - T)^5*T - 18*(1 - T)*T^2 + 36*(1 - T)^2*T^2 - 
       27*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 12*T^3 + 36*(1 - T)*T^3 - 
       15*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4))/(3*T))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((-2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((24*I)*Pi*(-1 - T + T^2)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1)}, 
     1])/T + 3*((12*(1 - T)*(-2 + T))/(-1 + T) - (8*Nf*(-1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((-8*Nf*(-1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) + (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{0, 0, 0, T^(-1)}, 1])/T + 
  (16*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 0, 1, 1}, 1])/((1 - T)*T) - 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (8*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, 1, T^(-1)}, 1])/((1 - T)*T) - 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (16*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-4*(1 - T)^2 - 12*(1 - T)*T + 2*(1 - T)^2*T - 7*T^2 + 5*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (8*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, T^(-1), 1}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T + 
  (4*(-7*(1 - T)^2 - 12*(1 - T)*T + 5*(1 - T)^2*T - 4*T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 1, 0, 1}, 1])/((1 - T)*T) - 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 1, 1, 1}, 1])/((1 - T)*T) - 
  (8*(-1 - T + T^2)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{0, 1, 1, T^(-1)}, 1])/(1 - T) - 
  (8*(-1 - T + T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/T - 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{0, 1, T^(-1), 1}, 1])/(1 - T) - 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((16*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 12*T^2 + 3*(1 - T)*T^2))/
     ((1 - T)*T))*G[{0, (1 - T)^(-1), 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(-(1 - T)^2 - 2*(1 - T)*T - 5*T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - 
  (8*(-1 - T + T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/T - 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (24*(-1 - T + T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((16*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (4*(-12*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2))/
     ((1 - T)*T))*G[{0, T^(-1), 0, 1}, 1] + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(5*(1 - T)^2 + 2*(1 - T)*T - 2*(1 - T)^2*T + T^2)*
    G[{0, T^(-1), 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{0, T^(-1), 1, 1}, 1])/(1 - T) - 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, 1}, 1])/((1 - T)*T) + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] + 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (4*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) - 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (24*(2*(1 - T) - (1 - T)^2 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/
   (1 - T) - (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*
    G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    (4*(2*(1 - T) - (1 - T)^2 - 27*T + 2*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(4*(1 - T) - 2*(1 - T)^2 - 13*T + 3*(1 - T)*T)*
    G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  ((-96*T)/(1 - T) - (64*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] - 
  (8*(-1 - T + T^2)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T + 
  (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/
   (1 - T) + (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 
     3*(1 - T)*T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-1 - T + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  2*((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] + 
  (8*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/
   (1 - T) - (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, 1}, 1])/(1 - T) - 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (8*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (8*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/
   (1 - T) - (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/
   (1 - T) + (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 
     1])/(1 - T) + (8*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*(-4*(1 - T) + 2*(1 - T)^2 - 7*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) - (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T) + (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/
   T + (24*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*LbL*Nf*(1 - T)*(-2 + T))/T + 
    (4*(27*(1 - T) - 2*T - 2*(1 - T)*T + T^2))/T)*G[{T^(-1), 0, 0, 1}, 1] + 
  ((-96*(1 - T))/T - (64*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T - 
  (4*(13*(1 - T) - 4*T - 3*(1 - T)*T + 2*T^2)*G[{T^(-1), 0, 0, T^(-1)}, 1])/
   T + (8*(2*(1 - T) - (1 - T)^2 + T)*G[{T^(-1), 0, 1, 1}, 1])/(1 - T) + 
  ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (4*(-1 - T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  2*((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (4*(-1 - T + T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (4*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, T^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/
   T - (8*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, 0, 1}, 1])/T + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T - 
  (8*(-1 - T + T^2)*G[{T^(-1), 1, 1, 1}, 1])/T + 
  (8*(-1 - T + T^2)*G[{T^(-1), 1, 1, T^(-1)}, 1])/T + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-1 - T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/
   T + ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (12*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   T + (24*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (8*(-1 - T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T + 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/
   T + (16*(-1 - T + T^2)*G[{T^(-1), T^(-1), 1, 1}, 1])/T - 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (8*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   T - (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/
   T + (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (16*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T - 
  (24*(-7*(1 - T) - 4*T + (1 - T)*T + 2*T^2)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((7*I)/3)*Pi^3*Log[\[Mu]\[Mu]] + ((-3*(-30 + 17*(1 - T) + 17*T))/2 - 
    (2*Nf*(-418 + 227*(1 - T) + 227*T))/27)*Log[\[Mu]\[Mu]] + 
  Pi^2*((-8*Nf)/9 - (-30 + 53*(1 - T) - 23*(1 - T)^2 + 53*T - 52*(1 - T)*T + 
      11*(1 - T)^2*T - 23*T^2 + 11*(1 - T)*T^2)/(2*(-1 + T)*T))*
   Log[\[Mu]\[Mu]] + 
  Pi*((((4*I)/9)*Nf*(-38 + 63*(1 - T) - 25*(1 - T)^2 + 63*T - 70*(1 - T)*T + 
       16*(1 - T)^2*T - 25*T^2 + 16*(1 - T)*T^2))/((-1 + T)*T) + 
    (I*(-50 + 83*(1 - T) - 33*(1 - T)^2 + 83*T - 98*(1 - T)*T + 
       24*(1 - T)^2*T - 33*T^2 + 24*(1 - T)*T^2))/((-1 + T)*T))*
   Log[\[Mu]\[Mu]] + (-3*(3 - T) - (4*Nf*(3 - T))/3)*G[{(1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - (2*I)*Pi*(3 - T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  (4*Pi^2*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   (1 - T) + Pi*(((-6*I)*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) - 
    (((8*I)/3)*Nf*(2*(1 - T) - (1 - T)^2 + T))/(1 - T))*G[{(1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((2*I)*Pi*(1 - T)*(2 + T)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/(-1 + T) - (4*Pi^2*(-1 - T + T^2)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + ((3*(1 - T)*(2 + T))/(-1 + T) + 
    (4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)))*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  Pi*(((6*I)*(-1 - T + T^2))/T + (((8*I)/3)*Nf*(-1 - T + T^2))/T)*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + ((4*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*
    G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  ((6*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) + 
    (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((4*I)*Pi*(-1 - T + T^2)*G[{0, T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + ((-6*(-1 - T + T^2))/T - 
    (8*Nf*(-1 - T + T^2))/(3*T))*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1]*
    Log[\[Mu]\[Mu]])/(1 - T) + ((6*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) + 
    (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  2*((-6*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) - 
    (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(-1 - T + T^2)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((-6*(-1 - T + T^2))/T - (8*Nf*(-1 - T + T^2))/(3*T))*G[{T^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*(-1 - T + T^2)*G[{T^(-1), T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + 2*((6*(-1 - T + T^2))/T + 
    (8*Nf*(-1 - T + T^2))/(3*T))*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  (19*Pi^2*Log[\[Mu]\[Mu]]^2)/6 + ((38*Nf)/9 + (50 - 27*(1 - T) - 27*T)/2)*
   Log[\[Mu]\[Mu]]^2 + 
  Pi*(((4*I)/3)*Nf + (I*(-18 + 29*(1 - T) - 11*(1 - T)^2 + 29*T - 
       34*(1 - T)*T + 8*(1 - T)^2*T - 11*T^2 + 8*(1 - T)*T^2))/((-1 + T)*T))*
   Log[\[Mu]\[Mu]]^2 - (3 - T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2 - 
  ((2*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(1 - T) + ((1 - T)*(2 + T)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/(-1 + T) + ((2*I)*Pi*(-1 - T + T^2)*G[{T^(-1)}, 1]*
    Log[\[Mu]\[Mu]]^2)/T + (2*(2*(1 - T) - (1 - T)^2 + T)*
    G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (2*(-1 - T + T^2)*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/
   (1 - T) - (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
     1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (2*(-1 - T + T^2)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (4*(-1 - T + T^2)*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (3 + (4*Nf)/9)*Log[\[Mu]\[Mu]]^3 + (2*I)*Pi*Log[\[Mu]\[Mu]]^3 + 
  Log[\[Mu]\[Mu]]^4/2 - (24*I)*Pi*Zeta[3] + 
  ((4*Nf)/9 - 96*LbL*Nf + (2*(30 - 51*(1 - T) + 26*(1 - T)^2 - 2*(1 - T)^3 - 
       51*T + 10*(1 - T)*T + 3*(1 - T)^2*T + 2*(1 - T)^3*T + 26*T^2 + 
       3*(1 - T)*T^2 + 4*(1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/
     ((-1 + T)*T))*Zeta[3] + ((48*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    (8*(4*(1 - T) - 2*(1 - T)^2 + T + 2*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1)}, 1]*Zeta[3] + ((48*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (8*(-1 - 3*T - 2*(1 - T)*T + 2*T^2))/T)*G[{T^(-1)}, 1]*Zeta[3] - 
  24*Log[\[Mu]\[Mu]]*Zeta[3], (-331*(-1 + 2*T))/8 - 
  (4769*Nf*(-1 + 2*T))/162 - (157*Pi^4*(-1 + 2*T))/360 + 
  Pi*(((40*I)/3)*LbL*Nf*(-1 + 2*T) + (((34*I)/27)*Nf*(-1 + 2*T)*
      (19 - 19*(1 - T) - 19*T + 10*(1 - T)*T))/((-1 + T)*T) + 
    ((I/2)*(-1 + 2*T)*(109 - 109*(1 - T) - 109*T + 58*(1 - T)*T))/
     ((-1 + T)*T)) + Pi^3*(((16*I)/3)*LbL*Nf*(-1 + 2*T) + 
    ((I/6)*(-1 + 2*T)*(-51 + 51*(1 - T) - 2*(1 - T)^2 + 51*T - 38*(1 - T)*T + 
       2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/((-1 + T)*T)) + 
  Pi^2*(-1/27*(Nf*(-1 + 2*T)*(115 - 115*(1 - T) - 115*T + 79*(1 - T)*T))/
      ((-1 + T)*T) - (4*LbL*Nf*(-1 + 2*T)*(12 - 20*(1 - T) + 10*(1 - T)^2 - 
       20*T + 5*(1 - T)*T + 10*T^2))/9 - 
    ((-1 + 2*T)*(-3*(1 - T)^2 + 3*(1 - T)^3 - 46*(1 - T)*T + 69*(1 - T)^2*T - 
       31*(1 - T)^3*T - 3*T^2 + 69*(1 - T)*T^2 - 102*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 + 3*T^3 - 31*(1 - T)*T^3 + 20*(1 - T)^2*T^3))/
     (2*(-1 + T)*T)) + Pi^3*((((-8*I)/3)*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    ((I/3)*(-7*(1 - T)^2 - 25*T + 6*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1)}, 1] + ((40*LbL*Nf*T*(-1 + 2*T))/3 + 
    (-10*(1 - T) - 41*(1 - T)^2 - 58*T + 7*(1 - T)*T)/2 - 
    (2*Nf*(6*(1 - T) - 6*(1 - T)^2 + 38*T + 13*(1 - T)*T))/(9*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((8*Nf*((1 - T)^2 + T))/(9*(1 - T)) - 
    (-21*(1 - T) + 52*(1 - T)^2 - 41*(1 - T)^3 + 10*(1 - T)^4 + 21*T - 
      21*(1 - T)*T - (1 - T)^2*T - 3*(1 - T)^3*T + 4*(1 - T)^4*T - T^2 + 
      18*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/(3*(1 - T)*T^2) - 
    (4*LbL*Nf*(10*(1 - T)^2 - 30*(1 - T)^3 + 30*(1 - T)^4 - 10*(1 - T)^5 - 
       15*(1 - T)^2*T + 15*(1 - T)^3*T - 10*T^2 + 33*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 10*(1 - T)^3*T^2))/(9*(1 - T)*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((-16*LbL*Nf*(1 - T))/3 + 
    (56*(1 - T) - 56*(1 - T)^2 - 106*T + (1 - T)*T + 54*(1 - T)^2*T + 
      106*T^2 - 57*(1 - T)*T^2 + 2*(1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3)/
     (6*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/((1 - T)*T) - 
    (((8*I)/3)*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 
       2*(1 - T)^4 - 6*T - 3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 
       5*T^2 - 4*(1 - T)*T^2 - (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/
     (1 - T) - (I*(26*(1 - T)^3 - 23*(1 - T)^4 - 3*(1 - T)^5 + 
       117*(1 - T)^2*T - 175*(1 - T)^3*T + 61*(1 - T)^4*T - 12*(1 - T)^5*T + 
       60*(1 - T)*T^2 - 65*(1 - T)^2*T^2 - 13*(1 - T)^3*T^2 + 17*T^3 - 
       9*(1 - T)*T^3 - 29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3))/((1 - T)*T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + 
      (1 - T)*T + 2*T^2) - ((2*I)*(-5*(1 - T)^3 - 10*(1 - T)^2*T + 
       12*(1 - T)^3*T + 31*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 + 
       12*T^3 - 36*(1 - T)*T^3 - 12*T^4 + 6*(1 - T)*T^4))/(-1 + T))*
   G[{(1 - T)^(-1)}, 1] + Pi^3*((((8*I)/3)*LbL*Nf*(1 - T)*(-2 + T))/T - 
    ((I/3)*(25*(1 - T) - 6*(1 - T)*T + 7*T^2))/T)*G[{T^(-1)}, 1] + 
  ((40*LbL*Nf*(1 - T)*(-1 + 2*T))/3 + 
    (2*Nf*(-38*(1 - T) - 6*T - 13*(1 - T)*T + 6*T^2))/(9*(-1 + T)) - 
    ((1 - T)*(58*(1 - T) + 10*T - 7*(1 - T)*T + 41*T^2))/(2*(-1 + T)))*
   G[{T^(-1)}, 1] + Pi^2*((16*LbL*Nf*T)/3 - 
    (-106*(1 - T) + 106*(1 - T)^2 - 2*(1 - T)^3 + 56*T + (1 - T)*T - 
      57*(1 - T)^2*T + 2*(1 - T)^3*T - 56*T^2 + 54*(1 - T)*T^2 + 
      2*(1 - T)^2*T^2)/(6*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + 
      (1 - T)*T + 2*T^2) + ((2*I)*(-12*(1 - T)^3 + 12*(1 - T)^4 - 
       31*(1 - T)^2*T + 36*(1 - T)^3*T - 6*(1 - T)^4*T + 10*(1 - T)*T^2 - 
       12*(1 - T)^2*T^2 + 5*T^3 - 12*(1 - T)*T^3 + 6*(1 - T)^2*T^3))/T)*
   G[{T^(-1)}, 1] + Pi^2*((-8*Nf*(1 - T + T^2))/(9*T) - 
    (21*(1 - T) - (1 - T)^2 - 21*T - 21*(1 - T)*T + 18*(1 - T)^2*T + 52*T^2 - 
      (1 - T)*T^2 - 9*(1 - T)^2*T^2 - 41*T^3 - 3*(1 - T)*T^3 + 
      4*(1 - T)^2*T^3 + 10*T^4 + 4*(1 - T)*T^4)/(3*(1 - T)*(-1 + T)*T) - 
    (4*LbL*Nf*(10*(1 - T)^2 - 33*(1 - T)^2*T - 10*T^2 + 15*(1 - T)*T^2 + 
       15*(1 - T)^2*T^2 + 30*T^3 - 15*(1 - T)*T^3 - 10*(1 - T)^2*T^3 - 
       30*T^4 + 10*T^5))/(9*(1 - T)*T))*G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 
       19*T^3))/((-1 + T)*T) - (((8*I)/3)*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 
       2*(1 - T)^3 + 12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 
       10*T^2 - 2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/
     T + (I*(-17*(1 - T)^3 - 60*(1 - T)^2*T + 9*(1 - T)^3*T - 
       117*(1 - T)*T^2 + 65*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 
       175*(1 - T)*T^3 + 13*(1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 23*T^4 - 
       61*(1 - T)*T^4 + 3*T^5 + 12*(1 - T)*T^5))/((-1 + T)*T))*
   G[{T^(-1)}, 1] - (4*Pi^2*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1}, 1])/
   (3*(1 - T)*T) + 
  ((-16*LbL*Nf*(-1 + 2*T)*(6 - 9*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 9*T - 
       10*(1 - T)*T + 3*(1 - T)^2*T - 5*T^2 + 3*(1 - T)*T^2 + 2*T^3))/3 - 
    ((-1 + 2*T)*(-2*(1 - T) - 27*(1 - T)^2 + 29*(1 - T)^3 - 2*T - 
       102*(1 - T)*T + 157*(1 - T)^2*T - 62*(1 - T)^3*T - 27*T^2 + 
       157*(1 - T)*T^2 - 172*(1 - T)^2*T^2 + 24*(1 - T)^3*T^2 + 29*T^3 - 
       62*(1 - T)*T^3 + 24*(1 - T)^2*T^3))/((-1 + T)*T))*G[{0, 1}, 1] + 
  Pi*((((16*I)/3)*LbL*Nf*(-1 + 2*T)*(-2*(1 - T) + 6*(1 - T)^2 - 6*(1 - T)^3 + 
       2*(1 - T)^4 - 2*T + 15*(1 - T)*T - 9*(1 - T)^2*T + 2*(1 - T)^3*T + 
       6*T^2 - 9*(1 - T)*T^2 - 6*T^3 + 2*(1 - T)*T^3 + 2*T^4))/((1 - T)*T) - 
    ((2*I)*(-1 + 2*T)*(6*(1 - T)^3 - 16*(1 - T)^4 + 14*(1 - T)^5 - 
       4*(1 - T)^6 + 18*(1 - T)^2*T - 44*(1 - T)^3*T + 26*(1 - T)^4*T - 
       (1 - T)^5*T + 2*(1 - T)^6*T + 18*(1 - T)*T^2 - 80*(1 - T)^2*T^2 + 
       56*(1 - T)^3*T^2 + 28*(1 - T)^4*T^2 - 12*(1 - T)^5*T^2 + 
       2*(1 - T)^6*T^2 + 6*T^3 - 44*(1 - T)*T^3 + 56*(1 - T)^2*T^3 + 
       26*(1 - T)^3*T^3 - 22*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 - 16*T^4 + 
       26*(1 - T)*T^4 + 28*(1 - T)^2*T^4 - 22*(1 - T)^3*T^4 + 
       12*(1 - T)^4*T^4 + 14*T^5 - (1 - T)*T^5 - 12*(1 - T)^2*T^5 + 
       8*(1 - T)^3*T^5 - 4*T^6 + 2*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, 1}, 1] + 
  Pi^2*((8*LbL*Nf*(-1 - T)*T)/(3*(1 - T)) + 
    (4*(1 - T)^2 - 11*(1 - T)^2*T - 89*T^2 + 22*(1 - T)*T^2)/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1)}, 1] + 
  ((-4*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (8*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 2*(1 - T)^4 - 6*T - 
       3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 5*T^2 - 4*(1 - T)*T^2 - 
       (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/(3*(1 - T)) + 
    (26*(1 - T)^3 - 23*(1 - T)^4 - 3*(1 - T)^5 + 117*(1 - T)^2*T - 
      175*(1 - T)^3*T + 61*(1 - T)^4*T - 12*(1 - T)^5*T + 60*(1 - T)*T^2 - 
      65*(1 - T)^2*T^2 - 13*(1 - T)^3*T^2 + 17*T^3 - 9*(1 - T)*T^3 - 
      29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3)/((1 - T)*T))*
   G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((2*I)*(-6*(1 - T) + 16*(1 - T)^2 - 14*(1 - T)^3 + 4*(1 - T)^4 + 6*T + 
       11*(1 - T)^2*T - 14*(1 - T)^3*T - 3*(1 - T)^4*T - 3*T^2 - 
       3*(1 - T)*T^2 + 10*(1 - T)^3*T^2 - (1 - T)^4*T^2 - T^3 + 
       10*(1 - T)*T^3 - 12*(1 - T)^2*T^3 - 2*T^4 + (1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(4*(1 - T)^2 - 12*(1 - T)^3 + 12*(1 - T)^4 - 
       4*(1 - T)^5 - 30*(1 - T)^2*T + 6*(1 - T)^3*T - 4*T^2 + 
       12*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*T^3 - 
       3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 2*T^5))/((1 - T)*T))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((-8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + 
    (89*(1 - T)^2 - 22*(1 - T)^2*T - 4*T^2 + 11*(1 - T)*T^2)/(3*(1 - T)*T))*
   G[{0, T^(-1)}, 1] + 
  Pi*(((2*I)*(-6*(1 - T) + 3*(1 - T)^2 + (1 - T)^3 + 2*(1 - T)^4 + 6*T + 
       3*(1 - T)^2*T - 10*(1 - T)^3*T - (1 - T)^4*T - 16*T^2 - 
       11*(1 - T)*T^2 + 12*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 14*T^3 + 
       14*(1 - T)*T^3 - 10*(1 - T)^2*T^3 - 4*T^4 + 3*(1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(4*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 12*(1 - T)^2*T + 3*(1 - T)^3*T - 4*T^2 + 
       30*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 12*T^3 - 
       6*(1 - T)*T^3 - 4*(1 - T)^2*T^3 - 12*T^4 + 4*T^5))/((1 - T)*T))*
   G[{0, T^(-1)}, 1] + 
  ((-4*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 19*T^3))/
     (9*(-1 + T)*T) + (8*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 10*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/(3*T) - 
    (-17*(1 - T)^3 - 60*(1 - T)^2*T + 9*(1 - T)^3*T - 117*(1 - T)*T^2 + 
      65*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 175*(1 - T)*T^3 + 
      13*(1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 23*T^4 - 61*(1 - T)*T^4 + 3*T^5 + 
      12*(1 - T)*T^5)/((-1 + T)*T))*G[{0, T^(-1)}, 1] + 
  (Pi^2*(-11*(1 - T)^2 - 61*T + 10*(1 - T)*T)*G[{(1 - T)^(-1), 1}, 1])/
   (3*(1 - T)) + 
  ((-4*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (8*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 2*(1 - T)^4 - 6*T - 
       3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 5*T^2 - 4*(1 - T)*T^2 - 
       (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/(3*(1 - T)) + 
    (26*(1 - T)^3 - 23*(1 - T)^4 - 3*(1 - T)^5 + 117*(1 - T)^2*T - 
      175*(1 - T)^3*T + 61*(1 - T)^4*T - 12*(1 - T)^5*T + 60*(1 - T)*T^2 - 
      65*(1 - T)^2*T^2 - 13*(1 - T)^3*T^2 + 17*T^3 - 9*(1 - T)*T^3 - 
      29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3)/((1 - T)*T))*
   G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 
       2*(1 - T)^6 + 14*(1 - T)^2*T - 21*(1 - T)^3*T + 9*(1 - T)^4*T - 
       2*(1 - T)^5*T + 4*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 6*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + 6*T^4 - 
       9*(1 - T)*T^4 - 2*(1 - T)^2*T^4 - 6*T^5 + 2*(1 - T)*T^5 + 2*T^6))/
     ((1 - T)*T) - ((2*I)*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 2*(1 - T)^4*T - 6*(1 - T)^5*T - (1 - T)^6*T - 
       6*(1 - T)^3*T^2 - 24*(1 - T)^4*T^2 + 5*(1 - T)^5*T^2 - (1 - T)^6*T^2 - 
       6*(1 - T)*T^3 + 14*(1 - T)^2*T^3 - 21*(1 - T)^3*T^3 - 
       3*(1 - T)^4*T^3 - 3*(1 - T)^5*T^3 - 3*T^4 + 3*(1 - T)*T^4 - 
       19*(1 - T)^2*T^4 - 11*(1 - T)^3*T^4 - 2*(1 - T)^4*T^4 + 4*T^5 + 
       7*(1 - T)*T^5 - 10*(1 - T)^2*T^5 + 2*(1 - T)^3*T^5 - 3*T^6 - 
       6*(1 - T)*T^6 + 3*(1 - T)^2*T^6 + 2*T^7 + (1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 1}, 1] + 
  (2*I)*Pi*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (20 - 9*(1 - T) + (4*Nf*(3 - T))/3)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (4*Pi^2*(2*(1 - T)^2 - 3*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(1 - T)) - (2*Pi^2*(-7*(1 - T)^2 - 57*T + 10*(1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) + 
  2*Pi*(((2*I)*(-3*(1 - T) + 8*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 + 3*T - 
       3*(1 - T)*T - (1 - T)^2*T + (1 - T)^4*T + 8*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T^2) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*Nf*((1 - T)^2 + T))/(1 - T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - 
       (1 - T)*T + 2*(1 - T)^2*T))/(1 - T) - 
    ((2*I)*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((4*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 2*(1 - T)^4 - 6*T - 
       3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 5*T^2 - 4*(1 - T)*T^2 - 
       (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/(3*(1 - T)) - 
    (26*(1 - T)^3 - 23*(1 - T)^4 - 3*(1 - T)^5 + 117*(1 - T)^2*T - 
      175*(1 - T)^3*T + 61*(1 - T)^4*T - 12*(1 - T)^5*T + 60*(1 - T)*T^2 - 
      65*(1 - T)^2*T^2 - 13*(1 - T)^3*T^2 + 17*T^3 - 9*(1 - T)*T^3 - 
      29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3)/((1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((2*I)*Pi*(-1 + 2*T)*(10 - 10*(1 - T) - 10*T + 7*(1 - T)*T)*
    G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + (4*(1 - T)*(-7 + 2*T))/(3*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + (1 - T)*T + 2*T^2))/
     3 + (2*(-1 + 2*T)*(-5*(1 - T)^2 + 5*(1 - T)^3 - 22*(1 - T)*T + 
       33*(1 - T)^2*T - 12*(1 - T)^3*T - 5*T^2 + 33*(1 - T)*T^2 - 
       36*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 12*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3))/((-1 + T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((2*I)*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/((1 - T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (Pi^2*(61*(1 - T) - 10*(1 - T)*T + 11*T^2)*G[{T^(-1), 1}, 1])/(3*T) + 
  ((-4*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 19*T^3))/
     (9*(-1 + T)*T) + (8*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 10*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/(3*T) - 
    (-17*(1 - T)^3 - 60*(1 - T)^2*T + 9*(1 - T)^3*T - 117*(1 - T)*T^2 + 
      65*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 175*(1 - T)*T^3 + 
      13*(1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 23*T^4 - 61*(1 - T)*T^4 + 3*T^5 + 
      12*(1 - T)*T^5)/((-1 + T)*T))*G[{T^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-2*(1 - T)^3 + 6*(1 - T)^4 - 6*(1 - T)^5 + 
       2*(1 - T)^6 + 4*(1 - T)^2*T + 6*(1 - T)^3*T - 9*(1 - T)^4*T + 
       2*(1 - T)^5*T + 14*(1 - T)*T^2 - 15*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 - 
       2*(1 - T)^4*T^2 + 2*T^3 - 21*(1 - T)*T^3 + 3*(1 - T)^2*T^3 - 6*T^4 + 
       9*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 6*T^5 - 2*(1 - T)*T^5 - 2*T^6))/
     ((1 - T)*T) + ((2*I)*(3*(1 - T)^4 - 4*(1 - T)^5 + 3*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 3*(1 - T)^4*T - 7*(1 - T)^5*T + 
       6*(1 - T)^6*T - (1 - T)^7*T - 14*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 
       10*(1 - T)^5*T^2 - 3*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 
       21*(1 - T)^3*T^3 + 11*(1 - T)^4*T^3 - 2*(1 - T)^5*T^3 - 3*T^4 + 
       2*(1 - T)*T^4 + 24*(1 - T)^2*T^4 + 3*(1 - T)^3*T^4 + 2*(1 - T)^4*T^4 + 
       5*T^5 + 6*(1 - T)*T^5 - 5*(1 - T)^2*T^5 + 3*(1 - T)^3*T^5 - 2*T^6 + 
       (1 - T)*T^6 + (1 - T)^2*T^6))/((1 - T)*T^2))*G[{T^(-1), 1}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*(-1 + 2*T)*(10 - 10*(1 - T) - 10*T + 7*(1 - T)*T)*
    G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + (4*(1 - T)*(-7 + 2*T))/(3*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + (1 - T)*T + 2*T^2))/
     3 + (2*(-1 + 2*T)*(-5*(1 - T)^2 + 5*(1 - T)^3 - 22*(1 - T)*T + 
       33*(1 - T)^2*T - 12*(1 - T)^3*T - 5*T^2 + 33*(1 - T)*T^2 - 
       36*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 12*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3))/((-1 + T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((2*I)*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/((1 - T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1)}, 1])/(-1 + T) + 
  (4*Pi^2*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1)}, 1])/(3*T) - 
  (2*Pi^2*(57*(1 - T) - 10*(1 - T)*T + 7*T^2)*G[{T^(-1), T^(-1)}, 1])/(3*T) + 
  ((4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)) - ((1 - T)*(-20 + 9*T))/(-1 + T))*
   G[{T^(-1), T^(-1)}, 1] + Pi*((((-8*I)/3)*Nf*(1 - T + T^2))/T - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/((1 - T)*T) - 
    ((2*I)*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 
       4*T^2 - 5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*(((2*I)*(3*(1 - T) - 3*T - 3*(1 - T)*T + 8*(1 - T)^2*T + 8*T^2 - 
       (1 - T)*T^2 - 3*(1 - T)^2*T^2 - 7*T^3 + (1 - T)^2*T^3 + 2*T^4 + 
       (1 - T)*T^4))/((1 - T)*(-1 + T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/((1 - T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((4*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 19*T^3))/
     (9*(-1 + T)*T) - (8*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 10*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/(3*T) + 
    (-17*(1 - T)^3 - 60*(1 - T)^2*T + 9*(1 - T)^3*T - 117*(1 - T)*T^2 + 
      65*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 175*(1 - T)*T^3 + 
      13*(1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 23*T^4 - 61*(1 - T)*T^4 + 3*T^5 + 
      12*(1 - T)*T^5)/((-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + 2*T)*(-2*(1 - T) + 6*(1 - T)^2 - 6*(1 - T)^3 + 
       2*(1 - T)^4 - 2*T + 27*(1 - T)*T - 9*(1 - T)^2*T + 2*(1 - T)^3*T + 
       6*T^2 - 9*(1 - T)*T^2 - 6*T^3 + 2*(1 - T)*T^3 + 2*T^4))/
     (3*(1 - T)*T) + (2*(-1 + 2*T)*(6*(1 - T)^3 - 16*(1 - T)^4 + 
       14*(1 - T)^5 - 4*(1 - T)^6 + 18*(1 - T)^2*T - 44*(1 - T)^3*T - 
       12*(1 - T)^4*T + 39*(1 - T)^5*T + 2*(1 - T)^6*T + 18*(1 - T)*T^2 - 
       80*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 188*(1 - T)^4*T^2 - 
       31*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 + 6*T^3 - 44*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 266*(1 - T)^3*T^3 - 79*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 - 16*T^4 - 12*(1 - T)*T^4 + 188*(1 - T)^2*T^4 - 
       79*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 14*T^5 + 39*(1 - T)*T^5 - 
       31*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - 4*T^6 + 2*(1 - T)*T^6 + 
       2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2))*G[{0, 0, 1}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (4*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 3*(1 - T)*T - 
       23*(1 - T)^2*T - 2*(1 - T)^3*T + 8*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 
       T^3 - 11*(1 - T)*T^3 + (1 - T)^2*T^3 + 2*T^4 + (1 - T)*T^4))/
     ((1 - T)*(-1 + T)*T) + (16*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 
       6*(1 - T)^4 - 2*(1 - T)^5 - 27*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 
       6*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 6*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{0, 0, (1 - T)^(-1)}, 1] - ((12*I)*Pi*(1 - T)*(-5 + T)*
    G[{0, 0, T^(-1)}, 1])/T + ((-8*Nf*(1 - T + T^2))/(3*T) + 
    (4*(-3*(1 - T) + (1 - T)^3 + 2*(1 - T)^4 + 3*T - 3*(1 - T)*T + 
       8*(1 - T)^2*T - 11*(1 - T)^3*T + (1 - T)^4*T - 5*T^2 - 
       23*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + (1 - T)^3*T^2 + 2*T^3 - 
       2*(1 - T)*T^3))/((1 - T)*T^2) + 
    (16*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       6*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 27*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, 0, T^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1, 1}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*(-2*(1 - T)^4 + 4*(1 - T)^5 - 2*(1 - T)^6 + 12*(1 - T)^3*T - 
     20*(1 - T)^4*T + 8*(1 - T)^5*T + 4*(1 - T)^2*T^2 - 32*(1 - T)^3*T^2 + 
     46*(1 - T)^4*T^2 - 23*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 + 12*(1 - T)*T^3 - 
     32*(1 - T)^2*T^3 + 48*(1 - T)^3*T^3 - 45*(1 - T)^4*T^3 + 
     8*(1 - T)^5*T^3 - 2*T^4 - 20*(1 - T)*T^4 + 46*(1 - T)^2*T^4 - 
     45*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 4*T^5 + 8*(1 - T)*T^5 - 
     23*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)^2*T^6)*
    G[{0, 1, 1}, 1])/((1 - T)*(-1 + T)*T^2) + 
  ((4*I)*Pi*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       15*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 3*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) + (2*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 8*(1 - T)^4*T - 15*(1 - T)^5*T - 2*(1 - T)^6*T - 
       18*(1 - T)^3*T^2 - 55*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       6*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 2*(1 - T)^5*T^3 - 3*T^4 + 11*(1 - T)*T^4 - 
       56*(1 - T)^2*T^4 + 36*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 8*T^5 - 
       11*(1 - T)*T^5 + 24*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 7*T^6 + 
       3*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 15*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) - (2*(3*(1 - T)^4 - 8*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 11*(1 - T)^4*T + 11*(1 - T)^5*T - 
       3*(1 - T)^6*T - 2*(1 - T)^7*T - 12*(1 - T)^3*T^2 + 56*(1 - T)^4*T^2 - 
       24*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 + 66*(1 - T)^3*T^3 - 36*(1 - T)^4*T^3 - 
       12*(1 - T)^5*T^3 - 3*T^4 + 8*(1 - T)*T^4 + 55*(1 - T)^2*T^4 - 
       24*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + 5*T^5 + 15*(1 - T)*T^5 - 
       9*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*T^2))*G[{0, 1, T^(-1)}, 1] + 
  ((4*I)*Pi*(2*(1 - T)^2 - (1 - T)^2*T - 11*T^2 + 4*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       15*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 3*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) + (2*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 8*(1 - T)^4*T - 15*(1 - T)^5*T - 2*(1 - T)^6*T - 
       18*(1 - T)^3*T^2 - 55*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       6*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 2*(1 - T)^5*T^3 - 3*T^4 + 11*(1 - T)*T^4 - 
       56*(1 - T)^2*T^4 + 36*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 8*T^5 - 
       11*(1 - T)*T^5 + 24*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 7*T^6 + 
       3*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 2*(1 - T)^6 + 
       14*(1 - T)^2*T - 45*(1 - T)^3*T + 9*(1 - T)^4*T - 2*(1 - T)^5*T + 
       4*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 - 
       2*T^3 + 12*(1 - T)*T^3 - 3*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 + 12*T^4 - 
       18*(1 - T)*T^4 - 4*(1 - T)^2*T^4 - 12*T^5 + 4*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)*T) - (2*(-3*(1 - T)^4 + 8*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 - 6*(1 - T)^3*T + 8*(1 - T)^4*T + 33*(1 - T)^5*T - 
       33*(1 - T)^6*T - 2*(1 - T)^7*T + 9*(1 - T)^3*T^2 + 92*(1 - T)^4*T^2 - 
       115*(1 - T)^5*T^2 + 11*(1 - T)^6*T^2 + 6*(1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 82*(1 - T)^3*T^3 - 94*(1 - T)^4*T^3 + 
       9*(1 - T)^5*T^3 + 2*(1 - T)^6*T^3 + 3*T^4 + 3*(1 - T)*T^4 + 
       9*(1 - T)^2*T^4 - 2*(1 - T)^3*T^4 - 21*(1 - T)^4*T^4 + 
       8*(1 - T)^5*T^4 - T^5 - 19*(1 - T)*T^5 + 51*(1 - T)^2*T^5 - 
       37*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 + 2*T^6 + 11*(1 - T)*T^6 - 
       18*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6 - 4*T^7 + 2*(1 - T)*T^7 + 
       2*(1 - T)^2*T^7))/((1 - T)*(-1 + T)*T^2))*G[{0, (1 - T)^(-1), 1}, 1] - 
  ((16*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(2*(1 - T)^2 - 5*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(-3*(1 - T) + 8*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 + 3*T + 
       20*(1 - T)^2*T - 21*(1 - T)^3*T - 2*(1 - T)^4*T - 2*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - T^3 + 6*(1 - T)*T^3 - 
       9*(1 - T)^2*T^3 + (1 - T)^3*T^3 - 2*T^4 + (1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       27*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(11*(1 - T)^2 - 4*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 15*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) - (2*(3*(1 - T)^4 - 8*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 11*(1 - T)^4*T + 11*(1 - T)^5*T - 
       3*(1 - T)^6*T - 2*(1 - T)^7*T - 12*(1 - T)^3*T^2 + 56*(1 - T)^4*T^2 - 
       24*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 + 66*(1 - T)^3*T^3 - 36*(1 - T)^4*T^3 - 
       12*(1 - T)^5*T^3 - 3*T^4 + 8*(1 - T)*T^4 + 55*(1 - T)^2*T^4 - 
       24*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + 5*T^5 + 15*(1 - T)*T^5 - 
       9*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((-8*Nf*(1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(2*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 - 
       4*(1 - T)^2*T - 12*(1 - T)^3*T + 18*(1 - T)^4*T - 4*(1 - T)^5*T - 
       14*(1 - T)*T^2 + 39*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 2*T^3 + 45*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 6*T^4 - 9*(1 - T)*T^4 - 2*(1 - T)^2*T^4 - 6*T^5 + 
       2*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T)^4 + (1 - T)^5 - 2*(1 - T)^6 + 4*(1 - T)^7 - 
       6*(1 - T)^3*T - 3*(1 - T)^4*T + 19*(1 - T)^5*T - 11*(1 - T)^6*T - 
       2*(1 - T)^7*T + 11*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 - 
       51*(1 - T)^5*T^2 + 18*(1 - T)^6*T^2 - 2*(1 - T)^7*T^2 + 
       6*(1 - T)*T^3 - 9*(1 - T)^2*T^3 - 82*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 + 
       37*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 3*T^4 - 8*(1 - T)*T^4 - 
       92*(1 - T)^2*T^4 + 94*(1 - T)^3*T^4 + 21*(1 - T)^4*T^4 - 
       12*(1 - T)^5*T^4 - 8*T^5 - 33*(1 - T)*T^5 + 115*(1 - T)^2*T^5 - 
       9*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 7*T^6 + 33*(1 - T)*T^6 - 
       11*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6 - 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((16*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(-5*(1 - T)^2 + 3*(1 - T)^2*T + 2*T^2)*G[{0, T^(-1), T^(-1)}, 1])/
   ((1 - T)*T) + ((8*Nf*(1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{0, T^(-1), T^(-1)}, 1] + 2*((8*Nf*(1 - T + T^2))/(3*T) + 
    (2*(-3*(1 - T) + (1 - T)^3 + 2*(1 - T)^4 + 3*T + 2*(1 - T)^2*T - 
       6*(1 - T)^3*T - (1 - T)^4*T - 8*T^2 - 20*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       21*(1 - T)*T^3 - 9*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       6*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 27*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    ((4*I)*((1 - T)^2 - 10*T + (1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + ((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       15*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 3*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) + (2*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 8*(1 - T)^4*T - 15*(1 - T)^5*T - 2*(1 - T)^6*T - 
       18*(1 - T)^3*T^2 - 55*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       6*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 2*(1 - T)^5*T^3 - 3*T^4 + 11*(1 - T)*T^4 - 
       56*(1 - T)^2*T^4 + 36*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 8*T^5 - 
       11*(1 - T)*T^5 + 24*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 7*T^6 + 
       3*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((8*I)*Pi*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 
     1])/(1 - T) + ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(-3*(1 - T) + 8*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 + 3*T + 
       20*(1 - T)^2*T - 21*(1 - T)^3*T - 2*(1 - T)^4*T - 2*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - T^3 + 6*(1 - T)*T^3 - 
       9*(1 - T)^2*T^3 + (1 - T)^3*T^3 - 2*T^4 + (1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       27*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  Pi*(((48*I)*T)/(1 - T) + ((32*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] - 
  ((8*I)*Pi*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  ((8*LbL*Nf*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 2*(1 - T)^6 + 
       26*(1 - T)^2*T - 33*(1 - T)^3*T + 9*(1 - T)^4*T - 2*(1 - T)^5*T + 
       10*(1 - T)*T^2 - 36*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 3*(1 - T)*T^3 - 3*(1 - T)^2*T^3 - 
       2*(1 - T)^3*T^3 + 12*T^4 - 18*(1 - T)*T^4 - 4*(1 - T)^2*T^4 - 12*T^5 + 
       4*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 - 6*(1 - T)^3*T + 
       38*(1 - T)^4*T - 26*(1 - T)^5*T + 38*(1 - T)^3*T^2 - 
       69*(1 - T)^4*T^2 + 13*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + 
       6*(1 - T)*T^3 + 36*(1 - T)^2*T^3 - 40*(1 - T)^3*T^3 - 
       18*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 3*T^4 - 15*(1 - T)*T^4 - 
       16*(1 - T)^2*T^4 - 56*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 - 2*T^5 + 
       26*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 - 5*T^6 - 
       21*(1 - T)*T^6 + 6*(1 - T)^2*T^6 + 4*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 1, 1}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 
     1])/(1 - T) + ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 12*(1 - T)^3 + 6*(1 - T)*T - 18*(1 - T)^2*T + 
       3*(1 - T)^3*T - 2*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 6*T^4 + 2*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)) - 
    (2*(16*(1 - T)^4 - 18*(1 - T)^5 + 15*(1 - T)^3*T - 52*(1 - T)^4*T + 
       8*(1 - T)^5*T + 19*(1 - T)^2*T^2 - 53*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + (1 - T)^5*T^2 - 3*(1 - T)*T^3 - 37*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 + T^4 + 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 3*T^5 - 2*(1 - T)*T^5 + 
       4*(1 - T)^2*T^5 + 2*T^6 + (1 - T)*T^6))/((1 - T)*(-1 + T)))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  Pi*(((-24*I)*T)/(1 - T) - ((16*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 12*(1 - T)^3 + 6*(1 - T)*T - 18*(1 - T)^2*T + 
       3*(1 - T)^3*T - 2*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 6*T^4 + 2*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)) - 
    (2*(16*(1 - T)^4 - 18*(1 - T)^5 + 15*(1 - T)^3*T - 52*(1 - T)^4*T + 
       8*(1 - T)^5*T + 19*(1 - T)^2*T^2 - 53*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + (1 - T)^5*T^2 - 3*(1 - T)*T^3 - 37*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 + T^4 + 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 3*T^5 - 2*(1 - T)*T^5 + 
       4*(1 - T)^2*T^5 + 2*T^6 + (1 - T)*T^6))/((1 - T)*(-1 + T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*I)*Pi*((1 - T)^2 + T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  3*(-12*(-1 - T) + (8*Nf*((1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  2*((-2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  2*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (2*(1 - T)*(-10 + 7*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(1 - T)*(-2 + T))/T - 
    ((4*I)*(-10*(1 - T) + (1 - T)*T + T^2))/T)*G[{T^(-1), 0, 1}, 1] + 
  ((-8*Nf*(1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 15*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) - (2*(3*(1 - T)^4 - 8*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 11*(1 - T)^4*T + 11*(1 - T)^5*T - 
       3*(1 - T)^6*T - 2*(1 - T)^7*T - 12*(1 - T)^3*T^2 + 56*(1 - T)^4*T^2 - 
       24*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 + 66*(1 - T)^3*T^3 - 36*(1 - T)^4*T^3 - 
       12*(1 - T)^5*T^3 - 3*T^4 + 8*(1 - T)*T^4 + 55*(1 - T)^2*T^4 - 
       24*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + 5*T^5 + 15*(1 - T)*T^5 - 
       9*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  Pi*(((-48*I)*(1 - T))/T - ((32*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((8*I)*Pi*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((8*Nf*(1 - T + T^2))/(3*T) + (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + 
       (1 - T)*T - 4*T^2 - 2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), 0, T^(-1)}, 1] + ((8*Nf*(1 - T + T^2))/(3*T) + 
    (2*(-3*(1 - T) + (1 - T)^3 + 2*(1 - T)^4 + 3*T + 2*(1 - T)^2*T - 
       6*(1 - T)^3*T - (1 - T)^4*T - 8*T^2 - 20*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       21*(1 - T)*T^3 - 9*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       6*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 27*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((8*I)*Pi*(1 - T + T^2)*G[{T^(-1), 1, 1}, 1])/T + 
  ((8*LbL*Nf*(2*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 - 
       10*(1 - T)^2*T - 3*(1 - T)^3*T + 18*(1 - T)^4*T - 4*(1 - T)^5*T - 
       26*(1 - T)*T^2 + 36*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 2*T^3 + 33*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 6*T^4 - 9*(1 - T)*T^4 - 2*(1 - T)^2*T^4 - 6*T^5 + 
       2*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T)^4 + 2*(1 - T)^5 + 5*(1 - T)^6 - 4*(1 - T)^7 - 
       6*(1 - T)^3*T + 15*(1 - T)^4*T - 26*(1 - T)^5*T + 21*(1 - T)^6*T - 
       2*(1 - T)^7*T - 36*(1 - T)^3*T^2 + 16*(1 - T)^4*T^2 + 
       50*(1 - T)^5*T^2 - 6*(1 - T)^6*T^2 + 6*(1 - T)*T^3 - 
       38*(1 - T)^2*T^3 + 40*(1 - T)^3*T^3 + 56*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 + 3*T^4 - 38*(1 - T)*T^4 + 69*(1 - T)^2*T^4 + 
       18*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - T^5 + 26*(1 - T)*T^5 - 
       13*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)^2*T^6))/
     ((1 - T)*T^2))*G[{T^(-1), 1, 1}, 1] + 
  Pi*(((24*I)*(1 - T))/T + ((16*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((8*Nf*(1 - T + T^2))/(3*T) - (8*LbL*Nf*(-6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 6*(1 - T)*T + 9*(1 - T)^3*T - 2*(1 - T)^4*T - 12*T^2 + 
       18*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 12*T^3 - 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3))/(3*T) - 
    (2*((1 - T)^4 - 3*(1 - T)^5 + 2*(1 - T)^6 - 3*(1 - T)^3*T + 
       3*(1 - T)^4*T - 2*(1 - T)^5*T + (1 - T)^6*T + 19*(1 - T)^2*T^2 - 
       37*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 + 
       15*(1 - T)*T^3 - 53*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       6*(1 - T)^4*T^3 + 16*T^4 - 52*(1 - T)*T^4 + 4*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 18*T^5 + 8*(1 - T)*T^5 + (1 - T)^2*T^5))/T^2)*
   G[{T^(-1), 1, T^(-1)}, 1] + ((4*I)*Pi*(1 - T)*(-5 + T)*
    G[{T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  2*(-10 + 7*(1 - T))*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1}, 1])/T + 
  ((8*Nf*(1 - T + T^2))/(3*T) + (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + 
       (1 - T)*T - 4*T^2 - 2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1), 1}, 1] + 2*((8*Nf*(1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 6*(1 - T)*T + 
       9*(1 - T)^3*T - 2*(1 - T)^4*T - 12*T^2 + 18*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 12*T^3 - 3*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/(3*T) - 
    (2*((1 - T)^4 - 3*(1 - T)^5 + 2*(1 - T)^6 - 3*(1 - T)^3*T + 
       3*(1 - T)^4*T - 2*(1 - T)^5*T + (1 - T)^6*T + 19*(1 - T)^2*T^2 - 
       37*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 + 
       15*(1 - T)*T^3 - 53*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       6*(1 - T)^4*T^3 + 16*T^4 - 52*(1 - T)*T^4 + 4*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 18*T^5 + 8*(1 - T)*T^5 + (1 - T)^2*T^5))/T^2)*
   G[{T^(-1), T^(-1), 1}, 1] - ((12*I)*Pi*(1 - T)*(-5 + T)*
    G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((24*I)*Pi*(1 - T + T^2)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1)}, 1])/
   T + 3*((-12*(1 - T)*(-2 + T))/(-1 + T) - (8*Nf*(1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((-8*Nf*(1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{0, 0, 0, T^(-1)}, 1])/T + 
  (16*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 0, 1, 1}, 1])/((1 - T)*T) - 
  (8*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (8*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, 1, T^(-1)}, 1])/((1 - T)*T) - 
  (8*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (16*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(4*(1 - T)^2 - 2*(1 - T)^2*T - 7*T^2 + 5*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (8*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, T^(-1), 1}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T + 
  (4*(7*(1 - T)^2 - 5*(1 - T)^2*T - 4*T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1, 0, 1}, 1])/((1 - T)*T) - 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1, 1, 1}, 1])/((1 - T)*T) - 
  (8*(1 - T + T^2)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T + 
  (8*((1 - T)^2 + T)*G[{0, 1, 1, T^(-1)}, 1])/(1 - T) - 
  (8*(1 - T + T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/T - 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*((1 - T)^2 + T)*G[{0, 1, T^(-1), 1}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((16*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    (4*(2*(1 - T)^2 - (1 - T)^2*T - 12*T^2 + 3*(1 - T)*T^2))/((1 - T)*T))*
   G[{0, (1 - T)^(-1), 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*((1 - T)^2 - 5*T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, (1 - T)^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (8*(1 - T + T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/T - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   ((1 - T)*T) + (8*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (24*(1 - T + T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (4*(12*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2))/((1 - T)*T))*
   G[{0, T^(-1), 0, 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(-5*(1 - T)^2 + 2*(1 - T)^2*T + T^2)*G[{0, T^(-1), 0, T^(-1)}, 1])/
   ((1 - T)*T) + (8*((1 - T)^2 + T)*G[{0, T^(-1), 1, 1}, 1])/(1 - T) - 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, T^(-1), 1, 1}, 1])/((1 - T)*T) + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (4*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (24*((1 - T)^2 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*LbL*Nf*(-1 - T)*T)/(1 - T) - (4*((1 - T)^2 - 27*T + 2*(1 - T)*T))/
     (1 - T))*G[{(1 - T)^(-1), 0, 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(2*(1 - T)^2 - 13*T + 3*(1 - T)*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 
     1])/(1 - T) - (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/
   T + ((-96*T)/(1 - T) - (64*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] - 
  (8*(1 - T + T^2)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T + 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  2*((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] + 
  (8*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] + 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, 1}, 1])/(1 - T) - 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/
   (1 - T) + (8*((1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] + 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 
     1])/(1 - T) - (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 
      (1 - T)^(-1)}, 1])/(1 - T) - (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (8*((1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*(-2*(1 - T)^2 - 7*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(2*(1 - T)^2 - 3*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) - (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T) + (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/
   T - (24*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-48*LbL*Nf*(1 - T)*(-2 + T))/T + (4*(-27*(1 - T) + 2*(1 - T)*T + T^2))/T)*
   G[{T^(-1), 0, 0, 1}, 1] + 
  ((96*(1 - T))/T + (64*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T - 
  (4*(-13*(1 - T) + 3*(1 - T)*T + 2*T^2)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  (8*((1 - T)^2 + T)*G[{T^(-1), 0, 1, 1}, 1])/(1 - T) + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (4*(1 - T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  2*((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (4*(1 - T + T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (4*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (8*((1 - T)^2 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, 0, 1}, 1])/T + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T - 
  (8*(1 - T + T^2)*G[{T^(-1), 1, 1, 1}, 1])/T + 
  (8*(1 - T + T^2)*G[{T^(-1), 1, 1, T^(-1)}, 1])/T + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(1 - T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/T + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (12*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   T - (24*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (8*(1 - T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T + 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (16*(1 - T + T^2)*G[{T^(-1), T^(-1), 1, 1}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (8*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (24*(7*(1 - T) - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/
   T + (16*(-3*(1 - T) + (1 - T)*T + 2*T^2)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((7*I)/3)*Pi^3*(-1 + 2*T)*Log[\[Mu]\[Mu]] + 
  ((-51*(-1 + 2*T))/2 - (454*Nf*(-1 + 2*T))/27)*Log[\[Mu]\[Mu]] + 
  Pi^2*((8*Nf*(-1 + 2*T))/9 - ((-1 + 2*T)*(23 - 23*(1 - T) - 23*T + 
       11*(1 - T)*T))/(2*(-1 + T)*T))*Log[\[Mu]\[Mu]] + 
  Pi*(((3*I)*(-1 + 2*T)*(11 - 11*(1 - T) - 11*T + 8*(1 - T)*T))/
     ((-1 + T)*T) + (((4*I)/9)*Nf*(-1 + 2*T)*(25 - 25*(1 - T) - 25*T + 
       16*(1 - T)*T))/((-1 + T)*T))*Log[\[Mu]\[Mu]] + 
  (-3*(3 - T) - (4*Nf*(3 - T))/3)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  (2*I)*Pi*(3 - T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  (4*Pi^2*((1 - T)^2 + T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  Pi*(((-6*I)*((1 - T)^2 + T))/(1 - T) - (((8*I)/3)*Nf*((1 - T)^2 + T))/
     (1 - T))*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((2*I)*Pi*(1 - T)*(2 + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/(-1 + T) - 
  (4*Pi^2*(1 - T + T^2)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((-3*(1 - T)*(2 + T))/(-1 + T) - (4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  Pi*(((6*I)*(1 - T + T^2))/T + (((8*I)/3)*Nf*(1 - T + T^2))/T)*
   G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*((1 - T)^2 + T)*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   (1 - T) + ((6*((1 - T)^2 + T))/(1 - T) + (8*Nf*((1 - T)^2 + T))/
     (3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(1 - T + T^2)*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((-6*(1 - T + T^2))/T - (8*Nf*(1 - T + T^2))/(3*T))*G[{0, T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + ((4*I)*Pi*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1]*
    Log[\[Mu]\[Mu]])/(1 - T) + ((6*((1 - T)^2 + T))/(1 - T) + 
    (8*Nf*((1 - T)^2 + T))/(3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*((1 - T)^2 + T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  2*((-6*((1 - T)^2 + T))/(1 - T) - (8*Nf*((1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((4*I)*Pi*(1 - T + T^2)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/T + 
  ((-6*(1 - T + T^2))/T - (8*Nf*(1 - T + T^2))/(3*T))*G[{T^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] + ((8*I)*Pi*(1 - T + T^2)*G[{T^(-1), T^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + 2*((6*(1 - T + T^2))/T + (8*Nf*(1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  (19*Pi^2*(-1 + 2*T)*Log[\[Mu]\[Mu]]^2)/6 + 
  ((-27*(-1 + 2*T))/2 - (38*Nf*(-1 + 2*T))/9)*Log[\[Mu]\[Mu]]^2 + 
  Pi*(((-4*I)/3)*Nf*(-1 + 2*T) + 
    (I*(-1 + 2*T)*(11 - 11*(1 - T) - 11*T + 8*(1 - T)*T))/((-1 + T)*T))*
   Log[\[Mu]\[Mu]]^2 - (3 - T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2 - 
  ((2*I)*Pi*((1 - T)^2 + T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  ((1 - T)*(2 + T)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  ((2*I)*Pi*(1 - T + T^2)*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*((1 - T)^2 + T)*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (2*(1 - T + T^2)*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/
   (1 - T) - (2*(1 - T + T^2)*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (4*(1 - T + T^2)*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (2*I)*Pi*(-1 + 2*T)*Log[\[Mu]\[Mu]]^3 + 
  (-3*(-1 + 2*T) - (4*Nf*(-1 + 2*T))/9)*Log[\[Mu]\[Mu]]^3 + 
  ((1 - 2*T)*Log[\[Mu]\[Mu]]^4)/2 + (24*I)*Pi*(-1 + 2*T)*Zeta[3] + 
  ((-4*Nf*(-1 + 2*T))/9 - 96*LbL*Nf*(-1 + 2*T) - 
    (2*(-1 + 2*T)*(29 - 30*(1 - T) - 2*(1 - T)^2 - 30*T - 5*(1 - T)*T + 
       2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/((-1 + T)*T))*Zeta[3] + 
  ((48*LbL*Nf*(-1 - T)*T)/(1 - T) + (8*(2*(1 - T)^2 + T + 2*(1 - T)*T))/
     (1 - T))*G[{(1 - T)^(-1)}, 1]*Zeta[3] + 
  ((-48*LbL*Nf*(1 - T)*(-2 + T))/T - (8*(1 - T + 2*(1 - T)*T + 2*T^2))/T)*
   G[{T^(-1)}, 1]*Zeta[3] + 24*(-1 + 2*T)*Log[\[Mu]\[Mu]]*Zeta[3], 
 331/(8*(1 - T)*T) + (4769*Nf)/(162*(1 - T)*T) + (157*Pi^4)/(360*(1 - T)*T) - 
  (((2*I)/27)*Nf*Pi*(209*(1 - T) - 209*(1 - T)^2 + 209*T - 724*(1 - T)*T + 
     362*(1 - T)^2*T - 209*T^2 + 362*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2) + 
  Pi^2*((40*LbL*Nf)/3 + (Nf*(91*(1 - T) - 91*(1 - T)^2 + 91*T - 
       254*(1 - T)*T + 127*(1 - T)^2*T - 91*T^2 + 127*(1 - T)*T^2))/
     (27*(1 - T)*(-1 + T)*T^2) - (-79*(1 - T) + 79*(1 - T)^2 - 79*T + 
      250*(1 - T)*T - 145*(1 - T)^2*T + 79*T^2 - 145*(1 - T)*T^2 + 
      40*(1 - T)^2*T^2)/(6*(1 - T)*(-1 + T)*T^2)) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(6 - 5*(1 - T) - 5*T + 4*(1 - T)*T))/
     ((-1 + T)*T) + ((I/6)*(-1 + 2*(1 - T)^2 - 3*(1 - T)^3 + 2*(1 - T)^4 + 
       34*(1 - T)*T - 26*(1 - T)^2*T - (1 - T)^3*T - 4*(1 - T)^4*T + 2*T^2 - 
       26*(1 - T)*T^2 - 32*(1 - T)^2*T^2 + 50*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 3*T^3 - (1 - T)*T^3 + 50*(1 - T)^2*T^3 - 
       44*(1 - T)^3*T^3 + 2*T^4 - 4*(1 - T)*T^4 + 2*(1 - T)^2*T^4))/
     ((1 - T)*(-1 + T)^2*T^3)) + ((2*Nf*(-2 + 2*(1 - T) - 17*T))/(3*T^2) - 
    51/(2*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi^3*((((8*I)/3)*LbL*Nf)/(1 - T) + ((I/3)*(7*(1 - T) + 6*T))/((1 - T)*T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*((-16*I)*LbL*Nf - ((2*I)*(1 - 6*(1 - T)*T - T^2 + 4*(1 - T)*T^2))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((16*I)*LbL*Nf + (((4*I)/9)*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 
       3*(1 - T)*T))/((1 - T)*T^2) - 
    (I*(2*(1 - T) - 33*(1 - T)^2 + 31*(1 - T)^3 + 2*T - 28*(1 - T)*T + 
       72*(1 - T)^2*T - 37*(1 - T)^3*T - 2*T^2 + 28*(1 - T)*T^2 - 
       43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2))/((1 - T)^2*(-1 + T)*T^2))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((8*Nf)/(9*T) + (16*LbL*Nf*T)/(1 - T) - 
    (-7*(1 - T) + 14*(1 - T)^2 - 7*(1 - T)^3 - 7*T + 7*(1 - T)*T + 
      67*(1 - T)^2*T - 111*(1 - T)^3*T + 44*(1 - T)^4*T + 7*T^2 - 
      10*(1 - T)*T^2 - 37*(1 - T)^2*T^2 + 52*(1 - T)^3*T^2)/
     (3*(1 - T)^2*T^3))*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((4*LbL*Nf*(-3 + 2*T))/(3*(-1 + T)) - 
    (-8 - 31*(1 - T) - 12*(1 - T)^2 + 16*T + 38*(1 - T)*T + 48*(1 - T)^2*T - 
      6*T^2 - 11*(1 - T)*T^2 - 34*(1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3)/
     (6*(1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1)}, 1] + 
  (51/(2*(-1 + T)) - (2*Nf*(-2 - 17*(1 - T) + 2*T))/(3*(1 - T)*(-1 + T)))*
   G[{T^(-1)}, 1] + Pi^3*((((8*I)/3)*LbL*Nf)/T + ((I/3)*(6*(1 - T) + 7*T))/
     ((1 - T)*T))*G[{T^(-1)}, 1] + 
  Pi*((-16*I)*LbL*Nf + ((2*I)*(1 - (1 - T)^2 - 6*(1 - T)*T + 4*(1 - T)^2*T))/
     ((1 - T)*T^2))*G[{T^(-1)}, 1] + 
  Pi^2*((-4*LbL*Nf*(-3 + 2*(1 - T)))/(3*T) - 
    (8 - 16*(1 - T) + 6*(1 - T)^2 + 2*(1 - T)^3 + 31*T - 38*(1 - T)*T + 
      11*(1 - T)^2*T - 2*(1 - T)^3*T + 12*T^2 - 48*(1 - T)*T^2 + 
      34*(1 - T)^2*T^2)/(6*(-1 + T)*T^3))*G[{T^(-1)}, 1] + 
  Pi*((16*I)*LbL*Nf - (((4*I)/9)*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 
       19*T^2))/((1 - T)*(-1 + T)*T) - 
    (I*(2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 28*(1 - T)^2*T - 
       33*T^2 + 72*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 31*T^3 - 37*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3))/((1 - T)*(-1 + T)*T^3))*G[{T^(-1)}, 1] + 
  Pi^2*((8*Nf)/(9*(1 - T)) - (16*LbL*Nf*(-1 + T))/T + 
    (-7*(1 - T) + 7*(1 - T)^2 - 7*T + 7*(1 - T)*T - 10*(1 - T)^2*T + 14*T^2 + 
      67*(1 - T)*T^2 - 37*(1 - T)^2*T^2 - 7*T^3 - 111*(1 - T)*T^3 + 
      52*(1 - T)^2*T^3 + 44*(1 - T)*T^4)/(3*(1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1)}, 1] + (4*Pi^2*G[{0, 1}, 1])/(3*(1 - T)*T) + 
  (32*LbL*Nf - (-7*(1 - T) + 7*(1 - T)^2 - 7*T + 40*(1 - T)*T - 
      28*(1 - T)^2*T + 7*T^2 - 28*(1 - T)*T^2 + 16*(1 - T)^2*T^2)/
     ((1 - T)*(-1 + T)*T^2))*G[{0, 1}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(-4 + 14*(1 - T) - 9*(1 - T)^2 + 14*T - 22*(1 - T)*T + 
       8*(1 - T)^2*T - 9*T^2 + 8*(1 - T)*T^2))/((-1 + T)*T) - 
    ((2*I)*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 + 
       4*(1 - T)*T - 14*(1 - T)^2*T - 10*(1 - T)^3*T + 65*(1 - T)^4*T - 
       63*(1 - T)^5*T + 18*(1 - T)^6*T + 2*T^2 - 14*(1 - T)*T^2 - 
       8*(1 - T)^2*T^2 + 155*(1 - T)^3*T^2 - 280*(1 - T)^4*T^2 + 
       180*(1 - T)^5*T^2 - 36*(1 - T)^6*T^2 - 6*T^3 - 10*(1 - T)*T^3 + 
       155*(1 - T)^2*T^3 - 386*(1 - T)^3*T^3 + 396*(1 - T)^4*T^3 - 
       166*(1 - T)^5*T^3 + 18*(1 - T)^6*T^3 + 6*T^4 + 65*(1 - T)*T^4 - 
       280*(1 - T)^2*T^4 + 396*(1 - T)^3*T^4 - 236*(1 - T)^4*T^4 + 
       50*(1 - T)^5*T^4 - 2*T^5 - 63*(1 - T)*T^5 + 180*(1 - T)^2*T^5 - 
       166*(1 - T)^3*T^5 + 50*(1 - T)^4*T^5 + 18*(1 - T)*T^6 - 
       36*(1 - T)^2*T^6 + 18*(1 - T)^3*T^6))/((1 - T)^2*(-1 + T)^2*T^4))*
   G[{0, 1}, 1] + Pi^2*((-8*LbL*Nf)/(3*(1 - T)) - (11*(1 + T))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1)}, 1] + 
  (-16*LbL*Nf - (4*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 3*(1 - T)*T))/
     (9*(1 - T)*T^2) + (2*(1 - T) - 33*(1 - T)^2 + 31*(1 - T)^3 + 2*T - 
      28*(1 - T)*T + 72*(1 - T)^2*T - 37*(1 - T)^3*T - 2*T^2 + 
      28*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2)/
     ((1 - T)^2*(-1 + T)*T^2))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(2 - 5*(1 - T) - 2*T + 4*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - ((2*I)*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 - 
       2*T + 6*(1 - T)*T + 19*(1 - T)^2*T - 40*(1 - T)^3*T + 17*(1 - T)^4*T + 
       6*T^2 - 6*(1 - T)*T^2 - 77*(1 - T)^2*T^2 + 114*(1 - T)^3*T^2 - 
       34*(1 - T)^4*T^2 - 6*T^3 - 9*(1 - T)*T^3 + 98*(1 - T)^2*T^3 - 
       106*(1 - T)^3*T^3 + 17*(1 - T)^4*T^3 + 2*T^4 + 20*(1 - T)*T^4 - 
       51*(1 - T)^2*T^4 + 32*(1 - T)^3*T^4 - 9*(1 - T)*T^5 + 
       9*(1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((-8*LbL*Nf)/(3*T) - 
    (11*(2*(1 - T) + T))/(3*(1 - T)*T))*G[{0, T^(-1)}, 1] + 
  (-16*LbL*Nf + (4*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 19*T^2))/
     (9*(1 - T)*(-1 + T)*T) + (2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 
      28*(1 - T)^2*T - 33*T^2 + 72*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 31*T^3 - 
      37*(1 - T)*T^3 + 8*(1 - T)^2*T^3)/((1 - T)*(-1 + T)*T^3))*
   G[{0, T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(2 - 2*(1 - T) - 5*T + 4*(1 - T)*T))/T^2 + 
    ((2*I)*(-2*(1 - T) + 6*(1 - T)^2 - 6*(1 - T)^3 + 2*(1 - T)^4 - 2*T + 
       6*(1 - T)*T - 6*(1 - T)^2*T - 9*(1 - T)^3*T + 20*(1 - T)^4*T - 
       9*(1 - T)^5*T + 4*T^2 + 19*(1 - T)*T^2 - 77*(1 - T)^2*T^2 + 
       98*(1 - T)^3*T^2 - 51*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 2*T^3 - 
       40*(1 - T)*T^3 + 114*(1 - T)^2*T^3 - 106*(1 - T)^3*T^3 + 
       32*(1 - T)^4*T^3 + 17*(1 - T)*T^4 - 34*(1 - T)^2*T^4 + 
       17*(1 - T)^3*T^4))/((1 - T)^2*(-1 + T)*T^4))*G[{0, T^(-1)}, 1] - 
  (Pi^2*(11*(1 - T) + 10*T)*G[{(1 - T)^(-1), 1}, 1])/(3*(1 - T)*T) + 
  (-16*LbL*Nf - (4*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 3*(1 - T)*T))/
     (9*(1 - T)*T^2) + (2*(1 - T) - 33*(1 - T)^2 + 31*(1 - T)^3 + 2*T - 
      28*(1 - T)*T + 72*(1 - T)^2*T - 37*(1 - T)^3*T - 2*T^2 + 
      28*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2)/
     ((1 - T)^2*(-1 + T)*T^2))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(5*(1 - T) - 5*(1 - T)^2 + 3*T - 10*(1 - T)*T + 
       4*(1 - T)^2*T - 3*T^2 + 4*(1 - T)*T^2))/((1 - T)*(-1 + T)) + 
    ((2*I)*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 9*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + 56*(1 - T)^3*T^2 - 18*(1 - T)^4*T^2 - 3*T^3 + 
       2*(1 - T)*T^3 + 37*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       9*(1 - T)^4*T^3 + 3*T^4 + 13*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 
       25*(1 - T)^3*T^4 - T^5 - 21*(1 - T)*T^5 + 25*(1 - T)^2*T^5 + 
       9*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*G[{(1 - T)^(-1), 1}, 1] + 
  (11/T + (4*Nf)/T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((2*I)*Pi*(3 - T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*Pi^2*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(1 - T)*T) + (2*Pi^2*(7*(1 - T) + 10*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(3*(1 - T)*T) + Pi*((((8*I)/3)*Nf)/T - 
    ((2*I)*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - (1 - T)^2*T - 
       9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*(16*LbL*Nf + (4*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 3*(1 - T)*T))/
     (9*(1 - T)*T^2) - (2*(1 - T) - 33*(1 - T)^2 + 31*(1 - T)^3 + 2*T - 
      28*(1 - T)*T + 72*(1 - T)^2*T - 37*(1 - T)^3*T - 2*T^2 + 
      28*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2)/
     ((1 - T)^2*(-1 + T)*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*(((-16*I)*LbL*Nf*T)/(1 - T) + 
    ((2*I)*(-1 + 2*(1 - T)^2 - (1 - T)^3 + (1 - T)*T + 11*(1 - T)^2*T - 
       20*(1 - T)^3*T + 9*(1 - T)^4*T + T^2 - (1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       9*(1 - T)^3*T^2))/((1 - T)^2*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
    1] + Pi^2*(8/(3*(1 - T)) + (8*LbL*Nf)/(3*(1 - T)))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + Pi^2*(8/(3*T) + (8*LbL*Nf)/(3*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] - 
  ((2*I)*Pi*(-3 + 2*(1 - T)*T)*G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (-16*LbL*Nf + (2*(-1 + (1 - T)^2 + 8*(1 - T)*T - 6*(1 - T)^2*T + T^2 - 
       6*(1 - T)*T^2 + 4*(1 - T)^2*T^2))/((1 - T)*(-1 + T)*T^2))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*T)/(1 - T) - 
    ((2*I)*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 9*(1 - T)^3*T - T^2 + 
       8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 8*(1 - T)^2*T^2 + 
       9*(1 - T)*T^3))/((1 - T)^2*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] - 
  (Pi^2*(10*(1 - T) + 11*T)*G[{T^(-1), 1}, 1])/(3*(1 - T)*T) + 
  (-16*LbL*Nf + (4*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 19*T^2))/
     (9*(1 - T)*(-1 + T)*T) + (2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 
      28*(1 - T)^2*T - 33*T^2 + 72*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 31*T^3 - 
      37*(1 - T)*T^3 + 8*(1 - T)^2*T^3)/((1 - T)*(-1 + T)*T^3))*
   G[{T^(-1), 1}, 1] + 
  Pi*(((8*I)*LbL*Nf*(3*(1 - T) - 3*(1 - T)^2 + 5*T - 10*(1 - T)*T + 
       4*(1 - T)^2*T - 5*T^2 + 4*(1 - T)*T^2))/T^2 + 
    ((2*I)*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T + 2*(1 - T)^3*T + 13*(1 - T)^4*T - 21*(1 - T)^5*T + 
       9*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + 
       37*(1 - T)^3*T^2 - 57*(1 - T)^4*T^2 + 25*(1 - T)^5*T^2 - T^3 - 
       15*(1 - T)*T^3 + 56*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       25*(1 - T)^4*T^3 + 9*(1 - T)*T^4 - 18*(1 - T)^2*T^4 + 
       9*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{T^(-1), 1}, 1] + 
  Pi^2*(8/(3*(1 - T)) + (8*LbL*Nf)/(3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 
    1] + Pi^2*(8/(3*T) + (8*LbL*Nf)/(3*T))*G[{T^(-1), (1 - T)^(-1)}, 1] - 
  ((2*I)*Pi*(-3 + 2*(1 - T)*T)*G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (-16*LbL*Nf + (2*(-1 + (1 - T)^2 + 8*(1 - T)*T - 6*(1 - T)^2*T + T^2 - 
       6*(1 - T)*T^2 + 4*(1 - T)^2*T^2))/((1 - T)*(-1 + T)*T^2))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*T)/(1 - T) - 
    ((2*I)*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 9*(1 - T)^3*T - T^2 + 
       8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 8*(1 - T)^2*T^2 + 
       9*(1 - T)*T^3))/((1 - T)^2*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  (-11/(-1 + T) - (4*Nf)/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  ((2*I)*Pi*(2 + T)*G[{T^(-1), T^(-1)}, 1])/(-1 + T) - 
  (4*Pi^2*(-1 + 3*T)*G[{T^(-1), T^(-1)}, 1])/(3*(1 - T)*T) + 
  (2*Pi^2*(10*(1 - T) + 7*T)*G[{T^(-1), T^(-1)}, 1])/(3*(1 - T)*T) + 
  2*(16*LbL*Nf - (4*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 19*T^2))/
     (9*(1 - T)*(-1 + T)*T) - (2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 
      28*(1 - T)^2*T - 33*T^2 + 72*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 31*T^3 - 
      37*(1 - T)*T^3 + 8*(1 - T)^2*T^3)/((1 - T)*(-1 + T)*T^3))*
   G[{T^(-1), T^(-1)}, 1] + 2*Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(-1 + (1 - T)^2 + (1 - T)*T - (1 - T)^2*T + 2*T^2 + 
       11*(1 - T)*T^2 - 3*(1 - T)^2*T^2 - T^3 - 20*(1 - T)*T^3 + 
       9*(1 - T)^2*T^3 + 9*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), T^(-1)}, 1] + Pi*((((8*I)/3)*Nf)/(1 - T) + 
    ((2*I)*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 2*T^2 - (1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - (1 - T)^2*T^3 + 
       10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-4 + 26*(1 - T) - 19*(1 - T)^2 + 26*T - 42*(1 - T)*T + 
       16*(1 - T)^2*T - 19*T^2 + 16*(1 - T)*T^2))/((-1 + T)*T) + 
    (2*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 + 4*(1 - T)*T - 
       14*(1 - T)^2*T - 14*(1 - T)^3*T + 75*(1 - T)^4*T - 69*(1 - T)^5*T + 
       18*(1 - T)^6*T + 2*T^2 - 14*(1 - T)*T^2 - 16*(1 - T)^2*T^2 + 
       193*(1 - T)^3*T^2 - 337*(1 - T)^4*T^2 + 205*(1 - T)^5*T^2 - 
       36*(1 - T)^6*T^2 - 6*T^3 - 14*(1 - T)*T^3 + 193*(1 - T)^2*T^3 - 
       488*(1 - T)^3*T^3 + 501*(1 - T)^4*T^3 - 201*(1 - T)^5*T^3 + 
       18*(1 - T)^6*T^3 + 6*T^4 + 75*(1 - T)*T^4 - 337*(1 - T)^2*T^4 + 
       501*(1 - T)^3*T^4 - 306*(1 - T)^4*T^4 + 64*(1 - T)^5*T^4 - 2*T^5 - 
       69*(1 - T)*T^5 + 205*(1 - T)^2*T^5 - 201*(1 - T)^3*T^5 + 
       64*(1 - T)^4*T^5 + 18*(1 - T)*T^6 - 36*(1 - T)^2*T^6 + 
       18*(1 - T)^3*T^6))/((1 - T)^2*(-1 + T)^2*T^4))*G[{0, 0, 1}, 1] - 
  ((12*I)*Pi*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*Nf)/(3*T) + (32*LbL*Nf*(1 - 4*(1 - T) - T + 3*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - (2*(2*(1 - T) - 2*(1 - T)^2 + 2*T - 4*(1 - T)*T - 
       28*(1 - T)^2*T + 16*(1 - T)^3*T - 6*T^2 - 2*(1 - T)*T^2 + 
       101*(1 - T)^2*T^2 - 32*(1 - T)^3*T^2 + 6*T^3 + 30*(1 - T)*T^3 - 
       122*(1 - T)^2*T^3 + 16*(1 - T)^3*T^3 - 2*T^4 - 44*(1 - T)*T^4 + 
       47*(1 - T)^2*T^4 + 18*(1 - T)*T^5))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{0, 0, (1 - T)^(-1)}, 1] - ((12*I)*Pi*G[{0, 0, T^(-1)}, 1])/T + 
  ((8*Nf)/(3*(1 - T)) - (32*LbL*Nf*(-3*T + 3*(1 - T)*T))/T^2 - 
    (2*(2*(1 - T) - 6*(1 - T)^2 + 6*(1 - T)^3 - 2*(1 - T)^4 + 2*T - 
       4*(1 - T)*T - 2*(1 - T)^2*T + 30*(1 - T)^3*T - 44*(1 - T)^4*T + 
       18*(1 - T)^5*T - 2*T^2 - 28*(1 - T)*T^2 + 101*(1 - T)^2*T^2 - 
       122*(1 - T)^3*T^2 + 47*(1 - T)^4*T^2 + 16*(1 - T)*T^3 - 
       32*(1 - T)^2*T^3 + 16*(1 - T)^3*T^3))/((1 - T)^2*T^4))*
   G[{0, 0, T^(-1)}, 1] + ((8*I)*Pi*G[{0, 1, 1}, 1])/((1 - T)*T) - 
  (4*(-10*(1 - T)^2 + 20*(1 - T)^3 - 10*(1 - T)^4 + 4*(1 - T)*T + 
     16*(1 - T)^2*T - 33*(1 - T)^3*T + 10*(1 - T)^4*T - 10*T^2 + 
     16*(1 - T)*T^2 - 22*(1 - T)^2*T^2 + 16*(1 - T)^3*T^2 + 20*T^3 - 
     33*(1 - T)*T^3 + 16*(1 - T)^2*T^3 - 10*T^4 + 10*(1 - T)*T^4)*
    G[{0, 1, 1}, 1])/((1 - T)*(-1 + T)*T^2) - 
  ((4*I)*Pi*(1 + T)*G[{0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2 - 5*(1 - T) - 7*T + 4*(1 - T)*T + 4*T^2))/(-1 + T) - 
    (2*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       14*(1 - T)^3*T + 8*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 53*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 - 3*T^3 - 
       10*(1 - T)*T^3 + 60*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 + 3*T^4 + 38*(1 - T)*T^4 - 70*(1 - T)^2*T^4 + 
       24*(1 - T)^3*T^4 - T^5 - 35*(1 - T)*T^5 + 26*(1 - T)^2*T^5 + 
       10*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{0, 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(2*(1 - T) + T)*G[{0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-8*LbL*Nf*(2 - 7*(1 - T) + 4*(1 - T)^2 - 5*T + 4*(1 - T)*T))/T - 
    (2*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T - 10*(1 - T)^3*T + 38*(1 - T)^4*T - 35*(1 - T)^5*T + 
       10*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       60*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 26*(1 - T)^5*T^2 - T^3 - 
       14*(1 - T)*T^3 + 53*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{0, 1, T^(-1)}, 1] - 
  ((4*I)*Pi*(1 + 3*T)*G[{0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2 - 5*(1 - T) - 7*T + 4*(1 - T)*T + 4*T^2))/(-1 + T) - 
    (2*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       14*(1 - T)^3*T + 8*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 53*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 - 3*T^3 - 
       10*(1 - T)*T^3 + 60*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 + 3*T^4 + 38*(1 - T)*T^4 - 70*(1 - T)^2*T^4 + 
       24*(1 - T)^3*T^4 - T^5 - 35*(1 - T)*T^5 + 26*(1 - T)^2*T^5 + 
       10*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*Nf)/(3*T) + (8*LbL*Nf*(5*(1 - T) - 11*(1 - T)^2 + 3*T - 16*(1 - T)*T + 
       8*(1 - T)^2*T - 3*T^2 + 8*(1 - T)*T^2))/((1 - T)*(-1 + T)) + 
    (2*(-(1 - T)^2 + 2*(1 - T)^3 - (1 - T)^4 - 2*(1 - T)*T + 5*(1 - T)^2*T + 
       17*(1 - T)^3*T - 28*(1 - T)^4*T + 8*(1 - T)^5*T - T^2 + 
       6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 90*(1 - T)^3*T^2 + 
       92*(1 - T)^4*T^2 - 16*(1 - T)^5*T^2 + 3*T^3 - 3*(1 - T)*T^3 - 
       76*(1 - T)^2*T^3 + 176*(1 - T)^3*T^3 - 105*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 - 3*T^4 - 25*(1 - T)*T^4 + 146*(1 - T)^2*T^4 - 
       154*(1 - T)^3*T^4 + 39*(1 - T)^4*T^4 + T^5 + 42*(1 - T)*T^5 - 
       95*(1 - T)^2*T^5 + 49*(1 - T)^3*T^5 - 18*(1 - T)*T^6 + 
       18*(1 - T)^2*T^6))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((28*I)*Pi*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*Nf)/(3*T) + (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf)/(3*T) - (16*LbL*Nf*(1 - 4*(1 - T) - T + 3*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - (2*(-1 + 2*(1 - T)^2 - (1 - T)^3 + 3*(1 - T)*T + 
       12*(1 - T)^2*T - 22*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 67*(1 - T)^3*T^2 - 
       16*(1 - T)^4*T^2 - 3*T^3 - 12*(1 - T)*T^3 + 71*(1 - T)^2*T^3 - 
       70*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 + T^4 + 21*(1 - T)*T^4 - 
       43*(1 - T)^2*T^4 + 24*(1 - T)^3*T^4 - 9*(1 - T)*T^5 + 
       9*(1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] - 
  ((4*I)*Pi*(4*(1 - T) + T)*G[{0, T^(-1), 1}, 1])/((1 - T)*T) + 
  ((-8*LbL*Nf*(2 - 7*(1 - T) + 4*(1 - T)^2 - 5*T + 4*(1 - T)*T))/T - 
    (2*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T - 10*(1 - T)^3*T + 38*(1 - T)^4*T - 35*(1 - T)^5*T + 
       10*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       60*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 26*(1 - T)^5*T^2 - T^3 - 
       14*(1 - T)*T^3 + 53*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{0, T^(-1), 1}, 1] + 
  ((8*Nf)/(3*(1 - T)) - (8*LbL*Nf*(3*(1 - T) - 3*(1 - T)^2 + 5*T - 
       16*(1 - T)*T + 8*(1 - T)^2*T - 11*T^2 + 8*(1 - T)*T^2))/T^2 - 
    (2*(-(1 - T)^2 + 3*(1 - T)^3 - 3*(1 - T)^4 + (1 - T)^5 - 2*(1 - T)*T + 
       6*(1 - T)^2*T - 3*(1 - T)^3*T - 25*(1 - T)^4*T + 42*(1 - T)^5*T - 
       18*(1 - T)^6*T - T^2 + 5*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       76*(1 - T)^3*T^2 + 146*(1 - T)^4*T^2 - 95*(1 - T)^5*T^2 + 
       18*(1 - T)^6*T^2 + 2*T^3 + 17*(1 - T)*T^3 - 90*(1 - T)^2*T^3 + 
       176*(1 - T)^3*T^3 - 154*(1 - T)^4*T^3 + 49*(1 - T)^5*T^3 - T^4 - 
       28*(1 - T)*T^4 + 92*(1 - T)^2*T^4 - 105*(1 - T)^3*T^4 + 
       39*(1 - T)^4*T^4 + 8*(1 - T)*T^5 - 16*(1 - T)^2*T^5 + 
       8*(1 - T)^3*T^5))/((1 - T)^2*(-1 + T)*T^4))*G[{0, T^(-1), 1}, 1] + 
  ((4*I)*Pi*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + ((28*I)*Pi*G[{0, T^(-1), T^(-1)}, 1])/
   T + ((-8*Nf)/(3*(1 - T)) - (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 
       2*T^2 - (1 - T)*T^2 + 4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - 
       (1 - T)^2*T^3 + 10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{0, T^(-1), T^(-1)}, 1] + 
  2*((-8*Nf)/(3*(1 - T)) + (16*LbL*Nf*(-3*T + 3*(1 - T)*T))/T^2 + 
    (2*(-1 + 3*(1 - T)^2 - 3*(1 - T)^3 + (1 - T)^4 + 3*(1 - T)*T - 
       2*(1 - T)^2*T - 12*(1 - T)^3*T + 21*(1 - T)^4*T - 9*(1 - T)^5*T + 
       2*T^2 + 12*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 71*(1 - T)^3*T^2 - 
       43*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - T^3 - 22*(1 - T)*T^3 + 
       67*(1 - T)^2*T^3 - 70*(1 - T)^3*T^3 + 24*(1 - T)^4*T^3 + 
       8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)*T^4))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf)/(1 - T) - ((4*I)*(-1 + 2*T))/((1 - T)*T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*Nf)/(3*T) + (2*(-1 + 2*(1 - T)^2 - (1 - T)^3 + (1 - T)*T + 
       (1 - T)^2*T + 9*(1 - T)^3*T - 10*(1 - T)^4*T + T^2 - 4*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(2 - 5*(1 - T) - 7*T + 4*(1 - T)*T + 4*T^2))/(-1 + T) - 
    (2*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       14*(1 - T)^3*T + 8*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 53*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 - 3*T^3 - 
       10*(1 - T)*T^3 + 60*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 + 3*T^4 + 38*(1 - T)*T^4 - 70*(1 - T)^2*T^4 + 
       24*(1 - T)^3*T^4 - T^5 - 35*(1 - T)*T^5 + 26*(1 - T)^2*T^5 + 
       10*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*I)*Pi*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*I)*Pi*(-1 + 2*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*T) + (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf)/(3*T) - (16*LbL*Nf*(1 - 4*(1 - T) - T + 3*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - (2*(-1 + 2*(1 - T)^2 - (1 - T)^3 + 3*(1 - T)*T + 
       12*(1 - T)^2*T - 22*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 67*(1 - T)^3*T^2 - 
       16*(1 - T)^4*T^2 - 3*T^3 - 12*(1 - T)*T^3 + 71*(1 - T)^2*T^3 - 
       70*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 + T^4 + 21*(1 - T)*T^4 - 
       43*(1 - T)^2*T^4 + 24*(1 - T)^3*T^4 - 9*(1 - T)*T^5 + 
       9*(1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((32*I)*LbL*Nf*Pi*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] - ((8*I)*Pi*G[{(1 - T)^(-1), 1, 1}, 1])/
   T - (2*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 3*(1 - T)^2*T - 
     13*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 5*(1 - T)*T^2 + 
     3*(1 - T)^2*T^2 + 43*(1 - T)^3*T^2 - 20*(1 - T)^4*T^2 + 3*T^3 - 
     11*(1 - T)*T^3 + 19*(1 - T)^2*T^3 - 57*(1 - T)^3*T^3 + 
     10*(1 - T)^4*T^3 - 3*T^4 + 35*(1 - T)*T^4 - 58*(1 - T)^2*T^4 + 
     24*(1 - T)^3*T^4 + T^5 - 45*(1 - T)*T^5 + 32*(1 - T)^2*T^5 + 
     18*(1 - T)*T^6)*G[{(1 - T)^(-1), 1, 1}, 1])/((1 - T)^2*(-1 + T)^2*T^2) + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(-1 + 2*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*T) + (2*(-6*(1 - T)^2 + 4*(1 - T)*T + 18*(1 - T)^2*T - 2*T^2 + 
       8*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 14*T^3 - 30*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 21*T^4 + 17*(1 - T)*T^4 + 9*T^5))/
     ((1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((16*I)*LbL*Nf*Pi*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*Nf)/(3*T) + (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-8*Nf)/(3*T) + (2*(-6*(1 - T)^2 + 4*(1 - T)*T + 18*(1 - T)^2*T - 
       2*T^2 + 8*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 14*T^3 - 30*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 21*T^4 + 17*(1 - T)*T^4 + 9*T^5))/
     ((1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((8*Nf)/(3*T) + (2*(6 - T))/T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
     (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((24*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((4*I)*Pi*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/((1 - T)*T) + 
  3*((8*Nf)/(3*T) - (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (2*(3 - T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  2*((-16*LbL*Nf*T)/(1 - T) - (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (2*(3 - T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-16*LbL*Nf*T)/(1 - T) - (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (2*(2 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((16*LbL*Nf*(-1 + T))/T - (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf)/T + ((4*I)*(-1 + 2*T))/((1 - T)*T))*
   G[{T^(-1), 0, 1}, 1] + ((8*Nf)/(3*(1 - T)) + 
    (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 2*T^2 - (1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - (1 - T)^2*T^3 + 
       10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(2 - 7*(1 - T) + 4*(1 - T)^2 - 5*T + 4*(1 - T)*T))/T - 
    (2*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T - 10*(1 - T)^3*T + 38*(1 - T)^4*T - 35*(1 - T)^5*T + 
       10*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       60*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 26*(1 - T)^5*T^2 - T^3 - 
       14*(1 - T)*T^3 + 53*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{T^(-1), 0, 1}, 1] + 
  ((4*I)*Pi*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((32*I)*LbL*Nf*Pi*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + ((8*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1])/T - 
  ((8*I)*Pi*(-1 + 2*T)*G[{T^(-1), 0, T^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*(1 - T)) - (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 
       2*T^2 - (1 - T)*T^2 + 4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - 
       (1 - T)^2*T^3 + 10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-8*Nf)/(3*(1 - T)) + (16*LbL*Nf*(-3*T + 3*(1 - T)*T))/T^2 + 
    (2*(-1 + 3*(1 - T)^2 - 3*(1 - T)^3 + (1 - T)^4 + 3*(1 - T)*T - 
       2*(1 - T)^2*T - 12*(1 - T)^3*T + 21*(1 - T)^4*T - 9*(1 - T)^5*T + 
       2*T^2 + 12*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 71*(1 - T)^3*T^2 - 
       43*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - T^3 - 22*(1 - T)*T^3 + 
       67*(1 - T)^2*T^3 - 70*(1 - T)^3*T^3 + 24*(1 - T)^4*T^3 + 
       8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)*T^4))*G[{T^(-1), 0, T^(-1)}, 1] - 
  ((8*I)*Pi*G[{T^(-1), 1, 1}, 1])/(1 - T) - 
  (2*(-(1 - T)^2 + 3*(1 - T)^3 - 3*(1 - T)^4 + (1 - T)^5 - 2*(1 - T)*T + 
     5*(1 - T)^2*T - 11*(1 - T)^3*T + 35*(1 - T)^4*T - 45*(1 - T)^5*T + 
     18*(1 - T)^6*T - T^2 + 3*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
     19*(1 - T)^3*T^2 - 58*(1 - T)^4*T^2 + 32*(1 - T)^5*T^2 + T^3 - 
     13*(1 - T)*T^3 + 43*(1 - T)^2*T^3 - 57*(1 - T)^3*T^3 + 
     24*(1 - T)^4*T^3 + 10*(1 - T)*T^4 - 20*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4)*
    G[{T^(-1), 1, 1}, 1])/((1 - T)^2*T^4) + 
  ((4*I)*Pi*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((16*I)*LbL*Nf*Pi*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + ((4*I)*Pi*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((4*I)*Pi*(-1 + 2*T)*G[{T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*(1 - T)) + (2*(-2*(1 - T)^2 + 14*(1 - T)^3 - 21*(1 - T)^4 + 
       9*(1 - T)^5 + 4*(1 - T)*T + 8*(1 - T)^2*T - 30*(1 - T)^3*T + 
       17*(1 - T)^4*T - 6*T^2 + 18*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       8*(1 - T)^3*T^2))/((1 - T)*T^3))*G[{T^(-1), 1, T^(-1)}, 1] + 
  ((4*I)*Pi*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] - 
  ((12*I)*Pi*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (2*(3 - T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-16*LbL*Nf*T)/(1 - T) - (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (2*(2 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((16*LbL*Nf*(-1 + T))/T - (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*G[{T^(-1), T^(-1), 1}, 1])/T + 
  2*((-8*Nf)/(3*(1 - T)) + (2*(-2*(1 - T)^2 + 14*(1 - T)^3 - 21*(1 - T)^4 + 
       9*(1 - T)^5 + 4*(1 - T)*T + 8*(1 - T)^2*T - 30*(1 - T)^3*T + 
       17*(1 - T)^4*T - 6*T^2 + 18*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       8*(1 - T)^3*T^2))/((1 - T)*T^3))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((-8*Nf)/(3*(1 - T)) - (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 
       2*T^2 - (1 - T)*T^2 + 4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - 
       (1 - T)^2*T^3 + 10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), T^(-1), 1}, 1] - 
  ((12*I)*Pi*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (2*(2 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((16*LbL*Nf*(-1 + T))/T - (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1])/(1 - T) - 
  ((12*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-1 + 3*T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  3*((8*Nf)/(3*(1 - T)) - (2*(5 + T))/(-1 + T))*G[{T^(-1), T^(-1), T^(-1)}, 
    1] + 3*((8*Nf)/(3*(1 - T)) + 
    (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 2*T^2 - (1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - (1 - T)^2*T^3 + 
       10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + (12*G[{0, 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + (12*G[{0, 0, 0, T^(-1)}, 1])/T - (16*G[{0, 0, 1, 1}, 1])/
   ((1 - T)*T) + (8*(1 + T)*G[{0, 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T) + T)*G[{0, 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(1 + 2*T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (16*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) - (4*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(3*(1 - T) + T)*G[{0, 0, T^(-1), 1}, 1])/((1 - T)*T) - 
  (4*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (16*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (4*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) - 
  (8*G[{0, 1, 0, 1}, 1])/((1 - T)*T) + 
  (4*(1 + T)*G[{0, 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(2*(1 - T) + T)*G[{0, 1, 0, T^(-1)}, 1])/((1 - T)*T) - 
  (8*G[{0, 1, 1, 1}, 1])/((1 - T)*T) + (8*G[{0, 1, 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (8*G[{0, 1, 1, T^(-1)}, 1])/T + 
  (8*G[{0, 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(1 + T)*G[{0, 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(1 + T)*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*G[{0, 1, T^(-1), 1}, 1])/T + (4*(2*(1 - T) + T)*G[{0, 1, T^(-1), 1}, 1])/
   ((1 - T)*T) - (8*(2*(1 - T) + T)*G[{0, 1, T^(-1), T^(-1)}, 1])/
   ((1 - T)*T) + ((-16*LbL*Nf)/(1 - T) + (4*(1 + 2*T))/((1 - T)*T))*
   G[{0, (1 - T)^(-1), 0, 1}, 1] - 
  (24*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/(1 - T) - 
  (4*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (8*G[{0, (1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  (8*G[{0, (1 - T)^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (4*(1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 + 2*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (16*LbL*Nf*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (8*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(1 + 2*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (36*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-2*(1 - T) + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (12*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (4*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (12*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-16*LbL*Nf)/T + (4*(3*(1 - T) + T))/((1 - T)*T))*
   G[{0, T^(-1), 0, 1}, 1] - (4*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/T - 
  (24*G[{0, T^(-1), 0, T^(-1)}, 1])/T + (8*G[{0, T^(-1), 1, 1}, 1])/T + 
  (8*G[{0, T^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (4*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (16*LbL*Nf*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (4*(2*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(3*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(-1 + 2*T)*G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (12*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (8*G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(3*(1 - T) + T)*G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (12*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (36*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (4*(-1 + 3*T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((-48*LbL*Nf)/(1 - T) + (4*(-1 + 3*T))/((1 - T)*T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] - 
  (8*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-2*(1 - T) + 3*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (64*LbL*Nf*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/(1 - T) - 
  (4*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  (8*G[{(1 - T)^(-1), 0, 1, 1}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/T - 
  (4*(1 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] - 
  (16*LbL*Nf*G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1])/(1 - T) - 
  (4*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/T - 
  (4*(1 + 2*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (16*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (8*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  (32*LbL*Nf*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/(1 - T) - 
  (4*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  (8*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (64*LbL*Nf*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (12*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(-1 + 2*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (16*LbL*Nf*G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1])/(1 - T) + 
  (8*G[{(1 - T)^(-1), 1, 1, 1}, 1])/T - 
  (8*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/T - 
  (8*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/T + 
  (4*(-1 + 2*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(-1 + 2*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (4*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (16*LbL*Nf*G[{(1 - T)^(-1), 1, T^(-1), 1}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (8*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/T + 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/((1 - T)*T) + 
  (4*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   ((1 - T)*T) - (16*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/T - 
  (4*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-1 + 2*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (12*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (12*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   ((1 - T)*T) + (16*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (24*(2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (24*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (12*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (24*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  (-4/T + (16*LbL*Nf)/T)*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  (8*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (32*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/T - 
  (32*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/(1 - T) + 
  (8*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (4*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (16*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (12*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (24*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-48*LbL*Nf)/T - (4*(-2*(1 - T) + T))/((1 - T)*T))*
   G[{T^(-1), 0, 0, 1}, 1] - (4*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (64*LbL*Nf*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/T - 
  (8*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  (4*(-3*(1 - T) + 2*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*G[{T^(-1), 0, 1, 1}, 1])/T + (-4/T + (16*LbL*Nf)/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (16*LbL*Nf*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1])/T + 
  (4*G[{T^(-1), 0, 1, T^(-1)}, 1])/(1 - T) - 
  (4*(2*(1 - T) + T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(-1 + 2*T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  (-4/T + (16*LbL*Nf)/T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] - 
  (4*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/T + 
  (12*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (64*LbL*Nf*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*G[{T^(-1), 0, T^(-1), 1}, 1])/(1 - T) - (4*G[{T^(-1), 0, T^(-1), 1}, 1])/
   T - (4*(3*(1 - T) + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (16*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (4*(-1 + 3*T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-1 + 2*T)*G[{T^(-1), 1, 0, 1}, 1])/((1 - T)*T) - 
  (16*LbL*Nf*G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1])/T - 
  (4*(-1 + 2*T)*G[{T^(-1), 1, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*G[{T^(-1), 1, 1, 1}, 1])/(1 - T) - (8*G[{T^(-1), 1, 1, T^(-1)}, 1])/
   (1 - T) - (16*LbL*Nf*G[{T^(-1), 1, (1 - T)^(-1), 1}, 1])/T + 
  (32*LbL*Nf*G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (8*G[{T^(-1), 1, T^(-1), 1}, 1])/(1 - T) - 
  (4*(-1 + 2*T)*G[{T^(-1), 1, T^(-1), 1}, 1])/((1 - T)*T) + 
  (4*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-1 + 2*T)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  (-4/T + (16*LbL*Nf)/T)*G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  (8*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (32*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/T - 
  (32*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/(1 - T) + 
  (8*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (4*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (16*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (4*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T + 
  (12*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/T - 
  (24*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (8*G[{T^(-1), T^(-1), 0, 1}, 1])/(1 - T) - 
  (4*(-1 + 3*T)*G[{T^(-1), T^(-1), 0, 1}, 1])/((1 - T)*T) + 
  (4*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T - 
  (4*(-1 + 3*T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/((1 - T)*T) - 
  (16*G[{T^(-1), T^(-1), 1, 1}, 1])/(1 - T) + 
  (12*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (4*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (8*(-1 + 2*T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (12*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (24*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (12*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (4*(-1 + 3*T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/((1 - T)*T) - 
  (24*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (24*(1 + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) - 
  (16*(-1 + 3*T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (51/(2*(1 - T)*T) + (454*Nf)/(27*(1 - T)*T))*Log[\[Mu]\[Mu]] - 
  (((7*I)/3)*Pi^3*Log[\[Mu]\[Mu]])/((1 - T)*T) + 
  Pi^2*((-8*Nf)/(9*(1 - T)*T) + 
    (3*(5*(1 - T) - 5*(1 - T)^2 + 5*T - 18*(1 - T)*T + 9*(1 - T)^2*T - 
       5*T^2 + 9*(1 - T)*T^2))/(2*(1 - T)*(-1 + T)*T^2))*Log[\[Mu]\[Mu]] + 
  Pi*(((-9*I)*(3*(1 - T) - 3*(1 - T)^2 + 3*T - 8*(1 - T)*T + 4*(1 - T)^2*T - 
       3*T^2 + 4*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2) - 
    (((4*I)/9)*Nf*(19*(1 - T) - 19*(1 - T)^2 + 19*T - 56*(1 - T)*T + 
       28*(1 - T)^2*T - 19*T^2 + 28*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2))*
   Log[\[Mu]\[Mu]] + (-9/T - (4*Nf)/T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  Pi*((-6*I)/T - (((8*I)/3)*Nf)/T)*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] - 
  ((6*I)*Pi*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  (4*Pi^2*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  Pi*((-6*I)/(1 - T) - (((8*I)/3)*Nf)/(1 - T))*G[{T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + (9/(-1 + T) + (4*Nf)/(-1 + T))*G[{T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] + (4*Pi^2*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  ((6*I)*Pi*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]])/(-1 + T) + 
  (6/T + (8*Nf)/(3*T))*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]])/T + 
  (6/(1 - T) + (8*Nf)/(3*(1 - T)))*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  (6/T + (8*Nf)/(3*T))*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]] + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/T + 
  2*(-6/T - (8*Nf)/(3*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*
    Log[\[Mu]\[Mu]])/T + (6/(1 - T) + (8*Nf)/(3*(1 - T)))*G[{T^(-1), 1}, 1]*
   Log[\[Mu]\[Mu]] + ((4*I)*Pi*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]])/(1 - T) + 
  2*(-6/(1 - T) - (8*Nf)/(3*(1 - T)))*G[{T^(-1), T^(-1)}, 1]*
   Log[\[Mu]\[Mu]] - ((8*I)*Pi*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]])/
   (1 - T) + (27/(2*(1 - T)*T) + (38*Nf)/(9*(1 - T)*T))*Log[\[Mu]\[Mu]]^2 - 
  (19*Pi^2*Log[\[Mu]\[Mu]]^2)/(6*(1 - T)*T) + 
  Pi*((((4*I)/3)*Nf)/((1 - T)*T) - 
    ((3*I)*(3*(1 - T) - 3*(1 - T)^2 + 3*T - 8*(1 - T)*T + 4*(1 - T)^2*T - 
       3*T^2 + 4*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2))*Log[\[Mu]\[Mu]]^2 - 
  (3*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  ((2*I)*Pi*G[{(1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  ((2*I)*Pi*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) + 
  (3*G[{T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(-1 + T) + 
  (2*G[{0, (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*G[{0, T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) + 
  (2*G[{(1 - T)^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/T - 
  (4*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/T + 
  (2*G[{T^(-1), 1}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) - 
  (4*G[{T^(-1), T^(-1)}, 1]*Log[\[Mu]\[Mu]]^2)/(1 - T) + 
  (3/((1 - T)*T) + (4*Nf)/(9*(1 - T)*T))*Log[\[Mu]\[Mu]]^3 + 
  ((2*I)*Pi*Log[\[Mu]\[Mu]]^3)/((1 - T)*T) + 
  Log[\[Mu]\[Mu]]^4/(2*(1 - T)*T) - ((24*I)*Pi*Zeta[3])/((1 - T)*T) + 
  ((4*Nf)/(9*(1 - T)*T) + (24*LbL*Nf)/((-1 + T)*T) - 
    (2*(25*(1 - T) - 51*(1 - T)^2 + 24*(1 - T)^3 + 2*(1 - T)^4 + 25*T - 
       118*(1 - T)*T + 166*(1 - T)^2*T - 66*(1 - T)^3*T - 4*(1 - T)^4*T - 
       51*T^2 + 166*(1 - T)*T^2 - 186*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 24*T^3 - 66*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       18*(1 - T)^3*T^3 + 2*T^4 - 4*(1 - T)*T^4 + 2*(1 - T)^2*T^4))/
     ((1 - T)*(-1 + T)^2*T^3))*Zeta[3] + 
  ((-48*LbL*Nf)/(1 - T) - (16*(-1 + 2*T))/((1 - T)*T))*G[{(1 - T)^(-1)}, 1]*
   Zeta[3] + ((-48*LbL*Nf)/T + (16*(-1 + 2*T))/((1 - T)*T))*G[{T^(-1)}, 1]*
   Zeta[3] - (24*Log[\[Mu]\[Mu]]*Zeta[3])/((1 - T)*T)}


==> anc/old/calHn/descript.ion <==
<|"calHn.0" -> "Born invariant hard amplitudes.\n    Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{\\mathcal{H}}_{n}^{(0)}$.\n    Notations:    T=-t/s, U=-u/s", 
 "calHn.1" -> "One-loop invariant hard amplitudes.\n    Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{\\mathcal{H}}_{n}^{(1)}$.\n    Notations:    T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.", "calHn.2" -> "Two-loop invariant hard \
amplitudes.\n    Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) \
denotes $\\widehat{\\mathcal{H}}_{n}^{(2)}$.\n    Notations:    T=-t/s, \
U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions coming \
from diagrams with fermionic loop.\n    Additional flag LbL=1 marks the \
contribution from light-by-light diagrams.", "calHn.smallqq.0" -> "Born \
invariant hard amplitudes at small qq=q^2/s.\n    Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{\\mathcal{H}}_{n}^{(0)}$.\n    Notations:    T=-t/s, qq=1-T-U.", 
 "calHn.smallqq.1" -> "One-loop invariant hard amplitudes at small \
qq=q^2/s.\n    Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) \
denotes $\\widehat{\\mathcal{H}}_{n}^{(1)}$.\n    Notations:    T=-t/s, \
qq=1-T-U, \[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions coming \
from diagrams with fermionic loop.", "calHn.smallqq.2" -> "Two-loop invariant \
hard amplitudes at small qq=q^2/s.\n    Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{\\mathcal{H}}_{n}^{(2)}$.\n    Notations:    T=-t/s, qq=1-T-U, \
\[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n    Additional flag LbL=1 marks the \
contribution from light-by-light diagrams."|>


==> anc/old/descript.ion <==
<|"calHmn.2" -> "This file was generated by 'Amplitudes.nb'.\nTwo-loop \
coefficients in leptonic tensor.\n    Format: \
{H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(2)}$.\n    Notations:    T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n    Additional flag LbL=1 marks the \
contribution from light-by-light diagrams.", "calHmn.1" -> "This file was \
generated by 'Amplitudes.nb'.\nOne-loop coefficients in leptonic tensor.\n    \
Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(1)}$.\n    Notations:    T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.", "calHmn.0" -> "This file was generated by \
'Amplitudes.nb'.\nBorn coefficients in leptonic tensor.\n    Format: \
{H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(0)}$.\n    Notations:    T=-t/s, U=-u/s", 
 "calHn.2" -> "This file was generated by 'Amplitudes.nb'.\nTwo-loop \
invariant hard amplitudes.\n    Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, \
where H(n) denotes $\\widehat{\\mathcal{H}}_{n}^{(2)}$.\n    Notations:    \
T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions \
coming from diagrams with fermionic loop.\n    Additional flag LbL=1 marks \
the contribution from light-by-light diagrams.", 
 "calHn.1" -> "This file was generated by 'Amplitudes.nb'.\nOne-loop \
invariant hard amplitudes.\n    Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, \
where H(n) denotes $\\widehat{\\mathcal{H}}_{n}^{(1)}$.\n    Notations:    \
T=-t/s, U=-u/s, \[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions \
coming from diagrams with fermionic loop.", "calHn.0" -> "This file was \
generated by 'Amplitudes.nb'.\nBorn invariant hard amplitudes.\n    Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{\\mathcal{H}}_{n}^{(0)}$.\n    Notations:    T=-t/s, U=-u/s", 
 "calAinc" -> "This file was generated by 'Amplitudes.nb'.\nCoefficients in \
inclusive leptonic tensor through two loops.\n    Format: \
{A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes \
$\\widehat{A}_{mn}^{inc}$.\n    Notations:    T=-t/s, U=-u/s, mm=m^2/s, \
om=\[Omega]/\!\(\*SqrtBox[\(s\)]\).\n    Flag Nf=1 marks the contributions \
coming from diagrams with fermionic loop.\n    Additional flag LbL=1 marks \
the contribution from light-by-light diagrams.", 
 "Ainc" -> "This file was generated by 'Amplitudes.nb'.\nCoefficients in \
inclusive leptonic tensor through two loops.\n    Format: \
{A(00),A(11),A(22),A(12),A(-1)}, where A(mn) denotes \
$\\widehat{A}_{mn}^{inc}$.\n    Notations:    a=\[Alpha]/(4\[Pi]), T=-t/s, \
U=-u/s, mm=m^2/s, om=\[Omega]/Sqrt[s].\n    Flag Nf=1 marks the contributions \
coming from diagrams with fermionic loop.\n    Additional flag LbL=1 marks \
the contribution from light-by-light diagrams.", 
 "calHmn.smallT.0" -> "This file was generated by 'Amplitudes.nb'.\nBorn \
coefficients in leptonic tensor in the limit T<<1.\n    Format: \
{H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(0)}$.\n    Notations:    T=-t/s, U=-u/s", 
 "calHmn.smallT.1" -> "This file was generated by 'Amplitudes.nb'.\nOne-loop \
coefficients in leptonic tensor in the limit T<<1.\n    Format: \
{H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(1)}$.\n    Notations:    T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.", "calHmn.smallT.2" -> "This file was generated \
by 'Amplitudes.nb'.\nTwo-loop coefficients in leptonic tensor in the limit \
T<<1.\n    Format: {H(00),H(11),H(22),H(12),H(-1)}, where H(mn) denotes \
$\\widehat{\\mathcal{H}}_{mn}^{(2)}$.\n    Notations:    T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n    Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n    Additional flag LbL=1 marks the \
contribution from light-by-light diagrams.", "bases.LiteRed2" -> "This file \
was generated by 'Ancillary files.nb'.\nDefinition of LiteRed bases.", 
 "bases" -> "This file was generated by 'Ancillary files.nb'.\nDefinition of \
LiteRed bases."|>

